Braid representatives minimizing the number of simple walks

Given a knot, we develop methods for finding the braid representative that minimizes the number of simple walks. Such braids lead to an efficient method for computing the colored Jones polynomial of $K$, following an approach developed by Armond and implemented by Hajij and Levitt. We use this method to compute the colored Jones polynomial in closed form for the knots $5_2, 6_1,$ and $7_2$. The set of simple walks can change under reflection, rotation, and cyclic permutation of the braid, and we prove an invariance property which relates the simple walks of a braid to those of its reflection under cyclic permutation. We study the growth rate of the number of simple walks for families of torus knots. Finally, we present a table of braid words that minimize the number of simple walks for knots up to 13 crossings.

==> anc/README.txt <==
BRAID REPRESENTATIVES MINIMIZING THE NUMBER OF SIMPLE WALKS

Hans U. Boden & Matthew Shimoda

Abstract
Given a knot, we develop methods for finding a braid representative that minimizes the number of simple walks. Such braids lead to an efficient method for computing the colored Jones polynomial of K, following an approach developed by Armond and implemented by Hajij and Levitt. We use this method to compute the colored Jones polynomial in closed form for the knots 5_2, 6_1, and 7_2. The set of simple walks can change under reflection, rotation, and cyclic permutation of the braid, and we prove an invariance property which relates the simple walks of a braid to those of its reflection under cyclic permutation. We study the growth rate of the number of simple walks for families of torus knots. Finally, we present a table of braid words that minimize the number of simple walks for knots up to 13 crossings.

Computational Description
In this folder we include the code used to compute the simple walks and to generate the list of braid words that minimize the simple walk counts presented in the paper. Note that all code  provided requires the installation of SageMath, an open source mathematical software. 


Code Files

simple_walk_generator includes the code used to compute the simple walks for a given input braid word. The code follows the algorithm defined by Cody Armond (2014) in Walks along braids and the colored Jones polynomial. The output of this code is the number of simple walks and a list of the simple walks in polynomial form in operators a, b and c. 

minimum_simple_walks_generator includes the code used to generate the list of minimized simple walk counts presented in the paper. This code reads in a list of braid words via a .csv file as input (currently input_file_name.csv). 

For each braid word, its 'reverse', its 'mirror' and its 'mirrored reverse', the number of simple  walks is computed. This process is then repeated for each of braid word's cyclic permutations. The code outputs a list via a .csv file (currently output_file_name.csv) which contains the minimum number of simple walks  computed and the braid word corresponding to that minimum for each inputted braid word.


Data Files -- input
input_demo1.csv	  input file for minimum_simple_walks_generator for knots up to 9 crossings
input_demo2.csv	  input file for minimum_simple_walks_generator for knots with different min width/min length braids
input_knotinfo.csv braid words for all knots up to 12 crossings from knotinfo
input_stoimenow.csv braid words for all knots up to 13 crossings from Stoimenow

In terms of runtime, it is recommended that one run the program with the knots with 12 and 13 crossings removed. Those


Data Files -- output
output_demo1.csv  output file from running minimum_simple_walks_generator on demo1 input
output_demo2.csv  output file from running minimum_simple_walks_generator on demo2 input
braids_10.csv	knots up to 10 crossings and braid words minimizing the number of simple walks
braids_11.csv	knots with 11 crossings and braid words minimizing the number of simple walks
braids_12.csv	knots with 12 crossings and braid words minimizing the number of simple walks
braids_12.csv	knots with 13 crossings and braid words minimizing the number of simple walks



==> anc/braids_10.csv <==
Knot; [Braid word]; #(simple walks)
3_1; [1,1,1]; 1
4_1; [1,-2,1,-2]; 2
5_1; [1,1,1,1,1]; 3
5_2; [1,2,2,2,1,-2]; 2
6_1; [1,2,-1,-3,2,-3,1]; 3
6_2; [1,-2,1,1,1,-2]; 4
6_3; [1,1,-2,1,-2,-2]; 5
7_1; [1,1,1,1,1,1,1]; 8
7_2; [1,2,3,3,3,-1,2,1,-3]; 3
7_3; [1,1,1,1,2,-1,2,1]; 6
7_4; [1,2,2,3,-2,3,2,1,-2]; 5
7_5; [1,1,1,2,-1,2,2,1]; 5
7_6; [1,3,-2,3,1,1,-2]; 8
7_7; [1,-2,1,-2,3,-2,3]; 8
8_1; [1,2,3,-4,-2,3,2,1,-2,-4]; 4
8_2; [1,-2,1,1,1,1,1,-2]; 9
8_3; [1,2,-1,-3,2,-3,-4,3,-4,1]; 9
8_4; [1,2,-3,2,-3,-3,-3,1,-2]; 7
8_5; [1,1,1,-2,1,1,1,-2]; 8
8_6; [1,1,1,2,-1,-3,2,-3,1]; 7
8_7; [1,-2,-2,1,1,1,1,-2]; 10
8_8; [1,1,2,-1,-3,2,-3,-3,1]; 10
8_9; [1,1,1,-2,1,-2,-2,-2]; 9
8_10; [1,1,-2,-2,1,1,1,-2]; 9
8_11; [1,2,-1,2,2,-3,2,-3,1]; 7
8_12; [1,3,-2,-4,3,-4,1,-2]; 14
8_13; [1,2,2,-3,2,-3,-3,1,-2]; 8
8_14; [1,1,2,-1,2,-3,2,-3,1]; 8
8_15; [1,2,2,2,1,3,-2,3,3]; 9
8_16; [1,1,-2,1,-2,1,1,-2]; 9
8_17; [1,1,-2,1,-2,1,-2,-2]; 9
8_18; [1,-2,1,-2,1,-2,1,-2]; 10 
8_19; [1,2,2,2,1,2,2,2]; 5
8_20; [1,2,2,2,1,-2,-2,-2]; 5
8_21; [1,1,2,-1,-1,2,2,1]; 6
9_1; [1,1,1,1,1,1,1,1,1]; 21
9_2; [1,2,3,4,-3,4,-2,3,3,2,1,-2]; 5
9_3; [1,1,1,1,1,1,2,-1,2,1]; 14
9_4; [1,2,3,3,2,2,2,2,-3,1,-2]; 9
9_5; [1,2,-1,2,3,4,-2,-3,4,3,2,1]; 10
9_6; [1,1,1,1,1,2,-1,2,2,1]; 12
9_7; [1,2,3,3,3,3,2,2,-3,1,-2]; 9
9_8; [1,4,1,-2,-3,4,2,-3,1,-2]; 13
9_9; [1,1,1,1,2,-1,2,2,2,1]; 12
9_10; [1,2,3,-2,3,2,2,2,-1,2,1]; 11
9_11; [1,3,-2,3,1,1,1,1,-2]; 15
9_12; [1,2,-3,2,4,-3,4,4,1,-2]; 13
9_13; [1,2,3,-2,3,2,-1,2,2,2,1]; 10
9_14; [1,2,-1,-3,2,-3,4,-3,4,1]; 11
9_15; [1,1,2,-1,-3,2,4,-3,4,1]; 16
9_16; [1,1,1,2,2,-1,2,2,2,1]; 10
9_17; [1,-2,1,-2,-2,-2,3,-2,3]; 17
9_18; [1,2,2,3,3,2,2,2,1,-2,-3]; 10
9_19; [1,-2,-2,-3,2,4,-3,4,1,-2]; 14
9_20; [1,3,-2,3,3,1,1,1,-2]; 15
9_21; [1,2,-1,2,-3,2,4,-3,4,1]; 12
9_22; [1,-2,1,-2,3,-2,-2,-2,3]; 17
9_23; [1,2,2,-1,2,-3,2,2,1,3,3]; 15
9_24; [1,1,-2,1,3,-2,-2,-2,3]; 17
9_25; [1,2,2,2,3,-4,1,-2,3,-4]; 14
9_26; [1,1,1,-2,1,-2,3,-2,3]; 13
9_27; [1,1,-2,1,-2,-2,3,-2,3]; 15
9_28; [1,1,-2,1,3,-2,-2,3,3]; 17
9_29; [1,-2,3,-2,1,-2,-2,3,-2]; 16
9_30; [1,1,-2,-2,1,-2,3,-2,3]; 16
9_31; [1,1,-2,1,-2,3,-2,3,3]; 15
9_32; [1,-2,1,3,-2,3,1,1,-2]; 14
9_33; [1,3,-2,3,1,-2,1,-2,-2]; 16
9_34; [1,-2,3,1,-2,1,-2,3,-2]; 13
9_35; [1,2,3,-4,3,4,-1,4,-2,3,2,1,2,-3]; 17
9_36; [1,1,3,-2,3,1,1,1,-2]; 14
9_37; [1,-2,3,1,-2,3,4,-3,2,-3,-2,-4]; 29
9_38; [1,2,2,-3,2,-1,2,3,3,2,1]; 13
9_39; [1,2,-3,2,1,4,-3,-2,-4,3,4,4]; 18
9_40; [1,3,-2,1,3,-2,3,1,-2]; 14
9_41; [1,2,-3,2,1,-3,-3,-2,-4,3,4,4]; 20
9_42; [1,-3,2,-3,-1,-1,-1,2,1]; 7
9_43; [1,2,2,2,-3,1,2,-3,2]; 8
9_44; [1,2,-3,2,2,1,-2,-3,-2]; 7
9_45; [1,2,2,2,3,1,-2,3,-2]; 8
9_46; [1,2,-3,2,1,-2,3,-2,3]; 8
9_47; [1,2,-3,2,1,2,-3,2,-3]; 8
9_48; [1,2,3,3,-2,1,-2,-3,-1,2,1]; 9
9_49; [1,-3,2,-1,2,3,3,1,1,2,1]; 9
10_1; [1,3,4,-5,4,2,-3,2,1,-2,3,-4,-5]; 30
10_2; [1,-2,1,1,1,1,1,1,1,-2]; 22
10_3; [1,2,-3,4,-5,-4,3,-4,2,1,-2,-3,-5]; 21
10_4; [1,2,-3,2,3,-4,3,-4,-4,-4,1,-2]; 29
10_5; [1,-2,-2,1,1,1,1,1,1,-2]; 23
10_6; [1,2,2,2,2,2,-3,2,1,-2,-3]; 14
10_7; [1,2,3,-2,3,-4,3,-4,-1,3,2,1]; 13
10_8; [1,2,-3,2,-3,-3,-3,-3,-3,1,-2]; 16
10_9; [1,1,1,1,1,-2,1,-2,-2,-2]; 19
10_10; [1,2,3,-4,3,-4,-4,3,2,1,-2,-3]; 14
10_11; [1,2,3,-4,-3,2,-3,-3,-3,1,-2,-4]; 15
10_12; [1,2,-3,-3,2,2,2,2,-3,1,-2]; 16
10_13; [1,2,-1,-3,2,4,-3,-5,4,-5,1]; 20
10_14; [1,1,1,1,2,-1,2,-3,2,-3,1]; 15
10_15; [1,2,-3,-3,-3,-3,2,2,-3,1,-2]; 18
10_16; [1,2,-3,2,-3,-3,4,-3,-4,-4,1,-2]; 20
10_17; [1,1,1,1,-2,1,-2,-2,-2,-2]; 20
10_18; [1,2,-3,2,-3,4,-3,-4,-4,-4,1,-2]; 19
10_19; [1,2,2,-3,2,-3,-3,-3,-3,1,-2]; 17
10_20; [1,3,3,3,-4,2,-3,2,1,-2,3,-4]; 30
10_21; [1,2,-1,2,2,2,2,-3,2,-3,1]; 17
10_22; [1,-3,-3,2,2,2,-3,2,1,-2,-3]; 13
10_23; [1,2,2,2,2,-3,2,-3,-3,1,-2]; 18
10_24; [1,2,-1,2,-3,-4,2,3,-4,3,2,1]; 16
10_25; [1,1,1,2,-1,2,2,-3,2,-3,1]; 14
10_26; [1,2,2,2,-3,2,-3,-3,-3,1,-2]; 15
10_27; [1,1,1,2,-1,2,-3,2,-3,-3,1]; 16
10_28; [1,1,-2,-3,2,-3,-4,3,-4,1,-3,-2]; 19
10_29; [1,3,-2,-4,3,-4,1,1,1,-2]; 23
10_30; [1,2,-1,2,3,-4,-2,3,-4,3,2,1]; 16
10_31; [1,2,-3,-4,3,-4,-3,2,2,-3,1,-2]; 21
10_32; [1,2,2,-3,-3,-3,-1,2,-3,2,1]; 17
10_33; [1,2,2,-3,2,-3,4,-3,-4,-4,1,-2]; 23
10_34; [1,2,3,-4,-4,3,-4,2,2,-3,1,-2]; 12
10_35; [1,-2,-3,2,4,-3,-5,4,-5,1,-2]; 26
10_36; [1,2,3,-4,3,-4,-2,3,3,2,1,-2]; 11
10_37; [1,2,-3,-3,2,2,-3,-4,3,-4,1,-2]; 16
10_38; [1,2,-3,-4,2,3,-4,3,-1,2,2,1]; 20
10_39; [1,1,2,-1,2,2,2,-3,2,-3,1]; 16
10_40; [1,1,2,-1,2,2,-3,2,-3,-3,1]; 18
10_41; [1,-2,1,-2,-2,3,-2,-4,3,-4]; 26
10_42; [1,1,-2,1,-2,3,-2,-4,3,-4]; 23
10_43; [1,1,-2,1,3,-2,-4,3,-4,-4]; 24
10_44; [1,1,-2,1,3,-2,3,-4,3,-4]; 23
10_45; [1,-2,1,-2,3,-2,3,-4,3,-4]; 25
10_46; [1,1,1,-2,1,1,1,1,1,-2]; 18
10_47; [1,1,-2,-2,1,1,1,1,1,-2]; 19
10_48; [1,1,1,-2,1,1,-2,-2,-2,-2]; 18
10_49; [1,3,2,2,2,3,1,1,1,1,-2]; 17
10_50; [1,2,-1,2,2,-3,2,2,2,-3,1]; 14
10_51; [1,2,-1,2,2,-3,2,2,-3,-3,1]; 15
10_52; [1,2,2,-3,-3,2,-3,-3,-3,1,-2]; 16
10_53; [1,2,-3,4,4,2,3,3,4,2,1,-2]; 21
10_54; [1,2,-3,-3,2,2,-3,-3,-3,1,-2]; 14
10_55; [1,2,3,3,4,2,2,-3,4,4,1,-2]; 15
10_56; [1,1,2,-1,2,-3,2,2,2,-3,1]; 15
10_57; [1,2,2,-1,2,-3,2,2,1,-3,-3]; 13
10_58; [1,3,-2,-4,-3,-3,5,-4,5,1,-2]; 33
10_59; [1,-2,1,-2,3,-2,-2,-4,3,-4]; 26
10_60; [1,-2,-2,3,-2,3,2,4,-3,4,1,-2]; 19
10_61; [1,2,-3,-3,-3,2,-3,-3,-3,1,-2]; 17
10_62; [1,1,1,-2,-2,1,1,1,1,-2]; 19
10_63; [1,2,3,3,3,2,4,-3,4,4,1,-2]; 13
10_64; [1,1,1,-2,1,1,1,-2,-2,-2]; 16
10_65; [1,2,-1,2,-3,2,2,2,-3,-3,1]; 15
10_66; [1,3,2,2,2,3,3,1,1,1,-2]; 17
10_67; [1,2,-3,2,-3,4,3,-2,3,-4,-1,2,2,1]; 23
10_68; [1,-3,-3,2,3,3,-4,3,-4,-4,2,1,3,-2]; 23
10_69; [1,2,-1,-3,2,1,4,-3,2,-3,4,1]; 21
10_70; [1,-2,1,3,-2,-2,-2,-4,3,-4]; 29
10_71; [1,1,-2,1,3,-2,-2,-4,3,-4]; 26
10_72; [1,1,1,2,2,-1,2,-3,2,-3,1]; 13
10_73; [1,2,-1,2,1,-3,2,-3,4,-3,4,1]; 21
10_74; [1,2,-1,2,-3,4,2,-3,-4,3,2,-3,1,4]; 23
10_75; [1,-3,-3,2,-3,4,-3,4,2,1,3,-2]; 23
10_76; [1,1,1,2,-1,-3,2,2,2,-3,1]; 13
10_77; [1,1,1,2,-1,-3,2,2,-3,-3,1]; 15
10_78; [1,2,2,1,1,-2,-3,4,2,4,-3,4]; 22
10_79; [1,1,1,-2,-2,1,1,-2,-2,-2]; 18
10_80; [1,1,3,2,2,2,3,1,1,1,-2]; 19
10_81; [1,2,2,2,1,-3,-3,-2,-4,3,-4,-4]; 22
10_82; [1,1,-2,1,-2,1,-2,-2,-2,-2]; 19
10_83; [1,2,-1,2,-3,2,2,-3,2,-3,1]; 15
10_84; [1,2,2,-3,-1,2,2,-3,2,1,-3]; 13
10_85; [1,1,-2,1,-2,1,1,1,1,-2]; 19
10_86; [1,2,2,-3,2,-3,2,-3,-3,1,-2]; 15
10_87; [1,2,2,-3,-1,2,-3,2,-3,1,-3]; 13
10_88; [1,-2,1,3,-2,3,-2,-4,3,-4]; 25
10_89; [1,2,-3,2,1,4,3,-2,-3,4,-3,4]; 22
10_90; [1,2,-3,2,-3,-3,2,2,1,-3,-2]; 14
10_91; [1,1,-2,1,1,-2,1,-2,-2,-2]; 18
10_92; [1,2,2,-3,2,-1,2,-3,2,1,1]; 18
10_93; [1,2,-3,2,-3,-3,2,-3,-3,1,-2]; 15
10_94; [1,1,-2,-2,1,-2,1,1,1,-2]; 18
10_95; [1,2,-3,2,-1,2,2,-3,-3,2,1]; 21
10_96; [1,-3,4,-3,2,-3,4,-1,2,1,-3,2]; 18
10_97; [1,2,3,-4,3,-4,-1,-2,1,-2,3,3,2,1]; 20
10_98; [1,2,2,-3,2,-1,2,2,-3,2,1]; 19
10_99; [1,1,-2,1,1,-2,-2,1,-2,-2]; 19
10_100; [1,1,-2,1,1,-2,1,1,1,-2]; 17
10_101; [1,2,-1,3,-2,1,3,2,2,4,-3,4,1,1]; 23
10_102; [1,2,2,-3,2,-1,-3,2,-3,-3,1]; 14
10_103; [1,2,-1,-3,2,2,-3,2,2,-3,1]; 14
10_104; [1,1,-2,1,-2,1,1,-2,-2,-2]; 17
10_105; [1,2,-3,2,1,-3,-3,-2,-4,3,-4,-4]; 22
10_106; [1,1,1,-2,1,-2,1,1,-2,-2]; 17
10_107; [1,-3,-2,-2,4,-3,2,-3,4,1,1,-2]; 27
10_108; [1,2,-3,2,-1,-3,-3,2,-3,-3,1]; 15
10_109; [1,1,-2,1,-2,-2,1,1,-2,-2]; 18
10_110; [1,2,-3,2,1,-3,-3,-3,-2,-4,3,-4]; 20
10_111; [1,2,2,-3,2,2,-1,2,-3,2,1]; 18
10_112; [1,-2,1,-2,1,-2,1,-2,-2,-2]; 19
10_113; [1,1,2,-3,2,-1,2,-3,2,-3,1]; 18
10_114; [1,2,-1,-3,2,-3,2,-3,2,-3,1]; 16
10_115; [1,3,2,2,-4,-3,2,-3,-3,-4,1,-2]; 24
10_116; [1,1,-2,1,-2,1,-2,1,1,-2]; 17
10_117; [1,2,2,-3,2,-1,2,-3,2,-3,1]; 15
10_118; [1,-2,1,-2,-2,1,-2,1,1,-2]; 18
10_119; [1,2,-3,2,-1,-3,2,-3,-3,2,1]; 18
10_120; [1,2,2,3,3,2,1,4,-3,-2,-4,3,4,4]; 26
10_121; [1,2,-3,2,-1,2,-3,2,-3,2,1]; 18
10_122; [1,2,-3,2,-1,-3,2,-3,2,-3,1]; 16
10_123; [1,-2,1,-2,1,-2,1,-2,1,-2]; 19
10_124; [1,2,2,2,2,2,1,2,2,2]; 9
10_125; [1,2,2,2,1,-2,-2,-2,-2,-2]; 12
10_126; [1,1,1,1,2,-1,-1,-1,2,1]; 13
10_127; [1,1,1,1,2,-1,-1,2,2,1]; 12
10_128; [1,2,2,3,-2,3,1,1,1,2,1]; 11
10_129; [1,-3,2,1,-3,2,-1,-1,-1,2,1]; 14
10_130; [1,2,2,3,-2,3,-1,-1,-1,2,1]; 11
10_131; [1,2,2,-3,-3,2,3,3,3,1,-2]; 16
10_132; [1,2,3,-2,3,3,-1,-1,-1,2,1]; 7
10_133; [1,2,-3,-3,2,2,3,3,3,1,-2]; 14
10_134; [1,2,3,-2,3,3,1,1,1,2,1]; 9
10_135; [1,2,2,2,1,-2,3,-2,-3,-3,-3]; 13
10_136; [1,-2,-3,2,2,4,-3,4,1,-2]; 17
10_137; [1,-2,3,2,2,-4,3,-4,1,-2]; 20
10_138; [1,-2,1,-2,-3,-2,-2,4,-3,4]; 20
10_139; [1,2,2,2,1,2,2,2,2,1]; 11
10_140; [1,2,3,3,3,2,-3,-3,-3,1,-2]; 7
10_141; [1,1,2,2,2,1,-2,-2,-2,-2]; 14
10_142; [1,2,3,3,3,2,3,3,3,1,-2]; 9
10_143; [1,1,1,2,-1,-1,-1,2,2,1]; 11
10_144; [1,1,2,-1,2,1,-3,2,1,-3,-2]; 14
10_145; [1,2,-1,2,1,3,2,-1,2,3,1]; 13
10_146; [1,2,-3,-3,-2,1,-2,-3,-1,2,1]; 12
10_147; [1,2,-3,2,-3,-3,-3,1,-2,3,-2]; 13
10_148; [1,1,1,2,-1,-1,2,-1,2,1]; 11
10_149; [1,1,1,2,-1,2,-1,2,2,1]; 11
10_150; [1,1,-2,1,1,3,-2,-1,3,2,1]; 11
10_151; [1,2,-1,-1,3,-2,1,3,-2,1,1]; 12
10_152; [1,2,2,2,1,1,1,2,2,1]; 11
10_153; [1,2,2,2,1,-3,-3,-2,-3,-3,-3]; 16
10_154; [1,2,-1,2,1,3,2,2,2,3,1]; 13
10_155; [1,2,2,2,1,-2,-2,1,-2,-2]; 12
10_156; [1,-3,-2,1,-2,-3,-1,-1,-1,2,1]; 14
10_157; [1,1,2,2,-1,2,-1,2,2,1]; 12
10_158; [1,2,3,-2,3,1,-2,-2,1,-2,-2]; 13
10_159; [1,1,2,-1,2,-1,-1,2,2,1]; 12
10_160; [1,-3,2,-1,2,-3,1,1,1,2,1]; 13
10_161; [1,2,2,1,-2,1,2,2,2,1]; 9
10_162; [1,2,-1,-1,2,2,1,-3,2,-3,1]; 13
10_163; [1,2,3,-2,3,1,-2,1,-2,1,-2]; 13
10_164; [1,2,2,-3,2,-3,-3,1,-2,3,-2]; 15
10_165; [1,2,-3,2,-1,-3,2,3,3,2,1]; 12

==> anc/braids_11.csv <==
Knot; [Braid word]; #(simple walks)
11a_1; [1,2,2,3,-4,3,-4,-2,-3,-3,-1,2,2,1]; 39
11a_2; [1,3,3,2,2,3,-4,3,-4,1,1,-2]; 35
11a_3; [1,1,1,-2,-2,1,1,-2,3,-2,3]; 27
11a_4; [1,2,-3,-3,2,2,-3,4,-3,4,1,-2]; 22
11a_5; [1,-2,-2,-3,2,4,3,3,-5,4,-5,1,-2]; 44
11a_6; [1,-2,-2,-3,-3,2,-3,4,-3,4,1,-2]; 27
11a_7; [1,1,1,1,-2,-2,1,-2,3,-2,3]; 28
11a_8; [1,2,-1,2,-3,-3,2,-3,4,-3,4,1]; 23
11a_9; [1,-2,1,-2,3,-2,-2,-2,-2,-2,3]; 40
11a_10; [1,2,2,2,3,-4,3,-4,-2,-3,-3,2,1,-2]; 34
11a_11; [1,1,-2,-3,4,-3,4,2,-3,-3,1,-2]; 30
11a_12; [1,-2,-2,-3,2,4,-3,-3,-3,4,1,-2]; 28
11a_13; [1,2,-3,-4,5,-4,3,-4,-2,1,-2,-3,5]; 47
11a_14; [1,1,-2,-2,1,-2,3,-2,-2,3,3]; 34
11a_15; [1,1,-2,-2,1,-2,3,-2,-2,-2,3]; 33
11a_16; [1,-2,-2,1,-2,-2,-3,2,4,-3,4,1]; 33
11a_17; [1,3,1,2,-4,2,-3,5,-3,-4,5,1,-2]; 39
11a_18; [1,2,2,2,1,3,3,-2,-4,3,-4,-4]; 29
11a_19; [1,-2,1,3,-2,-2,3,3,1,1,-2]; 29
11a_20; [1,3,2,2,-4,3,3,3,-4,1,1,-2]; 35
11a_21; [1,3,1,2,-5,2,3,4,-5,-3,1,-2,4]; 35
11a_22; [1,1,1,-2,1,1,3,-2,-2,3,3]; 29
11a_23; [1,2,-3,-3,4,2,2,-3,4,4,1,-2]; 25
11a_24; [1,-3,-3,2,3,3,3,-2,1,-2,1,-2,-2]; 24
11a_25; [1,-3,-3,2,3,3,3,-2,1,1,-2,1,-2]; 23
11a_26; [1,1,-2,-2,1,3,-2,-2,3,-2,3]; 33
11a_27; [1,2,-3,2,-3,4,-1,2,2,-3,4,1]; 20
11a_28; [1,3,-2,3,1,1,-2,1,-2,-2,-2]; 30
11a_29; [1,2,3,-4,3,-4,-2,-2,-2,-3,-3,2,1,-2]; 26
11a_30; [1,-2,3,3,-4,3,2,-3,4,-3,-4,-4,1,-2]; 40
11a_31; [1,3,2,2,3,3,-4,3,-4,1,1,-2]; 34
11a_32; [1,2,2,2,1,3,-2,3,-4,3,-4,-4]; 28
11a_33; [1,1,-2,-2,1,-2,-2,-2,3,-2,3]; 35
11a_34; [1,1,1,-2,1,-2,3,-2,-2,3,3]; 27
11a_35; [1,1,-2,1,-2,-2,3,-2,-2,3,3]; 32
11a_36; [1,2,3,3,-2,-4,1,-4,1,-2,-3,-3,4,-3]; 35
11a_37; [1,2,-1,-3,2,-3,4,-3,-3,4,4,1]; 23
11a_38; [1,2,-1,3,-2,-1,3,3,-2,-4,3,-2,-4,1]; 34
11a_39; [1,2,2,2,1,3,-2,-4,3,-4,-4,-4]; 28
11a_40; [1,1,1,1,-2,1,3,-2,-2,3,3]; 31
11a_41; [1,2,-1,2,-3,2,4,-3,-3,4,4,1]; 25
11a_42; [1,1,2,4,-5,2,-3,4,-5,1,2,-3,-2]; 34
11a_43; [1,-3,-2,3,4,1,2,4,2,3,3,4,2,1]; 35
11a_44; [1,2,2,-1,-3,-2,-2,-2,-3,-3,1,1,1]; 27
11a_45; [1,2,-3,2,-4,-4,-3,-5,4,-5,-5,1,-2]; 30
11a_46; [1,1,-2,-3,4,2,4,-3,4,1,-2,-2]; 31
11a_47; [1,1,-2,-2,1,3,-2,-2,-2,3,3]; 37
11a_48; [1,2,2,-3,2,4,-1,2,2,-3,4,1]; 20
11a_49; [1,1,3,2,2,-4,3,-4,1,1,1,-2]; 33
11a_50; [1,2,3,3,4,-5,2,2,-3,4,-5,1,-2]; 23
11a_51; [1,3,-2,-4,3,3,5,-4,5,1,-2]; 44
11a_52; [1,-2,-2,3,-4,3,-4,2,-1,2,2,-3,1,-3]; 46
11a_53; [1,-2,1,3,-2,3,1,1,1,1,-2]; 29
11a_54; [1,2,-1,2,-3,2,-3,2,4,-3,4,1]; 23
11a_55; [1,1,-2,1,3,-2,-2,-2,-2,-2,3]; 39
11a_56; [1,2,2,1,1,-2,-3,2,-3,-3,-4,3,-4,-3]; 32
11a_57; [1,1,1,-2,-2,-1,-3,2,2,2,-3,-3,1]; 25
11a_58; [1,-2,1,-2,-3,2,4,-3,-3,-3,4,1]; 37
11a_59; [1,2,-3,-2,1,5,1,-2,-3,-4,5,3,-4]; 23
11a_60; [1,3,2,2,-4,3,-4,1,1,1,1,-2]; 32
11a_61; [1,2,-3,4,2,3,-5,3,4,-5,2,1,-2]; 32
11a_62; [1,1,3,-2,3,1,1,1,1,1,-2]; 29
11a_63; [1,2,-1,2,2,-3,2,2,4,-3,4,1]; 23
11a_64; [1,2,2,2,-3,4,-1,2,2,-3,4,1]; 20
11a_65; [1,2,3,-4,5,3,-4,2,5,2,-3,1,-2]; 19
11a_66; [1,1,1,-2,1,-2,-2,1,3,-2,3]; 30
11a_67; [1,2,-1,-3,2,-3,-3,2,4,-3,4,1]; 24
11a_68; [1,3,-2,3,1,-2,1,-2,-2,-2,-2]; 33
11a_69; [1,3,2,2,-3,2,-3,-3,4,-3,-4,-4,1,-2]; 52
11a_70; [1,1,-2,1,3,-2,-1,3,-4,3,-2,3,-4,1]; 52
11a_71; [1,1,-2,1,-2,1,-2,3,-2,3,3]; 28
11a_72; [1,1,-2,1,-2,3,-2,-2,3,-2,3]; 29
11a_73; [1,-2,1,-2,3,-2,3,1,-2,1,-2]; 28
11a_74; [1,-2,1,-2,-2,-2,3,-2,-2,-2,3]; 37
11a_75; [1,-2,-2,-2,-2,-3,2,4,-3,4,1,-2]; 32
11a_76; [1,3,-2,-2,1,1,-2,1,-2,3,-2]; 30
11a_77; [1,1,2,-1,2,-3,2,-3,4,-3,4,1]; 24
11a_78; [1,-3,-3,2,-3,4,-3,-4,-4,-4,2,1,3,-2]; 31
11a_79; [1,1,-2,1,1,-2,1,-2,3,-2,3]; 26
11a_80; [1,1,-2,1,-2,1,-2,-2,3,-2,3]; 26
11a_81; [1,-2,1,-2,-2,1,-2,-2,3,-2,3]; 30
11a_82; [1,1,-2,1,-2,-2,3,-2,-2,-2,3]; 32
11a_83; [1,1,1,-2,1,1,-2,3,-2,3,3]; 27
11a_84; [1,-2,1,-2,-2,-2,-3,2,4,-3,4,1]; 32
11a_85; [1,2,-3,4,4,-3,4,2,2,-3,1,-2]; 22
11a_86; [1,-2,3,-2,3,1,1,-2,-2,-2,-2]; 35
11a_87; [1,2,-1,2,2,3,-2,-4,-3,2,-3,-3,-4,1]; 36
11a_88; [1,-2,3,-2,3,1,1,1,-2,-2,-2]; 29
11a_89; [1,-2,-2,-2,-3,2,-3,4,-3,4,1,-2]; 29
11a_90; [1,1,-2,1,-2,-3,2,-3,4,-3,4,1]; 28
11a_91; [1,-2,1,-2,-2,-3,2,-3,4,-3,4,1]; 30
11a_92; [1,1,1,-2,1,1,-2,-2,3,-2,3]; 25
11a_93; [1,2,-3,4,-3,4,-3,2,2,-3,1,-2]; 23
11a_94; [1,1,1,2,2,-1,2,-3,2,2,1,3,3]; 29
11a_95; [1,2,3,3,4,4,3,3,-4,2,2,-3,1,-2]; 19
11a_96; [1,-2,1,-2,3,-2,-4,3,5,-4,5]; 40
11a_97; [1,2,-3,4,-3,2,-3,-3,-3,1,-2,4]; 25
11a_98; [1,2,-1,-3,2,-3,-4,3,-4,5,-4,5,1]; 26
11a_99; [1,-2,-2,1,-2,-2,1,-2,3,-2,3]; 33
11a_100; [1,3,2,2,2,3,-4,3,-4,1,1,-2]; 27
11a_101; [1,2,2,-3,2,1,-3,-3,-2,-4,3,4,4,4]; 38
11a_102; [1,2,-3,4,3,-2,-2,-2,3,-2,-4,1,-2,-3]; 53
11a_103; [1,3,-4,5,4,-3,4,2,-5,-3,-2,1,-2,-3,-4]; 53
11a_104; [1,2,-1,3,-2,-1,3,-2,-4,3,-2,-4,1,1]; 33
11a_105; [1,3,2,2,2,-4,3,-4,1,1,1,-2]; 26
11a_106; [1,1,-2,1,3,-2,-2,-2,-2,3,3]; 35
11a_107; [1,2,-1,2,2,3,-2,-4,-3,-3,-3,-4,-4,1]; 45
11a_108; [1,1,-2,3,-2,3,-2,1,-2,-2,-2]; 35
11a_109; [1,1,-2,1,-2,3,-2,-2,-2,3,3]; 31
11a_110; [1,1,-2,-3,2,-3,4,-3,4,1,-3,-2]; 29
11a_111; [1,2,-3,-2,1,1,-2,-3,4,-3,4,4]; 29
11a_112; [1,1,-2,1,3,-2,1,-2,-2,-2,3]; 27
11a_113; [1,1,3,-2,1,-2,3,1,1,1,-2]; 26
11a_114; [1,2,-3,-4,2,-4,3,-4,-1,2,2,3,1,3]; 41
11a_115; [1,2,-3,2,-3,-3,-3,4,4,1,-2,3,3,-4]; 34
11a_116; [1,1,2,-3,2,1,4,-3,-2,-4,3,4,4,4]; 33
11a_117; [1,2,-3,4,2,4,-3,4,-1,2,2,1]; 25
11a_118; [1,-2,-3,2,-3,4,-3,-3,-3,4,1,-2]; 30
11a_119; [1,-3,-4,5,-4,2,-3,-2,1,-2,-3,4,5]; 40
11a_120; [1,1,2,-1,2,2,-3,2,4,-3,4,1]; 27
11a_121; [1,-2,1,3,-2,3,-4,3,5,-4,5]; 42
11a_122; [1,2,-1,-3,2,2,4,-3,2,-3,4,1]; 24
11a_123; [1,2,3,3,-4,-1,3,-2,1,-2,3,3,2,4,1,4]; 37
11a_124; [1,1,2,2,-3,2,-1,2,3,3,3,2,1]; 23
11a_125; [1,1,-2,1,3,-2,1,-2,3,3,-2]; 27
11a_126; [1,-2,3,3,-2,1,1,-2,-2,3,-2]; 31
11a_127; [1,1,-2,1,3,-2,3,3,1,1,-2]; 28
11a_128; [1,-3,2,4,-3,-5,4,-5,-1,2,1,-3,2]; 32
11a_129; [1,1,3,-2,1,3,-2,1,1,1,-2]; 27
11a_130; [1,2,2,-3,4,2,-3,2,1,-2,-3,4]; 21
11a_131; [1,1,3,-2,1,-2,-2,3,1,1,-2]; 27
11a_132; [1,3,2,-3,2,-1,-2,3,-4,-2,3,-4,1,1]; 53
11a_133; [1,2,-1,-3,2,4,3,3,3,-5,4,-5,1]; 38
11a_134; [1,3,2,2,2,-4,3,-4,-4,1,1,-2]; 28
11a_135; [1,-2,3,-2,1,-2,-3,4,-3,4,1,-2]; 29
11a_136; [1,2,-3,2,-1,2,4,-3,2,-3,4,1]; 23
11a_137; [1,-2,1,-2,-1,-3,2,1,4,-3,2,4,-3,1]; 41
11a_138; [1,2,-3,-2,3,-2,-4,1,-2,3,-4,1,3,-2]; 49
11a_139; [1,1,1,-2,1,3,-2,-2,-2,3,3]; 29
11a_140; [1,1,-2,1,-2,-3,2,4,-3,4,4,1]; 31
11a_141; [1,-2,1,-2,1,-2,-3,2,4,-3,4,1]; 27
11a_142; [1,1,1,3,-2,3,1,1,1,1,-2]; 29
11a_143; [1,2,-1,2,-3,2,2,2,4,-3,4,1]; 23
11a_144; [1,2,-3,4,2,2,2,2,-3,4,1,-2]; 24
11a_145; [1,2,3,-4,5,3,-4,-1,2,-3,2,1,5]; 35
11a_146; [1,3,-2,1,-2,-2,3,1,1,1,-2]; 28
11a_147; [1,1,-2,1,3,-2,1,3,3,-2,-2]; 29
11a_148; [1,2,-1,3,-2,1,3,2,2,4,-3,-5,4,-5,1]; 39
11a_149; [1,-2,3,-2,1,-2,-2,-3,4,-3,4,-2]; 32
11a_150; [1,2,2,-3,2,-1,2,4,-3,2,4,1]; 29
11a_151; [1,1,1,-2,1,3,-2,1,3,-2,-2]; 29
11a_152; [1,2,-1,-3,2,4,-3,2,4,-3,-3,1]; 23
11a_153; [1,2,-3,4,2,2,-3,-3,-3,4,1,-2]; 22
11a_154; [1,2,-3,-4,5,3,-4,2,5,2,-3,1,-2]; 25
11a_155; [1,2,2,-3,-3,2,1,4,-3,-2,-4,3,4,4]; 39
11a_156; [1,1,1,-2,1,1,3,-2,-2,-2,3]; 27
11a_157; [1,1,-2,-2,1,3,-2,3,1,1,-2]; 29
11a_158; [1,-2,3,-2,1,1,-2,-2,3,-2,-2]; 32
11a_159; [1,3,-2,-4,3,5,-4,5,1,1,-2]; 37
11a_160; [1,1,-2,1,3,-2,-2,3,-2,-2,3]; 31
11a_161; [1,1,-2,-3,2,4,-3,4,1,1,1,-2]; 29
11a_162; [1,-2,1,3,-2,1,3,-2,1,1,-2]; 27
11a_163; [1,-2,1,3,-2,-2,1,-2,-2,-2,3]; 34
11a_164; [1,3,-2,3,1,-2,1,-2,1,-2,-2]; 29
11a_165; [1,2,-3,4,2,1,-2,-3,-3,-3,4,4]; 25
11a_166; [1,3,5,2,-4,5,-3,2,1,-2,-3,-4,5]; 29
11a_167; [1,-2,-2,1,-2,-3,2,4,-3,4,1,-2]; 27
11a_168; [1,2,3,-4,3,-2,-4,3,3,-2,-4,-3,1,-2]; 31
11a_169; [1,2,-1,-3,2,4,-3,2,-3,-3,4,1]; 24
11a_170; [1,-2,1,-2,3,-2,1,-2,3,3,-2]; 28
11a_171; [1,-2,1,3,-2,3,3,1,-2,1,-2]; 27
11a_172; [1,2,-3,-4,-4,3,-2,-2,3,4,-2,1,-2,-3]; 54
11a_173; [1,-2,3,-2,3,-4,3,3,-1,2,2,-3,-4,1]; 32
11a_174; [1,1,-2,1,-2,-2,-2,-2,3,-2,3]; 34
11a_175; [1,1,-2,1,-2,-2,-2,3,-2,3,3]; 33
11a_176; [1,1,1,-2,1,-2,-2,3,-2,3,3]; 28
11a_177; [1,1,1,1,-2,1,-2,3,-2,3,3]; 28
11a_178; [1,2,2,-3,2,-3,4,-3,4,4,1,-2]; 23
11a_179; [1,-2,1,-2,-2,-2,-2,-2,3,-2,3]; 40
11a_180; [1,1,1,-2,1,-2,-2,-2,3,-2,3]; 27
11a_181; [1,-3,-3,2,-3,-3,4,-3,-4,-4,2,1,3,-2]; 35
11a_182; [1,1,1,1,1,-2,1,-2,3,-2,3]; 26
11a_183; [1,2,-1,2,2,-3,2,-3,4,-3,4,1]; 21
11a_184; [1,1,1,1,-2,1,-2,-2,3,-2,3]; 26
11a_185; [1,2,-1,2,-3,2,-3,-3,4,-3,4,1]; 22
11a_186; [1,2,2,-1,2,-3,2,2,3,3,2,2,1]; 32
11a_187; [1,-2,1,-2,-2,3,-2,-2,-4,3,2,-4,3,1]; 49
11a_188; [1,2,-1,-3,2,-3,-3,-3,4,-3,4,1]; 22
11a_189; [1,1,-2,-2,1,-2,1,-2,3,-2,3]; 26
11a_190; [1,2,-3,2,-3,-3,4,-3,4,4,1,-2]; 23
11a_191; [1,3,2,2,-1,2,-3,2,2,2,2,3,1]; 36
11a_192; [1,2,2,3,-2,3,4,4,3,3,-4,2,1,-2]; 19
11a_193; [1,-3,4,2,2,2,-3,2,1,-2,-3,4]; 19
11a_194; [1,1,1,-2,1,1,1,-2,3,-2,3]; 24
11a_195; [1,3,-4,5,-4,2,-3,2,1,-2,3,-4,5]; 42
11a_196; [1,1,-2,1,-2,1,1,-2,3,-2,3]; 25
11a_197; [1,1,2,-3,2,1,-3,-3,-2,-4,3,4,4,4]; 35
11a_198; [1,-4,1,-2,1,-2,-3,4,2,3,-4,3,-2,3]; 53
11a_199; [1,-3,2,1,2,-3,-4,2,3,-4,-3,2,1,-2]; 27
11a_200; [1,-3,-3,2,3,3,-4,3,4,4,4,2,1,1,3,-2]; 43
11a_201; [1,3,-4,5,4,-3,4,2,-5,-3,2,1,-2,-3,-4]; 41
11a_202; [1,2,3,3,3,-2,3,-4,-1,-2,3,-4,-2,1]; 31
11a_203; [1,3,-2,3,3,1,1,1,1,1,-2]; 31
11a_204; [1,2,-1,2,2,-3,2,4,-3,4,4,1]; 25
11a_205; [1,1,3,1,-2,4,1,-2,-3,4,-3,-2]; 27
11a_206; [1,3,-2,3,1,1,1,1,1,1,-2]; 33
11a_207; [1,2,-1,2,2,2,-3,2,4,-3,4,1]; 26
11a_208; [1,2,2,2,-1,2,-3,4,2,-3,4,1]; 23
11a_209; [1,-2,-1,3,-2,-1,-4,3,2,-4,3,5,-4,5,1]; 45
11a_210; [1,-3,-4,5,-4,2,-3,2,1,-2,-3,4,5]; 28
11a_211; [1,2,3,-4,5,3,-4,-1,-2,3,2,1,5]; 22
11a_212; [1,2,-1,3,2,2,-4,3,3,-2,3,-4,1,1]; 41
11a_213; [1,2,2,2,3,-2,3,-4,-1,2,2,3,-4,1]; 36
11a_214; [1,3,-4,5,-4,3,-4,2,-5,-3,2,1,-2,3,-4]; 61
11a_215; [1,1,3,-2,1,-2,3,3,1,1,-2]; 27
11a_216; [1,1,-2,1,3,-2,1,-2,-2,3,3]; 27
11a_217; [1,1,-2,1,3,-2,1,1,-2,-2,3]; 27
11a_218; [1,3,2,2,-4,-3,2,-3,5,-4,5,1,-2]; 35
11a_219; [1,2,3,-4,5,3,-2,-4,-2,3,2,1,-2,3,5]; 43
11a_220; [1,2,-3,4,2,2,-3,4,4,4,1,-2]; 23
11a_221; [1,1,1,1,-2,1,3,-2,-2,-2,3]; 29
11a_222; [1,2,-1,2,-3,2,4,-3,-3,-3,4,1]; 24
11a_223; [1,1,1,3,-2,3,3,1,1,1,-2]; 28
11a_224; [1,2,4,2,2,-3,2,4,1,-2,-3,4]; 23
11a_225; [1,-3,-2,1,1,1,3,4,1,-2,-3,4]; 26
11a_226; [1,2,-1,2,-3,2,-3,-4,3,5,-4,5,1]; 38
11a_227; [1,1,2,2,-3,2,-1,2,3,3,2,2,1]; 29
11a_228; [1,3,2,-4,-3,2,-3,-3,5,-4,5,1,-2]; 33
11a_229; [1,2,-3,4,5,2,2,-3,-4,5,4,1,-2]; 22
11a_230; [1,3,5,2,-4,5,-3,2,1,-2,3,-4,5]; 43
11a_231; [1,3,-2,-2,-2,3,1,1,-2,-2,-2]; 39
11a_232; [1,-2,-2,3,-2,1,1,-2,-2,3,-2]; 33
11a_233; [1,-2,3,-2,3,1,1,-2,-2,3,-2]; 29
11a_234; [1,1,1,1,1,1,1,2,-1,2,2,1]; 30
11a_235; [1,2,2,3,3,2,2,2,2,2,1,-2,-3]; 24
11a_236; [1,2,2,3,3,2,2,2,1,-2,-3,1,1]; 24
11a_237; [1,2,3,4,3,4,3,2,-3,2,-4,-1,2,2,-3,1]; 30
11a_238; [1,2,3,3,3,4,4,3,3,-4,2,1,-2,-3]; 14
11a_239; [1,-2,1,-2,1,3,-2,1,-2,3,3]; 28
11a_240; [1,1,1,1,1,2,2,-1,2,2,2,1]; 22
11a_241; [1,2,2,2,3,3,3,3,2,2,-3,1,-2]; 21
11a_242; [1,1,1,1,1,2,3,-2,3,-1,2,2,1]; 20
11a_243; [1,2,2,2,3,4,-3,4,-2,3,3,2,1,-2]; 15
11a_244; [1,2,2,-3,2,-1,2,2,3,3,3,2,1]; 23
11a_245; [1,2,2,3,3,3,-1,-2,3,3,3,2,1]; 17
11a_246; [1,2,3,4,-3,4,-2,3,3,2,1,1,1,-2]; 12
11a_247; [1,2,3,4,5,-4,5,-3,4,4,3,2,1,-2,-3]; 6
11a_248; [1,-2,3,-2,3,1,1,1,-2,3,-2]; 27
11a_249; [1,2,-1,-3,4,-3,2,-3,4,-3,4,1]; 22
11a_250; [1,-2,-2,-2,1,-2,3,-2,-2,-2,3]; 41
11a_251; [1,1,1,-2,-2,-1,-3,2,-3,2,-3,-3,1]; 25
11a_252; [1,-2,1,-2,-2,1,3,-2,-2,-2,3]; 32
11a_253; [1,1,-2,1,-2,1,3,-2,-2,-2,3]; 27
11a_254; [1,1,1,-2,-2,-1,-3,2,2,-3,2,-3,1]; 25
11a_255; [1,1,1,-2,1,3,-2,1,-2,3,-2]; 24
11a_256; [1,2,-1,-3,2,4,-3,2,-3,4,-3,1]; 19
11a_257; [1,1,1,-2,1,-2,3,-2,-2,-2,3]; 26
11a_258; [1,2,-1,-3,2,-3,4,-3,-3,-3,4,1]; 22
11a_259; [1,1,3,-2,3,3,3,1,1,1,-2]; 29
11a_260; [1,1,3,-2,3,4,-3,4,1,1,1,-2]; 29
11a_261; [1,1,1,-2,1,3,-2,3,-2,3,3]; 27
11a_262; [1,2,-3,2,4,-3,4,-3,4,4,1,-2]; 23
11a_263; [1,2,2,3,3,3,1,-2,3,3,3,2,1]; 23
11a_264; [1,1,1,-2,1,3,-2,-2,3,-2,3]; 27
11a_265; [1,2,-1,-3,2,4,-3,-3,4,-3,4,1]; 23
11a_266; [1,-2,1,3,-2,1,-2,3,-2,3,-2]; 27
11a_267; [1,-2,1,3,-2,1,-2,3,-2,3,3]; 27
11a_268; [1,-2,1,-2,3,-2,1,-2,-2,-2,3]; 28
11a_269; [1,-2,3,-2,1,-2,1,-2,-2,3,-2]; 26
11a_270; [1,2,3,-2,-4,3,-1,-2,3,-4,3,-2,-2,1]; 35
11a_271; [1,-4,-3,2,4,-3,4,-3,4,4,2,1,3,-2]; 36
11a_272; [1,2,3,3,-4,-2,3,-2,3,-2,-4,-3,1,-2]; 32
11a_273; [1,-2,1,-2,3,-2,-1,3,2,2,4,-3,4,1]; 31
11a_274; [1,1,-2,-2,1,3,-2,1,-2,3,-2]; 26
11a_275; [1,2,2,2,3,-2,3,-4,3,2,1,-2,3,-4]; 27
11a_276; [1,-4,-3,2,4,-3,4,4,2,2,1,3,3,-2]; 37
11a_277; [1,-2,3,1,1,1,-2,1,-2,3,-2]; 25
11a_278; [1,2,-1,-3,2,-3,4,-3,2,-3,4,1]; 22
11a_279; [1,2,-3,2,1,-3,-3,-3,-3,-2,-4,3,4,4]; 43
11a_280; [1,2,-3,-4,3,-4,-5,4,-3,2,-3,-4,1,-2,3,4,5]; 71
11a_281; [1,-2,-2,3,1,-2,-2,1,-2,3,-2]; 32
11a_282; [1,-2,3,1,-2,1,-2,-2,-2,3,-2]; 27
11a_283; [1,-3,4,2,2,2,-3,2,-3,-3,1,-2,3,4]; 35
11a_284; [1,1,-2,1,3,-2,1,3,-2,-2,3]; 27
11a_285; [1,2,3,-4,3,-2,3,-4,-1,-2,3,-2,-2,1]; 35
11a_286; [1,-2,-2,3,1,-2,1,-2,-2,3,-2]; 29
11a_287; [1,3,-2,1,-2,-2,3,1,-2,1,-2]; 27
11a_288; [1,-2,-2,1,3,-2,1,-2,3,-2,3]; 29
11a_289; [1,-2,3,1,1,-2,1,-2,-2,3,-2]; 26
11a_290; [1,-4,-3,2,-3,-3,4,-3,4,4,2,1,3,-2]; 41
11a_291; [1,2,2,2,2,-3,2,-1,2,3,3,2,1]; 31
11a_292; [1,2,3,3,3,4,-3,4,-1,-2,1,-2,3,3,2,1]; 32
11a_293; [1,-2,3,-2,1,-2,-2,-2,-2,3,-2]; 35
11a_294; [1,-2,3,-4,3,-2,3,-4,3,3,2,1,-2,-3]; 36
11a_295; [1,2,-1,-3,-2,1,4,3,-2,3,4,1,1,1]; 40
11a_296; [1,2,-3,2,1,4,-3,-2,-4,3,4,-5,4,5,5]; 49
11a_297; [1,-2,3,4,-2,1,3,-2,3,-4,-4,-3,-3,-2]; 51
11a_298; [1,1,1,2,2,-3,2,-1,2,3,3,2,1]; 24
11a_299; [1,2,3,-4,3,4,2,4,2,-1,2,-3,2,1]; 41
11a_300; [1,1,-2,1,3,-2,1,-2,3,-2,-2]; 25
11a_301; [1,1,-2,1,3,-2,1,3,-2,3,-2]; 26
11a_302; [1,3,-2,1,3,3,-2,3,1,1,-2]; 27
11a_303; [1,-3,2,-3,-3,2,-3,2,3,4,-3,4,1,-2]; 32
11a_304; [1,2,-3,2,3,3,3,-4,3,2,1,-2,3,-4]; 31
11a_305; [1,-2,3,1,-2,1,-2,-2,3,-2,-2]; 28
11a_306; [1,1,1,-2,1,-2,3,-2,3,3,3]; 27
11a_307; [1,2,-3,2,-3,4,-3,4,4,4,1,-2]; 23
11a_308; [1,3,-2,3,3,3,1,1,1,1,-2]; 30
11a_309; [1,2,2,-3,2,4,-3,4,4,4,1,-2]; 24
11a_310; [1,3,-2,1,1,1,3,4,1,-2,-3,4]; 29
11a_311; [1,2,-1,2,-3,2,4,-3,4,5,-4,5,1]; 32
11a_312; [1,-3,4,2,-3,2,2,2,-3,-3,1,-2,3,4]; 38
11a_313; [1,2,-3,2,1,-3,-3,-2,-4,3,4,-5,4,5,5]; 53
11a_314; [1,-2,1,3,-2,1,-2,3,1,1,-2]; 25
11a_315; [1,-2,-2,3,1,1,-2,1,-2,3,-2]; 27
11a_316; [1,-2,3,-2,1,1,1,-2,-2,3,-2]; 26
11a_317; [1,-3,2,-1,-3,-2,-2,-4,3,-4,1,1,1,-2]; 37
11a_318; [1,2,2,-3,2,-1,2,2,3,3,2,2,1]; 31
11a_319; [1,2,3,3,2,-1,2,2,2,-3,2,2,1]; 28
11a_320; [1,-2,3,4,-3,4,2,2,2,-3,-1,2,3,3,2,1]; 65
11a_321; [1,-3,2,4,-3,2,4,-3,4,4,4,1,3,-2]; 46
11a_322; [-1,-1,2,-3,4,-3,2,-3,4,1,2,-3,-2,-2]; 51
11a_323; [1,2,-1,-3,-3,4,-3,2,-3,4,-3,1]; 23
11a_324; [1,2,3,-4,5,-3,2,4,-3,4,2,-3,1,-2,5]; 35
11a_325; [1,2,-3,4,-3,2,-4,-4,-3,5,-4,-5,-5,1,-2]; 34
11a_326; [1,1,-2,1,-2,3,-2,1,-2,3,-2]; 26
11a_327; [1,2,2,-3,2,1,-3,4,-3,-2,-4,3,4,4]; 37
11a_328; [1,-4,-3,2,4,4,-3,4,4,2,2,1,3,-2]; 37
11a_329; [1,2,3,3,2,-1,4,-3,-2,3,-4,3,4,4,2,1]; 37
11a_330; [1,-2,3,-2,1,-2,-2,-2,3,-2,-2]; 35
11a_331; [1,2,3,3,-4,3,-2,3,3,-2,-4,-3,1,-2]; 31
11a_332; [1,3,-2,-2,3,1,-2,1,3,-2,-2]; 33
11a_333; [1,2,-1,-3,2,-3,4,-3,4,5,-4,5,1]; 26
11a_334; [1,1,1,1,1,2,-1,2,2,2,2,1]; 27
11a_335; [1,2,2,2,2,3,3,2,2,2,1,-2,-3]; 21
11a_336; [1,2,3,-2,3,2,-1,2,2,2,2,2,1]; 24
11a_337; [1,2,2,2,3,-2,3,4,-3,4,-1,3,2,1]; 17
11a_338; [1,1,1,1,2,2,2,-1,2,2,2,1]; 25
11a_339; [1,1,1,2,3,-2,3,-1,2,2,2,2,1]; 18
11a_340; [1,2,2,3,3,3,-2,3,3,3,2,1,-2]; 21
11a_341; [1,2,3,-4,3,2,4,2,4,2,-3,2,1,-2]; 43
11a_342; [1,2,3,4,-3,4,3,2,2,2,2,-3,1,-2]; 12
11a_343; [1,2,3,4,5,5,4,-5,4,3,-4,2,1,-2,-3]; 13
11a_344; [1,2,-3,2,2,2,-3,4,4,3,1,-2,3,-4]; 33
11a_345; [1,2,-1,2,3,-2,4,3,3,-5,4,-3,4,-5,1]; 62
11a_346; [1,-2,-2,3,-2,1,-2,-2,-2,3,-2]; 35
11a_347; [1,2,-3,-4,3,-4,-2,-2,1,-2,-2,3,-2,3]; 57
11a_348; [1,3,-2,1,3,-2,3,1,1,1,-2]; 26
11a_349; [1,2,-1,-3,2,4,-3,2,4,-3,4,1]; 21
11a_350; [1,-2,1,3,-2,1,-2,-2,3,-2,3]; 27
11a_351; [1,-2,1,3,-2,1,3,-2,-2,-2,3]; 29
11a_352; [1,2,3,-2,-4,3,-4,-1,-2,3,-4,-2,-2,1]; 32
11a_353; [1,2,2,-3,2,-1,2,2,2,3,3,2,1]; 29
11a_354; [1,2,2,-3,2,-1,2,3,4,2,-3,4,3,2,-3,1]; 33
11a_355; [1,1,1,1,1,1,2,-1,2,2,2,1]; 28
11a_356; [1,2,3,-2,3,2,2,2,-1,2,2,2,1]; 24
11a_357; [1,2,3,3,3,-2,3,2,-1,2,2,2,1]; 20
11a_358; [1,2,3,3,2,2,2,2,2,2,-3,1,-2]; 22
11a_359; [1,2,-1,2,2,2,3,4,-2,-3,4,3,2,1]; 20
11a_360; [1,2,2,2,-1,2,3,4,-2,-3,4,3,2,1]; 19
11a_361; [1,2,3,-4,3,3,3,4,-1,4,-2,3,2,1,2,-3]; 36
11a_362; [1,2,3,-2,3,4,-3,4,5,4,-3,4,3,-5,2,1,-2]; 33
11a_363; [1,2,3,-4,5,3,5,4,-5,4,3,2,1,-2,-3]; 28
11a_364; [1,1,1,1,1,1,1,1,2,-1,2,1]; 35
11a_365; [1,2,3,-2,3,2,2,2,2,2,-1,2,1]; 27
11a_366; [1,2,3,3,3,-4,3,4,-1,4,-2,3,2,1,2,-3]; 33
11a_367; [1,1,1,1,1,1,1,1,1,1,1]; 55
11n_1; [1,2,3,3,2,2,-3,4,-3,4,1,-2]; 14
11n_2; [1,2,3,3,2,2,3,-4,3,-4,1,-2]; 16
11n_3; [1,-2,-2,-3,2,4,-1,2,2,-3,4,1]; 25
11n_4; [1,2,-3,2,-3,-1,-1,-1,2,2,1]; 17
11n_5; [1,1,2,2,-1,-1,2,-3,2,-3,1]; 16
11n_6; [1,2,2,-3,4,-3,4,1,1,-2,-3,-3]; 28
11n_7; [1,2,-1,3,-2,3,-2,-4,3,-4,1,1]; 19
11n_8; [1,2,-3,-2,1,-2,-1,2,3,3,2,2,1]; 20
11n_9; [1,1,2,2,1,1,2,-3,2,-3,1]; 17
11n_10; [1,1,1,2,-1,2,2,1,3,-2,3]; 16
11n_11; [1,1,1,2,-1,2,-1,-3,2,-3,1]; 16
11n_12; [1,2,-3,2,1,-2,-2,3,-2,3,3]; 17
11n_13; [1,2,-3,2,-3,1,2,2,1,1,1]; 19
11n_14; [1,1,1,1,2,-1,2,1,3,-2,3]; 18
11n_15; [1,1,1,1,2,-3,2,-3,1,-2,-2]; 16
11n_16; [1,2,3,-4,3,-4,2,3,3,2,1,-2]; 14
11n_17; [1,2,-1,2,3,-2,3,2,4,-3,4,1]; 15
11n_18; [1,2,3,-4,3,-4,2,-3,-3,2,1,-2]; 17
11n_19; [1,-3,2,-3,-1,-1,-1,-1,-1,2,1]; 16
11n_20; [1,2,2,2,-3,-2,4,-3,4,1,-2,-3]; 26
11n_21; [1,1,2,-1,-1,-3,2,2,-3,-3,1]; 19
11n_22; [1,3,2,-3,2,3,3,1,1,-2,-2]; 19
11n_23; [1,2,2,1,2,-3,2,2,1,-3,-3]; 15
11n_24; [1,-3,2,2,-3,-3,-1,-1,-1,2,1]; 15
11n_25; [1,2,2,2,-3,2,1,1,-2,-2,-3]; 15
11n_26; [1,3,2,-3,2,3,3,1,-2,-2,-2]; 19
11n_27; [1,-3,2,2,2,-3,1,1,1,2,1]; 15
11n_28; [1,1,2,-3,-4,2,3,-4,3,1,-2,-2]; 31
11n_29; [1,2,-1,-1,2,1,-3,2,4,-3,4,1]; 23
11n_30; [1,2,3,-2,-4,3,-4,1,1,1,2,1]; 13
11n_31; [1,2,-1,2,1,3,2,2,-4,3,-4,1]; 23
11n_32; [1,2,-1,-1,-3,-2,-2,4,-3,4,1,1]; 28
11n_33; [1,-3,-2,-2,4,-3,4,-1,-1,-1,2,1]; 25
11n_34; [1,-3,2,-3,2,-3,-3,1,1,-2,-2]; 17
11n_35; [1,1,2,2,1,3,-2,3,-2,3,3]; 21
11n_36; [1,2,2,1,-3,2,-3,2,-3,-3,1]; 15
11n_37; [1,1,1,2,-1,-1,-3,2,1,-3,-2]; 13
11n_38; [1,3,2,-3,-3,-3,2,1,-2,3,-2]; 14
11n_39; [1,2,-3,-3,-2,-2,3,3,1,1,3,-2,-2]; 33
11n_40; [1,2,2,2,1,3,-2,-2,3,-2,3]; 17
11n_41; [1,2,2,2,1,-3,2,2,-3,2,-3]; 17
11n_42; [1,-2,-2,-1,3,-2,-2,3,-2,3,1,1,1]; 41
11n_43; [1,2,2,2,1,3,-2,3,-2,3,3]; 17
11n_44; [1,2,2,2,1,-3,2,-3,2,-3,-3]; 17
11n_45; [1,-3,2,2,-3,2,-3,1,1,-2,-2]; 17
11n_46; [1,1,2,2,1,3,-2,-2,3,-2,3]; 21
11n_47; [1,2,2,1,-3,2,2,-3,2,-3,1]; 15
11n_48; [1,2,2,2,-3,2,-3,-3,1,-2,-3]; 12
11n_49; [1,2,3,-4,3,2,-3,-3,-3,1,-2,-4]; 10
11n_50; [1,2,-3,2,3,3,1,-2,-2,3,-2]; 17
11n_51; [1,3,3,2,-3,-3,-3,2,1,3,-2]; 17
11n_52; [1,1,2,-1,-1,2,2,-3,2,-3,1]; 16
11n_53; [1,2,2,-3,2,-3,-1,-1,-1,2,1]; 19
11n_54; [1,3,2,-3,-3,2,3,3,1,1,-2]; 18
11n_55; [1,1,2,-1,-1,2,-3,2,-3,-3,1]; 19
11n_56; [1,2,-3,2,-3,-3,-1,-1,-1,2,1]; 21
11n_57; [1,1,2,1,1,2,2,-3,2,-3,1]; 15
11n_58; [1,2,-3,2,1,1,-2,-2,-3,-3,-3]; 17
11n_59; [1,2,2,2,1,-2,3,-2,3,3,3]; 17
11n_60; [1,2,2,-3,-3,-3,1,2,-3,2,1]; 17
11n_61; [1,1,2,1,1,2,-3,2,-3,-3,1]; 19
11n_62; [1,2,-3,-4,-4,3,3,-4,2,1,-2,-3]; 15
11n_63; [1,2,-3,4,4,3,3,4,2,1,-2,-3]; 19
11n_64; [1,-3,2,-3,-4,3,-4,1,1,1,2,1]; 19
11n_65; [1,2,2,-3,2,3,1,-2,-2,3,-2]; 16
11n_66; [1,2,-3,2,3,-2,-1,2,-3,2,2,1,-3]; 19
11n_67; [1,2,-1,-1,3,-2,-2,-4,3,2,-4,3,1,1]; 27
11n_68; [1,2,-1,-3,-2,-2,-4,3,-2,-4,-3,1]; 23
11n_69; [1,2,3,2,3,-4,3,2,1,-2,3,-4]; 13
11n_70; [1,1,1,-2,1,1,-3,2,1,-3,-2]; 15
11n_71; [1,1,2,2,1,3,-2,-2,-2,3,3]; 23
11n_72; [1,1,2,2,2,1,3,-2,-2,3,3]; 19
11n_73; [1,-3,2,2,2,-3,-3,1,1,-2,-2]; 17
11n_74; [1,2,-3,2,-3,-2,3,-2,1,3,1,-2,-2]; 34
11n_75; [1,2,2,2,1,3,-2,-2,-2,3,3]; 19
11n_76; [1,2,2,2,1,-3,2,2,-3,-3,1]; 15
11n_77; [1,2,2,1,3,2,2,2,3,3,1]; 15
11n_78; [1,2,2,2,1,-3,2,2,2,-3,-3]; 19
11n_79; [1,-3,2,-3,-4,3,-4,-1,-1,-1,2,1]; 15
11n_80; [1,2,2,-3,4,1,1,-2,-2,-3,2,4]; 27
11n_81; [1,2,2,2,1,-3,2,2,2,-3,1]; 13
11n_82; [1,2,2,-3,2,-3,-3,-3,1,-2,-3]; 14
11n_83; [1,2,2,-3,2,-3,-4,3,-4,1,-2,-3]; 18
11n_84; [1,2,2,-3,2,1,-2,3,-2,3,3]; 15
11n_85; [1,2,-1,2,-1,2,-3,2,-3,1,-2]; 13
11n_86; [1,2,-1,-1,-3,2,-1,2,2,-3,1]; 12
11n_87; [1,2,-1,2,1,3,-2,1,3,-2,1]; 20
11n_88; [1,2,-3,2,-3,1,2,2,2,2,1]; 16
11n_89; [1,3,2,-1,2,2,3,1,1,1,-2]; 15
11n_90; [1,2,3,-4,3,2,3,3,3,1,-2,-4]; 16
11n_91; [1,2,2,-3,2,1,3,-2,-4,3,4,4]; 24
11n_92; [1,-3,2,-1,2,-3,-1,-1,-1,2,1]; 13
11n_93; [1,-3,2,-1,2,3,3,3,1,1,1,2,1]; 17
11n_94; [1,2,-1,-3,2,-1,-3,2,2,-3,1]; 14
11n_95; [1,2,3,3,-2,1,-2,3,1,2,1]; 8
11n_96; [1,2,2,-3,2,1,-3,-3,-2,-3,-3]; 15
11n_97; [1,2,-3,2,1,-2,3,-2,-3,-4,-4,3,3,-4]; 34
11n_98; [1,2,3,3,-2,1,-2,-2,-2,-3,-1,2,1]; 19
11n_99; [1,2,2,2,-3,2,3,1,-2,3,-2]; 17
11n_100; [1,2,-3,4,2,-3,4,1,-3,-2,3,-2]; 19
11n_101; [1,2,-1,-3,-2,1,-2,4,-3,2,4,1]; 18
11n_102; [1,2,-1,-3,2,3,1,2,-4,2,3,-4]; 21
11n_103; [1,1,2,-1,2,1,-3,2,-1,2,2,-3,1]; 23
11n_104; [1,1,2,1,1,1,2,-3,2,-3,1]; 17
11n_105; [1,1,2,2,2,1,-2,3,-2,3,3]; 18
11n_106; [1,-3,2,2,2,-3,-2,1,1,-2,-3]; 17
11n_107; [1,2,-3,-3,2,1,2,2,2,1,-3]; 15
11n_108; [1,-2,1,1,3,2,-1,2,2,3,1]; 19
11n_109; [1,1,-2,1,1,3,2,-1,2,3,1]; 19
11n_110; [1,2,-1,-1,-3,2,-1,2,-3,1,1]; 17
11n_111; [1,2,-3,2,1,-3,-3,-2,-3,-3,-3]; 16
11n_112; [1,2,-1,2,-3,2,-1,2,2,-3,1]; 13
11n_113; [1,-3,4,2,-3,2,3,3,1,-2,3,4]; 23
11n_114; [1,2,-3,2,1,4,-3,-2,-4,3,-4,-4]; 19
11n_115; [1,2,-1,3,-2,-2,-4,3,-2,3,-4,1]; 21
11n_116; [1,2,-1,3,-2,-2,-4,-3,2,-3,-4,1]; 13
11n_117; [1,2,-1,3,2,2,-4,-3,2,-3,-4,1]; 14
11n_118; [1,3,2,3,3,3,2,1,-2,3,-2]; 8
11n_119; [1,2,-1,-3,2,-1,2,-3,-3,2,1]; 20
11n_120; [1,2,2,-3,2,-3,-3,1,2,-3,2]; 15
11n_121; [1,2,3,3,-2,1,-2,-1,2,2,-3,2,1]; 20
11n_122; [1,1,1,2,-3,2,3,1,-2,3,-2]; 16
11n_123; [1,-2,1,3,-2,-1,-4,-3,2,-3,-4,1]; 20
11n_124; [1,2,-1,3,-2,1,-4,3,-2,3,-4,1]; 18
11n_125; [1,1,2,-1,-3,2,-1,2,2,-3,1]; 17
11n_126; [1,2,1,2,3,1,3,2,-1,2,-3,1,2]; 20
11n_127; [1,3,2,2,-3,-3,2,3,3,1,-2]; 16
11n_128; [1,-3,2,-3,2,-3,-3,2,1,-3,-2]; 15
11n_129; [1,2,2,-3,2,2,2,-3,1,-2,-3]; 13
11n_130; [1,2,-3,2,-3,2,2,-3,1,-2,-3]; 13
11n_131; [1,2,3,3,-2,-2,1,1,-2,-3,2,1,-2]; 17
11n_132; [1,3,2,-3,-3,2,2,1,-2,3,-2]; 14
11n_133; [1,2,1,-3,2,1,-3,2,-3,2,1]; 15
11n_134; [1,2,2,-3,2,3,3,1,-2,3,-2]; 16
11n_135; [1,2,-3,2,1,-2,1,2,2,1,-3]; 11
11n_136; [1,2,-1,3,-2,1,1,3,2,2,2,1,1]; 19
11n_137; [1,2,3,3,-2,1,-2,-3,-1,2,2,2,1]; 17
11n_138; [1,2,-3,2,3,1,-2,-2,-2,3,-2]; 17
11n_139; [1,2,-1,3,-2,3,4,-3,2,-3,4,1]; 16
11n_140; [1,2,-3,4,2,4,3,-2,3,-4,2,-3,1,-2]; 19
11n_141; [1,2,-3,4,4,-3,-2,-2,-3,-4,2,-3,1,-2]; 23
11n_142; [1,2,3,-4,-3,2,1,-2,3,-2,3,-4]; 17
11n_143; [1,-3,2,-3,2,-3,-3,1,-2,3,-2]; 13
11n_144; [1,1,2,-3,2,1,3,3,-2,3,3]; 19
11n_145; [1,1,2,1,-3,2,1,-3,-2,-2,-3]; 15
11n_146; [1,2,2,3,3,1,-2,1,-2,3,-2]; 20
11n_147; [1,2,2,-3,2,1,2,-3,2,-3,1]; 13
11n_148; [1,2,-3,2,1,-3,2,-3,2,-3,1]; 15
11n_149; [1,1,2,-3,2,-3,1,2,-3,2,1]; 16
11n_150; [1,2,-1,3,2,-4,3,2,-4,3,-4,1]; 14
11n_151; [1,2,-3,-1,-3,-3,-1,-1,-2,-2,3,1,3]; 35
11n_152; [1,-3,2,-3,2,-3,-3,1,-2,-2,-2]; 15
11n_153; [1,2,-3,2,1,2,-3,2,-3,-3,-3]; 17
11n_154; [1,1,2,-1,-3,2,-1,2,-3,2,1]; 20
11n_155; [1,2,-1,-3,2,-3,-4,-3,2,-3,-4,1]; 18
11n_156; [1,2,-1,-3,2,-1,-3,2,-3,2,1]; 17
11n_157; [1,-2,1,-2,-3,2,1,-3,2,-3,-2]; 16
11n_158; [1,2,2,2,-3,2,1,2,-3,2,-3]; 14
11n_159; [1,2,2,2,3,1,-2,1,-2,3,-2]; 16
11n_160; [1,2,-1,2,-3,2,-1,2,-3,2,1]; 17
11n_161; [1,2,-3,-4,-4,3,2,2,3,4,2,-3,1,-2]; 29
11n_162; [1,2,-1,2,1,3,-2,-1,3,2,4,-3,4,1]; 23
11n_163; [1,2,-1,2,1,-3,2,-1,2,-3,2,-3,1]; 22
11n_164; [1,-3,-2,3,3,3,1,1,2,2,1,-3,-2]; 23
11n_165; [1,2,-1,3,-2,-4,3,-2,-4,3,-4,1]; 20
11n_166; [1,2,2,-3,2,1,2,-3,2,-3,-3]; 16
11n_167; [1,1,2,-1,2,-3,2,-1,2,-3,1]; 19
11n_168; [1,2,-1,3,-2,3,-4,3,-2,3,-4,1]; 22
11n_169; [1,-3,2,-1,2,3,3,1,1,1,1,2,1]; 19
11n_170; [1,2,-1,2,-3,-2,1,4,-3,2,2,4,-3,1]; 37
11n_171; [1,2,3,4,2,4,3,-2,3,-4,2,3,1,-2]; 15
11n_172; [1,3,2,-3,2,3,1,-2,-2,3,-2]; 17
11n_173; [1,2,2,1,-3,2,2,1,-3,2,-3]; 15
11n_174; [1,3,2,2,3,1,1,-2,1,3,-2]; 20
11n_175; [1,2,-3,-4,3,-4,2,3,-1,2,3,2,1,3]; 33
11n_176; [1,2,-3,2,1,3,-2,3,-2,3,3]; 17
11n_177; [1,2,2,-3,2,1,-3,2,-3,2,-3]; 16
11n_178; [1,2,2,1,3,-2,1,-2,3,-2,3]; 19
11n_179; [1,2,-3,2,-1,3,2,-3,-3,2,-3,-3,1]; 24
11n_180; [1,2,-1,3,-2,1,1,3,2,2,1,1,1]; 17
11n_181; [1,3,-4,3,2,3,-4,3,3,2,4,1,-2,3]; 25
11n_182; [1,2,-3,2,1,-3,2,-3,2,-3,-3]; 17
11n_183; [1,3,2,2,1,3,2,2,3,1,-2]; 14
11n_184; [1,3,2,2,3,1,-2,1,3,-2,-2]; 21
11n_185; [1,3,-2,1,3,2,2,2,3,1,-2]; 17

==> anc/braids_12.csv <==
Knot; [Braid word]; #(simple walks)
12a_1; [1,1,-2,-2,-3,4,-3,4,2,3,3,1,-2,-2]; 64
12a_2; [1,-2,1,-2,-3,4,-3,-3,-3,4,-3,2,2,3]; 83
12a_3; [1,-2,-3,1,2,-3,-4,5,-4,5,3,4,4,-3,-2]; 88
12a_4; [1,-2,1,-2,3,3,-2,-2,3,-4,3,-4]; 53
12a_5; [1,-2,1,-2,-3,-3,-4,5,-2,-2,3,-4,5]; 63
12a_6; [1,1,-2,3,3,1,-2,-2,3,-4,3,-4]; 52
12a_7; [1,2,3,3,-2,1,-2,1,-2,-3,4,-3,4,1]; 41
12a_8; [1,-2,1,-2,3,-4,-2,-2,3,3,3,-4]; 55
12a_9; [1,-2,1,-2,3,4,-5,-3,4,-2,-5,-2,3]; 59
12a_10; [1,2,2,3,4,-5,4,-5,1,-3,-4,1,-4,-2,3]; 67
12a_11; [1,3,1,3,1,-2,1,1,-2,-3,4,-3,4,2]; 57
12a_12; [1,2,3,3,2,2,-3,-4,5,3,-4,5,-4,1,-2]; 32
12a_13; [1,-2,-2,1,-2,-3,4,-3,4,2,3,3,1,-2]; 61
12a_14; [1,-2,1,-2,-3,4,-3,4,2,3,1,3,1,-2]; 57
12a_15; [1,2,3,3,-2,1,-2,-2,1,-2,-3,4,-3,4]; 41
12a_16; [1,-2,1,-2,3,-4,3,-4,3,-2,-2,3]; 52
12a_17; [1,-2,1,1,-2,3,-4,3,-4,-2,3,3]; 50
12a_18; [1,-2,1,-2,-2,-2,-3,4,-3,4,2,3,3,-2]; 76
12a_19; [1,1,1,-2,1,-2,-3,4,-3,4,2,3,3,-2]; 58
12a_20; [1,-2,1,1,-2,-2,-2,-3,4,-3,4,2,3,3]; 65
12a_21; [1,2,2,3,-4,3,-4,-2,3,3,-1,2,2,1]; 40
12a_22; [1,2,-3,-4,5,-4,5,3,4,4,-3,2,1,-2,-3]; 71
12a_23; [-1,-3,2,-3,-5,2,4,1,2,-3,-4,5,4,-3,-5,4,2]; 153
12a_24; [1,1,1,-2,3,3,1,-2,3,-4,3,-4]; 46
12a_25; [1,-2,3,1,-2,-3,-4,5,-4,5,3,4,4,-3,-2]; 73
12a_26; [1,-2,1,1,1,1,-2,-3,4,-3,4,2,3,3]; 52
12a_27; [1,2,-3,-4,5,-4,5,3,4,4,2,-3,2,1,-2]; 72
12a_28; [1,-2,1,-2,-3,4,-5,-3,4,-2,-5,-2,3]; 61
12a_29; [1,2,-3,4,-3,4,1,2,-1,2,-3,-3,2,1]; 45
12a_30; [1,1,-2,-3,4,-3,4,2,3,3,1,-2,-2,-2]; 61
12a_31; [1,2,-3,4,-5,4,-5,2,1,-2,-3,4,4]; 43
12a_32; [1,2,-3,-2,1,1,-2,-3,-4,5,-4,5,3,4,4]; 45
12a_33; [1,2,3,3,-2,1,1,-2,-2,-2,-3,4,-3,4]; 41
12a_34; [1,2,-3,2,-3,-1,2,2,1,1,1,1,1]; 35
12a_35; [1,2,2,2,3,-4,3,-4,-2,3,3,2,1,-2]; 29
12a_36; [1,2,3,-4,3,-4,-2,3,3,1,2,2,2,1]; 27
12a_37; [1,2,3,-4,3,-4,-2,3,3,2,1,1,1,-2]; 22
12a_38; [1,2,3,4,-5,4,-5,-3,4,4,3,2,1,-2,-3]; 14
12a_39; [1,-2,-2,3,-4,1,1,-2,-2,3,-2,-4]; 52
12a_40; [1,2,3,3,-2,4,1,4,1,-2,-3,-3,4,-3]; 35
12a_41; [1,1,1,2,2,-1,2,-3,2,2,1,-3,-3]; 27
12a_42; [1,2,3,3,-4,-4,3,3,-4,2,2,-3,1,-2]; 24
12a_43; [1,2,2,-3,2,4,4,-1,2,2,3,1,3,4]; 45
12a_44; [1,3,5,-4,5,1,2,2,-3,1,-3,4,-2,4,5]; 63
12a_45; [1,1,1,2,2,3,-4,1,-4,1,-2,-3,-3,-4]; 52
12a_46; [1,2,3,3,4,-5,2,-5,2,-3,-4,-4,-5,1,-2]; 34
12a_47; [1,3,1,2,-4,2,3,5,3,-4,5,1,-2]; 55
12a_48; [1,-2,-2,3,-4,1,1,-2,3,-2,3,-4]; 49
12a_49; [1,2,3,3,-4,-1,3,-2,1,-2,3,3,2,-4,1,-4]; 33
12a_50; [1,2,2,1,1,3,-4,1,-4,1,-2,-3,-3,-4]; 46
12a_51; [1,2,3,3,-4,2,-4,-5,-3,-5,2,1,4,-5,-2]; 60
12a_52; [1,1,2,2,3,1,3,1,1,1,1,-2,3]; 48
12a_53; [1,2,4,2,4,2,3,3,4,2,2,1,-3,-2]; 37
12a_54; [1,1,2,2,1,-3,2,-5,-3,4,-5,-2,-3,4,-5]; 65
12a_55; [1,4,1,4,1,2,3,3,4,2,2,1,-3,-2]; 30
12a_56; [1,2,3,4,4,5,3,-4,2,5,2,-3,5,1,-2]; 25
12a_57; [1,3,1,-2,-4,-2,-3,5,-3,-4,5,1,-2]; 60
12a_58; [1,-4,1,-2,3,3,-4,1,-2,-2,3,-4]; 54
12a_59; [1,-2,3,3,2,2,-3,4,-3,-3,4,4,1,-2]; 54
12a_60; [1,-3,1,2,2,3,-4,3,-4,-2,1,-2,-2,-3]; 65
12a_61; [1,3,1,3,-4,-2,3,-4,1,-2,-2,3]; 53
12a_62; [1,3,1,-2,-5,-2,3,4,-5,-3,1,-2,4]; 62
12a_63; [1,-2,3,3,4,2,4,2,-3,-3,4,-3,1,-2]; 57
12a_64; [1,-3,4,2,4,5,2,3,5,-4,5,1,1,-2,-3]; 67
12a_65; [1,1,2,2,1,3,-4,1,-4,1,-2,-3,-3,-4]; 52
12a_66; [1,1,2,-3,2,-3,4,-3,-3,1,-2,-2,3,4]; 38
12a_67; [1,2,2,3,-4,3,-4,-2,1,-2,-2,-2,-3,-3]; 59
12a_68; [1,2,4,-3,4,-5,-3,4,-5,-2,1,-2,-3]; 52
12a_69; [1,-2,1,-2,-3,4,-3,4,2,2,2,3,3,-2]; 76
12a_70; [1,-2,1,1,-2,-3,4,-3,4,2,2,2,3,3]; 56
12a_71; [1,-2,3,1,-2,-2,-2,3,-2,-4,3,-4]; 51
12a_72; [1,-3,4,-2,-5,-2,-3,4,2,3,-5,1,-2,-3,4]; 58
12a_73; [1,-2,1,-2,-3,4,-5,-3,-2,-2,3,-4,3,4,-5]; 99
12a_74; [1,-3,4,4,-3,2,2,-3,4,2,3,1,-2,-3]; 37
12a_75; [1,2,2,2,3,-4,3,-4,-1,-2,1,-2,3,3,2,1]; 44
12a_76; [1,2,3,-4,-5,3,-4,-2,3,-4,5,4,4,3,2,1,-2]; 44
12a_77; [1,-2,-2,1,1,-2,3,-4,-2,3,-4,3]; 51
12a_78; [1,2,2,-1,2,-3,2,2,-3,-3,2,2,1]; 38
12a_79; [1,-2,-2,1,1,-2,3,-2,3,-4,3,-2,3,4]; 69
12a_80; [1,2,2,1,1,-2,-3,4,2,-3,-3,-3,4,-3]; 50
12a_81; [1,1,2,2,-3,4,5,-3,-4,5,1,-4,2,-3,-2]; 47
12a_82; [1,2,3,3,4,2,-3,2,4,4,-1,2,2,1]; 37
12a_83; [1,3,1,2,5,2,3,-4,5,3,1,-2,-4]; 53
12a_84; [1,-2,1,3,1,-2,3,-4,-4,3,3,-4]; 51
12a_85; [1,2,2,2,2,-1,2,-3,2,2,1,-3,-3]; 31
12a_86; [1,2,2,3,-2,3,-4,-4,3,3,-4,2,1,-2]; 27
12a_87; [1,1,-2,3,-4,-2,3,-2,-4,1,-2,-2]; 53
12a_88; [1,2,2,1,1,-2,-3,4,-3,2,-3,4,-3,4]; 40
12a_89; [1,-2,-2,-3,4,-3,1,4,1,-2,-3,-3,-2,-4,3,-2]; 103
12a_90; [1,-3,4,1,2,-3,2,4,4,3,1,-2,-2,-3]; 51
12a_91; [1,2,2,1,1,-2,-3,4,-3,4,2,-3,4,4]; 41
12a_92; [1,2,2,2,2,3,-4,1,-4,1,-2,-3,-3,-4]; 48
12a_93; [1,1,1,1,2,2,3,1,3,1,1,-2,3]; 45
12a_94; [1,2,-3,2,4,2,4,2,3,3,4,2,1,-2]; 47
12a_95; [1,-4,1,5,2,-4,2,3,-4,5,1,-2,3]; 50
12a_96; [1,2,3,3,4,2,2,2,2,-3,4,1,4,-2]; 33
12a_97; [1,2,3,4,4,5,3,5,2,-4,5,-3,2,1,-2]; 45
12a_98; [1,1,-2,3,-4,3,-4,3,1,-2,-2,3]; 53
12a_99; [1,1,-2,3,-4,-4,3,1,-2,-2,3,-4]; 52
12a_100; [1,2,3,-4,-4,5,2,-4,3,-2,3,-4,1,-5,-4,-2,3]; 118
12a_101; [1,2,2,1,1,-2,-3,4,-3,2,-3,-3,4,-3]; 44
12a_102; [1,2,-3,2,4,-1,2,4,2,3,3,4,2,1]; 43
12a_103; [1,3,1,2,-5,2,-3,4,-5,-3,4,1,-2,-3,4]; 59
12a_104; [1,3,2,2,-3,-4,2,-1,2,2,3,-4,1,-4]; 43
12a_105; [1,2,2,1,1,-2,-3,4,2,4,-3,4,4,4]; 46
12a_106; [1,2,3,3,2,2,-3,-4,5,3,5,-4,5,1,-2]; 31
12a_107; [1,2,-3,4,2,4,2,-1,2,3,3,4,2,1]; 43
12a_108; [1,2,2,1,1,-2,-3,4,2,-3,-3,4,-3,4]; 41
12a_109; [1,2,-3,-4,2,-4,1,-5,-2,-5,3,3,3,4,-5]; 72
12a_110; [1,3,1,2,5,-4,5,2,3,-4,5,1,-2]; 51
12a_111; [1,2,2,1,1,-2,-3,4,2,-3,4,-3,4,4]; 41
12a_112; [1,1,1,-2,3,-4,-4,1,-2,3,3,-4]; 47
12a_113; [1,3,-2,3,4,1,2,4,2,-3,-3,4,-3,-2]; 73
12a_114; [1,2,-5,2,3,4,-5,1,-2,-3,4,2,3,1,3]; 65
12a_115; [1,2,2,1,1,-2,-3,4,-3,-3,2,-3,4,-3]; 44
12a_116; [1,2,3,-4,-2,-2,3,-2,-4,1,-2,-2,-3,1]; 51
12a_117; [1,2,2,-3,4,2,4,5,3,5,-4,5,1,-2,-3]; 43
12a_118; [1,2,-3,-2,1,1,-2,4,-5,-2,-3,4,-5]; 47
12a_119; [1,-3,-2,3,4,1,2,4,2,-3,-3,4,2,1]; 51
12a_120; [1,2,2,1,1,-2,-3,4,-3,-3,4,2,-3,4]; 41
12a_121; [1,2,-3,4,2,4,1,-5,-2,-5,-3,4,-5]; 41
12a_122; [1,-2,-2,3,-4,1,1,-2,-2,-2,3,-4]; 57
12a_123; [1,-2,3,1,3,-2,3,-4,3,3,3,-4]; 63
12a_124; [1,2,-3,4,-3,-5,-3,4,-5,-2,1,-2,-3]; 57
12a_125; [1,-3,-4,5,-6,-2,3,4,4,5,-6,1,-2,-3]; 82
12a_126; [1,-2,1,-2,1,3,1,-2,-4,-2,3,-4]; 44
12a_127; [1,-3,-4,-2,-4,-4,5,3,-4,5,1,-2,-3]; 67
12a_128; [1,-3,-4,-5,6,-2,3,4,-5,-4,6,1,-2,-3]; 68
12a_129; [1,1,-2,1,1,3,1,-2,-4,-2,3,-4]; 44
12a_130; [1,2,-3,-3,4,-5,2,2,-3,4,-5,1,-2]; 39
12a_131; [1,-2,-2,1,-2,3,-4,3,-4,2,-3,-3,1,-2]; 31
12a_132; [1,-2,1,-2,1,-2,3,-4,3,-4,2,-3,1,-3]; 31
12a_133; [1,-2,3,1,-2,-4,-2,3,-4,1,-2,-2]; 50
12a_134; [1,-2,3,3,4,2,2,-3,-3,-3,4,-3,1,-2]; 54
12a_135; [1,-2,3,3,2,2,-3,4,5,-3,-4,5,-4,1,-2]; 80
12a_136; [1,-2,3,1,-2,3,-2,-4,3,3,3,-4]; 53
12a_137; [1,-2,1,-2,-2,3,-2,3,-4,-2,3,-4]; 49
12a_138; [1,1,1,-2,1,3,-2,3,-4,-2,3,-4]; 40
12a_139; [1,-2,1,1,3,-2,3,-4,-2,3,-4,-2]; 43
12a_140; [1,2,4,-3,4,-5,-3,4,-5,2,1,-2,-3]; 40
12a_141; [1,2,2,1,1,-2,-3,2,-3,-3,4,-3,4,-3]; 50
12a_142; [1,2,2,1,1,-2,-3,4,2,4,4,-3,4,-3]; 48
12a_143; [1,1,1,1,1,1,2,2,3,1,3,-2,3]; 47
12a_144; [1,2,2,2,-3,4,4,2,3,3,4,2,1,-2]; 45
12a_145; [1,1,1,2,-3,4,4,2,3,3,4,2,1,-2]; 41
12a_146; [1,1,1,1,1,1,1,-2,-2,1,1,-2]; 45
12a_147; [1,2,2,-3,-3,2,2,2,2,2,1,-2,-3]; 35
12a_148; [1,2,2,-3,-3,2,2,2,1,-2,-3,1,1]; 35
12a_149; [1,2,2,1,1,-2,-3,2,-3,4,-3,4,4,-3]; 47
12a_150; [1,2,3,-4,-4,-2,3,3,-4,-1,3,-2,3,2,1,2]; 47
12a_151; [1,1,2,2,-3,4,5,-3,-4,5,1,4,2,-3,-2]; 57
12a_152; [1,2,3,4,4,5,3,5,-4,5,3,2,1,-2,-3]; 29
12a_153; [1,2,3,3,3,-4,-4,3,3,-4,2,1,-2,-3]; 21
12a_154; [1,-5,3,1,4,2,4,2,3,-4,-5,3,1,-2,4]; 63
12a_155; [-1,2,2,-3,4,-3,4,-5,-4,3,2,1,-4,5,2,-3,2]; 127
12a_156; [1,3,2,5,4,4,3,5,5,-4,3,-2,-2,-1,3,2,1]; 63
12a_157; [1,2,2,1,1,-2,-3,4,-3,4,2,-3,-3,-3]; 47
12a_158; [1,2,2,1,1,-2,-3,4,2,4,4,4,-3,4]; 51
12a_159; [1,1,2,4,2,-3,4,5,-4,1,5,2,4,-3,-2]; 59
12a_160; [1,1,1,1,1,2,2,-3,-3,2,1,-2,-3]; 36
12a_161; [1,2,2,-3,2,3,-4,-4,3,3,-4,2,1,-2]; 29
12a_162; [1,-2,-2,-3,2,1,-3,-4,-2,-4,-5,-3,-5,4,-5]; 62
12a_163; [1,2,-3,2,-3,1,-3,4,-2,4,5,3,5,-4,5]; 55
12a_164; [1,2,2,1,1,-2,-3,4,2,4,-3,-3,-3,4]; 45
12a_165; [1,1,2,5,2,-3,-4,5,3,1,5,-4,2,-3,-2]; 37
12a_166; [1,2,2,1,1,-2,-3,-3,-3,4,2,4,-3,4]; 45
12a_167; [1,1,1,2,2,-3,-3,2,1,1,1,-2,-3]; 27
12a_168; [1,2,3,-4,-4,3,3,3,-4,2,2,-3,1,-2]; 25
12a_169; [1,2,3,4,-5,-5,4,3,-4,-5,2,2,-3,1,-2]; 18
12a_170; [1,-2,1,-2,3,-4,-2,-3,5,-3,-4,5,-2]; 63
12a_171; [1,1,-2,3,-4,1,-2,-3,5,-3,-4,5,-2]; 60
12a_172; [1,-2,1,-2,-2,-2,3,-2,-4,-2,3,-4]; 57
12a_173; [1,1,1,-2,1,-2,3,-2,-4,-2,3,-4]; 41
12a_174; [1,-2,1,1,-2,3,-2,-4,-2,3,-4,-2]; 54
12a_175; [1,3,2,-4,2,-1,2,-3,-2,5,-2,3,-4,5,1]; 75
12a_176; [1,2,-3,4,-3,-5,-3,4,-5,2,1,-2,-3]; 45
12a_177; [1,3,-2,3,-4,3,-4,5,4,-3,4,-5,1,-2,3]; 93
12a_178; [1,1,1,-2,3,-4,1,-2,-3,5,-3,-4,5]; 57
12a_179; [1,1,1,1,-2,3,1,-2,-4,-2,3,-4]; 47
12a_180; [1,2,-3,4,2,-3,-5,-3,4,-5,2,1,-2]; 50
12a_181; [1,2,-3,-2,4,-5,6,-3,4,-5,6,1,-2,-3]; 67
12a_182; [1,1,-2,3,-4,3,-4,2,-3,-3,1,-2,-2,-2]; 31
12a_183; [1,2,-3,4,-5,2,-3,-4,6,-4,-5,6,1,-2]; 45
12a_184; [1,-2,1,-2,3,-2,3,3,-4,-2,3,-4]; 49
12a_185; [1,1,-2,3,1,-2,3,3,-4,-2,3,-4]; 46
12a_186; [1,-2,3,3,2,2,2,2,-3,4,-3,4,1,-2]; 49
12a_187; [1,2,4,-3,4,2,-3,5,2,-3,-4,5,1,3,-2]; 52
12a_188; [1,-2,3,3,2,2,-3,4,-3,-3,-3,4,1,-2]; 51
12a_189; [1,-2,3,3,2,2,-3,-3,-3,4,-3,4,1,-2]; 55
12a_190; [1,1,-2,1,-2,3,3,2,2,-3,4,-3,4,1]; 50
12a_191; [1,-2,3,3,2,2,-3,4,4,-3,4,-3,1,-2]; 64
12a_192; [1,2,-3,4,4,3,3,-4,5,-4,5,2,1,-2,-3]; 35
12a_193; [1,-2,3,-4,1,-2,-2,-2,-2,-2,3,-4]; 65
12a_194; [1,2,2,-3,2,-4,-3,4,5,-3,-4,5,2,1,-2]; 50
12a_195; [1,1,1,-3,-2,3,4,-2,-3,4,1,1,1,-2]; 37
12a_196; [1,-2,3,4,-5,1,-3,4,-2,4,4,-5,3]; 64
12a_197; [1,-2,3,-4,5,-6,-3,2,-3,1,-2,-4,5,-6]; 71
12a_198; [1,-2,-4,3,-2,-4,5,-2,3,-4,5,2,3,1,-2]; 73
12a_199; [1,1,2,3,3,-2,1,-2,3,-4,3,-4,2,1,1,-2]; 47
12a_200; [1,-3,4,-3,2,2,2,-3,2,4,3,1,-2,-3]; 36
12a_201; [1,-3,-4,5,4,-3,2,-3,2,4,3,5,1,-2,-3]; 49
12a_202; [1,-2,-2,-3,4,-3,4,2,1,3,-2,3,-2,3]; 59
12a_203; [1,-2,3,-4,1,3,3,3,-4,-2,3,-2]; 53
12a_204; [1,2,-3,4,-5,4,-3,4,-2,1,-2,-3,-5]; 51
12a_205; [1,2,2,2,-3,2,-3,-1,2,2,1,1,1]; 32
12a_206; [1,2,3,3,3,-4,3,-4,3,2,2,-3,1,-2]; 32
12a_207; [1,-2,3,1,-2,3,4,3,-2,-2,-2,3,-2,-4]; 75
12a_208; [1,-3,4,5,4,-3,4,2,-5,-3,-2,1,-2,-3,4]; 73
12a_209; [1,-2,3,1,-2,3,-4,3,-2,3,-2,-4]; 46
12a_210; [1,2,4,2,3,3,-4,3,-2,-3,-3,-1,2,2,1,4]; 67
12a_211; [1,-3,2,2,-1,2,-3,-3,-3,2,2,-3,1]; 28
12a_212; [1,2,2,-3,-4,3,-4,2,-1,2,2,-3,1,-3]; 32
12a_213; [1,1,3,-2,3,1,-2,-4,1,-2,3,-4]; 42
12a_214; [1,-2,3,-4,1,3,-2,3,1,-2,-2,-4]; 44
12a_215; [1,-2,1,-2,-3,4,-3,4,2,3,3,3,3,-2]; 78
12a_216; [1,-2,1,-2,3,-4,-2,-2,-2,-2,3,-4]; 57
12a_217; [1,-2,3,4,2,4,-3,-3,2,-3,4,-3,1,-2]; 48
12a_218; [1,-2,1,-2,3,4,-5,-2,-3,2,-3,-2,4,-3,-5]; 87
12a_219; [1,-2,1,1,-2,-3,4,-3,4,2,3,3,3,3]; 62
12a_220; [1,-2,3,-4,1,3,-4,-2,-2,-2,3,-2]; 52
12a_221; [1,-2,3,-5,1,-2,-3,4,-5,4,-3,4,-2]; 58
12a_222; [1,-2,3,-4,3,-2,1,-2,3,-2,3,-4]; 46
12a_223; [1,2,-3,4,-3,4,-5,4,-3,2,-3,-4,1,-2,3,4,5]; 83
12a_224; [1,-2,3,-4,1,-2,-2,3,-4,-2,3,-2]; 49
12a_225; [1,-2,3,4,2,4,-3,2,-3,4,2,-3,1,-2]; 44
12a_226; [1,2,2,2,3,-4,-2,3,-4,3,-1,2,2,1]; 38
12a_227; [1,2,-3,2,-1,2,2,3,-4,3,-4,3,2,1]; 45
12a_228; [1,-2,3,-4,3,-2,1,-2,-2,3,-2,-4]; 47
12a_229; [1,-3,4,5,4,-3,4,-2,-5,3,-2,1,-2,-3,4]; 77
12a_230; [1,-2,3,-4,5,2,2,-4,3,-4,2,1,-2,3,5]; 75
12a_231; [1,2,3,3,3,-4,3,-4,-1,-2,1,-2,3,3,2,1]; 42
12a_232; [1,-2,3,3,-2,-4,3,3,2,-1,2,2,-3,4,1,4]; 69
12a_233; [1,-2,3,3,-4,1,-2,3,-4,-2,3,-2]; 49
12a_234; [1,-3,2,2,-1,2,-3,2,2,-3,-3,-3,1]; 25
12a_235; [1,2,2,-3,2,-1,2,2,-3,-4,3,1,-4,-3]; 26
12a_236; [1,2,2,-3,-1,2,2,2,2,2,-3,2,1]; 43
12a_237; [1,2,4,2,4,2,3,3,-4,3,-2,-3,-3,2,1,-2]; 57
12a_238; [1,2,-3,-4,2,3,3,3,-4,3,-1,2,2,1]; 41
12a_239; [1,2,2,3,-4,-5,3,4,-5,-1,4,2,-3,2,1]; 49
12a_240; [1,1,1,2,2,-3,-1,-3,2,-3,2,2,1]; 32
12a_241; [1,2,3,3,3,-4,-4,3,-4,2,2,-3,1,-2]; 27
12a_242; [1,3,1,3,-2,-4,1,-2,3,-4,-2,3]; 47
12a_243; [1,-2,3,4,-5,-3,4,1,-2,3,-2,1,-5]; 58
12a_244; [1,2,3,3,-4,3,-4,-2,1,-4,-2,3,3,2,1,-2]; 41
12a_245; [1,-2,-2,-3,4,-3,4,4,2,1,3,-2,3,-2]; 53
12a_246; [1,3,-4,1,-2,3,-4,1,1,1,3,-2]; 41
12a_247; [1,2,-3,4,-5,2,2,-3,4,-5,4,1,-2]; 34
12a_248; [1,2,-4,5,3,-4,3,2,-3,-4,1,-2,3,-4,5]; 25
12a_249; [1,2,-3,-4,5,-4,3,-4,2,1,-2,3,3,3,5]; 59
12a_250; [1,3,-4,1,-2,3,-4,1,3,-2,3,3]; 50
12a_251; [1,3,-5,1,-2,3,4,-5,4,-3,1,-2,4]; 49
12a_252; [1,1,1,2,-3,2,-3,-1,2,2,2,2,1]; 38
12a_253; [1,2,2,-4,2,3,-4,3,-2,3,3,3,1,-2]; 74
12a_254; [1,2,3,-4,3,-4,-2,3,3,3,3,2,1,-2]; 30
12a_255; [1,2,3,4,-5,-3,4,-5,4,-2,3,2,-1,2,1]; 31
12a_256; [1,-2,3,4,-2,3,3,4,1,-2,-3,4,-5,4,-5]; 87
12a_257; [1,-2,3,-5,1,-2,-3,4,-5,-3,4,-3,-2]; 64
12a_258; [1,-2,3,-4,1,-2,3,3,3,-2,-4,-2]; 55
12a_259; [1,-2,-5,1,-2,3,4,-5,-3,4,-2,3,-2]; 59
12a_260; [1,-2,3,4,2,-3,4,-3,-2,-2,1,-2,3,-2]; 59
12a_261; [1,3,-2,1,-2,-3,4,-3,4,2,1,3,-2,-2]; 57
12a_262; [1,-2,-2,-3,4,-3,4,2,1,3,-2,-2,3,-2]; 59
12a_263; [1,-2,3,-4,5,-2,1,-2,-3,-3,-3,-4,5]; 55
12a_264; [1,-2,3,-4,1,3,-2,1,3,-2,3,-4]; 41
12a_265; [1,-2,3,-4,1,3,-2,1,-2,3,-2,-4]; 39
12a_266; [1,1,2,-3,2,-3,-1,2,-3,2,2,2,1]; 35
12a_267; [1,-3,1,2,2,3,4,-3,4,-2,-1,-3,2,-3,2,1]; 45
12a_268; [1,-3,2,-3,2,-3,-4,2,1,3,-4,1,-4,-2]; 39
12a_269; [1,-2,1,-2,-3,4,-3,-3,-3,-2,4,-3,-3,-2,-4,3]; 117
12a_270; [1,2,3,-4,3,-4,5,4,-3,4,3,-5,2,2,-3,1,-2]; 35
12a_271; [1,2,-3,4,-1,2,-3,-3,1,-3,2,-3,4,4]; 43
12a_272; [1,-2,3,5,1,-2,3,-4,5,-2,3,-4,2,3,-2]; 107
12a_273; [1,2,-3,2,-3,-4,-4,-1,2,2,-3,1,-3,4]; 36
12a_274; [1,-3,2,2,-1,2,-3,2,2,2,2,-3,1]; 28
12a_275; [1,2,3,-2,3,-4,2,3,2,-1,2,2,-3,-4,1,-4]; 34
12a_276; [1,1,2,2,2,2,3,1,3,1,1,-2,3]; 43
12a_277; [1,2,3,3,3,3,4,2,2,-3,4,4,1,-2]; 29
12a_278; [1,1,-2,3,-4,1,-2,-2,-2,-2,3,-4]; 53
12a_279; [1,2,2,-3,-4,2,3,-4,-5,4,-5,-4,1,-2,-3]; 34
12a_280; [1,1,-2,3,3,4,1,-2,3,-2,3,-2,-4,3]; 67
12a_281; [1,2,2,-3,4,-1,2,2,-3,4,1,4,2,-3]; 31
12a_282; [1,3,1,-2,1,-2,-4,1,-2,3,-4,-2]; 43
12a_283; [1,-2,3,-4,-2,3,1,-2,1,-2,-2,-4]; 43
12a_284; [1,-2,3,1,-2,3,-2,-4,-2,-2,3,-4]; 52
12a_285; [1,-2,-4,1,-2,3,-4,-2,-2,3,-2,3]; 49
12a_286; [1,-2,-2,3,3,4,2,-3,4,-5,1,-2,-3,4,-5]; 49
12a_287; [1,-2,3,3,3,4,2,-3,2,4,-3,-3,1,-2]; 57
12a_288; [-1,2,2,-3,2,-3,2,1,2,-3,4,2,-3,4]; 71
12a_289; [1,-2,1,-2,-3,-3,-4,-2,-2,3,-2,-2,-3,4,-3,4]; 115
12a_290; [1,2,2,-3,-1,2,2,2,-3,2,-3,1,-3]; 27
12a_291; [1,2,3,3,-4,3,-2,-2,-2,-3,-3,4,2,1,4,-2]; 51
12a_292; [1,2,-3,-3,2,2,-3,-3,-4,1,-2,3,-4,-4]; 37
12a_293; [1,2,-3,2,3,3,3,4,-1,2,4,2,3,3,-4,1]; 60
12a_294; [1,2,2,-3,-3,2,2,-1,2,-3,2,2,1]; 38
12a_295; [1,2,-3,4,2,4,3,3,3,4,-1,2,2,1]; 35
12a_296; [1,-2,3,4,-2,3,3,4,4,-5,1,-2,-3,4,-5]; 83
12a_297; [1,2,2,-1,2,-3,2,2,2,-3,-3,2,1]; 41
12a_298; [1,-2,3,-4,-2,3,-4,1,1,-2,-2,-2]; 49
12a_299; [1,1,-2,3,3,3,-4,3,1,-2,3,-4]; 52
12a_300; [1,-3,-5,2,4,-5,-3,-2,1,-2,-3,4,-5]; 52
12a_301; [1,-2,1,3,1,4,-2,-3,-5,-3,4,-2,-3,4,-5]; 77
12a_302; [1,2,3,-4,-4,3,2,-3,-4,2,-1,2,2,1]; 32
12a_303; [1,2,-3,-2,1,-5,1,-2,-3,4,-5,-3,4]; 45
12a_304; [1,-2,3,-4,-2,3,-2,1,-2,-2,-2,-4]; 57
12a_305; [1,1,3,1,-2,1,-4,1,-2,3,-4,-2]; 42
12a_306; [1,2,-3,4,-5,-3,4,-3,-2,1,-2,-3,-5]; 59
12a_307; [1,2,-3,4,-5,-3,4,2,-5,2,-3,1,-2]; 33
12a_308; [1,-2,3,4,1,-3,4,-2,5,3,-2,-4,3,-4,-5]; 81
12a_309; [1,2,3,3,-2,4,-2,-3,4,-5,1,-2,-3,4,-5]; 51
12a_310; [1,3,-4,1,-2,3,-4,1,-2,-2,3,-2]; 45
12a_311; [1,2,3,-4,3,-4,-1,-2,1,-2,3,3,3,3,2,1]; 47
12a_312; [1,2,4,-5,4,3,3,-5,4,-3,-2,-1,3,-4,3,2,1]; 58
12a_313; [1,3,2,2,-3,4,-3,2,-4,-1,2,2,3,-4,1,-4]; 71
12a_314; [1,2,-4,5,2,3,-4,5,-1,2,-3,2,3,1,3]; 64
12a_315; [1,1,2,2,-3,2,-4,-1,2,3,-4,3,2,1]; 33
12a_316; [1,3,-4,1,-2,3,-4,-2,1,-2,3,-2]; 43
12a_317; [1,1,-2,-2,-3,4,-3,4,-2,1,-2,-3,-3,-4,-2,3]; 112
12a_318; [1,-4,1,-2,3,-4,-2,1,-2,-2,3,-2]; 49
12a_319; [1,2,-3,4,2,2,2,-3,4,3,-1,2,2,3,1,3]; 63
12a_320; [5,4,3,-2,1,3,-5,-4,-3,2,2,3,3,2,1,4,5]; 48
12a_321; [1,2,2,2,-3,2,-1,2,-3,2,2,1,1]; 36
12a_322; [1,1,2,2,3,4,-3,4,-2,-1,-3,2,2,-3,2,1]; 47
12a_323; [1,2,2,-3,-4,-4,2,3,-4,1,-2,-3,1,-3]; 45
12a_324; [1,2,-3,-3,4,-2,-2,-3,4,1,4,-2,-3,-3]; 53
12a_325; [1,-2,-2,-3,4,-3,2,-3,-3,4,1,4,-2,-3]; 51
12a_326; [1,2,3,3,-2,5,4,-2,-3,4,4,-5,1,4,-2,-3,4]; 87
12a_327; [1,2,-3,-3,2,4,-3,2,-1,2,2,3,-4,3,1,-4]; 69
12a_328; [1,-2,3,1,3,-4,1,-2,3,-4,-2,3]; 47
12a_329; [1,1,1,3,2,-3,2,-1,2,-4,2,3,-4,1]; 46
12a_330; [1,2,3,-4,-5,3,4,-5,4,3,2,2,-3,1,-2]; 32
12a_331; [1,2,4,-3,2,4,4,4,-3,-3,1,-2,3,4]; 51
12a_332; [1,2,3,-4,5,3,2,2,-3,-4,3,-4,5,1,-2]; 29
12a_333; [1,3,-2,1,3,-4,1,-2,3,-4,-2,-2]; 48
12a_334; [1,2,-3,-3,4,-3,2,4,-3,-3,1,-2,3,4]; 47
12a_335; [1,2,2,-3,-4,2,2,3,1,-4,1,-2,-3,-3]; 41
12a_336; [1,2,2,3,-4,-3,-3,2,-1,2,2,3,-4,3,1,3]; 77
12a_337; [1,-3,4,2,-5,2,-3,4,2,-3,-5,1,-2,3,4]; 60
12a_338; [1,2,5,2,-3,-4,5,-1,-2,3,-4,-2,3,1,3]; 75
12a_339; [1,3,-5,-4,-3,2,-1,3,3,2,2,4,-5,4,3,-2,1]; 57
12a_340; [1,2,4,-3,2,4,-5,2,-3,4,-5,1,3,-2,-3]; 63
12a_341; [1,-2,3,3,1,-2,3,-2,-4,-2,3,-4]; 53
12a_342; [1,-2,3,-4,1,-2,-2,3,3,-2,3,-4]; 53
12a_343; [1,2,4,-3,2,4,-5,-3,4,3,-5,1,-2,-3,4]; 75
12a_344; [1,2,3,3,4,2,4,2,4,-3,4,4,1,-2]; 33
12a_345; [1,2,3,3,4,5,-4,2,5,2,-3,4,4,1,-2]; 32
12a_346; [1,-2,3,1,1,1,-2,1,-2,-3,-3,-3,-2]; 34
12a_347; [1,2,-3,4,-3,2,-3,2,-4,-4,-4,1,-2,-3]; 34
12a_348; [1,-4,-3,2,-3,4,3,5,-2,3,-4,5,-2,1,-2]; 67
12a_349; [1,2,4,-3,2,4,-3,4,4,-3,1,-2,3,4]; 46
12a_350; [1,2,-3,2,3,-4,-1,2,2,-3,2,2,3,1,3,-4]; 73
12a_351; [1,2,4,-3,2,-3,-3,4,-3,-3,1,-2,3,4]; 42
12a_352; [1,2,4,-3,2,-3,4,-3,4,-3,1,-2,3,4]; 41
12a_353; [1,-2,4,-2,3,3,-4,3,2,-1,2,2,-3,1,-3,4]; 82
12a_354; [1,2,3,4,4,4,3,-2,3,-4,-1,-2,3,-2,-2,1]; 43
12a_355; [1,1,3,-2,1,3,1,2,2,4,2,-3,4,1]; 48
12a_356; [1,2,-3,4,5,2,2,3,3,3,-4,5,4,1,-2]; 60
12a_357; [1,-2,-3,-3,1,-3,-4,5,1,-2,3,-4,5]; 58
12a_358; [1,-2,3,-4,1,-2,1,-2,3,-4,-2,-4]; 42
12a_359; [1,-2,3,-4,1,1,-2,3,-2,-4,3,-4]; 41
12a_360; [1,2,3,-2,3,-2,3,4,-5,-2,-3,4,-5,1,-2]; 58
12a_361; [1,-2,3,-4,1,-2,3,-4,1,-2,3,-2]; 40
12a_362; [1,2,2,-3,4,2,-3,2,4,-3,1,-2,3,4]; 41
12a_363; [1,2,4,2,2,-3,2,4,-3,-3,1,-2,3,4]; 45
12a_364; [1,2,-3,2,-3,4,-3,2,4,-3,1,-2,3,4]; 41
12a_365; [1,2,2,-3,-1,2,-3,2,-3,-3,-3,1,-3]; 26
12a_366; [1,2,-3,2,-3,-1,2,2,-3,-4,3,1,-4,-3]; 27
12a_367; [1,1,1,1,2,2,2,2,3,1,3,-2,3]; 42
12a_368; [1,2,-3,4,4,2,3,3,3,3,4,2,1,-2]; 41
12a_369; [1,1,1,1,1,-2,-2,1,1,1,1,-2]; 43
12a_370; [1,2,2,2,2,-3,-3,2,2,2,1,-2,-3]; 34
12a_371; [1,2,-3,-3,2,2,2,2,2,-3,2,1,-2]; 55
12a_372; [1,1,-2,-2,-2,-3,2,-3,4,1,-2,-3,2,-3,-2,-4]; 91
12a_373; [1,2,2,2,2,1,1,-2,-3,4,2,4,-3,4]; 37
12a_374; [1,-2,3,-4,1,1,-2,-2,-2,3,-4,3]; 51
12a_375; [1,2,2,2,2,-3,-3,2,1,-2,-3,1,1]; 36
12a_376; [1,2,3,-4,3,2,-4,2,-4,2,-3,2,1,-2]; 46
12a_377; [1,-2,3,-4,-4,1,-2,3,-4,1,1,-2]; 43
12a_378; [1,3,-5,1,-2,-3,4,-5,4,-3,1,-2,4]; 48
12a_379; [1,2,3,-4,-4,3,-4,2,2,2,2,-3,1,-2]; 24
12a_380; [1,2,-3,2,3,4,-5,-5,4,3,2,-4,-5,1,-2]; 32
12a_381; [1,-3,-3,-3,-4,5,-2,3,-4,5,1,-2,-3]; 66
12a_382; [1,-2,-4,1,-2,3,-4,-2,-2,-2,3,-2]; 57
12a_383; [1,-2,1,-4,1,-2,3,-4,-2,-2,-2,3]; 54
12a_384; [1,-2,-5,1,-2,-3,4,-5,-3,4,-2,3,-2]; 61
12a_385; [1,-2,3,-2,1,-5,1,-2,-3,4,-5,-3,4]; 54
12a_386; [1,-2,3,3,4,2,2,-3,2,4,2,-3,1,-2]; 49
12a_387; [1,-2,3,3,4,2,-3,-3,2,-3,4,-3,1,-2]; 50
12a_388; [1,-2,-4,1,-2,3,-4,-2,3,-2,3,3]; 49
12a_389; [1,2,2,-3,4,-3,2,-3,4,-3,1,-2,3,4]; 42
12a_390; [1,1,2,-3,2,-3,-3,-1,2,-3,2,2,1]; 35
12a_391; [1,3,3,2,-3,4,2,-3,4,3,-1,2,2,3,1,3]; 66
12a_392; [1,2,5,5,4,3,3,2,4,-3,-2,-1,5,-4,3,2,1]; 43
12a_393; [1,-2,3,-4,3,2,2,2,3,-4,-1,-2,3,2,2,1]; 99
12a_394; [1,2,-3,-3,2,2,-1,2,2,2,-3,2,1]; 51
12a_395; [1,1,2,-3,-4,3,-4,-2,-2,-2,3,1,-2,-3,-3,-2]; 112
12a_396; [1,2,-3,4,2,1,1,-2,-3,-3,-3,2,-3,4]; 43
12a_397; [1,-2,3,-4,5,2,5,2,3,-4,2,5,1,-2,3]; 75
12a_398; [1,3,1,3,-2,3,-4,3,1,-2,3,-4]; 48
12a_399; [1,2,3,-4,3,-4,2,-4,2,-1,2,-3,2,1]; 45
12a_400; [1,2,-3,4,4,-5,4,1,-3,2,1,-3,4,5,-2,-3,4]; 85
12a_401; [1,2,-3,-2,1,-2,4,-3,4,-5,4,-3,4,5,1]; 73
12a_402; [1,-2,3,-4,1,3,1,-2,3,-2,-4,3]; 44
12a_403; [1,2,2,3,3,4,-2,-3,-5,1,-2,-3,4,-5,-3]; 77
12a_404; [1,2,3,-2,-2,3,4,-5,-2,-2,-3,4,-5,1,-2]; 51
12a_405; [1,2,-3,4,-5,-2,3,3,-2,3,3,4,-5,1,-2]; 74
12a_406; [1,2,4,-5,2,-3,4,-5,-1,2,-3,2,1]; 38
12a_407; [1,3,2,3,-4,5,2,3,-4,5,-2,3,1,-4,-2]; 66
12a_408; [1,-2,3,4,-2,-3,-3,1,-3,-2,3,-4,-4,-3,-3,-2]; 82
12a_409; [1,1,2,-3,2,-1,2,-3,2,2,2,2,1]; 39
12a_410; [1,2,2,2,3,-4,-3,-3,2,2,3,-4,3,3,1,-2]; 92
12a_411; [1,2,-3,-3,2,2,2,2,-1,2,-3,2,1]; 49
12a_412; [1,2,2,2,3,-4,-4,3,2,2,-3,4,-3,-4,1,-2]; 61
12a_413; [1,-2,3,1,1,-2,3,-4,3,-2,3,-4]; 43
12a_414; [1,2,3,3,-5,4,-3,-2,-2,-1,2,-5,4,3,3,2,1]; 63
12a_415; [1,-4,1,-2,3,-4,1,-2,1,-2,3,-2]; 41
12a_416; [1,1,-2,3,1,-2,1,-4,1,-2,3,-4]; 43
12a_417; [1,-2,3,3,4,2,-3,2,-3,2,4,-3,1,-2]; 49
12a_418; [1,-2,3,1,-2,3,-4,3,3,-2,3,-4]; 49
12a_419; [1,3,-4,1,-2,3,-4,1,-2,1,3,-2]; 39
12a_420; [1,2,3,3,4,2,2,-3,4,4,4,4,1,-2]; 35
12a_421; [1,2,3,3,4,2,2,-3,4,5,-4,5,4,1,-2]; 39
12a_422; [1,2,-3,-3,2,2,-3,-3,-3,-3,-3,1,-2]; 31
12a_423; [1,2,-3,-3,2,2,-3,-3,-3,-4,3,-4,1,-2]; 32
12a_424; [1,2,-3,-3,2,2,-3,-4,3,-4,-4,-4,1,-2]; 31
12a_425; [1,2,3,-4,-4,3,3,-4,-5,4,-5,2,1,-2,-3]; 21
12a_426; [1,-3,1,2,-3,4,4,-3,-2,-2,-3,4,1,-2]; 55
12a_427; [1,3,-2,3,1,-2,-4,-2,3,-4,-2,3]; 55
12a_428; [1,2,2,-3,-1,2,2,-3,2,-3,-3,1,-3]; 25
12a_429; [1,2,-3,2,2,-3,-1,2,2,-3,-4,3,1,-4]; 30
12a_430; [1,1,2,2,-3,-3,2,-1,2,-3,2,2,1]; 37
12a_431; [1,2,2,-3,2,-1,2,3,3,4,4,2,3,3,-4,1]; 55
12a_432; [1,2,-3,4,2,4,2,3,3,-4,2,1,-2,3,3,3]; 65
12a_433; [1,2,2,2,1,3,-4,5,1,-2,3,-4,5]; 43
12a_434; [1,-2,4,3,-2,-3,-3,-3,4,-3,1,-2,-3,4]; 58
12a_435; [1,-4,1,2,2,2,-3,-3,-3,-4,1,-2,3,-4]; 37
12a_436; [1,1,1,-2,3,-4,1,-4,1,-2,3,-4]; 42
12a_437; [1,2,-3,4,-5,2,-5,2,-3,4,-5,1,-2]; 32
12a_438; [1,-2,3,-2,3,2,-3,2,-3,4,-3,4,1,-2]; 51
12a_439; [1,-2,-4,1,-2,3,-4,-2,1,3,-2,3]; 42
12a_440; [1,2,2,-3,-1,2,2,2,2,-3,2,1,-3]; 28
12a_441; [1,-2,-2,3,3,3,4,-3,2,4,-1,2,2,-3,1,-3]; 84
12a_442; [1,1,2,2,2,2,2,-3,4,3,1,-2,3,4]; 46
12a_443; [1,2,-3,4,5,2,-1,2,3,3,3,-4,5,1,4]; 64
12a_444; [1,-3,5,2,4,-3,2,4,4,5,1,-2,3,-4,5]; 47
12a_445; [1,-2,3,3,3,-4,1,-4,1,-2,3,-4]; 49
12a_446; [1,3,1,3,-4,-2,3,-4,1,-2,3,-4]; 45
12a_447; [1,2,-3,-2,-5,1,4,-5,1,-2,-3,4,-5]; 40
12a_448; [1,-4,-5,6,-3,-2,3,4,-5,-3,4,6,1,-2,-3,-4]; 118
12a_449; [-1,2,4,-3,4,5,4,2,-3,-4,-4,-5,1,2,4,-3,2]; 125
12a_450; [1,2,3,-4,5,2,3,-4,3,-2,3,1,-2,-4,5]; 71
12a_451; [1,3,-4,1,-2,3,-4,1,-2,3,-2,3]; 45
12a_452; [1,-3,2,-3,4,-2,4,1,-2,-3,4,1,-2,-3]; 41
12a_453; [1,-2,3,-4,1,1,1,-2,-2,-2,3,-4]; 44
12a_454; [1,4,1,3,-5,1,-2,-3,4,-5,-3,1,-2]; 47
12a_455; [1,3,-2,3,-2,1,-2,-4,-2,3,-4,-2]; 53
12a_456; [1,1,-2,3,-4,1,-2,3,-4,1,-2,-2]; 44
12a_457; [1,-2,3,-2,-4,1,-2,3,-4,-2,3,-2]; 46
12a_458; [1,3,-2,3,-4,1,-2,3,-4,-2,3,-2]; 49
12a_459; [1,3,2,-3,-4,5,2,3,-4,5,2,1,-2,3,-4]; 53
12a_460; [1,2,3,-4,5,3,4,-2,1,-2,-3,4,-3,-5,-4,3,-4]; 60
12a_461; [1,2,-3,-3,4,-2,-3,2,-3,-4,-2,1,-4,-2,-3,-3]; 74
12a_462; [1,-2,3,-4,1,-2,-2,-2,3,3,3,-4]; 61
12a_463; [1,2,-3,4,-2,4,4,-5,1,-2,-3,4,-5]; 53
12a_464; [1,2,-3,-3,2,-3,4,-3,2,-3,1,-2,3,4]; 47
12a_465; [1,-2,3,-4,1,-2,3,3,-2,-2,3,-4]; 53
12a_466; [1,2,2,-3,4,2,2,-3,2,-3,1,-2,3,4]; 44
12a_467; [1,2,-3,2,-3,2,4,-3,2,-3,1,-2,3,4]; 41
12a_468; [1,2,-4,2,-4,2,-3,2,2,-3,-4,1,-2,3]; 34
12a_469; [1,2,-3,-2,4,1,2,-3,-3,2,-3,4,-3,1]; 41
12a_470; [1,2,-3,4,2,2,1,3,-2,-3,-3,1,-3,4]; 50
12a_471; [1,-2,-3,4,5,-6,-4,2,-3,5,1,-2,4,-6]; 49
12a_472; [1,-2,3,-4,3,2,5,2,3,-4,5,2,1,-2,3]; 70
12a_473; [1,2,-3,2,-3,4,-3,2,-3,-3,1,-2,3,4]; 40
12a_474; [1,2,2,-3,4,2,-3,2,-3,-3,1,-2,3,4]; 42
12a_475; [1,2,-3,2,-3,-3,2,-3,-4,1,-2,3,-4,-4]; 37
12a_476; [1,-2,3,-2,-2,1,-2,-4,-2,3,-4,-2]; 57
12a_477; [1,-2,3,-4,5,-6,1,-2,3,-4,5,-6]; 66
12a_478; [1,-2,3,1,-2,-2,1,-2,-4,-2,3,-4]; 50
12a_479; [1,-3,4,2,-3,2,-3,-3,2,4,3,1,-2,-3]; 44
12a_480; [1,2,-3,2,-3,2,4,1,1,-2,-3,2,-3,4]; 35
12a_481; [1,2,-3,4,-5,2,1,-2,-3,-3,-3,4,-5]; 38
12a_482; [1,2,3,-4,5,-6,-3,2,-3,1,-2,-4,5,-6]; 35
12a_483; [1,2,-3,2,4,-3,2,4,-3,-3,1,-2,3,4]; 40
12a_484; [1,2,-3,2,-3,2,-4,3,1,-4,1,-2,-3,-3]; 41
12a_485; [1,-2,3,-2,1,-2,-4,1,-2,3,-4,-2]; 43
12a_486; [1,-2,3,-4,1,-2,3,1,-2,1,-2,-4]; 41
12a_487; [1,-3,4,2,2,-3,2,-3,2,4,3,1,-2,-3]; 41
12a_488; [1,-3,4,-3,2,-3,-3,-3,2,4,3,1,-2,-3]; 48
12a_489; [1,-2,3,4,-2,3,3,3,4,-5,1,-2,-3,4,-5]; 88
12a_490; [1,3,2,-3,4,4,2,-1,2,3,3,-4,2,3,1,3]; 57
12a_491; [1,2,-4,-3,-2,-2,1,4,-2,3,5,-2,3,-4,5]; 50
12a_492; [1,-2,3,4,5,-2,-3,4,1,2,-3,-2,4,-5,4,-3,-2]; 73
12a_493; [1,-3,4,-3,-3,-3,2,-3,2,4,3,1,-2,-3]; 41
12a_494; [-1,2,-3,4,5,2,-3,-4,-4,1,2,-3,4,-5,4,-3,2]; 137
12a_495; [1,1,2,2,-3,2,-3,-1,2,-3,2,2,1]; 35
12a_496; [1,2,2,-1,2,-3,2,-3,2,-3,2,1,-3]; 28
12a_497; [1,1,-2,1,-2,3,-4,-2,3,-4,3,-2]; 48
12a_498; [1,3,-2,1,1,-2,3,-2,3,-4,3,-4]; 48
12a_499; [1,1,-2,1,-2,3,-4,-4,3,-2,3,-4]; 45
12a_500; [1,-2,1,-2,-2,3,-4,3,-4,-2,3,-2]; 51
12a_501; [1,1,3,1,-2,-4,1,-2,3,-4,3,-2]; 41
12a_502; [1,2,2,-3,-1,2,-3,2,2,2,2,2,1]; 45
12a_503; [1,-2,1,-2,-2,3,-2,3,4,3,-2,3,-2,-4]; 75
12a_504; [1,2,3,-4,3,-2,-4,3,2,-3,2,-1,2,2,3,1]; 67
12a_505; [1,-3,2,1,2,-3,4,2,-3,4,-3,2,1,-2]; 35
12a_506; [1,-2,1,-2,3,-2,3,-4,3,-4,3,-2]; 52
12a_507; [1,2,2,-3,-1,2,2,2,-3,2,2,2,1]; 40
12a_508; [1,2,2,2,-3,-4,2,3,-4,3,-1,2,2,1]; 42
12a_509; [1,2,2,-3,-1,2,2,-3,-3,2,-3,2,1]; 33
12a_510; [1,2,-3,2,-3,-4,-4,-3,-3,4,-1,2,2,1]; 46
12a_511; [1,2,2,-1,2,-3,2,-3,-3,2,2,2,1]; 42
12a_512; [1,-2,1,1,-2,-2,-4,-2,3,-4,-2,3]; 53
12a_513; [1,2,-3,2,3,-4,3,-2,4,-3,4,-3,-1,2,2,1]; 61
12a_514; [1,2,-3,2,3,-4,3,-4,-4,3,-1,2,2,1]; 43
12a_515; [1,-2,1,-2,3,4,2,-3,4,-3,2,-3,1,-3]; 49
12a_516; [1,2,-3,4,-3,4,-1,4,2,-3,2,1,2,-3]; 37
12a_517; [1,-2,1,-2,-2,3,-4,-2,-4,3,-2,-4]; 52
12a_518; [1,2,-3,4,-5,4,-3,4,2,1,-2,-3,-5]; 39
12a_519; [1,2,2,2,2,-3,-1,2,-3,2,2,2,1]; 49
12a_520; [1,2,-1,2,3,-2,3,3,-4,3,-4,3,2,1]; 34
12a_521; [1,-2,1,-2,-2,-4,-2,3,-4,-2,3,-2]; 57
12a_522; [1,2,-3,2,3,3,-4,3,-4,3,-1,2,2,1]; 43
12a_523; [1,2,2,-1,2,-3,-3,2,-3,-3,2,1,-3]; 31
12a_524; [1,-2,3,-4,5,3,2,-4,2,-3,2,1,-2,-3,5]; 73
12a_525; [1,-3,4,5,4,-3,4,2,-5,-3,2,1,-2,-3,4]; 49
12a_526; [1,2,2,-1,2,-3,-3,2,-3,2,-3,2,1]; 35
12a_527; [1,2,2,-3,-1,2,2,-3,2,-3,2,2,1]; 33
12a_528; [1,1,-2,1,-2,3,-4,-2,-4,3,-2,-4]; 48
12a_529; [1,-2,3,-4,1,3,-4,5,4,-3,4,-2,-5,3,-2]; 81
12a_530; [1,-2,3,4,-5,-2,4,-3,-1,4,2,3,1,-2,-5]; 65
12a_531; [1,2,2,-3,-3,-3,-1,2,2,2,-3,2,1]; 37
12a_532; [1,2,-3,-4,2,-4,-4,3,-4,3,-1,2,2,1]; 41
12a_533; [1,2,2,2,2,-1,2,-3,2,-3,-3,2,1]; 46
12a_534; [1,1,-2,-2,-2,-3,2,-3,-4,3,-4,1,-3,-2]; 38
12a_535; [1,3,-2,-4,1,-4,1,3,1,-2,3,-4]; 45
12a_536; [1,1,1,3,-4,1,-2,3,-4,1,3,-2]; 44
12a_537; [1,2,-3,4,-5,-1,2,4,-3,2,1,4,-5]; 44
12a_538; [1,2,-3,2,-3,-1,2,2,2,2,2,2,1]; 54
12a_539; [1,2,-1,2,2,2,3,-4,-2,3,-4,3,2,1]; 34
12a_540; [1,2,2,2,-1,2,3,-4,-2,3,-4,3,2,1]; 31
12a_541; [1,-2,3,-4,1,1,3,1,3,-2,3,-4]; 45
12a_542; [1,-2,1,-2,-3,2,-3,-4,3,-4,5,-4,3,-4,-3,-5,-2]; 151
12a_543; [1,-2,3,4,-5,-2,4,-3,4,2,1,-2,3,3,-5]; 69
12a_544; [1,2,2,-1,2,-3,-3,-3,2,-3,-3,2,1]; 39
12a_545; [1,2,2,-3,-4,3,-4,2,-3,-3,-1,2,2,1]; 40
12a_546; [1,4,-5,-3,4,2,-3,2,4,-3,1,-2,3,4,-5]; 67
12a_547; [1,-2,3,-4,3,-4,2,2,2,-3,-1,2,3,3,2,1]; 85
12a_548; [1,2,-3,-4,2,2,2,3,-4,-3,-1,2,2,1]; 45
12a_549; [1,2,-3,-4,-4,-5,-5,-4,3,-4,2,5,1,-2,-3]; 43
12a_550; [1,2,-5,4,-3,2,4,-5,1,-2,-3,4,-5]; 41
12a_551; [1,-2,3,4,-5,-3,4,-5,4,3,2,-1,2,1,3]; 88
12a_552; [1,2,4,-5,4,-3,2,4,1,-2,-3,4,-5]; 41
12a_553; [1,-3,2,2,-1,2,-3,2,2,-3,2,2,1]; 25
12a_554; [-5,-4,-4,-3,-3,-2,1,3,2,4,3,5,-4,3,2,1,-5]; 47
12a_555; [1,2,4,-5,2,-3,4,-5,-1,-2,-2,3,-2,1,3]; 71
12a_556; [1,2,3,-2,3,4,-3,2,2,2,-3,-4,-1,2,2,1]; 37
12a_557; [1,3,2,3,3,-5,4,-3,-2,-2,-1,-5,4,3,3,2,1]; 45
12a_558; [1,1,2,-3,2,-3,-1,2,2,2,-3,2,1]; 38
12a_559; [1,2,-3,4,4,3,3,-2,-3,4,-3,2,1,-2,-3,4]; 63
12a_560; [1,-2,3,-4,5,-2,3,-4,-2,-3,2,1,-2,3,5]; 97
12a_561; [1,-2,3,1,3,1,-2,3,-4,3,-2,3,3,4]; 63
12a_562; [1,2,-3,2,5,3,-4,5,-3,2,1,-2,-3,-4,5]; 57
12a_563; [1,2,-3,2,-3,4,3,-2,3,-4,-1,2,2,2,2,1]; 55
12a_564; [1,2,-3,2,3,-4,3,-4,5,4,-3,4,3,-5,2,1,-2]; 49
12a_565; [1,2,2,4,2,-3,4,2,1,-2,-3,2,1,-3]; 39
12a_566; [1,4,5,-3,4,2,-5,-3,2,4,1,-2,-3,4,5]; 47
12a_567; [1,-3,2,-3,2,-3,-1,2,-3,2,1,1,-3]; 33
12a_568; [1,2,3,-2,3,3,3,4,-3,2,-3,-4,-1,2,2,1]; 40
12a_569; [1,2,4,4,4,-3,2,4,-3,-3,1,-2,3,4]; 51
12a_570; [1,2,3,-4,5,-2,3,-4,3,2,3,1,-2,-4,5]; 33
12a_571; [1,1,2,-3,2,-3,-1,2,-3,2,2,-3,1]; 32
12a_572; [1,2,2,-3,-1,2,-3,2,2,2,-3,1,-3]; 25
12a_573; [1,2,2,-3,-3,-3,-1,2,-3,2,-3,1,-3]; 26
12a_574; [1,1,2,2,2,2,2,2,3,1,3,-2,3]; 53
12a_575; [1,2,2,3,3,3,4,4,2,-3,4,2,1,-2]; 45
12a_576; [1,1,1,-2,-2,1,1,1,1,1,1,-2]; 45
12a_577; [1,2,-3,-3,2,2,2,-3,2,2,2,1,-2]; 51
12a_578; [1,1,1,2,-3,-3,2,2,2,-3,2,1,-2]; 47
12a_579; [1,-2,1,3,-4,1,-4,1,-2,3,-4,-2]; 42
12a_580; [1,2,-3,-3,2,2,2,2,2,2,-3,1,-2]; 39
12a_581; [1,2,-1,2,2,2,3,-4,-4,3,2,-3,-4,1]; 32
12a_582; [1,2,2,2,-1,2,3,-4,-4,3,2,-3,-4,1]; 30
12a_583; [1,1,1,-2,-4,1,-2,3,-4,-2,3,-2]; 46
12a_584; [1,-2,1,1,1,-4,1,-2,3,-4,-2,3]; 47
12a_585; [1,2,-3,4,-5,-3,4,-1,2,-3,2,1,-5]; 43
12a_586; [1,2,2,2,-3,4,2,-3,4,3,-1,2,2,3,1,3]; 59
12a_587; [1,1,2,2,-3,2,-1,2,2,2,-3,2,1]; 38
12a_588; [1,-3,1,2,-3,2,-1,2,-3,2,2,1,-3]; 32
12a_589; [1,2,-3,-3,2,2,-1,2,-3,2,2,2,1]; 46
12a_590; [1,2,-3,2,2,2,-3,-1,2,2,1,1,1]; 33
12a_591; [1,2,3,-4,3,3,3,-4,3,2,2,-3,1,-2]; 32
12a_592; [1,-2,3,2,-4,2,-1,2,2,3,3,2,2,-3,-4,1]; 69
12a_593; [1,2,-3,-4,2,3,-4,-3,-1,2,2,-3,1,-3]; 33
12a_594; [1,2,3,-4,3,3,3,-4,-4,3,2,1,-2,-3]; 33
12a_595; [1,-3,-5,2,4,-5,-3,2,1,-2,-3,4,-5]; 36
12a_596; [1,2,3,-4,-5,3,-5,4,-5,4,3,2,1,-2,-3]; 31
12a_597; [1,2,-3,4,-5,-3,4,-3,2,1,-2,-3,-5]; 41
12a_598; [1,1,1,-2,-2,3,-2,1,-2,-3,-3,-3,-2]; 39
12a_599; [1,2,-3,-3,2,2,-1,2,-3,2,1,1,1]; 37
12a_600; [1,2,-3,-4,2,3,-4,3,-1,2,2,2,2,1]; 50
12a_601; [1,2,3,-4,-5,3,4,-5,4,-2,3,2,-1,2,1]; 38
12a_602; [1,-2,3,1,-2,1,1,1,-2,-3,-3,-3,-2]; 33
12a_603; [1,2,-3,2,-3,-4,-4,-4,-3,2,1,-2,-3,4]; 41
12a_604; [1,-2,3,4,-5,-3,1,2,4,-3,2,4,1,-3,-5]; 72
12a_605; [1,2,2,-3,-1,2,-3,-3,-3,2,-3,1,-3]; 29
12a_606; [1,2,-3,-4,3,-4,2,-3,-1,2,2,-3,1,-3]; 35
12a_607; [1,2,-3,-3,2,-1,2,2,2,-3,2,2,1]; 42
12a_608; [1,2,2,-3,4,2,3,-2,3,-4,-1,2,-3,-3,2,1]; 63
12a_609; [1,-2,3,2,-4,2,-4,2,-3,-1,2,3,3,-4,2,1]; 85
12a_610; [1,2,5,5,5,4,3,3,-5,4,-3,-2,-1,4,3,2,1]; 35
12a_611; [1,2,-3,-4,3,-2,3,3,4,4,2,-1,2,-3,2,1]; 83
12a_612; [1,-3,2,-3,-3,-4,-4,-4,-3,2,1,-2,-3,4]; 41
12a_613; [1,-2,3,-2,1,1,-2,-3,4,-3,-4,-2,-4,-2]; 66
12a_614; [1,2,4,-5,2,-3,4,-5,-1,-2,3,-2,3,1,3]; 69
12a_615; [1,2,2,-3,4,2,4,3,3,-4,-1,2,2,3,1,3]; 57
12a_616; [1,1,2,2,-3,2,-1,2,-3,2,2,-3,1]; 32
12a_617; [1,2,2,-3,-3,-1,2,-3,2,2,-3,1,-3]; 25
12a_618; [1,1,2,-3,2,2,-3,-1,2,-3,2,2,1]; 37
12a_619; [1,4,-5,-4,-4,-3,2,-1,3,3,4,-5,4,4,3,2,1]; 33
12a_620; [1,2,-3,2,-3,2,2,-1,2,-3,2,1,1]; 36
12a_621; [1,2,-3,-3,-3,2,2,-3,-3,-4,1,-2,3,-4]; 38
12a_622; [1,2,-3,4,-5,-2,-2,-3,-4,1,-2,3,-4,5,4,4,-3]; 100
12a_623; [1,2,-3,2,-3,4,4,4,3,-2,3,-4,-1,2,2,1]; 46
12a_624; [1,2,3,-4,3,-2,3,3,-4,-4,-2,3,2,1,-2,3]; 56
12a_625; [1,-3,-5,2,4,-3,2,4,-5,-3,1,-2,3,4,-5]; 72
12a_626; [1,1,2,-3,2,-1,2,-3,-3,2,-3,2,1]; 36
12a_627; [1,3,-2,3,-4,1,-2,3,-4,-2,-2,3]; 55
12a_628; [1,2,3,-4,3,-2,3,-4,3,-4,-1,2,2,1]; 23
12a_629; [1,2,-3,4,-3,-2,-2,-3,4,1,1,-2,-3,4]; 46
12a_630; [1,2,-4,-3,-3,2,-3,2,-3,-4,1,-2,3,-4]; 37
12a_631; [1,2,-3,2,-4,-4,-3,-1,2,2,-3,4,-3,1]; 38
12a_632; [1,2,-3,4,3,-2,-3,2,-3,-3,4,-3,-1,2,2,1]; 55
12a_633; [1,2,-3,4,-3,2,-3,-2,3,4,-3,4,-1,2,2,1]; 61
12a_634; [1,2,3,-4,3,3,3,-4,-1,-4,-2,3,2,1,2,-3]; 51
12a_635; [1,-2,-4,1,3,5,1,-2,-3,-4,5,-3,-3,-4,3]; 79
12a_636; [1,3,2,4,-5,4,3,2,-5,-5,-4,-3,-3,2,-1,2,1]; 85
12a_637; [1,4,-3,2,-3,4,-3,-2,-2,-3,1,-2,-3,4]; 51
12a_638; [1,2,-3,4,2,4,2,3,3,-2,3,3,-4,1,-3,-2]; 71
12a_639; [1,-3,1,2,-3,2,-3,2,1,1,1,-2,-3]; 33
12a_640; [1,2,3,-4,3,-4,3,-4,2,-4,2,-3,1,-2]; 23
12a_641; [1,2,-3,-3,-3,-3,2,2,-3,-3,-3,1,-2]; 33
12a_642; [1,2,-3,-4,3,-4,-3,2,2,-3,-3,-3,1,-2]; 39
12a_643; [1,2,-3,-3,-3,-3,2,2,-3,-4,3,-4,1,-2]; 36
12a_644; [1,2,-3,-4,-5,4,-5,-4,3,-4,2,2,-3,1,-2]; 44
12a_645; [1,2,-3,-3,2,2,-1,2,-3,2,1,1,-3]; 34
12a_646; [1,2,2,-3,-3,-3,-1,2,2,-3,2,1,-3]; 29
12a_647; [1,3,3,1,1,2,2,2,3,1,1,1,-2]; 35
12a_648; [1,3,1,2,2,4,2,-3,4,1,3,-2,3,3]; 44
12a_649; [1,-2,1,1,3,-4,1,-4,1,-2,3,-4]; 44
12a_650; [1,2,-3,4,-5,-1,2,-3,2,-5,1,4,-5]; 46
12a_651; [1,1,1,1,1,-2,3,-4,1,-2,3,-4]; 47
12a_652; [1,2,2,-3,4,-5,2,-3,4,-5,2,1,-2]; 44
12a_653; [1,2,5,5,4,3,3,-5,4,-3,-2,-1,4,3,3,2,1]; 38
12a_654; [1,2,3,-4,3,3,-2,3,-4,3,-1,2,2,1]; 26
12a_655; [1,2,-3,-4,-4,-3,2,2,-3,-3,4,-3,1,-2]; 38
12a_656; [1,2,2,3,-4,3,-4,2,-1,2,-3,-3,4,2,-3,1]; 62
12a_657; [1,2,2,-3,-1,2,2,-3,-3,-3,2,1,-3]; 32
12a_658; [1,2,-3,-4,3,2,-4,2,-3,-1,2,2,-3,1]; 37
12a_659; [1,2,-3,2,-1,2,3,3,4,4,2,3,3,-4,2,1]; 52
12a_660; [1,2,2,-3,2,2,2,-1,2,-3,2,1,1]; 36
12a_661; [1,2,-3,4,2,2,-3,-4,3,2,2,-3,4,4,1,-2]; 44
12a_662; [1,2,-4,-3,2,-3,2,2,-3,-4,1,-2,3,-4]; 33
12a_663; [1,-3,-5,2,4,-5,-3,2,-3,-3,1,-2,3,4,-5]; 62
12a_664; [1,2,-4,-3,-3,-3,2,-3,-3,-4,1,-2,3,-4]; 42
12a_665; [1,2,4,-3,2,5,4,-3,-5,-5,-4,5,5,2,1,-3,-2]; 55
12a_666; [1,2,-4,3,-4,-3,-3,5,-3,-4,5,-2,1,-2,-3]; 49
12a_667; [1,2,2,-3,-3,-1,2,2,2,-3,-3,1,-3]; 24
12a_668; [1,2,2,-3,-3,-1,2,-3,-3,2,2,1,-3]; 27
12a_669; [1,2,3,-4,-4,3,-4,2,-4,2,-4,-3,1,-2]; 24
12a_670; [1,2,2,-3,-1,2,-3,-3,2,-3,2,1,-3]; 26
12a_671; [1,2,2,-3,-1,2,2,-3,2,2,2,1,-3]; 25
12a_672; [1,2,2,-3,-1,2,-3,2,-3,2,2,1,-3]; 25
12a_673; [1,3,-4,1,-2,3,-4,1,1,-2,1,-2]; 41
12a_674; [1,-2,3,-4,1,-2,1,3,1,-2,-2,-4]; 41
12a_675; [1,1,2,-3,2,2,-3,2,1,1,-3,1,-2]; 33
12a_676; [1,2,3,-4,3,3,-4,3,2,2,-3,-4,1,-2]; 21
12a_677; [1,2,-3,4,-3,2,-3,-2,3,-4,3,4,-1,2,2,1]; 53
12a_678; [1,2,-3,-4,2,2,3,-4,-3,-1,2,2,-3,1]; 35
12a_679; [1,2,3,-4,5,3,5,2,4,1,4,-2,4,5,-3]; 35
12a_680; [1,2,-3,2,-3,-1,2,2,-3,-3,1,1,1]; 27
12a_681; [1,1,1,-2,3,3,3,-4,1,-2,3,-4]; 50
12a_682; [1,1,4,3,-4,-5,1,-2,3,4,-5,1,-2]; 47
12a_683; [1,1,1,-2,1,1,3,-4,1,-2,3,-4]; 43
12a_684; [1,2,2,2,-3,4,2,-5,1,-2,-3,4,-5]; 35
12a_685; [1,2,3,-2,3,4,4,-3,2,2,-3,-4,-1,2,2,1]; 38
12a_686; [1,2,-3,2,-4,-1,2,2,3,-4,3,2,2,1]; 47
12a_687; [1,2,-3,4,2,4,3,3,-4,-5,1,-2,-3,4,-5]; 52
12a_688; [1,-3,1,2,-3,2,2,-3,2,1,1,1,-2]; 33
12a_689; [1,2,-3,4,2,4,4,-5,1,-2,-3,4,-5]; 43
12a_690; [1,2,-3,4,5,-6,-4,2,-3,5,1,-2,4,-6]; 41
12a_691; [1,2,3,-4,5,-6,3,2,-3,1,-2,-4,5,-6]; 26
12a_692; [1,1,1,2,-3,2,2,2,1,-3,-3,1,-2]; 35
12a_693; [1,3,3,-4,-2,3,3,3,-4,1,-2,3]; 66
12a_694; [1,2,3,-4,3,-4,-2,3,3,3,1,2,2,1]; 37
12a_695; [1,2,-3,4,-3,2,2,1,1,-2,-3,2,4,-3]; 34
12a_696; [1,2,-3,2,-3,4,-3,2,-3,4,-3,1,-2,3]; 37
12a_697; [1,-2,-4,-2,3,-4,1,-2,1,3,-2,3]; 45
12a_698; [1,3,-2,3,-2,-4,1,-2,3,-4,-2,-2]; 53
12a_699; [1,-2,1,-2,-3,4,-3,-3,2,-3,2,4,3,3]; 65
12a_700; [1,2,-3,2,1,1,-2,-3,4,-3,2,-3,4,-3]; 37
12a_701; [1,1,2,2,-3,2,-1,2,2,-3,-3,2,1]; 41
12a_702; [1,-2,3,-2,-2,-4,1,-2,3,-4,-2,-2]; 57
12a_703; [1,2,2,-3,4,2,-3,-3,4,-3,1,-2,3,4]; 44
12a_704; [1,-2,4,-2,-2,-3,2,-3,-3,4,1,-2,-3,4]; 51
12a_705; [1,-2,3,1,-2,3,-2,-4,3,-2,3,-4]; 46
12a_706; [1,2,-3,4,2,1,1,-2,-3,2,-3,4,-3,-3]; 34
12a_707; [1,2,-3,2,4,-3,-3,4,-3,-3,1,-2,3,4]; 42
12a_708; [1,-2,3,4,2,-3,2,-3,-3,4,-3,-3,1,-2]; 44
12a_709; [1,-2,3,1,-2,3,-4,3,-2,3,3,-4]; 49
12a_710; [1,-2,3,3,4,2,2,-3,2,-3,4,-3,1,-2]; 47
12a_711; [1,-2,3,1,-2,-2,-4,1,-2,3,-4,-2]; 45
12a_712; [1,2,-3,2,4,-3,2,4,-3,4,-3,1,-2,3]; 37
12a_713; [1,2,2,-3,-3,-3,-1,2,-3,2,2,2,1]; 39
12a_714; [1,-2,3,1,1,1,1,1,-2,-2,-3,-3,-2]; 39
12a_715; [1,2,-3,2,-3,-3,-4,3,-4,-3,-1,2,2,1]; 45
12a_716; [1,-2,-2,1,1,1,1,1,1,1,1,-2]; 57
12a_717; [1,2,-3,-3,2,-3,2,2,2,2,2,1,-2]; 54
12a_718; [1,2,-3,-3,2,2,2,-1,2,2,2,1,-3]; 39
12a_719; [1,2,3,3,3,-4,3,-4,-1,-4,-2,3,2,1,2,-3]; 48
12a_720; [1,2,-3,-3,2,-1,2,2,2,2,2,1,-3]; 38
12a_721; [1,1,-2,-3,-3,-3,4,-3,-4,-4,1,-2,3,-2]; 73
12a_722; [1,1,1,1,1,1,1,1,1,-2,1,-2]; 56
12a_723; [1,2,-3,2,-3,2,2,2,2,2,-1,2,1]; 59
12a_724; [1,2,-3,2,-3,2,2,2,-1,2,2,2,1]; 52
12a_725; [1,2,-1,2,2,2,-3,4,2,-3,-4,3,2,-3,1,4]; 49
12a_726; [1,2,-3,2,-3,2,-1,2,2,2,2,2,1]; 50
12a_727; [1,2,2,2,3,-2,3,-4,3,-4,-1,3,2,1]; 31
12a_728; [1,2,2,-1,2,-3,2,-3,-3,-3,-3,2,1]; 42
12a_729; [1,2,-3,-4,3,-4,-3,2,-3,2,-1,2,2,1]; 49
12a_730; [1,2,2,2,-1,2,-3,4,2,-3,-4,3,2,-3,1,4]; 44
12a_731; [1,2,2,2,-3,-4,2,3,-4,-3,-1,2,2,1]; 46
12a_732; [1,2,3,3,3,-4,3,-4,-4,3,2,1,-2,-3]; 32
12a_733; [1,2,3,-2,3,3,3,-4,3,-4,-1,3,2,1]; 34
12a_734; [1,2,2,-3,-3,-1,2,2,-3,2,-3,2,1]; 35
12a_735; [1,2,3,-2,3,-4,3,-4,5,4,-3,4,3,-5,2,1,-2]; 33
12a_736; [1,2,-3,-4,2,-4,-4,3,-4,-3,-1,2,2,1]; 47
12a_737; [1,1,1,2,-3,-3,2,-3,2,1,1,1,-2]; 36
12a_738; [1,1,-2,-3,4,-3,1,-2,-4,-2,-4,-2,3,-2]; 75
12a_739; [1,1,1,2,2,-3,2,-3,2,1,1,1,-2]; 36
12a_740; [1,-2,1,-2,-3,4,-3,-2,-4,-2,-4,-2,3,-2]; 81
12a_741; [1,2,2,-3,2,-1,2,3,-4,2,3,-4,3,2,-3,1]; 57
12a_742; [1,1,1,-2,3,1,1,1,-2,-2,-3,-3,-2]; 37
12a_743; [1,2,3,-4,-4,-5,-5,-4,3,-4,2,5,1,-2,-3]; 34
12a_744; [1,2,3,4,-5,-5,4,-5,4,3,-4,2,1,-2,-3]; 18
12a_745; [1,2,3,4,-3,4,-5,4,-5,-1,-2,4,3,2,1]; 17
12a_746; [1,2,2,-3,-1,-3,2,-3,2,-3,-3,2,1]; 36
12a_747; [1,-2,-2,-3,-3,-3,2,1,-3,4,1,-2,-3,4]; 60
12a_748; [1,2,-3,2,-3,-3,-3,4,3,-2,3,-4,-1,2,2,1]; 47
12a_749; [1,2,2,2,-1,2,3,-4,-2,-3,4,-3,2,-3,1,4]; 61
12a_750; [-1,2,-3,2,-3,5,4,-3,-4,-4,-5,-4,-4,-3,1,4,-2,3,-2]; 183
12a_751; [1,3,-5,3,4,2,-5,-3,2,-4,1,-2,3,-4,-5]; 65
12a_752; [1,2,-3,-4,-4,5,-4,-4,-3,-3,4,-5,-1,2,1,-3,4]; 149
12a_753; [1,4,-5,-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,2,1]; 41
12a_754; [1,2,-4,2,-3,2,-3,-3,-3,-4,1,-2,3,-4]; 51
12a_755; [1,-3,2,-3,2,-1,2,-3,-3,2,2,1,1]; 33
12a_756; [1,-2,-2,-2,-2,-3,2,1,-3,4,1,-2,-3,4]; 62
12a_757; [1,1,2,-3,-3,-3,2,-3,2,1,1,1,-2]; 41
12a_758; [1,2,3,-4,3,-4,-4,-4,3,2,2,-3,1,-2]; 29
12a_759; [1,1,1,1,1,1,-2,-3,2,-3,1,-2,-2]; 42
12a_760; [1,2,-3,-3,-3,-4,3,-4,-3,2,2,-3,1,-2]; 48
12a_761; [1,2,-3,-4,3,-4,-4,-4,-3,2,2,-3,1,-2]; 46
12a_762; [1,2,2,2,2,2,2,2,-3,2,1,-2,-3]; 35
12a_763; [1,2,-1,2,2,2,-3,-4,2,3,-4,3,2,1]; 42
12a_764; [1,2,2,2,-1,2,-3,-4,2,3,-4,3,2,1]; 36
12a_765; [1,-2,-3,-3,4,1,-2,1,-2,3,-2,3,2,-4,1,-4]; 58
12a_766; [1,2,-4,-3,2,2,2,-3,-3,-4,1,-2,3,-4]; 41
12a_767; [1,3,2,3,3,3,-5,4,-3,-2,-2,-1,-5,4,3,2,1]; 31
12a_768; [1,-2,-2,-3,2,-3,-3,1,-3,4,1,-2,-3,4]; 60
12a_769; [1,2,-3,2,2,-3,4,-5,1,-3,-4,-2,3,-4,5,-4,-4]; 85
12a_770; [1,4,-3,2,-5,-5,-4,-3,2,-1,4,5,4,-3,2,1,1]; 60
12a_771; [1,2,2,-3,2,-1,2,3,-4,2,-4,3,2,-4,-3,1]; 51
12a_772; [1,-3,2,-3,2,-1,2,-4,2,3,-4,1,1,1]; 38
12a_773; [1,2,3,-4,-5,3,4,-5,-4,3,2,2,-3,1,-2]; 38
12a_774; [1,2,3,-4,-5,4,-5,3,-4,-4,3,2,1,-2,-3]; 35
12a_775; [1,-2,-3,1,2,-3,4,-5,-3,-5,-4,5,-4,-3,-2]; 87
12a_776; [1,-2,3,-4,1,2,-3,2,2,2,-3,1,-3,-4]; 48
12a_777; [1,2,-4,-3,2,-3,-3,-3,-3,-4,1,-2,3,-4]; 45
12a_778; [1,2,-4,2,2,-3,2,-3,-3,-4,1,-2,3,-4]; 48
12a_779; [1,2,-3,-4,2,-4,5,4,-3,2,4,1,-5,-4,-2,-3,4]; 66
12a_780; [1,2,3,4,4,-3,2,2,-3,-4,-1,2,-3,2,2,1]; 41
12a_781; [1,-3,5,-3,-4,2,5,-3,2,-4,1,-2,3,-4,5]; 66
12a_782; [1,3,-5,2,4,-5,-3,2,-4,-4,1,-2,3,-4,-5]; 62
12a_783; [1,-4,3,-2,3,-4,3,-5,-4,3,2,3,1,-2,3,-4,5]; 107
12a_784; [1,2,2,-3,-3,-1,2,2,-3,-3,2,1,-3]; 31
12a_785; [1,2,-3,4,2,2,1,1,-2,-3,2,4,-3,4]; 34
12a_786; [1,2,3,-4,-5,3,4,2,-5,2,-3,-4,-4,1,-2]; 28
12a_787; [1,2,-3,-4,3,-4,5,-4,3,-4,-3,-5,2,2,-3,1,-2]; 97
12a_788; [1,2,-3,2,2,1,1,-2,-3,4,-3,2,-3,4]; 36
12a_789; [1,2,2,-3,-3,-3,-3,-1,2,2,2,1,-3]; 32
12a_790; [1,2,2,2,-3,-4,3,-4,-3,-1,2,2,-3,1]; 37
12a_791; [1,1,1,1,-2,-3,-4,3,-4,2,-3,-3,1,-2]; 27
12a_792; [1,2,3,-4,-5,4,-5,-4,3,-4,2,2,-3,1,-2]; 35
12a_793; [1,-2,1,-2,3,1,-2,-4,1,-2,3,-4]; 43
12a_794; [1,2,2,2,-3,-1,2,2,2,2,2,1,-3]; 28
12a_795; [1,2,2,3,-4,3,3,3,-4,2,-3,2,1,-2]; 54
12a_796; [1,-2,3,-4,-3,2,-3,1,-2,-2,-2,-2,-2,-4]; 69
12a_797; [1,2,3,-4,-5,3,4,-5,4,2,-3,2,-1,2,1]; 50
12a_798; [1,2,2,-3,2,-1,2,-4,2,3,-4,3,2,1]; 33
12a_799; [1,2,3,-4,-5,3,3,4,2,-5,2,-3,-4,1,-2]; 27
12a_800; [1,3,3,3,-4,2,2,2,-3,2,1,-2,3,-4]; 63
12a_801; [1,1,-3,1,2,2,2,-3,2,1,1,1,-2]; 27
12a_802; [1,3,4,2,4,4,-5,4,-3,2,1,-2,3,-4,-5]; 61
12a_803; [1,3,5,-6,2,4,-5,4,-3,2,1,-2,3,-4,5,-6]; 85
12a_804; [1,2,3,-4,3,-2,3,-4,3,-4,1,2,2,1]; 32
12a_805; [1,1,1,1,1,-2,1,-2,1,-2,1,-2]; 43
12a_806; [1,2,-3,2,-3,2,-3,2,2,-1,2,1,-3]; 34
12a_807; [1,2,-3,2,-3,2,-1,-3,2,2,2,1,-3]; 31
12a_808; [1,3,-4,3,-4,3,2,-3,2,-4,1,-2,3,-4]; 54
12a_809; [1,2,-3,2,-3,-1,2,-3,2,1,1,1,1]; 34
12a_810; [1,2,2,3,-4,3,-2,3,-4,3,2,-4,1,-2]; 29
12a_811; [1,3,1,2,2,3,1,1,3,1,-2,3,3]; 48
12a_812; [1,2,-3,2,2,2,3,-4,-1,2,3,-2,3,2,-4,1]; 50
12a_813; [1,3,3,1,1,1,2,2,3,1,3,-2,3]; 45
12a_814; [1,-3,2,4,4,-1,2,3,3,4,2,4,1,4]; 38
12a_815; [1,1,1,1,1,-2,-2,1,1,-2,-2,-2]; 35
12a_816; [1,2,2,2,-3,-3,2,2,-3,-3,-3,1,-2]; 28
12a_817; [1,3,1,2,2,3,3,1,1,3,1,-2,3]; 48
12a_818; [1,-3,4,-3,2,-3,2,4,3,1,-2,-2,-2,-3]; 41
12a_819; [1,1,1,-2,1,-2,-2,-2,1,-2,1,-2]; 39
12a_820; [1,2,-3,2,-3,-3,-3,2,-3,2,-3,1,-2]; 31
12a_821; [1,2,-3,2,-3,-4,3,2,-4,-3,2,-3,1,-2]; 37
12a_822; [1,2,2,2,2,-3,-1,2,2,2,-3,2,1]; 48
12a_823; [1,2,2,3,-4,3,3,3,-4,-2,3,2,1,-2]; 41
12a_824; [1,1,1,-2,-2,1,1,1,1,-2,-2,-2]; 34
12a_825; [1,2,2,2,-3,-3,2,-1,2,-3,-3,1,-3]; 28
12a_826; [1,2,-3,-3,2,2,2,2,-3,-3,-3,1,-2]; 28
12a_827; [1,2,-4,-1,2,3,-4,-4,3,2,-3,-4,1,-4]; 33
12a_828; [1,1,1,3,2,-3,2,3,3,-1,2,4,2,-3,4,1]; 51
12a_829; [1,2,3,-4,3,-2,3,3,-4,3,1,2,2,1]; 37
12a_830; [1,1,1,-2,3,-2,-2,1,1,-2,-3,-3,-2]; 42
12a_831; [1,1,1,-2,3,-2,1,1,-2,-3,-3,-2,-2]; 40
12a_832; [1,2,3,-4,3,3,-2,3,-4,3,1,2,2,1]; 35
12a_833; [1,2,2,2,2,-3,-1,2,-3,2,-3,1,-3]; 31
12a_834; [1,2,-1,2,3,-4,3,-4,3,-4,2,-4,1,-3]; 27
12a_835; [1,-2,-2,1,1,1,1,1,1,-2,-2,-2]; 40
12a_836; [1,2,-3,-3,2,2,2,-1,2,-3,-3,1,-3]; 32
12a_837; [1,2,-3,-3,2,-1,2,2,2,-3,-3,1,-3]; 29
12a_838; [1,1,1,1,1,1,1,-2,1,1,1,-2]; 44
12a_839; [1,2,2,2,2,-3,2,2,2,-3,2,1,-2]; 52
12a_840; [1,2,-3,2,2,2,-3,2,-1,2,2,2,1]; 45
12a_841; [1,2,-1,2,-3,4,2,2,2,-3,-4,3,2,-3,1,4]; 47
12a_842; [1,-3,-4,1,-4,1,-2,3,-2,1,1,-2,-3,4]; 61
12a_843; [1,3,3,-4,3,3,3,-4,2,-3,2,1,-2,3]; 66
12a_844; [1,1,1,-2,-2,-3,2,1,-3,4,1,-2,-3,4]; 43
12a_845; [1,2,-3,2,3,-4,3,4,-3,2,-3,-3,-3,-4,1,-2]; 55
12a_846; [1,1,-3,1,-3,-2,3,4,-2,-3,4,1,1,-2]; 46
12a_847; [1,1,1,2,2,-3,2,1,-3,-4,1,-2,3,-4]; 45
12a_848; [1,2,2,2,2,-3,-1,2,2,-3,2,1,-3]; 31
12a_849; [1,2,-1,2,3,-4,3,3,-4,3,2,-3,-4,1]; 31
12a_850; [1,1,1,1,1,1,-2,1,-2,1,-2,-2]; 45
12a_851; [1,2,-3,2,-3,2,2,2,-1,2,-3,1,-3]; 35
12a_852; [1,2,-3,2,-3,2,-1,2,2,2,-3,1,-3]; 31
12a_853; [1,-2,1,-2,1,1,-2,3,3,-4,-2,3,-4,-3,-2,-3]; 91
12a_854; [1,3,1,-2,1,-2,1,-2,-3,4,-3,-4,-2,-4]; 59
12a_855; [1,-2,3,1,-2,1,1,1,1,-2,-3,-3,-2]; 37
12a_856; [1,2,2,-3,-4,2,-4,-3,2,-3,4,-3,1,-2]; 43
12a_857; [1,2,-3,2,-3,-1,2,-3,-3,2,1,1,1]; 33
12a_858; [1,-4,-2,3,1,-2,1,1,-2,-3,4,-3,-4,-2]; 56
12a_859; [1,1,1,1,1,1,-2,1,1,-2,1,-2]; 45
12a_860; [1,2,-3,2,2,-3,2,2,2,-1,2,1,-3]; 35
12a_861; [1,2,-3,2,2,-3,2,-1,2,2,2,1,-3]; 31
12a_862; [1,2,-3,-2,3,4,-3,4,2,2,2,-3,2,1,-3,-2]; 73
12a_863; [1,-2,-2,1,-2,-3,4,-3,-4,-4,1,-2,3,-2]; 66
12a_864; [1,1,1,1,-2,1,-2,-2,1,-2,1,-2]; 39
12a_865; [1,2,-3,2,-3,-3,2,-3,2,-1,2,1,-3]; 31
12a_866; [1,2,-3,2,-3,2,-1,2,2,-3,2,1,-3]; 35
12a_867; [1,-2,3,1,-2,1,-2,-3,-3,4,1,-2,-3,4]; 45
12a_868; [1,2,-3,2,-3,-4,-4,-1,-2,3,-2,3,-2,3,4,1]; 96
12a_869; [1,1,1,-2,1,-2,1,-2,1,1,1,-2]; 37
12a_870; [1,2,-3,2,-3,2,-3,2,2,2,-3,1,-2]; 31
12a_871; [1,2,-3,2,-1,-3,2,2,2,-3,2,-3,1]; 35
12a_872; [1,2,-3,2,-3,4,-3,-2,-4,3,2,4,4,-3,1,-2]; 48
12a_873; [1,2,-4,-3,2,3,-4,-1,2,3,-2,3,2,-4,1,-4]; 47
12a_874; [1,2,-3,2,-1,2,2,-3,2,-3,2,-3,1]; 35
12a_875; [1,2,-3,-4,-3,2,-1,2,3,3,4,4,-3,2,1,-3]; 72
12a_876; [1,1,1,1,2,2,3,1,3,3,3,-2,3]; 49
12a_877; [1,2,4,4,4,-1,2,3,3,4,2,-3,1,4]; 36
12a_878; [1,1,-2,1,1,1,1,1,-2,-2,-2,-2]; 35
12a_879; [1,2,2,2,-3,-3,-3,-3,2,2,-3,1,-2]; 36
12a_880; [1,2,-3,4,5,-4,5,-1,2,4,3,3,2,1,4]; 47
12a_881; [1,2,-3,-3,2,-1,2,-3,-3,-3,-3,1,-3]; 36
12a_882; [1,2,2,2,-3,-4,3,-4,-3,2,2,-3,1,-2]; 41
12a_883; [1,2,-3,2,-3,4,-3,-2,3,3,4,-3,2,-3,1,-2]; 68
12a_884; [1,2,-3,-4,-4,3,-2,3,-2,3,4,-2,-3,1,-2,-3]; 96
12a_885; [1,-2,3,-2,1,-2,-3,-3,-3,4,1,-2,-3,4]; 47
12a_886; [1,-3,2,-3,2,1,1,4,3,1,-2,-3,-3,4]; 33
12a_887; [1,2,-3,2,-3,2,-3,2,-3,-4,1,-2,3,-4]; 40
12a_888; [1,-2,1,-2,3,4,-2,-3,4,1,-2,-3,-3,-2]; 47
12a_889; [1,2,-3,2,-3,2,-3,2,-3,-3,-3,1,-2]; 28
12a_890; [1,2,-3,2,-3,2,-3,2,-3,-4,3,-4,1,-2]; 41
12a_891; [1,2,-3,2,-3,2,-1,2,2,2,-3,2,1]; 42
12a_892; [1,2,2,3,4,-3,4,-2,-3,-1,2,-3,2,-3,2,1]; 52
12a_893; [1,1,-2,3,-2,1,-2,-3,-3,4,1,-2,-3,4]; 47
12a_894; [1,2,-3,2,-3,2,-1,2,-3,2,-3,1,-3]; 31
12a_895; [1,2,2,-3,-3,2,2,-3,-1,2,-3,2,1]; 37
12a_896; [1,2,-3,2,-1,-3,2,-3,-3,-3,2,-3,1]; 36
12a_897; [1,2,-3,-4,2,-4,-3,2,-3,4,2,-3,1,-2]; 43
12a_898; [1,1,-2,1,1,1,-2,-2,1,1,-2,-2]; 34
12a_899; [1,2,-3,-3,2,2,-3,-3,2,2,-3,1,-2]; 33
12a_900; [1,2,3,-2,3,4,2,4,2,3,3,1,-2,3,3,-4]; 64
12a_901; [1,2,2,2,-3,2,-4,2,3,-4,1,-2,-3,-3]; 42
12a_902; [1,5,-4,-3,2,-5,-5,-4,-4,3,3,2,-1,4,-3,2,1]; 39
12a_903; [1,-2,3,-2,3,3,-4,3,2,-1,2,3,3,-4,2,1]; 87
12a_904; [1,2,-3,2,-3,2,2,2,-3,2,-3,1,-2]; 33
12a_905; [1,2,-3,-3,-2,-2,3,4,-3,4,-2,3,3,2,1,-2]; 39
12a_906; [1,2,-3,-3,2,2,-3,2,-4,3,-4,1,-2,-3]; 40
12a_907; [1,2,-3,2,2,2,-3,2,-1,2,-3,2,1]; 39
12a_908; [1,2,-3,4,-3,2,2,3,-4,3,-4,2,2,-3,1,-2]; 49
12a_909; [1,-2,1,1,1,1,1,-2,1,1,-2,-2]; 41
12a_910; [1,2,2,-3,2,2,-3,-3,2,-3,2,1,-2]; 38
12a_911; [1,2,-3,-3,2,2,-3,-1,2,2,2,1,-3]; 32
12a_912; [1,1,-2,-4,1,-2,3,-4,-3,2,-3,1,-2,-2]; 49
12a_913; [1,-2,3,-2,4,3,-2,1,-2,3,-4,3,-2,-2]; 59
12a_914; [1,2,3,-4,-3,-3,2,2,-3,4,4,-1,2,-3,2,1]; 67
12a_915; [1,2,2,3,-4,3,3,2,-3,1,-2,-4,-5,-4,3,-4,5]; 64
12a_916; [1,1,-2,1,-2,-2,1,1,1,1,-2,-2]; 36
12a_917; [1,2,2,-3,2,-3,-3,2,-1,2,-3,1,-3]; 29
12a_918; [1,2,-3,2,-4,2,3,-4,1,1,1,-2,-3,-3]; 42
12a_919; [1,2,3,-4,3,-5,3,4,-5,2,1,-2,-3,-4,-4]; 33
12a_920; [1,1,1,1,-2,1,-2,1,1,1,-2,-2]; 37
12a_921; [1,2,2,2,-3,2,-3,2,-1,2,-3,1,-3]; 29
12a_922; [1,2,-3,2,-3,2,-1,2,-3,-3,2,2,1]; 36
12a_923; [1,2,2,2,2,-3,2,-1,2,2,-3,2,1]; 47
12a_924; [1,2,4,4,-1,2,-3,4,2,-3,-4,3,2,-3,1,4]; 47
12a_925; [1,2,-3,-3,2,-1,2,-3,-3,2,2,1,-3]; 32
12a_926; [1,2,-3,2,2,2,2,-3,-3,2,1,-2,-3]; 35
12a_927; [1,2,3,2,3,-4,3,-2,-4,3,2,-4,-4,-3,1,-2]; 30
12a_928; [1,-2,3,-2,4,3,1,-2,1,-2,3,-4,3,-2]; 48
12a_929; [1,1,1,-2,3,1,-2,1,1,-2,-3,-3,-2]; 35
12a_930; [1,2,2,-3,2,-1,2,2,-3,2,2,2,1]; 41
12a_931; [1,-2,3,4,-3,4,2,2,2,-1,2,-3,2,2,1,-3]; 70
12a_932; [1,-3,2,-3,-1,2,-3,-3,4,1,-3,2,-3,4]; 36
12a_933; [1,1,-2,3,1,-2,-3,1,-3,4,1,-2,-3,4]; 46
12a_934; [1,2,2,-3,2,-3,-1,2,-3,-3,2,2,1]; 35
12a_935; [1,-3,2,4,-3,2,-1,2,-3,-3,4,1,-3,2]; 38
12a_936; [1,2,-3,-4,-4,-3,2,2,-3,4,2,-3,1,-2]; 46
12a_937; [1,2,2,-3,2,2,2,2,2,-3,2,1,-2]; 48
12a_938; [1,3,3,4,-3,2,4,-1,2,-3,-2,3,-2,3,1,3]; 106
12a_939; [1,-5,-4,-4,-3,2,-1,-3,-5,-4,-4,3,-5,4,3,2,1]; 51
12a_940; [1,3,-4,2,5,-4,-4,-3,2,4,5,1,-2,3,-4]; 58
12a_941; [1,2,2,2,2,-3,-3,2,-3,2,1,-2,-3]; 31
12a_942; [1,2,3,3,3,4,-3,4,-2,-2,-2,-3,-3,2,1,-2]; 50
12a_943; [1,2,-3,-4,-4,-3,2,2,-3,4,2,1,-2,-3]; 45
12a_944; [1,-2,3,-2,1,1,1,1,-2,-3,-3,-2,-2]; 40
12a_945; [1,2,-1,2,-3,-4,-4,-3,2,-3,4,-3,1,-3]; 43
12a_946; [1,2,2,-3,2,2,-1,2,2,2,-3,2,1]; 44
12a_947; [1,-2,3,4,-3,4,2,2,-1,2,2,-3,2,2,1,-3]; 63
12a_948; [1,2,3,3,-4,3,-2,3,-2,-3,-4,2,3,-4,1,-2]; 43
12a_949; [1,2,-3,-3,2,-3,-1,2,-3,2,2,2,1]; 39
12a_950; [1,-2,3,4,-3,4,2,2,-1,-3,2,-3,-3,2,1,-3]; 72
12a_951; [1,-2,-2,-3,-3,4,-3,2,-3,4,1,-2,-3,4]; 50
12a_952; [1,2,2,-3,2,2,2,2,-1,2,-3,2,1]; 43
12a_953; [1,2,2,3,-2,3,4,4,-3,2,2,-3,-4,2,1,-2]; 60
12a_954; [1,2,2,2,-3,-3,2,-3,-1,2,-3,2,1]; 39
12a_955; [1,2,-3,-3,2,-3,-3,-4,3,-2,3,2,1,4,-2,4]; 59
12a_956; [1,2,2,-3,2,-1,2,2,2,-3,2,-3,1]; 33
12a_957; [1,2,4,4,-1,2,3,-4,-2,-3,4,-3,2,-3,1,4]; 68
12a_958; [1,2,-3,2,-3,-1,2,2,-3,2,2,2,1]; 40
12a_959; [1,-2,3,4,-3,4,2,2,2,-3,-1,2,-3,2,1,-3]; 76
12a_960; [1,2,-3,4,2,-3,-1,2,-3,-4,-4,-3,2,1]; 45
12a_961; [1,-2,4,-2,-3,2,-3,4,-3,4,1,-2,-3,4]; 47
12a_962; [1,2,2,2,-3,2,2,-3,-3,-4,1,-2,3,-4]; 42
12a_963; [1,2,-3,2,3,-4,-1,2,3,-4,-2,-4,3,2,-4,1]; 52
12a_964; [1,2,-3,2,-3,-3,2,-3,-3,-4,1,-2,3,-4]; 39
12a_965; [1,2,-3,4,4,-3,4,-2,-2,-3,4,1,-2,-3]; 49
12a_966; [1,-2,1,3,1,-2,1,1,-2,-3,-3,-2,-2]; 37
12a_967; [1,2,-3,2,3,-4,-1,2,3,-2,3,-4,3,3,2,1]; 57
12a_968; [1,-3,-2,3,4,-2,-3,4,1,1,1,-2,-3,-3]; 45
12a_969; [1,2,-4,-3,4,5,-3,-4,5,2,1,-2,-3,-4,-4]; 35
12a_970; [1,2,-3,2,-3,-3,2,-3,-3,-3,-3,1,-2]; 29
12a_971; [1,2,-3,2,-3,-3,2,-3,-3,-4,3,-4,1,-2]; 39
12a_972; [1,-2,3,1,1,1,-2,1,1,-2,-3,-3,-2]; 35
12a_973; [1,1,1,3,2,-3,2,-1,2,3,3,4,2,-3,4,1]; 53
12a_974; [1,2,5,5,4,3,3,4,-5,4,-3,-2,-1,4,3,2,1]; 40
12a_975; [1,2,-3,2,-3,-3,4,-3,4,5,1,-2,3,-4,5]; 49
12a_976; [1,-3,2,-3,4,4,5,2,3,-4,5,1,-2,-3,4]; 55
12a_977; [1,1,1,2,-3,2,-1,2,2,-3,2,2,1]; 32
12a_978; [1,-4,-2,3,-2,-2,1,-2,-2,-3,4,-3,-4,-2]; 77
12a_979; [1,2,-3,-3,2,-1,2,-3,2,2,-3,1,-3]; 29
12a_980; [1,2,-3,2,2,-3,2,-1,2,-3,2,2,1]; 36
12a_981; [1,1,-2,1,1,1,1,-2,-2,1,-2,-2]; 38
12a_982; [1,2,2,-3,-3,2,-3,-3,2,2,-3,1,-2]; 31
12a_983; [1,-2,3,3,-2,3,-4,3,2,-1,2,3,3,-4,2,1]; 83
12a_984; [1,1,1,1,-2,1,1,-2,1,1,1,-2]; 37
12a_985; [1,2,2,2,-3,2,2,-3,2,-1,2,1,-3]; 29
12a_986; [1,2,-3,2,-3,-1,2,-3,-3,2,-3,2,1]; 35
12a_987; [1,2,2,-3,2,2,-1,2,2,-3,2,1,-3]; 31
12a_988; [1,2,-3,2,2,2,2,-3,2,2,-3,1,-2]; 31
12a_989; [1,-2,3,-4,3,2,4,2,2,-3,4,-3,2,1,-2,-3]; 81
12a_990; [1,-2,1,3,-2,-3,-3,1,-3,4,1,-2,-3,4]; 45
12a_991; [1,-2,-2,-2,-3,4,-3,-3,2,-3,4,1,-2,-3]; 57
12a_992; [1,2,2,-3,2,-3,-4,2,3,-4,1,-2,-3,-3]; 38
12a_993; [1,2,-3,2,-3,2,2,-3,2,-3,-3,1,-2]; 29
12a_994; [1,2,-3,2,2,-3,2,-3,-1,2,-3,2,1]; 35
12a_995; [1,2,2,2,2,3,-4,3,-2,3,2,4,4,1,-2,3]; 65
12a_996; [1,2,5,4,4,3,3,2,4,-3,-2,-1,5,-4,3,2,1]; 44
12a_997; [1,2,-3,-3,2,-3,-1,2,2,2,-3,2,1]; 40
12a_998; [1,2,-3,-3,2,-3,2,2,-1,2,-3,2,1]; 40
12a_999; [1,1,-2,1,1,-2,-2,1,1,1,-2,-2]; 35
12a_1000; [1,2,-3,-3,2,2,-3,2,2,-3,-3,1,-2]; 29
12a_1001; [1,2,3,4,-3,4,-2,-3,-3,2,-1,2,-3,-3,2,1]; 29
12a_1002; [1,1,-2,1,-2,-2,1,-2,1,1,1,-2]; 36
12a_1003; [1,2,2,-3,2,2,-1,2,-3,2,2,-3,1]; 28
12a_1004; [1,3,4,2,4,2,4,3,-2,3,2,-4,3,1,-2,3]; 55
12a_1005; [1,2,-3,-3,2,-3,-1,2,2,-3,2,1,-3]; 33
12a_1006; [1,2,-3,2,-3,-3,2,-3,2,2,-3,1,-2]; 29
12a_1007; [1,2,-3,2,-3,2,-1,2,-3,-3,-3,1,-3]; 30
12a_1008; [1,2,-4,2,-3,2,-3,2,-3,4,1,-3,-4,-2]; 42
12a_1009; [1,2,-3,2,2,2,2,-3,2,-1,2,1,-3]; 32
12a_1010; [1,2,2,2,-3,2,-3,2,-3,-2,3,4,-3,4,1,-2]; 109
12a_1011; [1,1,-2,1,1,1,-2,1,-2,-2,-2,-2]; 37
12a_1012; [1,2,-3,-3,-3,2,-3,2,-1,2,-3,1,-3]; 35
12a_1013; [1,-2,1,1,1,1,-2,1,1,-2,-2,-2]; 37
12a_1014; [1,2,-3,-3,-3,2,2,-3,2,-1,2,1,-3]; 38
12a_1015; [1,2,2,-3,-3,-3,-3,2,-3,2,1,-2,-3]; 33
12a_1016; [1,2,-1,2,-3,-4,2,3,-4,-3,2,-3,1,-3]; 39
12a_1017; [1,2,-3,2,-3,-3,-3,-3,2,-3,-3,1,-2]; 35
12a_1018; [1,2,-3,2,-3,-4,-4,-3,2,4,-3,-3,1,-2]; 43
12a_1019; [1,-2,3,1,-2,-4,3,-4,1,-2,3,-4]; 41
12a_1020; [1,3,-2,1,3,-2,-4,3,1,-2,3,-4]; 43
12a_1021; [1,2,2,-3,4,2,-3,1,2,4,-3,4,-3,-2]; 37
12a_1022; [1,2,-3,4,2,-3,4,-3,1,5,4,-2,-3,4,3,-5,4]; 67
12a_1023; [1,2,2,2,2,-3,-3,-3,-1,2,-3,2,1]; 43
12a_1024; [1,2,-1,2,3,-4,-2,-4,-4,3,-4,3,2,1]; 33
12a_1025; [1,2,-3,2,-3,-1,2,-3,2,1,-3,1,1]; 30
12a_1026; [1,-4,-2,3,1,-2,1,-2,-3,4,1,-3,-4,-2]; 58
12a_1027; [1,1,1,1,-2,1,1,1,-2,-2,-2,-2]; 34
12a_1028; [1,2,2,2,-3,-3,-3,-3,2,-1,2,1,-3]; 36
12a_1029; [1,1,1,1,-2,-3,2,-3,1,-2,-2,-2,-2]; 35
12a_1030; [1,2,-1,2,3,-4,-4,-4,-4,3,2,-3,-4,1]; 38
12a_1031; [1,2,-3,-3,-3,-3,2,-1,2,-3,-3,1,-3]; 39
12a_1032; [1,-3,2,-1,2,-3,-4,3,-4,-3,2,-3,1,-3]; 43
12a_1033; [1,2,-3,-4,3,-4,-3,2,2,2,2,-3,1,-2]; 47
12a_1034; [1,2,-3,2,3,-4,-5,-5,-4,3,2,-4,5,1,-2]; 57
12a_1035; [1,-3,2,2,2,2,3,3,4,4,2,3,1,-2,3,-4]; 39
12a_1036; [1,1,1,1,2,-3,2,-1,2,-3,2,2,1]; 33
12a_1037; [1,2,2,5,5,4,3,3,-5,4,-3,-2,-1,4,3,2,1]; 40
12a_1038; [1,2,2,3,-4,3,-2,3,3,-4,3,2,1,-2]; 31
12a_1039; [1,1,1,-2,3,-4,1,-2,3,-4,-4,-4]; 45
12a_1040; [1,2,-3,2,-5,-5,4,-5,1,-2,-3,4,-5]; 39
12a_1041; [1,2,-3,2,-3,2,-1,2,-3,2,1,1,1]; 32
12a_1042; [1,1,1,-2,3,-2,1,-2,1,-2,-3,-3,-2]; 37
12a_1043; [1,2,-3,-4,-4,-3,2,-3,2,-3,4,1,-3,-2]; 41
12a_1044; [1,-4,-2,3,-2,1,-2,1,-2,-3,4,-3,-4,-2]; 58
12a_1045; [1,-2,-2,-3,-3,-3,-3,2,-3,4,1,-2,-3,4]; 65
12a_1046; [1,2,-3,4,-5,2,3,3,-4,3,2,1,-2,-4,-5]; 42
12a_1047; [1,1,1,1,-2,1,-2,-2,1,1,-2,-2]; 37
12a_1048; [1,2,-3,-3,2,2,-3,-3,2,-1,2,1,-3]; 36
12a_1049; [1,-3,2,-3,-4,2,2,2,2,3,-4,1,-2,-3]; 54
12a_1050; [1,-2,-3,4,-3,2,-3,4,2,1,3,-2,3,-2]; 55
12a_1051; [1,1,-2,1,-2,1,1,1,1,1,-2,-2]; 38
12a_1052; [1,2,2,-3,-3,2,2,-3,2,-3,2,1,-2]; 40
12a_1053; [1,2,-3,2,-1,2,-3,-3,2,2,-3,-3,1]; 30
12a_1054; [1,2,3,3,-4,3,-2,3,-2,3,-2,-3,-4,3,1,-2]; 45
12a_1055; [1,2,-3,2,-3,-3,-4,5,3,4,2,1,-2,-3,4,-5,-4]; 43
12a_1056; [1,2,2,-3,2,-3,-1,2,2,-3,-3,2,1]; 40
12a_1057; [1,2,-3,2,3,-4,3,2,-4,-5,1,-4,-2,3,-4,5,-4]; 72
12a_1058; [1,2,-3,-3,-4,5,3,4,2,-3,2,4,1,-5,-4,-2,-3]; 67
12a_1059; [1,2,-3,2,2,-1,2,-3,2,2,1,1,1]; 35
12a_1060; [1,2,2,-3,2,-3,-1,2,2,2,-3,-3,1]; 27
12a_1061; [1,2,2,-3,2,-1,2,-3,-3,2,-3,2,1]; 35
12a_1062; [1,-2,3,-2,-2,1,-2,-3,4,-3,-4,-2,-4,-2]; 77
12a_1063; [1,-2,-4,1,-2,3,-4,-3,2,1,1,-3,-2,-2]; 54
12a_1064; [1,2,-3,2,2,2,-3,2,-1,2,-3,1,-3]; 30
12a_1065; [1,-3,2,-1,2,-3,2,-3,4,1,-3,2,-3,4]; 39
12a_1066; [1,2,2,-3,-3,2,2,2,-3,2,1,-2,-3]; 29
12a_1067; [1,-3,2,-1,2,2,-3,4,2,1,-3,2,-3,4]; 37
12a_1068; [1,2,3,4,-3,4,-2,-3,-3,2,2,-3,-3,2,1,-2]; 28
12a_1069; [1,2,-5,-5,-4,-3,2,-1,4,5,4,-3,2,4,-3,2,1]; 63
12a_1070; [1,-2,3,4,1,-2,-3,4,1,-2,-3,-3,-3,-2]; 46
12a_1071; [1,2,-3,-3,2,2,2,-3,-1,2,-3,2,1]; 43
12a_1072; [1,2,2,-3,2,-1,2,-3,2,1,-3,1,1]; 29
12a_1073; [1,2,2,3,-2,3,4,4,-3,-1,2,2,-3,-4,2,1]; 51
12a_1074; [1,-3,2,-3,4,-3,-2,-2,-2,-3,1,-2,-3,4]; 49
12a_1075; [1,3,-2,3,4,2,4,2,-3,-3,2,1,-2,-3,-3,-4]; 73
12a_1076; [1,1,-2,3,4,1,-2,-3,4,1,-2,-3,-3,-2]; 46
12a_1077; [1,-2,-4,-2,3,1,-2,1,-2,-3,4,-3,-2,-4]; 67
12a_1078; [1,1,-2,1,-2,3,-2,1,1,-2,-3,-3,-2]; 38
12a_1079; [1,-2,1,-2,-2,3,-2,1,1,-2,-3,-3,-2]; 41
12a_1080; [1,-3,2,-3,4,-3,-3,-2,-2,-3,4,1,-2,-3]; 53
12a_1081; [1,-2,1,-2,-3,2,1,-3,4,1,-2,-3,4,-2]; 44
12a_1082; [1,-3,2,-3,-3,-3,-2,-2,4,-2,-3,4,1,-2]; 60
12a_1083; [1,2,-3,-3,2,-3,-1,-3,2,2,2,1,-3]; 33
12a_1084; [1,2,2,2,-3,2,-4,2,2,3,-4,1,-2,-3]; 36
12a_1085; [1,-5,-5,-4,-3,2,-1,4,5,4,-3,2,2,4,-3,2,1]; 59
12a_1086; [1,2,-3,-4,2,-4,-3,-3,2,-3,4,-3,1,-2]; 42
12a_1087; [1,2,2,-3,-3,2,-3,2,-4,3,-4,1,-2,-3]; 34
12a_1088; [1,2,3,3,-2,1,1,-2,-3,-4,3,-4,1,-2,-3,-3]; 44
12a_1089; [1,-3,2,-3,-2,-2,4,-2,-3,4,1,-2,-3,-3]; 51
12a_1090; [1,2,2,3,-4,-3,2,-3,2,-4,5,1,-2,4,-3,4,-5]; 48
12a_1091; [1,2,-3,-3,2,-1,2,2,-3,-3,2,1,-3]; 35
12a_1092; [1,-3,2,3,3,-2,1,-2,1,-2,-3,-4,3,-4,-2,-3]; 45
12a_1093; [1,-2,1,1,-2,-3,2,1,-3,4,1,-2,-3,4]; 41
12a_1094; [1,2,-4,3,-4,3,3,-5,3,4,-5,2,1,-2,-3]; 29
12a_1095; [1,-4,3,-4,3,2,-3,2,-4,-4,1,-2,3,-4]; 56
12a_1096; [1,-3,4,2,-3,4,-3,-2,-2,-3,4,1,-2,-3]; 50
12a_1097; [1,2,3,4,4,3,2,-3,2,5,-4,-3,4,-5,4,5,5,1,-2]; 65
12a_1098; [1,2,-3,2,3,-1,2,3,-4,3,-2,3,-4,3,2,1]; 58
12a_1099; [1,2,2,-3,2,-1,2,-3,2,2,2,-3,1]; 29
12a_1100; [1,1,-2,1,1,-2,3,-2,1,-2,-3,-3,-2]; 39
12a_1101; [1,2,-3,2,-1,2,2,-3,2,2,-3,2,1]; 40
12a_1102; [1,-2,3,-2,-4,3,1,-2,3,-4,3,-2]; 47
12a_1103; [1,2,3,-4,2,3,-2,3,-4,3,3,2,-4,-3,1,-2]; 33
12a_1104; [1,2,-3,2,2,-3,2,2,-3,-4,1,-2,3,-4]; 34
12a_1105; [1,-2,3,-2,3,-4,3,1,-2,3,-4,-2]; 51
12a_1106; [1,2,-3,4,-3,2,1,-3,4,-3,5,4,-2,-3,4,3,-5]; 59
12a_1107; [1,2,-3,-3,-3,2,-3,-3,2,-3,-3,1,-2]; 34
12a_1108; [1,2,-3,-4,3,2,-4,-3,-3,2,-3,-3,1,-2]; 37
12a_1109; [1,2,2,-3,2,2,-3,-1,2,-3,2,1,-3]; 29
12a_1110; [1,2,-3,2,3,-1,2,3,-4,3,-4,-2,3,2,-4,1]; 49
12a_1111; [1,2,-3,-3,2,-3,-1,2,-3,2,-3,1,-3]; 29
12a_1112; [1,2,3,-2,3,2,2,4,2,4,2,3,1,-2,3,-4]; 53
12a_1113; [1,2,3,3,2,2,1,4,4,3,-2,-4,-3,-5,4,5,5]; 66
12a_1114; [1,1,-2,1,1,-2,1,1,1,1,1,-2]; 38
12a_1115; [1,2,2,2,-3,2,2,-3,2,2,-3,1,-2]; 30
12a_1116; [1,2,2,-3,2,2,-3,-1,2,2,2,1,-3]; 27
12a_1117; [1,2,4,2,-3,4,5,2,-3,-4,5,1,-2,3,4]; 57
12a_1118; [1,3,-4,3,3,-4,3,2,-3,2,-4,1,-2,3]; 57
12a_1119; [1,2,-3,2,2,-3,2,-1,2,-3,-3,1,-3]; 28
12a_1120; [1,-2,1,1,-2,1,1,-2,-2,-2,-2,-2]; 41
12a_1121; [1,2,2,2,-3,2,-3,-3,2,-3,-3,1,-2]; 33
12a_1122; [1,2,-1,2,-3,4,2,-3,1,-3,2,-3,4,-3]; 40
12a_1123; [1,-2,1,-2,3,-2,3,2,1,-3,1,-2,-3,-4,3,-4]; 58
12a_1124; [1,2,-3,4,5,2,3,-4,-6,-5,1,-2,-3,4,-5,-6]; 73
12a_1125; [1,2,-3,-4,2,3,-4,-3,-1,2,2,2,2,1]; 57
12a_1126; [1,2,3,-4,-5,3,4,-5,-4,-2,3,2,-1,2,1]; 41
12a_1127; [1,2,-3,4,5,-6,2,-3,1,-2,-5,4,-5,-6]; 45
12a_1128; [1,1,1,1,1,1,-2,1,-2,-2,-2,-2]; 44
12a_1129; [1,2,-3,-3,-3,-3,2,2,2,-1,2,1,-3]; 47
12a_1130; [1,2,-3,-3,-3,-3,2,-1,2,2,2,1,-3]; 42
12a_1131; [1,-3,-2,3,-2,1,1,1,1,1,1,-2,-3]; 52
12a_1132; [1,2,2,2,-3,2,-3,-4,3,-4,-1,-3,2,1]; 59
12a_1133; [1,2,2,2,-1,2,-3,-4,3,-4,-3,2,-3,1]; 45
12a_1134; [1,-2,1,1,1,1,1,1,1,-2,-2,-2]; 45
12a_1135; [1,2,-3,-3,-3,2,-3,2,2,2,-1,2,1]; 51
12a_1136; [1,2,-3,-3,-3,2,-3,2,-1,2,2,2,1]; 45
12a_1137; [1,2,-1,2,3,-4,2,-4,-4,3,-4,3,2,-3,1,-3]; 55
12a_1138; [1,-2,3,-2,1,1,1,1,-2,-3,4,-3,-4,-4]; 65
12a_1139; [1,2,3,-4,-5,3,-5,-4,5,-4,3,2,1,-2,-3]; 35
12a_1140; [1,-2,1,1,1,-2,-3,4,-3,-4,-4,-2,3,-2]; 63
12a_1141; [1,2,-3,2,2,2,2,-3,-3,-4,1,-2,3,-4]; 44
12a_1142; [1,2,-1,2,3,-4,-2,-3,4,-3,-3,-3,2,-3,1,4]; 87
12a_1143; [1,2,-3,-4,5,2,-3,-3,-4,3,2,1,-2,-4,5]; 50
12a_1144; [1,2,-3,2,-3,-4,3,-4,5,-4,3,-4,-3,-5,2,1,-2]; 115
12a_1145; [1,-3,-3,2,2,2,2,2,-3,2,1,-2,-3]; 29
12a_1146; [1,2,-1,2,-3,-4,2,-4,-4,3,-4,3,2,1]; 33
12a_1147; [1,2,2,2,-3,-3,-3,-1,2,2,2,1,-3]; 32
12a_1148; [1,-2,3,-4,-3,2,1,1,-3,1,-2,-2,-2,-4]; 57
12a_1149; [1,3,-5,2,-5,4,-5,4,-3,2,1,-2,3,-4,-5]; 59
12a_1150; [1,-3,-3,2,2,2,-3,2,-4,3,-4,1,-2,-3]; 36
12a_1151; [1,2,-4,3,-4,-3,-3,5,-3,-4,5,2,1,-2,-3]; 33
12a_1152; [1,-2,3,-2,-4,3,1,-2,3,-4,-2,3]; 50
12a_1153; [1,2,-3,-2,4,-2,-2,-2,-2,-3,4,1,-2,-3]; 55
12a_1154; [1,2,3,-4,-3,2,-3,2,-4,5,4,-3,4,-5,2,1,-2]; 57
12a_1155; [1,2,-3,4,4,2,-3,-1,2,2,-3,-4,3,3,2,1]; 68
12a_1156; [1,-2,-2,-2,-3,4,-3,2,-3,-3,4,1,-2,-3]; 52
12a_1157; [1,-3,-3,-3,-3,-3,-3,2,-3,2,1,-2,-3]; 39
12a_1158; [1,2,-1,2,2,2,-3,-4,2,3,-4,-3,2,1]; 59
12a_1159; [1,2,2,2,-1,2,-3,-4,2,3,-4,-3,2,1]; 51
12a_1160; [1,2,-4,-3,2,4,4,-3,-4,-4,5,-4,-5,-5,1,-3,-2]; 77
12a_1161; [1,2,-3,4,-5,-3,-5,-4,5,-4,-3,2,1,-2,-3]; 68
12a_1162; [1,2,3,-4,-3,2,-3,-3,-3,-3,-3,1,-2,-4]; 33
12a_1163; [1,2,3,-4,-5,3,4,-5,-4,2,-3,2,-1,2,1]; 42
12a_1164; [1,1,-4,1,2,3,-4,-3,2,1,1,-3,1,-2]; 30
12a_1165; [1,2,-3,4,-5,-4,3,-4,2,1,-2,-3,-3,-3,-5]; 41
12a_1166; [1,2,3,-4,5,-6,-5,4,-3,2,-3,-5,1,-2,-4,-6]; 51
12a_1167; [1,2,2,-3,2,-3,2,-3,-3,-4,1,-2,3,-4]; 43
12a_1168; [1,1,1,-2,-2,1,-2,1,1,1,-2,-2]; 36
12a_1169; [1,-3,2,-3,2,2,2,-3,-3,2,1,-2,-3]; 32
12a_1170; [1,2,-3,2,-3,-3,2,2,2,-3,-3,1,-2]; 29
12a_1171; [1,2,-3,2,-3,4,3,-4,3,2,-3,-4,-3,-3,1,-2]; 34
12a_1172; [1,2,-3,2,-1,2,2,-3,-3,2,-3,-3,1]; 32
12a_1173; [1,2,-3,2,3,3,-4,-5,3,-4,2,1,-2,3,-4,5,-4]; 67
12a_1174; [1,2,-3,2,2,-3,2,2,-3,-3,-3,1,-2]; 26
12a_1175; [1,2,2,-3,2,2,-1,2,-3,2,-3,1,-3]; 29
12a_1176; [1,1,-2,1,-2,1,1,-2,-2,-2,-2,-2]; 38
12a_1177; [1,1,-2,1,-2,1,1,-2,-2,-3,2,-3,-2]; 39
12a_1178; [1,2,-3,2,-3,-3,-1,2,2,2,-3,-3,1]; 28
12a_1179; [1,-2,1,-4,1,-2,3,-4,-3,2,1,1,-3,-2]; 54
12a_1180; [1,2,-3,2,2,-3,-3,-3,2,2,-3,1,-2]; 31
12a_1181; [1,2,-3,-4,2,2,3,-4,-3,2,2,-3,1,-2]; 39
12a_1182; [1,2,2,-3,-3,-3,2,2,-1,2,-3,2,1]; 37
12a_1183; [1,-3,2,-3,-4,-4,-3,-3,2,1,-2,-3,-3,4]; 44
12a_1184; [1,2,2,2,2,-3,2,-1,2,-3,2,-3,1]; 32
12a_1185; [1,-3,4,2,2,3,-4,3,-2,-3,2,4,1,-2,-3,4]; 62
12a_1186; [1,2,2,-3,2,-1,2,-3,2,-3,2,2,1]; 35
12a_1187; [1,2,-3,2,-3,2,-1,2,-3,2,2,1,-3]; 30
12a_1188; [1,2,-3,4,-3,4,-2,1,-2,1,-3,-2,4,-3]; 42
12a_1189; [1,3,-2,3,4,2,4,2,-1,-3,2,-3,2,-3,-4,1]; 74
12a_1190; [1,-2,-2,-3,4,-3,2,-3,4,-3,1,-2,-3,4]; 48
12a_1191; [1,1,1,1,-2,1,-2,1,-2,1,1,-2]; 37
12a_1192; [1,2,2,-3,2,-3,2,-3,2,-1,2,1,-3]; 29
12a_1193; [1,2,-3,2,-1,2,-3,2,-3,2,-3,2,1]; 35
12a_1194; [1,2,-3,-3,2,-3,2,-3,2,-3,-3,1,-2]; 29
12a_1195; [1,2,2,-3,2,-3,-4,2,2,3,-4,1,-2,-3]; 38
12a_1196; [1,2,-3,2,-3,2,-3,-1,2,-3,2,1,-3]; 31
12a_1197; [1,-2,3,-2,1,-2,1,1,1,-2,-3,-3,-2]; 38
12a_1198; [1,2,-3,2,-3,-4,-4,-3,2,-3,4,-3,1,-2]; 41
12a_1199; [1,-2,1,1,-2,1,1,-2,1,-2,-2,-2]; 37
12a_1200; [1,2,-3,-2,1,-2,1,1,-2,1,1,-2,-3]; 31
12a_1201; [1,2,2,-3,2,-1,2,-3,-3,-3,2,-3,1]; 35
12a_1202; [1,-6,5,-4,-3,2,4,-6,-5,-5,-4,-3,2,1,5,4,3,-2]; 86
12a_1203; [1,1,1,-2,1,1,1,-2,-2,1,-2,-2]; 38
12a_1204; [1,2,-3,2,2,2,-3,-3,2,-3,-3,1,-2]; 32
12a_1205; [1,2,-3,2,-3,4,-2,-3,4,2,-3,2,-3,-3,1,-2]; 56
12a_1206; [1,2,-3,4,2,-3,-1,2,2,3,-4,3,2,-4,2,1]; 58
12a_1207; [1,2,-3,2,-3,2,2,2,-1,2,-3,2,1]; 42
12a_1208; [1,2,-3,2,-3,2,-3,-4,3,-2,3,2,1,4,-2,4]; 55
12a_1209; [1,1,1,-2,1,-2,1,-2,1,-2,-2,-2]; 33
12a_1210; [1,-2,1,-2,-2,-2,1,-2,1,-2,-2,-2]; 35
12a_1211; [1,1,-2,1,-2,1,-2,1,-2,1,-2,-2]; 33
12a_1212; [1,-2,1,-2,1,-2,1,-2,1,-2,-2,-2]; 35
12a_1213; [1,2,-3,2,-3,2,-3,2,-3,2,1,-2,-3]; 31
12a_1214; [1,1,1,1,1,-2,1,1,1,1,1,-2]; 41
12a_1215; [1,1,1,1,-2,1,1,1,-2,1,-2,-2]; 39
12a_1216; [1,2,-3,2,-1,-3,2,-3,2,-3,-3,-3,1]; 30
12a_1217; [1,2,-3,2,-3,-4,3,-4,-1,2,-3,2,1,-3]; 38
12a_1218; [1,1,1,1,-2,1,-2,1,-2,-2,-2,-2]; 37
12a_1219; [1,1,1,1,-2,1,1,-2,1,-2,-2,-2]; 35
12a_1220; [1,1,1,1,-2,1,1,1,1,-2,1,-2]; 41
12a_1221; [1,1,-2,1,-2,-2,1,-2,1,-2,-2,-2]; 33
12a_1222; [1,1,-2,1,-2,1,-2,1,1,-2,-2,-2]; 31
12a_1223; [1,1,-2,1,1,1,-2,1,1,1,-2,-2]; 34
12a_1224; [1,-3,2,2,-3,2,2,2,-3,2,1,-2,-3]; 29
12a_1225; [1,1,-2,1,-2,1,-2,-2,1,1,-2,-2]; 33
12a_1226; [1,1,-2,1,1,-2,1,1,1,-2,-2,-2]; 31
12a_1227; [1,-2,1,-2,1,1,-2,1,1,1,-2,-2]; 35
12a_1228; [1,-3,2,-3,2,-3,2,2,-3,2,1,-2,-3]; 30
12a_1229; [1,1,-2,1,-2,-2,1,1,-2,1,-2,-2]; 35
12a_1230; [1,1,-2,1,1,-2,1,-2,1,1,-2,-2]; 32
12a_1231; [1,1,-2,1,1,-2,1,-2,1,-2,-2,-2]; 33
12a_1232; [1,-3,2,-3,-3,2,-3,2,-3,2,1,-2,-3]; 30
12a_1233; [1,1,1,-2,1,1,1,1,1,-2,-2,-2]; 34
12a_1234; [1,2,2,-3,-3,-3,2,2,2,-3,2,1,-2]; 41
12a_1235; [1,1,-2,1,-2,1,1,1,-2,-2,-2,-2]; 33
12a_1236; [1,2,2,-3,-3,-3,2,-3,2,-3,-3,1,-2]; 30
12a_1237; [1,2,2,-3,2,-3,-1,-3,2,-3,2,-3,1]; 29
12a_1238; [1,1,-2,1,-2,1,1,1,1,-2,-2,-2]; 33
12a_1239; [1,2,-3,2,2,-3,-3,-3,2,-1,2,1,-3]; 33
12a_1240; [1,-3,-3,-3,2,-3,2,-3,-3,2,1,-2,-3]; 29
12a_1241; [1,2,-3,4,-3,-4,-4,2,-3,2,-3,-3,1,-2]; 37
12a_1242; [1,-3,-3,-3,-3,2,-3,-3,-3,2,1,-2,-3]; 36
12a_1243; [1,2,-3,-3,-4,3,-4,-3,2,-3,-3,-3,1,-2]; 45
12a_1244; [1,-3,-3,-3,2,2,-3,2,-3,2,1,-2,-3]; 27
12a_1245; [1,2,2,-3,-4,3,-4,2,-3,2,-3,-3,1,-2]; 37
12a_1246; [1,1,-2,1,1,1,-2,1,1,-2,-2,-2]; 31
12a_1247; [1,-3,1,2,-3,-2,1,1,-2,1,1,1,-2]; 33
12a_1248; [1,-2,1,-2,-2,1,-2,1,-2,1,-2,-2]; 34
12a_1249; [1,-2,1,1,-2,1,-2,1,-2,1,-2,-2]; 35
12a_1250; [1,-2,1,-2,-2,1,1,-2,1,1,-2,-2]; 33
12a_1251; [1,2,-3,2,-3,-4,-4,-1,2,-3,2,-3,1,4]; 44
12a_1252; [1,2,2,-3,2,-3,-3,-1,2,2,-3,2,1]; 38
12a_1253; [1,1,-2,1,1,-2,1,1,-2,1,-2,-2]; 34
12a_1254; [1,-2,-2,1,1,-2,1,1,1,-2,-2,-2]; 35
12a_1255; [1,1,1,-2,1,-2,1,1,-2,1,1,-2]; 35
12a_1256; [1,-3,-3,2,-3,-3,2,2,-3,2,1,-2,-3]; 29
12a_1257; [1,2,2,-3,2,2,-3,2,-3,2,1,-2,-3]; 29
12a_1258; [1,1,-2,-2,1,-2,1,1,1,-2,-2,-2]; 33
12a_1259; [1,-3,-3,2,2,-3,-3,2,-3,2,1,-2,-3]; 26
12a_1260; [1,-2,1,1,1,-2,-2,1,1,-2,-2,-2]; 35
12a_1261; [1,2,2,-3,2,-1,2,2,-3,-3,-3,2,1]; 43
12a_1262; [1,-3,2,2,-3,-3,-3,2,-3,2,1,-2,-3]; 29
12a_1263; [1,2,-3,2,-3,-4,-4,-3,2,-3,-3,4,1,-2]; 42
12a_1264; [1,-3,-3,2,-3,2,2,-3,-3,2,1,-2,-3]; 29
12a_1265; [1,2,3,-4,-3,2,-3,2,2,-3,-3,1,-2,-4]; 26
12a_1266; [1,-3,4,-3,2,-3,-3,-4,-4,-3,2,1,-2,-3]; 45
12a_1267; [1,-3,2,2,-3,-4,3,-4,2,-3,2,1,-2,-3]; 38
12a_1268; [1,2,2,-3,-3,-3,2,-1,2,-3,2,1,-3]; 32
12a_1269; [1,2,3,-4,-3,2,-3,-3,2,2,-3,1,-2,-4]; 26
12a_1270; [1,2,2,-3,2,-3,-1,2,-3,2,2,-3,1]; 28
12a_1271; [1,-3,4,2,-3,2,-3,-4,-4,-3,2,1,-2,-3]; 43
12a_1272; [1,2,2,-3,2,-1,2,-3,2,-3,-3,-3,1]; 29
12a_1273; [1,-2,1,1,1,1,1,-2,-2,-2,-2,-2]; 43
12a_1274; [1,-2,1,1,1,1,1,-2,-3,-3,-2,3,-2]; 46
12a_1275; [1,2,2,-3,2,-3,4,-3,-4,-4,-3,2,1,-2]; 57
12a_1276; [1,-3,-3,-3,-3,2,2,2,-3,2,1,-2,-3]; 29
12a_1277; [1,2,2,-4,2,3,-4,-3,2,-3,-3,-3,1,-2]; 39
12a_1278; [1,-2,3,-4,-3,2,1,1,1,1,-3,1,-2,-4]; 63
12a_1279; [1,2,3,-4,-5,-5,-4,5,-4,3,-4,2,1,-2,-3]; 33
12a_1280; [1,-3,-3,2,-3,2,-4,2,2,3,-4,1,-2,-3]; 47
12a_1281; [1,2,3,-4,-3,2,-3,1,-3,1,-3,1,-2,-4]; 29
12a_1282; [1,2,3,4,-5,-4,3,-4,-4,-4,2,1,-2,-3,-5]; 19
12a_1283; [1,1,1,-2,1,1,1,-2,-2,-2,-2,-2]; 35
12a_1284; [1,1,1,-2,1,1,1,-2,-2,-3,2,-3,-2]; 36
12a_1285; [1,-3,-3,2,2,2,-3,-3,-3,2,1,-2,-3]; 29
12a_1286; [1,1,-4,1,-2,3,-4,-3,2,1,1,-3,1,-2]; 51
12a_1287; [1,2,3,-4,5,-6,-5,4,3,2,-3,-5,1,-2,-4,-6]; 27
12a_1288; [1,1,1,-2,-2,-2,1,1,1,-2,-2,-2]; 35
12n_1; [1,1,2,2,3,-2,-4,1,-2,-2,3,-4]; 40
12n_2; [1,-2,-2,-3,4,-3,4,1,1,-2,-3,-3]; 37
12n_3; [1,1,-2,-3,-3,1,-2,-2,3,-4,3,-4]; 40
12n_4; [1,-3,2,-3,1,-2,-2,4,1,-2,-3,4]; 25
12n_5; [1,2,-1,2,1,-2,-3,4,-3,4,2,3,1,3]; 39
12n_6; [1,2,3,-4,3,-4,-2,-3,1,-3,1,2,1,2]; 33
12n_7; [1,-2,3,2,-4,2,3,-4,1,-2,-2,-2]; 41
12n_8; [1,-2,-2,-2,-3,-3,1,-2,-3,4,-3,4]; 39
12n_9; [1,-2,3,-4,2,2,3,3,3,-4,1,-2]; 44
12n_10; [1,-3,2,-3,1,-2,4,1,-2,-3,4,1]; 25
12n_11; [1,2,4,3,-4,-5,3,4,-5,-2,1,-2,-3]; 32
12n_12; [1,-4,-2,3,1,-2,-3,-4,5,-4,5,-3,-4]; 46
12n_13; [1,-2,3,4,-5,-3,4,2,-5,2,3,1,-2]; 51
12n_14; [1,-2,-3,-3,2,2,-3,4,-3,4,1,-2]; 32
12n_15; [1,-2,1,-2,-3,-3,-2,-2,3,-4,3,-4]; 42
12n_16; [1,-2,1,-2,-3,-3,-2,-2,-3,4,-3,4]; 39
12n_17; [1,-2,1,-2,-3,2,2,4,3,3,-5,4,-5]; 52
12n_18; [1,-2,1,-2,-3,-3,-4,5,2,2,3,-4,5]; 54
12n_19; [1,-2,-3,-3,4,-5,4,-5,1,-2,3,4,4]; 58
12n_20; [1,-2,3,-2,3,-2,-1,2,-3,2,2,1,-3]; 26
12n_21; [1,-2,1,3,1,2,-4,2,3,-4,1,-2]; 32
12n_22; [1,-2,1,-2,1,-3,1,-2,4,-2,-3,4]; 35
12n_23; [1,-2,3,-4,3,-4,1,1,-2,-3,-3,2,1,-2]; 46
12n_24; [1,-2,-3,2,2,4,-3,-3,-3,4,1,-2]; 32
12n_25; [1,2,-3,-4,-1,2,3,-4,1,-2,3,-2]; 26
12n_26; [1,-2,-2,1,-2,3,-4,3,-4,2,3,3,1,-2]; 37
12n_27; [1,2,3,3,-2,-2,3,-4,3,-4,1,1,-2,-2]; 36
12n_28; [1,-3,2,-3,2,4,-3,4,1,1,-2,-2]; 26
12n_29; [1,-2,1,-2,1,-2,3,-4,3,-4,2,3,1,3]; 37
12n_30; [1,2,3,3,-2,-2,3,-4,3,-4,1,-2,-2,-2]; 37
12n_31; [1,-3,2,-3,2,4,-3,4,1,-2,-2,-2]; 23
12n_32; [1,-2,3,1,2,-4,2,3,-4,1,-2,-2]; 32
12n_33; [1,-2,-2,1,-2,-3,1,-2,4,-2,-3,4]; 37
12n_34; [1,3,1,-2,-2,-3,4,-3,4,2,1,-2,-2,3]; 56
12n_35; [1,-2,-3,4,-3,4,-3,2,2,-3,1,-2]; 35
12n_36; [1,-2,3,-4,3,-4,3,2,2,3,1,-2]; 39
12n_37; [1,-2,1,-2,-3,4,-3,4,-2,-3,-3,-2]; 39
12n_38; [1,-2,-3,4,4,-3,4,2,2,-3,1,-2]; 36
12n_39; [1,1,-2,3,-4,3,-4,-2,-3,-3,1,-2]; 36
12n_40; [1,-2,1,1,-2,-3,4,-3,4,-2,-3,-3]; 37
12n_41; [1,2,2,2,-3,-2,-4,3,-4,1,-2,-3]; 26
12n_42; [1,3,2,-3,-4,2,3,-4,1,1,1,-2]; 26
12n_43; [1,-2,-3,4,-3,4,1,1,1,-2,-3,-3]; 33
12n_44; [1,1,1,-2,-3,-3,1,-2,3,-4,3,-4]; 33
12n_45; [1,2,-3,-2,-4,-4,3,-4,3,1,-2,-3]; 34
12n_46; [1,2,4,3,-4,-5,3,4,-5,2,1,-2,-3]; 20
12n_47; [1,2,-3,-4,5,-4,5,2,1,-2,-3,-4,-4]; 27
12n_48; [1,2,-3,4,-5,4,-5,2,1,-2,-3,-4,-4]; 32
12n_49; [1,-2,3,4,-2,-3,4,-5,1,-2,-3,4,-5]; 39
12n_50; [1,2,-3,2,3,4,4,-3,1,-2,-3,4,-5,4,-5]; 49
12n_51; [1,-2,3,4,-5,3,2,2,-3,4,3,-4,-5,1,-2]; 67
12n_52; [1,2,-3,4,-3,4,-1,-2,1,-2,3,3,2,1]; 25
12n_53; [1,-2,3,-4,3,-4,2,2,1,-2,-3,-3,2,2]; 47
12n_54; [1,-2,3,3,-2,-3,-1,2,2,2,-3,2,1]; 39
12n_55; [1,1,2,2,2,3,-4,1,-2,-2,3,-4]; 29
12n_56; [1,2,2,-3,4,1,1,-2,-2,-2,-3,4]; 29
12n_57; [1,1,-2,-3,4,-3,4,-1,2,1,-2,3,3,-2]; 55
12n_58; [1,2,-3,4,-3,4,1,2,-1,2,3,3,2,1]; 29
12n_59; [1,2,2,2,3,-4,1,2,2,3,-4,1]; 23
12n_60; [1,-2,-2,-3,4,1,1,-2,-2,-2,-3,4]; 39
12n_61; [1,1,-2,-3,4,-3,4,-1,2,1,-2,-3,-3,-2]; 55
12n_62; [1,1,-2,3,-4,3,-4,2,3,3,1,-2,-2,-2]; 37
12n_63; [1,1,2,2,2,-3,4,1,-2,-2,-3,4]; 26
12n_64; [1,2,3,-4,3,-4,-2,-3,-3,1,2,2,2,1]; 25
12n_65; [1,2,-1,-3,2,-3,-4,3,3,5,-4,5,1]; 25
12n_66; [1,2,2,3,-4,1,1,-2,-2,-2,3,-4]; 35
12n_67; [1,2,2,2,-3,4,1,2,2,-3,4,1]; 23
12n_68; [1,2,2,-3,2,4,1,2,2,-3,4,1]; 23
12n_69; [1,2,2,3,-4,1,1,-2,-2,3,-2,-4]; 32
12n_70; [1,2,2,-3,2,4,1,-2,-2,-3,4,1]; 29
12n_71; [1,2,3,3,-2,-4,1,-4,1,-2,-3,-3,-4,-3]; 35
12n_72; [1,2,3,3,-2,4,1,4,1,-2,3,3,4,-3]; 36
12n_73; [1,2,-3,4,-2,1,-2,-3,2,1,-3,4]; 25
12n_74; [1,1,1,2,2,-1,2,3,2,2,1,3,3]; 27
12n_75; [1,2,2,-1,2,-3,-2,-2,1,-3,-3,1,1]; 29
12n_76; [1,2,-3,2,2,3,3,3,1,1,3,-2,-2]; 38
12n_77; [1,2,3,4,3,4,3,4,2,4,2,-3,1,-2]; 17
12n_78; [1,2,3,-4,-3,4,-3,-4,2,-4,2,-3,1,-2]; 21
12n_79; [1,2,3,-4,3,-4,3,4,2,4,2,-3,1,-2]; 22
12n_80; [1,3,2,2,-1,2,-3,-3,-3,2,2,3,1]; 30
12n_81; [1,-3,2,2,-1,2,3,3,3,2,2,-3,1]; 22
12n_82; [1,2,3,3,-4,2,-4,2,-3,-3,-4,3,1,-2]; 26
12n_83; [1,2,4,2,3,3,-4,1,1,3,-2,-3,-3,4]; 47
12n_84; [1,2,-3,-2,1,-2,-1,2,-3,-3,2,2,1]; 23
12n_85; [1,2,3,3,4,-2,-2,1,-3,-2,4,-2,4,-2]; 35
12n_86; [1,2,4,2,-3,-3,4,1,1,3,-2,-3,-3,4]; 47
12n_87; [1,2,2,3,-2,-4,-4,1,2,2,-3,1,-3,-4]; 45
12n_88; [1,1,2,2,3,3,-2,-2,1,1,2,-3,2,2,1]; 61
12n_89; [1,1,2,-3,-2,1,1,-2,3,3,2,2,1]; 31
12n_90; [1,-3,-3,1,2,2,1,1,1,-2,-3,2,2]; 35
12n_91; [1,3,3,1,2,2,1,1,1,-2,3,2,2]; 39
12n_92; [1,-3,2,2,1,-2,-3,-3,-3,2,2,-3,1]; 37
12n_93; [1,2,4,2,3,3,4,1,1,3,-2,-3,-3,4]; 44
12n_94; [1,2,3,3,2,2,-3,-4,3,3,3,-4,1,-2]; 20
12n_95; [1,2,3,3,-4,2,-4,2,3,3,-4,-3,1,-2]; 26
12n_96; [1,2,3,3,4,2,4,2,3,3,4,-3,1,-2]; 26
12n_97; [1,2,-3,2,4,2,-3,4,1,-2,-2,-2]; 23
12n_98; [1,2,-3,2,-3,4,1,2,2,-3,4,1]; 23
12n_99; [1,2,2,3,-4,1,1,-2,3,-2,3,-4]; 31
12n_100; [1,2,3,3,4,-1,3,-2,1,-2,3,3,2,4,1,4]; 35
12n_101; [1,2,-3,-3,-4,-1,3,-2,1,-2,3,3,2,-4,1,-4]; 40
12n_102; [1,2,3,3,-2,1,-2,3,4,4,-3,-3,4,-1,2,1]; 50
12n_103; [1,2,2,2,2,3,1,3,1,-2,1,-2,-3]; 25
12n_104; [1,2,2,1,-2,-3,2,2,1,-3,-3,1,1]; 32
12n_105; [1,2,2,1,-2,3,2,2,1,3,3,1,1]; 38
12n_106; [1,-3,2,2,1,-2,-3,2,2,-3,-3,-3,1]; 35
12n_107; [1,1,2,2,-3,1,2,2,2,2,2,-3,-2]; 31
12n_108; [1,3,2,-4,-1,2,3,-2,3,2,-4,3,1,3]; 36
12n_109; [1,2,3,3,-4,-3,2,3,3,-4,2,1,-4,-2]; 27
12n_110; [1,2,3,3,4,-3,2,3,3,4,2,1,4,-2]; 31
12n_111; [1,2,-3,-3,-4,3,2,-3,-3,-4,2,1,-4,-2]; 36
12n_112; [1,2,2,-3,4,1,1,-2,-3,2,2,2,-3,4]; 41
12n_113; [1,2,-1,2,-1,2,1,1,1,1,1,-2]; 25
12n_114; [1,1,2,2,-1,-1,2,2,2,2,2,1]; 27
12n_115; [1,2,2,1,2,-3,-2,-2,1,-3,-3,1,1]; 38
12n_116; [1,2,2,2,3,3,2,2,-3,-3,-3,1,-2]; 23
12n_117; [1,2,2,2,-3,-3,2,2,3,3,3,1,-2]; 36
12n_118; [1,2,-3,-3,-4,3,2,3,3,-4,2,1,-4,-2]; 30
12n_119; [1,-3,2,4,-3,4,1,1,-2,1,1,-2]; 23
12n_120; [1,2,2,3,3,2,1,-2,1,1,-2,-2,-3]; 19
12n_121; [1,2,-3,-3,2,3,-2,1,1,2,2,3,-2]; 29
12n_122; [1,1,2,2,1,2,-3,-3,-2,-2,3,-4,3,-4]; 39
12n_123; [1,2,2,1,-2,3,3,2,2,-3,4,-3,4,1]; 41
12n_124; [1,-2,3,3,2,2,-3,-4,-4,3,3,-4,1,-2]; 51
12n_125; [1,2,2,2,1,-3,2,-3,4,2,-3,4]; 25
12n_126; [1,2,2,2,1,3,-2,3,-4,-2,3,-4]; 25
12n_127; [1,-3,1,-2,-2,3,-4,3,-4,2,1,2,2,-3]; 35
12n_128; [1,2,2,3,1,3,1,2,2,-3,4,-3,4,-2]; 51
12n_129; [1,-2,-2,1,-3,2,2,4,-3,4,1,-2]; 29
12n_130; [1,2,2,-3,1,-3,1,-3,4,-2,-3,2,-3,4]; 43
12n_131; [1,1,-2,-2,3,3,2,4,4,1,-2,-2,-3,4]; 39
12n_132; [1,1,3,2,2,-3,-3,-4,-4,1,-2,-3,-3,-4]; 44
12n_133; [1,2,2,3,3,-2,1,2,2,2,-3,-1,2,2,1]; 51
12n_134; [1,2,-3,-1,-3,-3,-1,-1,-2,-2,-3,1,-3]; 37
12n_135; [1,2,2,1,1,-2,-3,2,2,1,-3,-3,1]; 32
12n_136; [1,2,2,1,1,-2,3,2,2,1,3,3,1]; 38
12n_137; [1,-3,2,2,1,-2,-3,-3,2,2,-3,-3,1]; 35
12n_138; [1,1,3,2,2,-3,-3,4,4,1,-2,3,3,4]; 41
12n_139; [1,2,-3,-3,-4,-2,-2,1,-2,3,-2,3,-4,-4]; 50
12n_140; [1,1,2,-3,2,-3,4,-3,-3,1,2,2,3,4]; 35
12n_141; [1,2,3,3,-4,-2,-2,1,-2,3,-2,3,-4,-4]; 41
12n_142; [1,-3,4,2,2,2,-3,-2,1,-2,-3,4]; 29
12n_143; [1,-3,-2,3,3,1,3,4,1,-2,-3,4]; 32
12n_144; [1,2,2,2,-3,2,4,-3,4,1,-2,-3]; 19
12n_145; [1,3,2,-3,2,3,4,1,-2,3,-2,3,-4,-4]; 35
12n_146; [1,-2,3,3,4,-3,2,3,3,2,4,-3,1,-2]; 35
12n_147; [1,1,-2,3,1,3,-2,-2,1,1,-2,-3,-2]; 31
12n_148; [1,2,2,3,-2,1,2,2,2,2,3,3,-2]; 38
12n_149; [1,2,3,3,4,-3,2,3,3,2,4,-3,1,-2]; 21
12n_150; [1,2,-3,4,2,-3,4,-3,1,2,2,1]; 25
12n_151; [1,2,2,1,1,-2,3,-4,-2,3,-4,3]; 33
12n_152; [1,1,2,-3,4,2,-3,4,-3,1,-2,-2]; 26
12n_153; [1,2,2,-1,2,3,2,3,2,3,2,1,3]; 21
12n_154; [1,2,2,-1,2,-3,-2,3,-2,-3,2,1,-3]; 24
12n_155; [1,2,2,-1,2,3,-2,-2,3,3,2,2,1]; 32
12n_156; [1,-2,-3,4,1,-2,-3,-2,-3,4,-3,-2]; 38
12n_157; [1,2,-3,4,-3,2,3,1,-2,3,3,4]; 27
12n_158; [1,1,2,-3,2,-3,-4,-3,2,-3,4,1,-2,-2]; 43
12n_159; [1,2,2,-1,2,-3,2,3,-2,3,2,1,-3]; 19
12n_160; [1,2,-3,4,2,-1,-3,-1,2,1,-2,4]; 33
12n_161; [1,1,2,-3,4,2,-3,2,4,1,-2,-2]; 36
12n_162; [1,2,2,1,1,-2,3,-4,-2,3,-2,-4]; 35
12n_163; [1,2,-3,4,2,4,-3,4,1,2,2,1]; 27
12n_164; [1,2,2,1,1,-2,3,-4,-2,-4,3,-4]; 34
12n_165; [1,1,2,-3,4,2,4,-3,4,1,-2,-2]; 29
12n_166; [1,3,2,2,1,2,-3,2,2,2,2,3,1]; 37
12n_167; [1,2,2,2,2,-1,2,-3,-2,-2,1,-3,-3]; 38
12n_168; [1,2,-3,2,2,2,2,3,1,1,3,-2,-2]; 45
12n_169; [1,2,2,3,-2,3,4,4,3,3,4,2,1,-2]; 27
12n_170; [1,2,2,3,-2,3,-4,-4,-3,-3,-4,2,1,-2]; 33
12n_171; [1,2,2,3,-2,3,4,4,-3,-3,4,2,1,-2]; 39
12n_172; [1,2,-3,4,2,-3,2,4,1,2,2,1]; 30
12n_173; [1,2,3,-4,3,-2,3,-4,3,-4,1,-2,-2,1]; 44
12n_174; [1,-2,3,4,4,-3,-3,4,1,-2,1,-3,-2,-3]; 48
12n_175; [1,1,-2,3,-4,2,3,2,-4,3,-4,1,2,2]; 35
12n_176; [1,2,-3,2,-3,4,4,3,3,4,1,-2,3,-2]; 34
12n_177; [1,2,3,4,4,3,2,2,3,3,-4,3,1,-2]; 21
12n_178; [1,2,-3,4,-3,-2,-3,-2,4,-3,-1,2,2,1]; 29
12n_179; [1,2,-3,4,3,-4,3,-4,2,2,3,3,-4,3,1,-2]; 50
12n_180; [1,3,1,-2,3,-2,-3,2,1,-2,3,-2,-2]; 35
12n_181; [1,1,-2,3,1,3,-2,1,1,-2,-2,-3,-2]; 32
12n_182; [1,-3,4,1,-2,-3,4,-2,1,-2,-3,-2]; 38
12n_183; [1,2,4,2,-3,4,2,3,1,-2,3,4]; 27
12n_184; [1,3,-2,3,-4,1,-2,-4,-2,3,3,-4,2,1]; 47
12n_185; [1,2,2,3,1,3,1,-2,1,1,1,-2,-3]; 24
12n_186; [1,2,2,2,2,1,-2,-3,2,2,1,-3,-3]; 29
12n_187; [1,3,2,2,1,-2,3,2,2,2,2,3,1]; 38
12n_188; [1,2,2,3,1,3,1,1,-2,1,-2,-2,-3]; 32
12n_189; [1,2,2,3,1,3,1,-2,1,-2,-2,-2,-3]; 30
12n_190; [1,1,1,-2,1,2,2,2,-1,2,1,-2]; 27
12n_191; [1,2,2,2,2,-1,-1,2,2,2,1,1]; 28
12n_192; [1,-3,-3,1,2,2,2,2,1,2,-3,-2,-2]; 30
12n_193; [1,2,3,3,3,-2,3,2,-1,2,-3,1,-3]; 23
12n_194; [1,1,-2,3,1,3,1,2,-3,2,-1,2,1]; 35
12n_195; [1,2,3,-4,-4,-3,-3,-4,2,1,-2,3,3,3]; 40
12n_196; [1,2,3,-4,-4,-3,-3,-4,2,1,-2,-3,-3,-3]; 24
12n_197; [1,2,3,3,-4,2,-3,-3,2,-3,4,1,4,-2]; 29
12n_198; [1,2,-3,4,-3,2,-3,1,-2,-2,-2,4]; 27
12n_199; [1,2,3,3,2,2,2,2,-3,-3,-3,1,-2]; 19
12n_200; [1,2,-1,2,3,4,-2,-3,4,3,2,-3,1,-4]; 17
12n_201; [1,2,3,3,-4,2,2,3,3,3,-4,1,-2,-3]; 34
12n_202; [1,-2,3,-4,2,-4,2,3,3,-4,2,1,-2,3]; 49
12n_203; [1,2,-3,4,2,-3,4,3,1,2,2,3,1,3]; 35
12n_204; [1,2,-3,4,-1,4,-2,1,-2,3,3,4,2,1]; 25
12n_205; [1,2,3,-4,3,-2,3,3,-4,3,1,-2,-2,1]; 49
12n_206; [1,-3,4,1,-2,-3,-2,4,-3,2,1,-2,-2,-3]; 48
12n_207; [1,2,3,2,-4,3,-2,1,2,2,3,1,3,-4]; 37
12n_208; [1,2,3,3,2,-1,-1,-1,2,-3,2,2,1]; 27
12n_209; [1,2,-3,-3,2,2,-1,2,3,3,3,2,1]; 25
12n_210; [1,2,-4,2,-3,-3,-4,3,2,1,3,-2,3,-4]; 35
12n_211; [1,-2,3,1,-2,3,4,-3,2,2,2,-3,-2,-4]; 56
12n_212; [1,2,3,3,2,-1,2,-3,-3,-3,2,2,1]; 27
12n_213; [1,2,-3,-3,2,-1,2,3,3,3,2,2,1]; 29
12n_214; [1,2,3,-4,-4,-3,-3,-4,2,3,1,3,-2,3]; 37
12n_215; [1,2,-3,4,2,4,2,3,3,-4,2,-3,1,-2]; 20
12n_216; [1,2,-3,-4,-4,3,3,-4,2,1,-2,3,3,3]; 39
12n_217; [1,2,-3,4,4,3,3,4,2,1,-2,3,3,3]; 31
12n_218; [1,2,-3,4,2,1,-2,-2,-2,-3,4,4]; 27
12n_219; [1,-3,2,2,-3,-4,-4,2,3,3,-4,1,3,-2]; 28
12n_220; [1,2,2,2,3,1,2,2,-4,2,3,-4]; 23
12n_221; [1,2,2,4,2,-3,4,1,-2,-2,-2,-3]; 23
12n_222; [1,2,-3,2,4,-3,-2,1,2,2,3,1,3,4]; 49
12n_223; [1,-3,2,2,-3,4,4,2,-3,-3,4,1,3,-2]; 34
12n_224; [1,2,2,2,3,1,-2,-2,-4,-2,3,-4]; 29
12n_225; [1,-2,-2,3,1,1,-2,-3,4,2,2,-3,2,4]; 62
12n_226; [1,2,3,-4,3,3,-2,3,-4,3,1,-2,-2,1]; 45
12n_227; [1,-2,3,4,4,-3,-3,4,-2,1,-3,-2,-3,-2]; 55
12n_228; [1,1,-2,3,-4,3,2,3,2,-4,3,1,2,2]; 36
12n_229; [1,2,2,2,-3,1,2,2,4,2,-3,4]; 29
12n_230; [1,2,-3,2,-3,4,1,-2,3,-5,3,4,-5]; 31
12n_231; [1,2,4,2,-3,4,1,-2,1,-2,1,-3]; 29
12n_232; [1,2,-3,4,-3,4,-2,3,1,3,1,-2,1,-2]; 45
12n_233; [1,1,1,1,1,-2,1,2,-1,2,1,-2]; 29
12n_234; [1,2,2,-1,-1,2,1,1,1,1,1,1]; 28
12n_235; [1,2,-1,-1,-1,-1,-1,-1,-1,2,2,1]; 30
12n_236; [1,2,3,-2,3,2,2,2,-1,2,-3,1,-3]; 23
12n_237; [1,-2,3,1,-2,-2,3,3,2,2,2,2,2]; 63
12n_238; [1,1,2,2,-3,1,2,-3,-2,-2,-2,-2,-2]; 38
12n_239; [1,2,3,-2,3,2,-1,2,2,2,-3,1,-3]; 21
12n_240; [1,1,1,-2,-2,3,3,2,2,2,1,-2,3]; 41
12n_241; [1,1,2,2,-3,-3,-3,1,2,-3,-2,-2,-2]; 34
12n_242; [1,2,1,1,1,1,1,1,1,2,2,1]; 30
12n_243; [1,2,2,3,1,-2,3,2,2,2,2,2,1]; 39
12n_244; [1,1,1,2,2,3,3,2,2,2,1,-2,3]; 33
12n_245; [1,2,3,-4,3,4,2,4,2,3,2,1,-2,3]; 23
12n_246; [1,2,-1,2,-3,4,-2,-3,4,3,-2,-3,1,-3]; 41
12n_247; [1,2,3,4,4,-2,-3,-3,4,-1,3,-2,3,2,1,2]; 24
12n_248; [1,2,3,-4,3,4,2,4,-1,-3,-1,2,1,-2]; 41
12n_249; [1,2,3,3,3,4,4,-3,-3,4,2,1,-2,-3]; 35
12n_250; [1,2,3,3,3,-4,-4,-3,-3,-4,2,1,-2,-3]; 25
12n_251; [1,2,3,3,3,4,4,3,3,4,2,1,-2,-3]; 25
12n_252; [1,2,3,-4,2,2,3,-2,3,1,-2,-2,-2,-4]; 49
12n_253; [1,2,2,1,-2,3,1,-2,-2,-2,3,2,1]; 19
12n_254; [1,2,2,3,1,1,-2,-2,3,3,2,1,-2]; 17
12n_255; [1,2,2,3,3,4,4,-2,-3,-3,4,1,-2,-3]; 48
12n_256; [1,2,2,3,3,-4,-4,-2,-3,-3,-4,1,-2,-3]; 38
12n_257; [1,1,2,2,-3,-3,1,-2,-2,-3,2,-3,-2]; 27
12n_258; [1,3,2,-3,-4,-4,-1,2,-3,-3,-4,1,2,2]; 36
12n_259; [1,2,2,2,3,3,-2,1,2,2,2,-3,-1,2,1]; 53
12n_260; [1,2,3,-4,3,4,-1,4,-2,3,2,1,2,-3,-3,-3]; 35
12n_261; [1,-2,-2,-2,-3,1,-2,-2,4,-2,-3,4]; 43
12n_262; [1,2,3,3,-2,3,4,-2,-3,-3,-3,4,1,-2]; 36
12n_263; [1,3,-2,3,4,4,1,-2,-3,-3,4,2,1,-2]; 46
12n_264; [1,2,2,3,-4,1,1,-2,3,-2,-4,3,-4,-3]; 43
12n_265; [1,-3,-3,-3,4,2,-3,2,-3,-3,1,-2,3,4]; 41
12n_266; [1,-3,1,2,-3,4,2,-3,4,3,1,-2,-2,-3]; 45
12n_267; [1,2,2,3,1,3,1,-2,3,-4,-2,3,-4,-3]; 43
12n_268; [1,2,-3,2,3,-4,-4,-3,1,-2,-3,4,-5,4,-5]; 43
12n_269; [1,2,3,-4,3,-4,-1,-2,1,-2,-3,-3,2,1]; 23
12n_270; [1,-2,-3,4,3,3,2,2,-3,4,3,3,1,-2]; 45
12n_271; [1,2,2,-3,2,-3,4,-3,4,1,-2,-3]; 20
12n_272; [1,2,2,-3,4,2,-3,4,4,1,-2,-3]; 21
12n_273; [1,-2,-3,4,2,2,2,2,-3,4,1,-2]; 34
12n_274; [1,2,3,-4,3,-2,-4,-3,4,-1,2,-3,2,1]; 23
12n_275; [1,2,-3,2,1,3,-4,1,-2,3,-4,-2]; 27
12n_276; [1,2,2,-3,2,2,3,1,2,-3,2,1,3]; 25
12n_277; [1,2,-3,-3,-2,1,-2,-3,-1,2,2,2,1]; 24
12n_278; [1,2,-3,4,2,4,-3,-3,2,-4,-3,-4,1,-2]; 26
12n_279; [1,-2,-2,3,-4,3,-4,2,1,3,-2,3,-2,3]; 36
12n_280; [1,2,3,-4,3,2,1,-2,3,-2,3,-4]; 14
12n_281; [1,-3,-2,-2,1,-3,1,2,-3,4,-3,4,1,-2]; 37
12n_282; [1,2,-3,4,-3,2,1,-2,3,-2,3,4]; 23
12n_283; [1,-3,-2,1,-3,-2,-3,4,1,-2,-3,4]; 36
12n_284; [1,-2,-3,2,-3,4,-3,2,-3,4,1,-2]; 32
12n_285; [1,3,2,-3,2,1,2,-3,-4,2,3,-4]; 19
12n_286; [1,3,2,-3,2,1,-2,3,-4,-2,3,-4]; 25
12n_287; [1,-3,2,-3,2,1,2,-3,4,2,-3,4]; 25
12n_288; [1,2,3,3,-4,2,-4,2,-3,-3,4,-3,1,-2]; 25
12n_289; [1,2,3,3,4,2,4,2,3,3,-4,3,1,-2]; 28
12n_290; [1,1,1,2,-3,2,2,1,3,3,1,-2,-2]; 39
12n_291; [1,-3,2,2,-1,2,-3,-3,-3,-2,-2,-3,1]; 34
12n_292; [1,3,2,2,-1,2,3,3,3,2,2,3,1]; 30
12n_293; [1,2,-3,2,-3,2,3,1,2,-3,2,1,3]; 24
12n_294; [1,-2,1,-2,-3,4,-2,-2,-2,-2,-3,4]; 42
12n_295; [1,3,-4,2,2,2,3,-2,1,-2,3,-4]; 36
12n_296; [1,-2,-3,4,1,-3,4,-2,-2,-2,-3,-2]; 39
12n_297; [1,-2,1,-2,3,-4,5,-2,-3,2,-3,-2,-4,-3,5]; 78
12n_298; [1,2,-3,2,-3,4,-3,-2,1,-2,-3,4]; 31
12n_299; [1,2,3,-4,3,-4,2,3,-1,2,-3,2,1,3]; 35
12n_300; [1,2,-4,2,2,3,-2,-4,1,-2,3,-4]; 36
12n_301; [1,-3,-2,-3,-3,1,-3,4,1,-2,-3,4]; 40
12n_302; [1,-2,1,-2,3,-4,-2,-4,-3,2,-3,4,-2,3]; 60
12n_303; [1,2,-3,-3,2,2,3,3,3,3,3,1,-2]; 31
12n_304; [1,-3,2,2,-1,2,-3,-2,-2,-3,-3,-3,1]; 30
12n_305; [1,2,3,3,2,2,3,3,3,3,3,1,-2]; 26
12n_306; [1,2,-3,-3,2,2,3,3,3,4,-3,4,1,-2]; 38
12n_307; [1,-2,-2,-3,2,-1,2,2,-3,-4,3,1,-4,-3]; 32
12n_308; [1,2,3,3,2,2,3,3,3,4,-3,4,1,-2]; 29
12n_309; [1,2,3,-2,3,-1,-1,-1,-1,-1,2,2,1]; 20
12n_310; [1,2,3,3,2,2,-3,-3,-3,-4,3,-4,1,-2]; 23
12n_311; [1,3,2,-4,-3,2,-3,5,-4,3,5,1,-2]; 30
12n_312; [1,-2,-4,1,-2,3,-4,2,2,3,-2,3]; 40
12n_313; [1,2,-3,-4,-4,3,-2,-2,3,4,2,1,-2,-3]; 32
12n_314; [1,-2,1,-2,-3,2,1,4,-3,-2,4,3]; 24
12n_315; [1,-2,3,3,-2,-3,-3,-3,-1,2,-3,2,1]; 34
12n_316; [1,2,-3,2,2,-3,2,2,3,3,3,1,-2]; 30
12n_317; [1,1,-2,-2,-2,3,3,-2,1,-2,-3,1,-2]; 39
12n_318; [1,2,3,-1,3,-2,-2,1,-2,3,2,1,-2]; 14
12n_319; [1,1,-2,3,3,-2,1,-2,-3,1,1,1,-2]; 34
12n_320; [1,-3,2,2,-1,2,-3,-2,1,-2,1,-2,-3]; 28
12n_321; [1,2,-3,2,3,-2,3,1,2,-3,2,1,3]; 27
12n_322; [1,2,-1,-3,2,3,1,-2,-4,-2,3,-4]; 26
12n_323; [1,-3,2,-1,2,-3,1,2,-1,2,1,-2,-3]; 26
12n_324; [1,2,-3,4,4,-3,2,2,-3,-4,2,1,-2,-3]; 30
12n_325; [1,-2,3,-1,3,-2,1,-2,3,1,-2,1,-2]; 40
12n_326; [1,2,2,3,1,3,1,-2,-2,1,-2,-3,1]; 33
12n_327; [1,2,2,3,1,3,-2,1,-2,-2,-3,1,1]; 31
12n_328; [1,2,3,1,3,2,2,-1,2,3,2,1,2]; 14
12n_329; [1,2,2,3,3,-2,1,2,2,3,1,1,-2]; 31
12n_330; [1,2,-3,-3,2,-3,-1,-2,-2,-2,3,-2,1]; 39
12n_331; [1,2,3,-2,3,-4,-3,2,-3,-4,1,2,2,1]; 29
12n_332; [1,2,-3,4,3,3,2,2,-3,4,3,3,1,-2]; 25
12n_333; [1,2,-3,-4,3,-4,-1,-2,1,-2,-3,-3,2,1]; 33
12n_334; [1,2,-3,2,-3,-4,3,-2,3,-4,-1,2,2,1]; 27
12n_335; [1,2,-3,-3,-2,1,-2,-2,-2,-3,-1,2,1]; 25
12n_336; [1,3,1,-2,-3,2,4,2,-3,4,1,-2,3,-4]; 47
12n_337; [1,-2,-3,2,-3,-4,-4,1,-2,3,-2,-2,3,4]; 48
12n_338; [1,2,3,3,3,3,2,2,3,3,3,1,-2]; 18
12n_339; [1,-3,2,2,-1,2,-3,-2,-2,-2,-2,-3,1]; 37
12n_340; [1,2,-3,-3,-3,-3,2,2,3,3,3,1,-2]; 27
12n_341; [1,2,3,4,-3,4,3,2,2,3,3,3,1,-2]; 20
12n_342; [1,2,-3,-4,-2,-2,-2,3,-4,-3,-1,2,2,1]; 37
12n_343; [1,2,-3,-4,3,-4,-3,2,2,3,3,3,1,-2]; 35
12n_344; [1,2,2,2,-1,-1,-1,2,2,1,1,1]; 21
12n_345; [1,1,2,2,-1,-1,-1,-1,2,2,2,1]; 26
12n_346; [1,1,-3,2,2,1,2,-3,-2,-2,-2,-2,-3]; 36
12n_347; [1,2,3,3,3,3,2,2,-3,-3,-3,1,-2]; 18
12n_348; [1,3,2,-3,-4,2,3,-4,1,-2,3,3]; 30
12n_349; [1,3,2,-3,4,2,-3,4,1,-2,3,3]; 20
12n_350; [1,-2,3,2,-4,2,2,3,-4,1,-2,3]; 35
12n_351; [1,-3,2,-3,4,2,-3,4,1,-2,-3,-3]; 22
12n_352; [1,-3,4,2,-3,2,-3,-3,1,-2,-3,4]; 23
12n_353; [1,3,-4,2,-3,2,3,3,1,-2,3,-4]; 29
12n_354; [1,-2,-3,4,2,2,-3,2,-3,1,-2,4]; 32
12n_355; [1,-3,2,-3,4,2,3,1,-2,3,4,-2]; 19
12n_356; [1,2,3,-4,1,-2,3,-2,1,-2,-3,-4]; 15
12n_357; [1,-3,2,-3,2,-3,4,1,-2,-3,2,-3,-4,-4]; 31
12n_358; [1,4,3,-2,3,-4,3,4,2,1,-3,-2]; 20
12n_359; [1,-2,-2,3,3,-4,2,3,-4,-5,1,-2,-3,4,-5]; 35
12n_360; [1,2,-3,2,-1,2,3,-4,1,-2,3,-4]; 23
12n_361; [1,2,-3,2,3,-4,-1,2,3,2,3,2,-4,1]; 30
12n_362; [1,-2,-2,4,-3,4,1,1,2,1,-3,-2]; 24
12n_363; [1,-2,3,2,-4,2,3,3,1,-2,3,-4]; 41
12n_364; [1,2,-3,4,-3,2,-3,2,-3,-3,-4,1,-2,-3]; 27
12n_365; [1,2,-3,4,3,-2,3,-2,3,3,-4,1,-2,-3]; 51
12n_366; [1,3,1,2,2,1,1,-2,3,2,2,1,-2]; 31
12n_367; [1,-2,-2,3,-2,-4,-1,2,3,-2,3,2,-4,1]; 36
12n_368; [1,2,2,3,1,3,1,-2,1,-2,-3,1,1]; 31
12n_369; [1,2,2,3,1,3,1,-2,-2,-2,1,-2,-3]; 31
12n_370; [1,2,-3,2,2,1,3,3,-2,-2,1,-2,-2]; 36
12n_371; [1,-3,2,2,-1,2,3,2,-1,2,1,-2,-3]; 21
12n_372; [1,2,2,3,3,3,-1,2,-3,2,-3,1,-3]; 20
12n_373; [1,2,2,3,3,-1,-2,3,3,2,2,1,-3]; 17
12n_374; [1,2,3,-2,3,1,2,2,1,1,2,2,1]; 20
12n_375; [1,2,3,-2,3,1,-2,1,2,2,2,1,-2]; 17
12n_376; [1,2,3,-2,3,1,-2,-2,1,1,-2,-2,1]; 29
12n_377; [1,-2,3,-2,-2,1,-3,1,-2,3,-2,3,-2]; 40
12n_378; [1,2,2,-3,-1,2,-3,-2,-2,-2,-3,1,-3]; 33
12n_379; [1,2,2,-1,2,3,-2,3,2,-3,2,1,-3]; 21
12n_380; [1,2,2,-3,-1,-2,-2,-3,-3,2,-3,2,1]; 27
12n_381; [1,2,4,-3,2,-3,4,3,1,-2,3,4]; 26
12n_382; [1,2,-3,4,-2,4,-2,3,3,-4,2,1,-2,-3]; 19
12n_383; [1,1,2,-3,2,4,3,-4,1,-2,3,4]; 23
12n_384; [1,2,-3,-4,2,3,-4,3,-1,2,2,3,1,3]; 37
12n_385; [1,2,-3,-3,-2,-2,1,3,1,-2,3,3,-2]; 29
12n_386; [1,2,2,3,3,2,1,2,1,2,2,-3,1]; 19
12n_387; [1,2,2,2,1,2,-3,4,2,-3,4,1]; 23
12n_388; [1,2,-3,4,2,-3,4,1,1,-2,-2,-2]; 33
12n_389; [1,1,2,2,2,1,-2,3,-4,-2,3,-4]; 27
12n_390; [1,2,-3,-2,3,-2,-1,2,-3,2,2,1,-3]; 24
12n_391; [1,4,1,-2,-3,-3,-4,1,-2,-3,-3,4,-2,-3]; 53
12n_392; [1,-3,4,2,-3,4,-3,-2,-2,3,-4,1,-2,-3]; 46
12n_393; [1,2,2,3,4,3,-2,1,-2,3,-4,-4,-2,3]; 43
12n_394; [1,2,-3,2,-3,-2,-2,4,1,-2,-3,4,3,-2]; 39
12n_395; [1,2,2,3,3,-2,4,-1,2,-3,4,2,-3,1]; 33
12n_396; [1,2,-3,2,-3,-2,-2,-4,1,-2,3,-4,3,-2]; 49
12n_397; [1,2,4,-3,2,-3,-3,4,1,-2,-3,4]; 23
12n_398; [1,2,4,-3,2,3,3,4,1,-2,-3,4]; 21
12n_399; [1,2,-4,-3,2,3,3,-4,1,-2,3,-4]; 29
12n_400; [1,2,2,-3,2,1,-3,4,1,-2,-3,4]; 22
12n_401; [1,2,2,3,-2,1,3,-4,1,-2,3,-4]; 34
12n_402; [1,2,-3,2,3,1,2,-3,2,1,3,1,1]; 32
12n_403; [1,2,1,-3,-2,1,-2,4,-3,2,4,1]; 20
12n_404; [1,2,3,-4,-1,-2,3,4,2,3,3,4,2,1]; 21
12n_405; [1,2,-3,4,2,1,2,-3,2,1,-3,4]; 23
12n_406; [1,2,3,3,3,4,2,-3,2,4,3,3,1,-2]; 28
12n_407; [1,2,3,-2,3,2,-3,2,3,3,3,1,-2]; 20
12n_408; [1,2,3,-2,3,2,-3,-4,2,3,-4,-4,1,-2]; 28
12n_409; [1,2,3,-2,3,-1,2,2,-1,-1,2,2,1]; 18
12n_410; [1,2,-3,4,4,2,3,3,-4,2,1,-2,-3,-3]; 25
12n_411; [1,2,3,-4,3,4,4,2,-3,2,-3,-3,1,-2]; 30
12n_412; [1,2,2,-3,2,2,1,-2,-2,-2,-3,2,1]; 29
12n_413; [1,2,2,-1,2,-3,-2,1,1,-2,-3,1,-3]; 26
12n_414; [1,3,-2,3,2,-3,4,-3,2,-4,1,-2,3,-4]; 40
12n_415; [1,-2,3,1,3,1,-2,1,-2,3,-1,-2,1]; 39
12n_416; [1,2,2,3,1,3,-2,1,1,-2,-2,-3,1]; 33
12n_417; [1,2,2,2,1,1,2,2,-1,2,2,1]; 19
12n_418; [1,-3,1,2,-3,1,1,-2,1,2,2,2,1]; 29
12n_419; [1,2,2,3,3,-2,1,-2,-3,1,2,2,1]; 26
12n_420; [1,1,2,-3,4,-3,2,-3,4,1,-2,-3]; 24
12n_421; [1,-3,-2,1,-2,-2,-3,4,1,-2,-3,4,2,2]; 57
12n_422; [1,2,3,-4,-2,-2,1,3,-2,1,-2,-2,3,-4]; 37
12n_423; [1,2,3,3,-4,3,2,-4,-3,-3,1,-2,3,-4]; 23
12n_424; [1,2,3,-2,3,1,1,-2,1,-2,-2,1,-2]; 26
12n_425; [1,-3,2,-1,2,-3,1,2,1,2,1,2,-3]; 26
12n_426; [1,2,3,1,3,2,-1,2,3,1,2,1,2]; 13
12n_427; [1,2,2,3,1,3,-2,1,-2,1,1,-2,-3]; 26
12n_428; [1,2,3,3,3,-2,3,3,-2,3,3,1,-2]; 26
12n_429; [1,2,2,3,4,1,3,-2,3,-4,1,-4,-2,3]; 39
12n_430; [1,2,-3,4,4,3,-2,-2,3,-4,2,1,-2,-3]; 25
12n_431; [1,-2,3,-4,-2,3,-4,3,-1,2,-3,-3,2,1]; 57
12n_432; [1,2,3,-4,-1,-2,3,4,2,2,3,1,3,4]; 26
12n_433; [1,3,1,2,-3,-4,3,-4,2,3,1,2,-3,2]; 30
12n_434; [1,2,-3,2,4,2,-3,4,1,-2,-3,-3]; 20
12n_435; [1,2,-3,2,2,-3,-3,4,1,-2,-3,4]; 21
12n_436; [1,2,-3,2,2,3,3,4,1,-2,-3,4]; 22
12n_437; [1,2,3,3,-4,2,-4,2,-3,-3,-4,-3,1,-2]; 23
12n_438; [1,-2,3,3,-2,-3,-1,2,-3,2,2,2,1]; 38
12n_439; [1,2,3,-1,3,-2,1,-2,3,-1,2,1,-2]; 13
12n_440; [1,1,-2,3,3,-2,-2,-2,1,-2,-3,1,-2]; 35
12n_441; [1,-2,1,2,2,3,3,2,2,1,1,-2,-3]; 27
12n_442; [1,2,-3,-4,-3,2,-3,2,4,4,4,1,-2,-3]; 36
12n_443; [1,2,3,-1,3,-2,1,-2,-3,-1,2,1,-2]; 19
12n_444; [1,3,1,-2,-3,4,-3,-4,1,-2,3,-4]; 33
12n_445; [1,-2,3,-4,3,-2,3,2,4,4,4,1,-2,3]; 40
12n_446; [1,2,-3,4,1,1,-2,1,-2,1,-3,4]; 29
12n_447; [1,1,-2,3,3,-2,1,-2,-2,-2,-3,1,-2]; 35
12n_448; [1,-3,2,-3,2,-3,1,-2,-2,3,-4,3,-4,2]; 33
12n_449; [1,-3,2,-3,4,-3,2,-3,1,-2,-3,4]; 23
12n_450; [1,1,2,-3,2,4,-3,4,1,-2,-3,4]; 24
12n_451; [1,2,-1,2,1,-2,3,1,-2,3,2,1,-2]; 17
12n_452; [1,2,-1,2,-1,2,3,1,3,-2,1,-2,-3]; 23
12n_453; [1,2,3,3,2,2,3,3,4,1,-2,-3,4,4]; 33
12n_454; [1,2,-1,2,-1,2,3,-2,3,1,1,1,-2]; 34
12n_455; [1,-2,1,1,2,2,2,2,-3,1,2,-3,-2]; 34
12n_456; [1,2,2,1,1,2,-3,-4,-2,-2,-2,3,-4,-3]; 49
12n_457; [1,2,3,4,-3,4,-2,-2,-2,3,3,2,1,-2]; 13
12n_458; [1,-3,1,-2,-3,4,-3,4,1,-2,-3,4]; 37
12n_459; [1,2,1,-3,2,-3,4,4,1,2,-3,4]; 26
12n_460; [1,-2,4,1,-2,-3,4,2,1,-3,-2,3]; 26
12n_461; [1,2,-3,4,-3,2,-3,4,1,-2,-3,4]; 23
12n_462; [1,2,3,-4,-3,2,-3,4,1,-2,-3,-4]; 13
12n_463; [1,2,-3,4,-1,2,-3,2,1,-2,-3,4]; 24
12n_464; [1,-2,3,3,-2,-1,2,2,-3,2,-3,2,1]; 39
12n_465; [1,2,-3,2,2,-3,1,-2,-2,3,-4,3,-4,2]; 27
12n_466; [1,1,1,2,-1,2,1,-2,1,1,1,-2]; 25
12n_467; [1,2,2,-1,-1,-1,-1,2,1,1,1,1]; 26
12n_468; [1,2,-1,-1,-1,-1,-1,2,2,1,1,1]; 26
12n_469; [1,2,2,-3,2,3,-2,3,2,-1,2,1,-3]; 21
12n_470; [1,-2,3,1,-2,-2,-2,-2,3,3,2,2,2]; 59
12n_471; [1,1,2,2,2,2,-3,1,2,-3,-2,-2,-2]; 29
12n_472; [1,2,2,2,2,2,1,2,2,2,2,1]; 28
12n_473; [1,2,2,2,2,3,1,-2,3,2,2,2,1]; 32
12n_474; [1,2,3,-2,3,2,1,2,2,2,2,2,1]; 19
12n_475; [1,2,3,3,-2,-2,-2,-2,-2,3,2,1,-2]; 16
12n_476; [1,2,-3,-3,-2,-2,-2,-2,-2,-3,2,1,-2]; 30
12n_477; [1,2,3,-4,3,4,4,2,3,2,3,3,1,-2]; 22
12n_478; [1,2,-3,2,-3,-4,3,-4,-2,-2,-1,-3,2,1]; 39
12n_479; [1,2,-1,2,-3,-4,2,3,-4,3,-2,3,1,4]; 47
12n_480; [1,-3,4,2,-3,-2,4,-2,3,1,-2,-3]; 27
12n_481; [1,-2,4,-2,-3,4,2,1,-3,-2,3,-2]; 25
12n_482; [1,-3,2,2,-1,-1,2,3,-2,1,1,-2,-3]; 29
12n_483; [1,2,-3,2,-3,2,-1,-2,3,3,-2,-2,1]; 41
12n_484; [1,1,2,-3,-3,2,-3,1,2,-3,-2,-2,-2]; 29
12n_485; [1,1,2,-3,-3,2,-3,-3,-3,1,-2,3,-2]; 31
12n_486; [1,2,-3,-3,-2,1,-2,-1,2,2,-3,2,1]; 27
12n_487; [1,2,3,-2,-1,2,-1,-2,3,3,2,2,1]; 14
12n_488; [1,2,3,-2,3,-1,-1,-1,2,-1,2,1,-2]; 19
12n_489; [1,2,-3,4,2,-3,4,3,-1,2,2,-3,1,-3]; 24
12n_490; [1,1,2,-3,-4,3,-4,2,3,1,-2,-3,-3,-2]; 29
12n_491; [1,2,3,-4,2,-3,-3,2,3,-2,3,1,-2,-4]; 36
12n_492; [1,2,-3,-3,-2,-2,1,1,-2,-3,2,1,-2]; 22
12n_493; [1,1,-2,-2,3,3,-2,1,-2,-3,1,-2,-2]; 39
12n_494; [1,-2,-3,-2,4,-2,-3,-3,1,-2,-3,4]; 39
12n_495; [1,-2,3,2,2,2,-3,-4,-4,3,1,-2,3,-4]; 39
12n_496; [1,2,-3,2,4,2,3,3,1,-2,3,4]; 27
12n_497; [1,1,-2,-3,2,-3,4,1,-2,-3,2,-3,-2,4]; 41
12n_498; [1,2,-3,-4,2,-3,-1,2,-3,4,4,-3,2,1]; 44
12n_499; [1,-3,4,2,-3,2,4,-3,1,-2,-3,4]; 24
12n_500; [1,1,1,-2,3,-2,1,2,-1,2,-3,1,-3]; 32
12n_501; [1,2,-4,2,3,-2,3,2,-3,4,1,-3,-4,-2]; 34
12n_502; [1,2,3,1,3,1,1,1,2,-3,2,1,2]; 29
12n_503; [1,2,4,-1,2,3,2,3,2,3,1,3,4,-3]; 26
12n_504; [1,-2,1,-2,-3,-2,1,4,1,-2,-3,4]; 31
12n_505; [1,2,-3,4,-1,2,-1,2,-3,2,1,4]; 32
12n_506; [1,2,-3,4,-3,-3,2,-3,4,1,-2,-3]; 25
12n_507; [1,2,4,-3,2,4,-3,4,1,-2,-3,4]; 24
12n_508; [1,1,2,2,3,1,3,-2,-2,1,1,-2,-3]; 31
12n_509; [1,-3,4,-2,-3,-2,4,-2,-3,1,-2,-3]; 38
12n_510; [1,3,4,2,-3,2,4,2,3,1,-2,3]; 26
12n_511; [1,-3,2,2,-1,2,1,-2,3,1,-2,-2,-3]; 29
12n_512; [1,2,3,-2,3,2,-1,2,-3,2,2,1,-3]; 21
12n_513; [1,2,3,3,3,2,-3,-1,2,-3,2,1,1]; 22
12n_514; [1,2,-1,-1,2,3,3,2,2,2,1,-2,-3]; 22
12n_515; [1,2,-3,4,2,4,2,3,3,-4,2,1,-2,-3]; 22
12n_516; [1,2,-3,2,4,-3,4,3,-1,2,2,-3,4,1]; 23
12n_517; [1,1,-2,-2,3,1,-2,3,2,1,-2,-2,-2]; 23
12n_518; [1,2,2,-3,2,2,3,1,2,2,2,1,3]; 23
12n_519; [1,2,-3,2,-3,-2,3,-2,3,4,-3,4,1,-2]; 45
12n_520; [1,2,4,-1,2,-3,4,2,1,3,-2,3]; 23
12n_521; [1,-2,4,1,-2,-3,4,-2,1,-3,-2,-3]; 35
12n_522; [1,2,3,-2,3,2,-3,2,2,2,-3,1,-2]; 19
12n_523; [1,2,-1,2,3,4,-3,4,-2,-2,3,2,-3,1]; 18
12n_524; [1,2,-3,-4,5,-3,-3,-2,3,-4,-3,5,1,-2,-3]; 69
12n_525; [1,2,3,-4,5,-2,-3,-3,4,-2,-3,4,5,1,-2]; 43
12n_526; [1,2,2,-3,1,-2,1,-2,-2,3,3,2,1]; 20
12n_527; [1,2,-3,-4,2,3,-4,3,-1,2,3,3,2,1]; 36
12n_528; [1,2,2,3,3,-2,1,1,2,2,3,1,-2]; 31
12n_529; [1,2,2,3,3,2,-4,-1,-2,3,-4,-2,-3,1]; 32
12n_530; [1,-3,2,-3,2,-3,-4,1,2,-3,2,-3,4,4]; 35
12n_531; [1,2,2,3,1,3,-2,-2,-2,1,-2,-2,-3]; 32
12n_532; [1,2,3,-4,-2,-2,3,-2,1,-2,3,-2,3,-4]; 41
12n_533; [1,2,3,3,-2,-2,3,-2,-2,3,3,1,-2]; 29
12n_534; [1,2,-1,2,3,-2,1,-2,1,-2,-3,1,-3]; 31
12n_535; [1,-2,-1,-3,-1,2,4,2,-3,4,1,-2,3,3]; 47
12n_536; [1,-2,3,1,-2,-2,1,1,2,2,-3,-3,-2]; 42
12n_537; [1,2,3,-4,-2,-2,1,3,-2,1,3,-2,3,-4]; 36
12n_538; [1,2,3,-2,3,1,1,-2,1,-2,1,-2,1]; 25
12n_539; [1,2,2,3,1,3,-2,-2,1,-2,1,-2,-3]; 26
12n_540; [1,2,-3,2,2,-3,2,-3,-1,-2,3,-2,1]; 38
12n_541; [1,1,-2,1,1,-2,-3,-3,2,-1,2,3,1]; 37
12n_542; [1,-2,3,3,4,-3,2,3,3,-4,1,-2,3,-4]; 40
12n_543; [1,2,-1,-1,2,3,3,2,-1,2,-3,1,1]; 29
12n_544; [1,-2,1,-2,3,2,2,-1,2,2,-3,1,-3]; 25
12n_545; [1,-3,2,-3,4,4,2,-1,2,3,3,-4,2,1]; 22
12n_546; [-1,2,3,1,-2,1,1,1,1,-2,-3,-3,2]; 41
12n_547; [1,2,3,-4,3,2,-4,3,-4,-3,2,1,-2,-3]; 29
12n_548; [1,2,-3,2,-3,2,1,-2,-2,-2,-3,2,1]; 30
12n_549; [1,2,-3,2,2,3,1,3,-2,1,-2,1,-2]; 38
12n_550; [1,-2,1,-2,3,-4,-4,3,2,2,3,4,-2,3]; 54
12n_551; [1,-2,-3,1,-3,4,-3,-2,-3,4,-3,-3,-2,-4]; 61
12n_552; [1,-3,-2,-3,1,2,4,2,-3,4,1,-2]; 27
12n_553; [1,2,-1,2,-3,4,-3,-2,1,-2,3,-4,3,4]; 53
12n_554; [1,2,2,-3,4,-5,-4,3,-2,1,-4,2,5,2,-3,-2,4]; 83
12n_555; [1,2,3,-4,3,-2,1,-2,-3,-3,4,4,3,2,1,-2]; 27
12n_556; [1,2,-1,2,3,-4,3,-2,1,-2,-3,4,-3,4]; 45
12n_557; [1,2,2,3,-2,-4,3,-1,2,2,3,1,3,-4]; 40
12n_558; [1,2,3,4,-3,4,-1,-2,-2,-2,1,-2,3,3,2,1]; 25
12n_559; [1,-2,1,1,-2,3,3,-2,1,1,1,-2,-3]; 31
12n_560; [1,-2,1,-2,3,3,-2,-2,1,1,-2,-3,-2]; 34
12n_561; [1,2,-3,4,4,-3,2,2,-3,-4,2,-3,1,-2]; 27
12n_562; [1,-3,2,-3,4,3,3,-2,-2,-3,4,1,-2,-3]; 44
12n_563; [1,2,-3,-4,2,3,-4,-3,-1,2,2,3,1,3]; 36
12n_564; [1,2,2,3,4,-2,1,1,3,-2,3,-4,-4,3]; 44
12n_565; [1,1,1,1,-2,3,3,-2,1,-2,-3,1,-2]; 30
12n_566; [1,2,-1,2,-3,4,2,-3,-4,3,2,-3,1,-4]; 22
12n_567; [1,1,-2,3,3,-2,1,-2,1,-2,-2,-3,-2]; 33
12n_568; [1,1,-2,3,3,-2,1,1,-2,1,-2,-3,-2]; 33
12n_569; [1,2,2,-3,-3,-3,-1,-2,3,-2,-3,1,-3]; 31
12n_570; [1,2,-1,-1,-1,2,2,1,1,1,1,1]; 25
12n_571; [1,1,2,2,2,1,-2,-2,-2,-2,-2,-2]; 35
12n_572; [1,3,2,-3,2,2,-1,2,-1,2,1,-2,3]; 39
12n_573; [1,2,2,-3,1,-3,-2,3,-2,1,-2,1,-2]; 34
12n_574; [1,2,2,2,1,2,2,2,2,2,2,1]; 27
12n_575; [1,2,3,-2,3,2,2,2,1,2,2,2,1]; 19
12n_576; [1,3,3,2,2,2,3,3,3,2,1,-2,3]; 21
12n_577; [1,2,3,-2,3,-1,2,-1,2,2,2,1,-2]; 19
12n_578; [1,2,2,-1,2,2,-3,1,-3,-2,-2,-2,3]; 28
12n_579; [1,2,1,-3,2,-3,1,-2,4,-2,-3,4]; 21
12n_580; [1,-2,3,-4,-2,3,-4,-3,-1,2,2,-3,1,-3]; 45
12n_581; [1,2,3,4,3,3,3,4,4,3,2,1,-2,-3]; 13
12n_582; [1,2,3,4,-3,4,-2,3,-1,-2,3,2,1,-3]; 11
12n_583; [1,3,-4,-4,-3,-3,-4,2,-3,2,1,-2,3,-4]; 43
12n_584; [1,-2,3,4,-3,4,1,-2,-1,-3,2,2,1,-3]; 26
12n_585; [1,2,3,4,2,4,3,2,3,-4,2,3,1,-2]; 18
12n_586; [1,-2,-4,-2,3,-4,-1,2,3,3,-2,1,-2,3]; 56
12n_587; [1,-2,3,-2,-4,-4,-3,-1,2,3,3,-4,2,1]; 34
12n_588; [1,-2,3,1,-2,1,2,-1,2,-3,1,-3,-2]; 27
12n_589; [1,2,3,3,3,2,-1,2,-3,2,2,1,-2]; 20
12n_590; [1,2,-1,2,1,1,1,1,-3,1,2,-3,1]; 29
12n_591; [1,2,3,2,1,-2,1,2,3,3,2,2,1]; 14
12n_592; [1,-2,1,-2,-1,-1,-1,-1,-3,-1,2,-3,1]; 33
12n_593; [1,2,-3,4,2,4,3,3,2,-4,3,-4,1,-2]; 31
12n_594; [1,2,3,-2,3,2,-1,2,3,3,2,2,1]; 19
12n_595; [1,2,3,-4,2,-4,3,-2,3,-4,2,3,1,-2]; 24
12n_596; [1,-3,1,4,-2,-3,-2,4,-3,-3,-4,1,-2,-3]; 55
12n_597; [1,-2,3,-2,-3,2,-1,2,-3,2,2,1,-3]; 30
12n_598; [1,2,-3,4,-2,-3,-2,4,-3,4,-1,2,2,1]; 28
12n_599; [1,2,3,3,-2,1,-2,-2,-2,-3,1,2,1]; 22
12n_600; [1,2,3,3,2,4,2,-3,4,3,2,3,1,-2]; 19
12n_601; [-1,-1,2,3,3,3,2,-4,-4,-3,1,2,3,3,-4,2]; 67
12n_602; [1,2,-3,-3,4,-3,-2,-3,4,-3,2,1,-2,-3]; 35
12n_603; [1,2,1,2,1,2,3,1,3,-2,1,-2,-3]; 23
12n_604; [1,2,2,-1,2,2,-1,-1,2,1,1,1]; 23
12n_605; [1,2,2,-1,2,2,-3,1,-3,-2,-2,-2,-3]; 23
12n_606; [1,2,-3,2,-1,2,3,3,2,-1,2,1,-2]; 32
12n_607; [1,2,-1,2,1,-2,1,-2,-3,2,-3,1,1]; 27
12n_608; [1,2,3,-2,3,2,-3,2,-3,-4,3,-4,1,-2]; 25
12n_609; [1,3,-2,3,2,2,-3,2,2,-3,1,-2,3]; 29
12n_610; [1,-2,1,-2,-1,2,2,-1,-3,-1,2,-3,1]; 29
12n_611; [1,2,3,-4,-3,2,1,-2,-3,2,2,2,-3,-4]; 25
12n_612; [1,-2,3,-4,1,1,2,-1,2,1,3,-4]; 32
12n_613; [1,1,3,-2,3,4,4,-3,1,-2,-2,-3,-4,-2]; 53
12n_614; [1,-2,3,-4,2,2,1,3,-2,3,-2,-4]; 35
12n_615; [1,2,3,3,2,-1,-1,-2,3,-4,3,-4,-2,3]; 53
12n_616; [1,-3,4,2,-3,2,4,-3,4,1,-2,-3]; 23
12n_617; [1,3,4,2,-3,2,4,-3,4,1,-2,3]; 21
12n_618; [1,-2,4,-2,-3,4,1,-2,1,-3,-2,-3]; 35
12n_619; [1,-3,2,-3,1,2,4,2,-3,4,1,2]; 23
12n_620; [1,2,-4,2,3,-4,1,-2,1,3,-2,3]; 29
12n_621; [1,2,2,3,4,3,-2,1,3,-2,3,-4,-4,3]; 50
12n_622; [-1,-1,2,2,3,3,2,-4,1,-2,3,-4,-2,3]; 47
12n_623; [1,-2,-3,-3,-3,-2,-3,4,-3,2,1,-2,-3,4]; 49
12n_624; [1,2,2,1,1,2,2,1,1,-2,-3,2,-3]; 25
12n_625; [1,2,-3,4,-2,4,-3,-2,-3,4,-2,-3,1,-2]; 44
12n_626; [1,-2,3,-2,3,3,2,4,1,2,-3,4,2,2]; 38
12n_627; [1,2,3,3,-2,-2,1,1,-2,-2,-3,2,-3]; 23
12n_628; [1,2,-3,2,4,-3,2,-3,4,1,-2,-3]; 19
12n_629; [1,3,2,-3,4,2,-3,4,1,-2,3,-2]; 19
12n_630; [1,2,-3,2,-4,-3,2,-3,-4,1,-2,-3]; 17
12n_631; [1,2,-3,2,1,3,-2,3,-4,-2,3,-4]; 25
12n_632; [1,2,-3,2,1,-3,2,-3,4,2,-3,4]; 25
12n_633; [1,-2,1,-2,-2,1,-2,3,3,-2,1,-2,-3]; 35
12n_634; [1,2,-3,4,-3,2,-3,-3,4,1,-2,-3]; 22
12n_635; [1,2,-3,2,4,-3,2,-1,-2,-3,-3,4,-2,1]; 58
12n_636; [1,-2,3,1,2,2,-4,1,-2,3,-4,-2]; 30
12n_637; [1,-2,3,2,2,-4,-1,2,3,-4,-1,2,2,1]; 54
12n_638; [1,2,2,3,3,2,1,-2,1,2,2,-3,1]; 15
12n_639; [1,2,1,1,2,3,3,-2,1,1,1,-2,-3]; 23
12n_640; [1,2,2,2,2,1,1,2,-1,2,2,1]; 21
12n_641; [1,3,3,2,-3,2,2,2,-3,-3,1,-2,3]; 31
12n_642; [1,3,4,2,-1,2,1,3,-4,3,2,4,-1,2,3,-4]; 77
12n_643; [1,2,-3,4,4,3,2,2,3,-4,2,-3,1,-2]; 20
12n_644; [1,2,2,2,3,1,3,1,2,-3,2,1,-2]; 29
12n_645; [1,2,3,4,3,-2,4,-3,4,-3,2,1,-2,-3]; 18
12n_646; [1,1,-2,1,-2,-2,-1,-1,-3,-1,2,-3,1]; 28
12n_647; [1,2,2,1,1,2,2,2,-1,2,2,1]; 20
12n_648; [1,2,-1,2,1,1,-3,1,2,-3,1,1,1]; 29
12n_649; [1,2,-3,-2,1,-2,1,-2,3,3,2,2,1]; 29
12n_650; [1,-2,3,-2,3,-2,-1,2,-3,-3,2,2,1]; 36
12n_651; [1,-3,-2,1,3,2,2,2,3,-4,1,-2,3,-4]; 31
12n_652; [1,2,2,3,3,-2,1,1,-2,-2,-3,2,-3]; 31
12n_653; [1,-3,1,2,-3,1,1,2,-1,2,2,2,1]; 27
12n_654; [1,2,-3,4,2,4,3,2,3,-4,2,-3,1,-2]; 19
12n_655; [1,2,3,3,2,2,3,3,2,2,-3,1,-2]; 16
12n_656; [1,2,3,4,2,4,-3,-3,2,4,-3,-4,1,-2]; 19
12n_657; [1,1,1,-2,1,-2,-1,-1,-3,-1,2,-3,1]; 27
12n_658; [1,-2,1,-2,-2,-2,-1,-1,-3,-1,2,-3,1]; 28
12n_659; [1,2,2,3,-2,3,2,2,-4,2,3,-4,1,-2]; 51
12n_660; [1,2,2,1,1,-2,3,2,2,-1,2,1,3]; 25
12n_661; [1,-3,-4,2,3,-4,3,-2,-2,-3,-4,1,-2,-3]; 25
12n_662; [1,2,3,-4,-2,-2,3,3,-2,-2,-3,-4,1,-2]; 27
12n_663; [1,-2,-3,-3,-3,-2,4,-3,2,4,1,-2,-3,4]; 47
12n_664; [1,-2,1,-2,-3,1,-2,4,1,-2,-3,4]; 37
12n_665; [1,2,-3,4,-2,-3,-2,4,-3,4,1,2,2,1]; 42
12n_666; [1,2,-1,2,-1,2,-1,2,1,1,1,1]; 25
12n_667; [1,-2,1,-2,3,1,3,2,-3,2,2,1,-2]; 37
12n_668; [1,-2,1,-2,3,1,3,2,2,2,1,-3,-2]; 24
12n_669; [1,2,3,4,-3,2,4,-3,4,-3,2,1,-2,-3]; 19
12n_670; [1,-3,-3,1,2,2,1,1,1,-2,-3,-2,-2]; 32
12n_671; [1,2,3,2,2,1,3,3,1,-2,-2,1,1]; 27
12n_672; [1,1,2,-3,-3,-2,-4,-3,-3,2,1,-2,-2,3,-4,-3]; 49
12n_673; [1,-3,-3,1,1,1,2,2,1,-2,-3,-2,-2]; 33
12n_674; [1,1,1,1,2,2,-1,-1,2,2,2,1]; 23
12n_675; [1,2,2,2,-1,-1,-1,-1,-1,2,2,1]; 25
12n_676; [1,2,-3,-3,-4,-3,2,3,3,-4,2,1,-4,-2]; 35
12n_677; [1,2,-3,2,-3,2,-1,2,3,3,3,1,3]; 33
12n_678; [1,2,-3,-2,-2,-2,-2,-3,2,-1,2,1,-3]; 29
12n_679; [1,2,2,2,1,1,1,1,1,2,2,1]; 25
12n_680; [1,2,2,2,3,-2,3,1,1,1,2,2,1]; 33
12n_681; [1,-3,-3,1,1,2,2,1,1,-2,-3,-2,-2]; 32
12n_682; [1,1,3,2,2,1,2,3,3,-2,-2,3,3]; 29
12n_683; [1,1,-2,1,2,2,2,-1,2,-1,2,1]; 23
12n_684; [1,2,2,2,1,-2,1,-2,1,1,1,-2]; 25
12n_685; [1,2,-3,-3,2,2,3,3,2,2,-3,1,-2]; 24
12n_686; [1,2,3,-2,3,1,-2,1,-2,1,1,1,-2]; 22
12n_687; [1,2,-3,-4,2,-4,3,3,2,4,-3,4,1,-2]; 31
12n_688; [1,2,2,2,1,1,1,2,2,2,2,1]; 23
12n_689; [1,2,2,2,3,1,3,1,1,2,-3,2,1]; 31
12n_690; [1,2,2,-3,1,-3,1,-2,3,-4,-2,3,-4,-3]; 47
12n_691; [1,2,3,3,2,2,-1,2,3,3,3,2,1]; 19
12n_692; [1,2,3,3,2,-1,2,3,3,3,2,2,1]; 23
12n_693; [1,2,2,3,3,4,-2,-3,4,1,2,2,-3,1]; 41
12n_694; [1,2,2,3,1,1,2,2,3,3,2,1,-2]; 18
12n_695; [1,-3,-3,2,1,-3,-3,1,2,-1,2,1,-3]; 28
12n_696; [1,3,-2,3,4,4,1,-2,3,3,4,2,1,-2]; 31
12n_697; [1,2,-3,4,2,-3,4,3,1,2,2,-3,1,-3]; 31
12n_698; [1,2,3,3,2,-1,2,-3,-1,2,2,2,1]; 26
12n_699; [1,2,3,-2,3,4,-3,4,2,-1,2,-3,2,1]; 33
12n_700; [1,1,1,2,-3,2,-3,-1,2,3,3,2,1]; 23
12n_701; [1,2,3,-4,3,4,2,-1,4,2,-3,2,1,-2]; 38
12n_702; [1,2,2,2,3,-2,1,-2,1,-2,-3,-3,-2]; 25
12n_703; [1,2,3,-2,3,1,1,1,-2,1,-2,1,-2]; 27
12n_704; [1,3,-2,3,2,-3,-4,3,2,-4,1,-2,3,-4]; 37
12n_705; [1,2,2,-3,2,-3,-3,4,1,-2,-3,4,3,-2]; 39
12n_706; [1,2,-3,1,2,-4,-3,-4,1,2,-3,-4]; 20
12n_707; [1,1,1,2,-1,2,-1,2,1,1,1,-2]; 21
12n_708; [1,1,-2,1,2,-1,2,-1,-1,-1,2,1]; 22
12n_709; [1,2,2,2,1,-2,-2,-2,1,-2,1,-2]; 24
12n_710; [1,2,2,-1,-1,2,2,1,1,-2,-3,2,-3]; 26
12n_711; [1,2,3,-2,3,1,-2,-2,-2,1,-2,1,-2]; 23
12n_712; [1,-2,1,-2,3,3,-2,1,-2,-2,-2,-3,-2]; 39
12n_713; [1,-2,1,1,1,-2,3,3,-2,1,-2,-3,-2]; 35
12n_714; [1,2,-3,2,-3,2,2,1,1,-2,-2,-3,2]; 29
12n_715; [1,2,-1,2,3,-4,-2,-3,4,-3,2,-3,1,-4]; 38
12n_716; [1,-2,1,-2,3,1,3,1,-2,1,-2,-3,-2]; 33
12n_717; [1,2,2,3,3,2,-1,-1,2,2,-3,1,-2]; 20
12n_718; [1,2,-3,2,-1,2,-3,-2,3,-2,-3,2,1]; 27
12n_719; [1,2,-3,2,-3,2,-3,2,3,3,3,1,-2]; 28
12n_720; [1,2,-3,2,-3,4,2,4,2,3,1,-2,3,-4]; 39
12n_721; [1,2,-1,-1,-1,-1,-1,2,2,2,2,1]; 30
12n_722; [1,2,2,2,2,-1,-1,2,1,1,1,1]; 24
12n_723; [1,2,3,-2,3,2,-1,2,-3,-3,-3,1,-3]; 26
12n_724; [1,3,1,1,1,2,-3,2,-1,2,1,-2,3]; 35
12n_725; [1,2,1,1,1,1,1,2,2,2,2,1]; 20
12n_726; [1,2,4,-1,2,-3,2,3,-2,3,1,3,4,-3]; 41
12n_727; [1,2,3,-4,2,-3,2,-3,-3,1,-2,3,3,-4]; 34
12n_728; [1,2,-3,2,-1,2,-3,-3,1,2,1,2,-3]; 25
12n_729; [1,2,-3,2,-1,2,3,3,1,2,1,2,-3]; 19
12n_730; [1,2,3,1,-2,3,2,-1,2,-3,-3,1,2]; 18
12n_731; [1,2,-3,-4,2,1,3,-2,3,4,4,-2,-3,-3]; 35
12n_732; [1,2,-3,-4,-1,2,3,-4,-1,2,3,3,2,1]; 33
12n_733; [1,2,-3,2,-3,2,-3,2,3,4,-3,4,1,-2]; 35
12n_734; [1,2,3,3,2,-3,-1,2,2,2,-3,2,1]; 28
12n_735; [1,2,2,3,4,-3,4,-2,-3,-1,2,3,-2,3,2,1]; 33
12n_736; [1,2,-3,2,-1,2,3,3,-4,-1,2,3,-4,1]; 35
12n_737; [1,2,3,-2,3,2,-3,-1,2,-3,2,1,-3]; 21
12n_738; [1,2,2,3,3,2,-1,2,-3,-1,2,2,1]; 28
12n_739; [1,2,2,-3,-3,-2,1,-2,3,1,2,2,1]; 29
12n_740; [1,-2,3,1,2,-1,2,-1,2,-3,1,-3,-2]; 25
12n_741; [1,-2,-2,-2,1,-2,3,3,-2,1,-2,-3,-2]; 44
12n_742; [1,2,-3,2,-1,2,3,3,-1,-1,2,2,1]; 29
12n_743; [1,2,-3,-4,2,-4,3,-2,3,4,2,-3,1,-2]; 33
12n_744; [1,2,-3,4,4,3,2,2,3,-4,2,1,-2,-3]; 24
12n_745; [1,-2,3,4,-3,4,-2,-3,-1,2,-3,2,1,-3]; 33
12n_746; [1,2,3,4,-3,4,2,-3,-1,2,-3,2,1,-3]; 20
12n_747; [1,1,1,2,2,-1,-1,2,2,1,1,-2]; 25
12n_748; [1,1,-2,-2,1,1,2,2,2,1,-2,-2]; 24
12n_749; [1,2,2,1,1,2,-1,-1,-1,2,2,1]; 19
12n_750; [1,2,2,-1,-1,2,1,1,1,2,2,1]; 19
12n_751; [1,2,2,-1,-1,2,-1,-1,-1,2,2,1]; 21
12n_752; [1,2,2,2,1,-2,1,-2,-3,2,-3,1,-2]; 23
12n_753; [1,2,-3,2,-1,2,2,3,3,2,-1,2,1]; 33
12n_754; [1,2,3,-2,3,1,-2,1,-2,-2,-2,1,-2]; 29
12n_755; [1,2,3,-2,3,2,2,-3,2,-4,3,-4,1,-2]; 29
12n_756; [1,2,2,-3,-4,3,-4,2,-3,1,-3,-2,3,3]; 29
12n_757; [1,-2,3,4,-2,1,3,-2,3,-4,-4,-2,-3,-3]; 49
12n_758; [1,3,2,2,3,3,4,4,2,3,1,-2,3,-4]; 33
12n_759; [1,2,-3,-4,2,3,-4,-3,-1,2,3,3,2,1]; 30
12n_760; [1,2,-3,2,-3,-4,-4,1,-3,2,-3,-2,3,4]; 29
12n_761; [1,-3,-2,-2,-3,-3,4,-2,-3,2,1,-2,-3,4]; 42
12n_762; [1,2,-3,-3,4,-2,-2,-3,-2,4,-2,-3,1,-2]; 51
12n_763; [1,-2,-2,-3,-3,2,-4,-1,2,3,-2,3,2,-4,3,1]; 68
12n_764; [1,2,2,3,3,2,1,1,2,2,-3,1,-2]; 19
12n_765; [1,2,3,3,-4,3,2,2,3,3,-4,1,-2,-3]; 31
12n_766; [1,2,3,-4,2,2,-1,3,-2,3,2,2,1,-4]; 28
12n_767; [1,1,1,2,-1,2,-1,-1,-1,2,2,1]; 22
12n_768; [1,2,3,3,-2,-2,3,2,2,-3,-3,1,-2]; 18
12n_769; [1,2,3,-2,3,2,-1,2,-3,-3,2,2,1]; 21
12n_770; [1,2,-3,2,-3,2,-1,2,3,3,2,2,1]; 29
12n_771; [1,2,-3,-3,2,-1,2,3,3,2,2,1,-3]; 26
12n_772; [1,-3,2,2,1,1,-2,3,-2,1,1,-2,-3]; 30
12n_773; [1,-2,-2,3,3,-2,1,-2,-2,-2,-3,-2,-2]; 52
12n_774; [1,3,3,-2,3,2,-3,-4,3,2,1,-2,3,-4]; 39
12n_775; [1,2,-3,4,-3,2,-1,-2,-3,-3,4,-2,-3,1]; 47
12n_776; [1,2,-3,2,-3,4,-1,-2,-3,-2,-3,-2,4,1]; 50
12n_777; [1,2,3,3,2,-3,-1,2,-3,-3,-3,2,1]; 28
12n_778; [1,2,-3,-2,1,-2,1,1,2,2,1,1,-3]; 31
12n_779; [1,1,2,-3,2,2,-3,2,-3,1,-2,3,-2]; 30
12n_780; [1,2,-3,2,3,-1,3,-4,-1,2,3,-4,1,-2]; 36
12n_781; [1,2,-3,-1,2,-3,-3,1,2,1,2,-3,-3]; 26
12n_782; [1,-2,-2,3,1,3,1,-2,1,-2,-3,-2,-2]; 37
12n_783; [1,-2,-2,-3,-3,-4,-2,3,2,-4,1,-2,3,-4]; 35
12n_784; [1,-2,-2,-3,-3,4,-2,-3,2,4,1,-2,-3,4]; 44
12n_785; [1,2,-3,-4,3,-4,2,-3,-1,2,3,3,2,1]; 33
12n_786; [1,-2,3,4,4,3,-2,-2,3,-4,2,1,-2,3]; 33
12n_787; [1,2,3,-2,3,1,1,1,-2,-2,1,-2,-2]; 26
12n_788; [1,2,-3,-3,2,2,3,4,-2,-2,-3,4,1,-2]; 41
12n_789; [1,2,3,3,-4,-2,-3,-3,-4,-2,3,-4,1,-2]; 32
12n_790; [1,-2,3,-2,-2,3,1,-2,3,-1,2,1,-2]; 26
12n_791; [1,2,3,3,-2,1,1,-2,1,-2,-3,2,1]; 24
12n_792; [1,2,3,-2,3,1,-2,-2,1,-2,-2,-2,-2]; 27
12n_793; [1,1,-3,1,2,-3,1,2,2,-1,-1,2,1]; 28
12n_794; [1,2,3,-4,-1,-3,2,-3,1,2,2,-3,-3,-4]; 25
12n_795; [1,2,-3,4,-3,-4,-4,-2,3,-2,-3,-3,1,-2]; 45
12n_796; [1,2,2,2,3,3,2,-3,-1,2,-3,2,1]; 30
12n_797; [1,-3,2,3,-2,3,-4,2,3,-2,3,4,2,1,4,-2]; 38
12n_798; [1,-2,3,-2,3,-4,-1,2,3,-2,3,2,-4,1]; 29
12n_799; [1,2,-3,2,-3,4,4,1,3,-2,3,-2,3,-4]; 35
12n_800; [1,2,3,3,-2,1,-2,1,-2,-2,-3,2,1]; 23
12n_801; [1,2,-3,2,3,1,1,2,-1,2,1,3,-2]; 24
12n_802; [1,-2,1,-2,-1,-1,2,2,-3,-1,2,-3,1]; 29
12n_803; [1,1,-2,1,1,-2,3,1,-2,3,2,1,-2]; 21
12n_804; [1,-2,-2,3,1,3,2,2,2,-3,1,-2,-2]; 24
12n_805; [1,2,3,4,-3,2,-3,4,-3,-3,2,1,-2,-3]; 17
12n_806; [1,2,2,1,1,-2,-3,2,-1,2,3,3,2,2,1]; 44
12n_807; [1,2,3,-2,3,1,1,2,-1,2,1,-3,2]; 17
12n_808; [1,2,3,-1,-2,-2,-1,-1,-2,3,-2,-2,1]; 25
12n_809; [1,2,3,-4,3,2,-3,1,-3,-2,3,-2,3,3,3,-4]; 50
12n_810; [1,-2,-2,3,-2,-1,3,4,-1,2,-3,4,1,-2]; 34
12n_811; [1,2,-1,2,1,3,-2,1,-2,3,2,-3,1]; 18
12n_812; [1,2,-1,2,-3,2,1,-3,-2,3,-2,-3,-3]; 25
12n_813; [1,-2,3,-2,3,-1,3,4,-1,2,-3,4,1,-2]; 38
12n_814; [1,2,2,3,4,1,-2,3,-2,3,-4,2,1,-4,-2,3]; 35
12n_815; [1,-2,3,-2,1,-2,-3,-3,-1,2,1,-2,3]; 33
12n_816; [1,-3,-3,2,2,-3,4,-3,2,-3,1,-2,3,4]; 43
12n_817; [1,2,-3,1,2,2,-1,-1,-1,-1,2,1,-3]; 28
12n_818; [1,-2,3,4,-3,4,-2,-3,-3,2,1,-2,-3,-3]; 35
12n_819; [1,2,-1,2,3,1,-2,1,1,-2,-3,1,-3]; 30
12n_820; [1,2,2,-1,2,2,1,1,-2,1,1,1]; 23
12n_821; [1,2,-1,-1,-1,-1,2,2,1,-2,-2,1]; 25
12n_822; [1,1,1,-2,-2,1,2,2,-1,-1,2,1]; 22
12n_823; [1,2,-3,2,2,3,3,3,2,2,-3,1,-2]; 23
12n_824; [1,2,-3,-2,1,-2,-2,-2,1,1,2,2,-3]; 34
12n_825; [1,-2,-2,3,1,3,2,-3,2,-1,2,1,-2]; 37
12n_826; [1,2,2,2,-3,2,-3,4,1,-2,-3,4,3,-2]; 35
12n_827; [1,2,3,-2,3,1,-2,-2,1,-2,1,1,-2]; 21
12n_828; [1,-2,1,1,-2,3,3,-2,1,-2,-3,-2,-2]; 38
12n_829; [1,-2,1,1,2,2,-1,-1,-1,2,2,1]; 28
12n_830; [1,2,2,1,-2,-2,1,1,2,2,2,1]; 20
12n_831; [1,2,2,-1,-1,2,-1,-1,2,2,1,1]; 25
12n_832; [1,2,2,-1,2,2,1,1,-2,-3,2,-3,1]; 21
12n_833; [1,2,2,-3,2,2,-3,-1,-2,3,-2,1,-3]; 30
12n_834; [1,2,3,-2,3,4,4,3,-2,3,3,-4,1,-2]; 39
12n_835; [1,2,3,-1,-2,3,2,-1,2,-3,-3,1,-2]; 19
12n_836; [1,2,2,-3,-1,2,-1,2,2,3,3,2,1]; 24
12n_837; [1,-2,-3,1,-2,4,-3,4,1,-2,-3,4]; 35
12n_838; [1,2,-1,-3,4,2,3,-4,1,-2,3,4]; 21
12n_839; [1,2,1,-3,4,2,-3,4,1,2,-3,4]; 26
12n_840; [1,-3,2,1,-3,2,4,-3,1,2,-3,4]; 25
12n_841; [1,2,3,-4,3,-2,-4,-3,-3,-2,-4,3,1,-2]; 32
12n_842; [1,2,-3,2,4,-1,-2,-3,-3,4,-2,-3,1,4]; 46
12n_843; [1,3,2,-3,2,3,-4,3,2,-4,1,-2,3,-4]; 31
12n_844; [1,2,-3,-4,-3,2,1,-3,-4,-3,5,4,-2,-3,4,3,-5]; 53
12n_845; [1,-2,1,-2,3,3,-2,1,1,1,-2,-3,-2]; 30
12n_846; [1,2,-3,4,4,-3,2,-3,2,-3,-4,1,-3,-2]; 25
12n_847; [1,-2,3,4,-3,-2,4,-1,2,-3,2,-3,2,1]; 39
12n_848; [1,1,2,-3,-2,1,-2,1,-2,3,3,2,1]; 24
12n_849; [1,2,-3,2,-3,2,-1,2,3,3,3,2,1]; 24
12n_850; [1,2,2,1,1,2,2,1,1,1,1,-2]; 23
12n_851; [1,2,2,1,1,2,2,3,-2,3,2,1,-2]; 18
12n_852; [1,-2,1,-2,3,-2,-2,1,-2,3,2,1,-2]; 25
12n_853; [1,2,2,-3,2,-3,-1,-2,-2,-3,-3,2,1]; 27
12n_854; [1,2,3,-4,-1,-2,3,-4,2,2,3,1,3,-4]; 30
12n_855; [1,1,1,-2,-2,3,3,-2,1,-2,-3,-2,-2]; 39
12n_856; [1,-3,2,-3,4,4,-3,-3,2,1,-2,-3,-3,-4]; 30
12n_857; [1,2,-3,4,-3,-2,4,-3,-3,-2,4,-3,1,-2]; 46
12n_858; [1,2,3,-4,-2,-4,-3,-3,-2,-4,3,-4,1,-2]; 35
12n_859; [1,2,-3,4,-2,4,-3,-3,-2,4,-3,4,1,-2]; 45
12n_860; [1,-2,3,1,2,2,-1,2,2,-3,1,-3,-2]; 24
12n_861; [1,2,-3,-3,2,-1,2,2,3,-2,3,2,1]; 23
12n_862; [1,2,3,3,2,-1,2,-3,2,-3,-3,2,1]; 28
12n_863; [1,2,3,3,2,-1,2,2,-3,2,-3,2,1]; 27
12n_864; [1,2,-3,2,2,2,1,-2,-3,-3,2,2,-3]; 25
12n_865; [1,-3,-3,2,-3,2,1,-2,-3,-3,2,2,-3]; 25
12n_866; [1,-2,1,-2,3,-2,-2,-1,2,3,2,1,-2]; 24
12n_867; [1,2,-3,2,-1,2,3,3,-2,3,3,2,1]; 23
12n_868; [1,2,-3,-1,2,-3,-2,1,-2,3,3,1,-2]; 32
12n_869; [1,-3,-3,4,2,2,-3,4,2,-3,1,-2,3,4]; 41
12n_870; [1,2,3,3,4,-2,-3,-3,4,-2,-3,4,1,-2]; 32
12n_871; [1,2,-1,2,-3,4,2,3,1,3,2,-3,4,-3]; 33
12n_872; [1,2,-3,-3,4,-2,-3,-3,4,-2,-3,4,1,-2]; 48
12n_873; [1,2,-3,2,-4,-3,1,2,-3,-4,2,-3]; 21
12n_874; [1,2,3,-1,3,-2,1,3,-2,3,-2,1,-2]; 25
12n_875; [1,2,3,-2,3,1,-2,-2,1,1,1,-2,-2]; 23
12n_876; [1,2,3,4,-3,4,2,-3,-3,2,1,-2,-3,-3]; 19
12n_877; [1,-3,2,-3,4,2,-3,1,2,-3,4,2]; 25
12n_878; [1,2,-3,4,4,2,-3,-1,-2,-2,-3,-4,3,3,2,1]; 48
12n_879; [1,-2,-2,-1,-1,2,-1,2,-3,-1,2,-3,1]; 31
12n_880; [1,-3,2,-1,2,3,1,-2,1,-2,1,-2,-3]; 27
12n_881; [1,3,2,-3,2,3,-4,-1,2,3,-2,3,2,4,1,4]; 51
12n_882; [1,1,1,2,2,-1,2,2,1,1,1,-2]; 21
12n_883; [1,-2,1,-2,3,3,-2,1,-2,-3,-2,-2,-2]; 40
12n_884; [1,2,3,-2,3,-4,2,-4,-3,2,-3,4,1,-2]; 29
12n_885; [1,-3,2,3,-2,-4,3,-2,3,-4,1,-2,3,-4]; 47
12n_886; [1,2,3,-2,3,4,-2,4,3,-2,3,-4,1,-2]; 35
12n_887; [1,2,2,-1,2,-1,2,-1,2,2,1,1]; 25
12n_888; [1,1,2,2,2,1,1,1,2,2,2,1]; 23


==> anc/braids_13.csv <==
Knot; [Braid word]; #(simple walks)
13_1; [1,-2,1,3,2,2,4,-3,5,4,-3,4,-5,4,-3,-3,-2]; 144
13_2; [1,-2,-5,4,3,2,2,1,-3,-3,-5,4,-3,-3,-2]; 71
13_3; [1,-2,1,3,2,2,4,4,5,4,-3,4,-5,4,-3,-3,-2]; 150
13_4; [1,1,1,2,2,-4,-3,-3,-2,-1,3,-4,3,2,2,1]; 50
13_5; [1,1,2,3,3,-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1]; 32
13_6; [1,-3,4,-3,2,2,4,-3,-3,2,-1,2,2,1]; 38
13_7; [1,-4,5,-4,3,2,2,2,1,5,-4,-4,-3,-3,-2]; 68
13_8; [1,1,1,3,3,2,2,1,1,-4,3,-4,3,-2]; 66
13_9; [1,1,2,4,4,3,3,2,1,-5,4,-5,4,-3,-2]; 59
13_10; [1,5,-4,3,3,-2,1,-2,5,-4,3,-2,-2]; 82
13_11; [1,4,3,-2,1,-2,-5,4,3,-5,-4,3,-2,3,-2]; 90
13_12; [1,2,-3,4,5,-3,4,-2,-3,1,-3,-2,3,-2,-4,-4,-5,-3,4]; 181
13_13; [1,-2,1,3,4,3,-2,-5,4,3,-5,-4,3,3,-2]; 97
13_14; [1,1,1,1,3,3,2,2,1,-4,3,-4,3,-2]; 65
13_15; [1,4,4,3,3,2,-5,4,-5,4,-3,2,-1,2,1]; 75
13_16; [1,1,1,1,1,3,-2,-2,1,1,-2,3,-2]; 52
13_17; [1,2,-3,4,-3,2,2,4,-3,-3,2,-1,2,1]; 67
13_18; [1,-5,4,3,-5,-4,3,3,-2,1,1,3,4,3,-2]; 92
13_19; [1,1,4,-3,-3,2,-1,-3,4,-3,2,2,2,1]; 53
13_20; [1,2,5,-4,-4,3,-2,-1,-4,5,-4,3,3,2,1]; 29
13_21; [1,-2,6,-5,4,3,2,2,1,-3,6,-5,-4,-4,-3,-2]; 81
13_22; [1,-2,1,4,3,-2,-5,4,4,3,-5,-5,-4,3,-2]; 97
13_23; [1,3,2,2,4,-3,5,4,-3,2,1,4,-5,4,-3,-3,-2]; 83
13_24; [1,4,-3,-2,-5,4,-3,4,-3,2,1,-5,4,-3,-2]; 83
13_25; [1,4,-3,-2,-5,4,-5,4,-3,2,1,-3,-2,-2,-2]; 89
13_26; [1,-2,5,-4,-3,-6,5,-6,5,-4,3,2,1,-4,-3,-2]; 73
13_27; [1,4,3,3,2,4,5,4,-3,4,-5,4,-3,-2,-2,1,-2]; 129
13_28; [1,-4,5,-4,3,2,2,1,1,5,-4,-4,-3,-3,-2]; 92
13_29; [1,1,3,3,2,2,1,1,1,-4,3,-4,3,-2]; 66
13_30; [1,3,2,4,-3,-5,4,-3,-2,-2,1,-2,4,5,4,3,-2]; 89
13_31; [1,4,-3,-2,-3,-5,4,-3,2,1,4,-5,4,-3,-2]; 89
13_32; [1,1,2,2,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 48
13_33; [1,-2,1,3,2,4,-3,5,4,-3,2,4,-5,4,-3,-3,-2]; 139
13_34; [1,-3,-3,-2,-2,1,-2,-2,4,-3,4,-3,2,1]; 67
13_35; [1,-2,-2,4,-3,4,-3,2,1,-3,-3,-2,-2,-2]; 59
13_36; [1,-2,-3,-3,5,-4,5,-4,3,2,1,-4,-4,-3,-2]; 55
13_37; [1,2,-3,4,-3,2,4,-3,-3,2,-1,2,2,1]; 57
13_38; [1,5,-4,3,5,-4,3,-2,1,-2,3,-2,-2]; 77
13_39; [1,-2,-5,-5,4,3,2,2,1,-3,-3,-5,4,-3,-2]; 72
13_40; [1,1,1,1,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 39
13_41; [1,2,2,3,3,-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1]; 34
13_42; [1,-2,-5,4,3,2,2,1,-3,-3,-3,-5,4,-3,-2]; 77
13_43; [1,-2,-4,5,-4,-3,-3,-2,-1,-3,5,-4,5,-4,3,2,1]; 91
13_44; [1,2,-3,4,-3,4,-2,3,-5,1,-2,-3,-4,-4,-3,-3,4,5,-2]; 161
13_45; [1,1,3,2,4,-3,5,4,-3,2,1,4,-5,4,-3,-3,-2]; 83
13_46; [1,-3,4,-3,-2,1,-2,1,-2,4,-3,-3,2,1]; 51
13_47; [1,1,1,3,3,2,2,2,1,-4,3,-4,3,-2]; 53
13_48; [1,1,1,1,3,-2,-2,1,1,1,-2,3,-2]; 52
13_49; [1,-3,4,-3,2,2,2,4,-3,-3,2,-1,2,1]; 43
13_50; [1,-2,-2,-4,-4,3,-2,-1,5,-4,5,-4,3,2,1]; 75
13_51; [1,4,-3,-3,2,-1,-3,4,-3,2,2,2,2,1]; 49
13_52; [1,2,2,5,-4,-4,3,-2,-1,-4,5,-4,3,2,1]; 53
13_53; [1,-2,1,3,3,4,3,-2,-5,4,3,-5,-4,3,-2]; 94
13_54; [1,4,-3,-2,-3,-5,4,-5,4,-3,2,1,1,-3,-2]; 93
13_55; [1,-2,-2,-5,-5,-4,-3,-3,5,-4,3,2,1,-4,-3,-3,-2]; 75
13_56; [1,-4,-4,5,-4,-3,-2,-2,-4,5,-4,3,-2,1,-2]; 91
13_57; [1,2,2,4,-3,-3,2,-1,2,-3,4,-3,2,1]; 63
13_58; [1,-5,4,-3,-2,-3,4,-3,-3,2,1,-5,4,-3,-2]; 95
13_59; [1,1,2,2,3,-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1]; 30
13_60; [1,-2,-2,-5,-5,4,-3,2,1,-5,-4,-4,-3,-3,-2]; 68
13_61; [1,1,4,-3,4,-3,-3,-2,-2,1,1,1,3,-2]; 60
13_62; [1,5,-4,5,-4,-4,-3,-3,2,-1,4,-3,2,2,1]; 55
13_63; [1,2,4,-3,-3,2,-1,2,2,-3,4,-3,2,1]; 71
13_64; [1,-2,1,-2,4,-3,4,-3,2,1,-3,-3,-2,-2]; 57
13_65; [1,4,4,-5,-5,-4,-3,2,-1,5,4,4,3,3,3,2,1]; 46
13_66; [1,1,5,-4,-4,3,-2,1,-4,5,-4,3,-2]; 73
13_67; [1,-3,-3,-2,1,-2,1,-2,4,-3,4,-3,2,1]; 55
13_68; [1,1,1,4,-5,4,3,-2,1,3,-5,-4,-4,-3,-2]; 66
13_69; [1,4,5,4,3,3,2,4,4,-3,-5,4,-3,-2,-2,1,-2]; 111
13_70; [1,-2,-5,4,-5,4,-3,2,1,-3,-2,4,4,-3,-2]; 90
13_71; [1,-4,5,-4,-3,-2,-2,-4,-4,5,-4,3,-2,1,-2]; 84
13_72; [1,-5,4,3,-2,1,-2,-3,-5,4,-3,-3,-3,2,2]; 118
13_73; [1,-2,1,3,2,2,2,4,-3,5,4,-3,4,-5,4,-3,-2]; 137
13_74; [1,-2,-5,4,4,-3,2,1,-3,-2,4,-5,4,-3,-2]; 91
13_75; [1,-2,-6,5,4,3,2,2,1,-3,-4,-6,5,-4,-3,-2]; 62
13_76; [1,4,4,5,4,3,3,2,4,4,-5,4,-3,-2,-2,1,-2]; 111
13_77; [1,-2,-2,4,-3,-3,4,-3,2,1,4,-3,-3,-2]; 59
13_78; [1,-4,-3,2,-1,5,-4,-3,-6,5,-6,5,-4,3,2,1]; 57
13_79; [1,-2,-5,4,3,2,2,1,-3,-5,4,-3,-3,-3,-2]; 74
13_80; [1,-2,-2,-3,-3,4,-3,4,-3,2,1,-3,-3,-2]; 69
13_81; [1,1,-3,-3,-2,1,-2,-2,4,-3,4,-3,2,1]; 57
13_82; [1,1,1,1,1,1,3,-2,-2,1,-2,3,-2]; 59
13_83; [1,2,2,-3,4,-3,2,4,-3,-3,2,-1,2,1]; 61
13_84; [1,-3,4,-3,2,4,-3,-3,2,-1,2,2,2,1]; 46
13_85; [1,-2,-2,3,3,2,1,-3,-2,-2,-2,-2,-2,-2,-2]; 83
13_86; [1,2,2,2,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 43
13_87; [1,1,1,2,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 38
13_88; [1,-3,-3,-2,1,-2,-2,-2,4,-3,4,-3,2,1]; 65
13_89; [1,2,-3,4,5,2,-4,3,-4,-3,-1,-3,-2,-2,-5,-3,4,2,-3]; 191
13_90; [1,-4,-4,-3,2,-1,-3,-3,5,-4,5,-4,3,2,1]; 39
13_91; [1,2,-4,5,-4,3,5,-4,-4,3,-2,-1,3,2,1]; 33
13_92; [1,2,3,3,3,-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1]; 26
13_93; [1,4,-5,4,-3,-2,-2,-5,4,4,-3,2,1,-3,-2]; 77
13_94; [1,-3,-3,-4,5,-4,-3,-2,-2,-4,5,4,4,3,-2,1,-2]; 131
13_95; [1,3,2,-4,5,-4,3,5,-4,-4,3,-2,-2,-1,3,2,1]; 71
13_96; [1,-2,-4,-4,-4,-3,-3,-2,-1,-3,5,-4,5,-4,3,2,1]; 93
13_97; [1,-2,-2,-3,5,-4,5,-4,3,2,1,-4,-4,-3,-2]; 41
13_98; [1,4,-3,4,-3,-3,-2,-2,1,1,1,1,3,-2]; 57
13_99; [1,4,-3,2,5,-4,5,-4,-4,-3,-3,2,-1,2,1]; 46
13_100; [1,-2,4,-3,4,-3,2,1,-3,-3,-3,-3,-3,-2]; 73
13_101; [1,2,2,2,3,-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1]; 25
13_102; [1,4,4,-3,-2,-2,-5,4,-5,4,-3,2,1,-3,-2]; 76
13_103; [1,-4,5,-4,-3,-3,2,-3,2,1,5,-4,-4,3,-2]; 66
13_104; [1,-3,-3,-2,-2,-2,1,-2,4,-3,4,-3,2,1]; 71
13_105; [1,-4,-4,-3,-2,1,-2,-3,5,-4,5,-4,3,2,1]; 57
13_106; [1,-2,-2,5,-4,-3,-3,2,1,5,-4,-3,-3,-3,-2]; 69
13_107; [1,-3,4,-3,-2,-2,-2,1,-2,4,-3,-3,2,1]; 65
13_108; [1,-2,4,-3,4,-3,2,1,-3,-3,-3,-2,-2,-2]; 67
13_109; [1,-2,-3,5,-4,5,-4,3,2,1,-4,-4,-4,-3,-2]; 51
13_110; [1,-2,-3,-4,6,-5,6,-5,4,3,2,1,-5,-4,-3,-2]; 39
13_111; [1,1,2,2,-4,-4,-3,-3,-2,-1,3,-4,3,3,2,1]; 45
13_112; [1,1,3,3,2,2,1,-4,3,3,-4,-4,3,-2]; 74
13_113; [1,1,3,3,-2,-2,1,1,1,-2,3,-2,-2]; 57
13_114; [1,-3,4,-3,-3,2,-1,4,4,-3,-3,2,2,1]; 47
13_115; [1,-5,-5,4,-3,-2,4,-5,4,4,-3,2,1,-3,-2]; 88
13_116; [1,1,1,1,3,3,-2,-2,1,-2,3,-2,-2]; 58
13_117; [1,4,4,-3,-3,2,-3,4,-3,-3,2,-1,2,1]; 52
13_118; [1,1,-2,-2,1,3,-2,-2,-2,-2,-2,3,-2]; 84
13_119; [1,2,2,2,-4,-4,-3,-3,-2,-1,3,-4,3,3,2,1]; 39
13_120; [1,-3,4,-3,-2,-2,4,4,3,-2,1,1,-2,-2]; 77
13_121; [1,4,-3,-3,-3,-2,-2,1,-2,-2,4,-3,2,1]; 64
13_122; [1,5,-4,-3,-2,-2,1,-2,-2,-3,5,-4,3,2,1]; 46
13_123; [1,3,3,2,2,2,1,-4,3,3,-4,-4,3,-2]; 62
13_124; [1,1,1,3,3,-2,-2,1,1,-2,3,-2,-2]; 57
13_125; [1,3,3,2,2,2,1,-4,3,3,3,-4,3,-2]; 63
13_126; [1,1,3,3,2,2,1,4,-5,4,3,-5,-4,3,-2]; 77
13_127; [1,-6,5,4,4,3,2,2,1,1,-6,5,-4,-3,-3,-2]; 114
13_128; [1,5,-4,3,2,2,2,1,5,5,-4,-4,-3,-3,-2]; 68
13_129; [1,-4,3,3,2,2,1,1,-4,-4,3,-4,3,-2]; 67
13_130; [1,1,5,-4,3,2,2,1,5,-4,-4,-4,-3,-3,-2]; 80
13_131; [1,1,5,-4,3,2,2,1,6,-5,6,-5,-4,-3,-3,-2]; 79
13_132; [1,1,5,4,4,3,3,2,2,1,5,5,-4,3,-2]; 84
13_133; [1,1,1,-4,-4,-3,-3,-2,-2,1,1,-4,3,-2]; 70
13_134; [1,1,-5,-4,-4,-3,-3,2,-1,-5,-5,4,-3,2,1]; 79
13_135; [1,1,4,-3,-2,-2,-1,-1,2,4,3,3,3,2,2,1]; 65
13_136; [1,4,-3,-2,-2,-1,-1,-1,2,4,3,3,3,2,2,1]; 65
13_137; [1,-4,3,3,2,2,1,1,-4,3,-4,3,3,-2]; 67
13_138; [1,1,4,4,-3,-3,2,-1,4,-3,2,-3,2,1]; 53
13_139; [1,-2,1,1,3,-2,-2,1,3,3,-2,-2,-2]; 61
13_140; [1,-3,-2,-2,-4,3,3,-2,-2,-1,-4,-4,3,3,2,1]; 69
13_141; [1,1,3,2,4,-3,2,2,1,-3,-4,-4,-3,-3,-2,-2]; 53
13_142; [-1,-1,2,-3,2,2,1,4,-3,-3,2,4,4,-3,-2,-2]; 102
13_143; [1,-4,3,2,2,1,1,5,-4,5,-4,-4,-3,-3,-2]; 91
13_144; [1,-4,3,2,2,1,1,5,-4,5,5,-4,-3,-3,-2]; 92
13_145; [1,1,3,3,2,2,1,3,3,-4,3,-4,3,-2]; 80
13_146; [1,1,3,3,2,2,1,-4,-4,-4,3,-4,3,-2]; 73
13_147; [1,1,3,3,2,2,1,3,-4,-4,3,-4,3,-2]; 75
13_148; [1,2,5,5,-4,-3,-2,-2,-1,3,5,4,4,3,2,2,1]; 76
13_149; [1,-3,2,-1,-5,-4,-4,-3,-3,-5,-5,4,-3,2,1]; 62
13_150; [1,3,3,2,2,2,1,4,3,-5,4,3,-5,-4,-4,3,-2]; 115
13_151; [1,1,5,-4,3,2,2,1,5,5,5,-4,-3,-3,-2]; 80
13_152; [1,-4,3,3,2,2,1,1,-4,-4,-4,-4,3,-2]; 78
13_153; [1,2,-1,-5,-5,-4,-4,-3,-3,2,-5,4,-3,2,1]; 76
13_154; [1,1,3,3,2,2,1,4,3,-5,4,3,-5,-4,-4,3,-2]; 139
13_155; [1,-6,5,-4,-3,2,-3,2,1,-6,-6,-5,-5,-4,3,-2]; 74
13_156; [1,1,4,3,2,2,2,1,-5,-5,-5,-4,-3,5,4,-3,-2]; 67
13_157; [1,1,-2,-4,-3,-3,-2,-2,-1,-1,-1,-4,-4,3,2,1]; 69
13_158; [1,6,6,-5,-4,-4,-3,2,-1,6,5,5,4,-3,2,1]; 74
13_159; [1,1,4,-5,4,3,3,2,2,1,-5,-5,-4,3,-2]; 78
13_160; [1,-4,3,3,3,2,2,1,1,-4,-4,3,3,-2]; 79
13_161; [1,4,-3,2,2,4,4,-3,-3,2,-1,2,2,1]; 44
13_162; [1,1,1,-4,3,3,2,2,1,1,-4,-4,3,-2]; 68
13_163; [1,1,2,-5,4,4,3,3,2,1,-5,-5,4,-3,-2]; 59
13_164; [1,1,5,-4,3,3,-2,1,5,-4,3,-2,-2]; 80
13_165; [1,1,3,2,2,4,-3,2,1,-4,-4,-4,-3,-3,-2,-2]; 59
13_166; [1,1,-4,-4,-4,-3,2,-3,2,-1,4,3,3,3,2,1]; 43
13_167; [1,1,1,1,3,-2,1,-2,1,3,3,-2,-2]; 59
13_168; [1,4,-3,2,-3,2,4,4,-3,-3,2,-1,2,1]; 47
13_169; [1,-4,3,3,3,3,3,2,2,1,1,-4,3,-2]; 88
13_170; [1,2,2,5,5,-4,-3,-2,-2,-1,3,5,4,4,3,2,1]; 61
13_171; [1,1,4,4,4,3,3,3,2,2,1,3,-4,-4,-3,-2]; 79
13_172; [1,1,4,-5,4,3,3,3,2,2,1,-5,-4,3,-2]; 71
13_173; [1,-2,-3,-6,-6,5,-4,3,2,1,-6,-5,-5,-4,-3,-2]; 58
13_174; [1,-4,3,3,2,2,1,1,1,1,-4,-4,3,-2]; 67
13_175; [1,-5,-5,4,-3,2,-5,4,4,3,3,2,-1,2,1]; 55
13_176; [1,1,1,1,1,3,-2,1,1,3,3,-2,-2]; 59
13_177; [1,2,4,-3,2,2,4,4,-3,-3,2,-1,2,1]; 67
13_178; [1,1,4,3,-2,1,-5,4,4,3,-5,-5,-4,3,-2]; 91
13_179; [1,1,4,4,-3,-3,2,-1,4,-3,2,2,2,1]; 53
13_180; [1,2,5,5,-4,-4,3,-2,-1,5,-4,3,3,2,1]; 29
13_181; [1,-2,1,1,1,3,2,2,2,1,-3,-3,-3,-2,-2]; 47
13_182; [1,1,-3,-2,-2,-2,-1,-4,-4,-3,2,4,-3,2,2,1]; 73
13_183; [1,1,-3,-2,-2,-4,3,3,-2,-1,-4,-4,3,3,2,1]; 68
13_184; [1,-2,-2,-2,-2,1,-2,3,3,3,2,1,-3,-3,-2]; 59
13_185; [1,2,2,-4,-4,-3,-3,-2,-2,-1,3,-4,3,3,2,1]; 51
13_186; [1,-2,1,1,1,1,3,2,2,2,1,-3,-3,-3,-2]; 47
13_187; [1,1,-3,-2,-2,-2,-1,-4,-4,-3,4,-3,2,-3,2,1]; 77
13_188; [1,1,1,-3,-3,-2,-2,-1,-1,-1,2,-3,2,2,1]; 55
13_189; [1,-3,2,-1,-4,-3,2,-3,-3,-3,-4,-4,3,2,2,1]; 43
13_190; [1,1,5,-4,3,2,2,1,5,5,-4,-4,-3,-3,-2]; 80
13_191; [1,5,4,4,3,3,2,2,2,1,5,5,-4,3,-2]; 69
13_192; [1,5,-4,3,2,2,2,1,5,-4,-4,-4,-3,-3,-2]; 67
13_193; [1,1,3,3,2,2,1,-4,3,3,3,-4,3,-2]; 76
13_194; [1,-4,3,3,2,2,2,1,-4,-4,3,-4,3,-2]; 57
13_195; [1,-4,-4,3,3,2,2,2,1,-4,-4,-4,3,-2]; 62
13_196; [1,1,4,4,-3,-2,-2,-1,-1,2,4,3,3,2,2,1]; 76
13_197; [1,4,4,-3,-2,-2,-1,-1,-1,2,4,3,3,2,2,1]; 75
13_198; [1,-4,3,3,2,2,2,1,-4,3,-4,3,3,-2]; 57
13_199; [1,1,2,2,3,-4,3,3,-2,1,-2,1,-4,-4,-3,-2]; 68
13_200; [1,3,-2,-2,1,3,3,-2,1,-2,-2,-2,-2]; 67
13_201; [1,2,-1,-3,-3,-2,-2,-4,-4,3,3,-4,3,2,2,1]; 81
13_202; [1,-6,5,4,4,3,2,2,2,1,-6,5,-4,-3,-3,-2]; 82
13_203; [1,1,-4,3,3,2,2,1,1,1,-4,-4,3,-2]; 68
13_204; [1,-3,4,-3,-3,-2,-2,1,-2,-4,-4,3,-4,3,2,1]; 81
13_205; [1,-2,1,1,1,3,-2,-2,1,3,3,-2,-2]; 62
13_206; [1,4,-3,-3,2,4,4,-3,-3,2,-1,-3,2,1]; 50
13_207; [1,5,-4,3,3,-2,1,5,-4,3,-2,3,-2]; 81
13_208; [1,1,4,3,-2,1,-5,4,3,-5,-4,3,-2,3,-2]; 79
13_209; [1,4,-3,2,4,-3,2,-1,-3,2,2,1,1,1]; 41
13_210; [1,2,5,-4,3,5,-4,3,-2,-1,-4,3,3,2,1]; 26
13_211; [1,2,-1,-3,-3,-2,-2,-2,-4,3,-4,3,2,2,1,1]; 88
13_212; [1,4,-3,-2,4,-3,-5,4,-5,4,-3,2,1,-3,-2]; 85
13_213; [1,-5,4,-3,-2,-5,4,-3,2,1,-3,4,-3,-3,-2]; 82
13_214; [1,1,3,-2,4,3,-2,1,-5,4,3,-5,-4,3,-2]; 80
13_215; [1,4,-3,2,4,-3,-3,-3,2,-1,-3,2,2,1]; 46
13_216; [1,5,4,-3,2,4,3,-5,-5,-4,-3,2,-3,2,1,1,-2]; 59
13_217; [1,1,3,4,-5,4,3,2,2,1,4,-5,-4,3,-4,3,-2]; 123
13_218; [1,1,-2,3,-2,1,1,1,4,3,-2,3,-4,-4,-3,-2]; 70
13_219; [1,1,2,-3,4,-3,2,1,5,4,-3,4,-5,-5,-4,-3,-2]; 59
13_220; [1,-2,1,1,3,-2,1,3,-2,-2,-2,-2,-2]; 67
13_221; [1,2,-1,-3,-3,-2,-2,-2,-4,3,-4,3,2,2,2,1]; 72
13_222; [1,1,1,-3,-2,-2,-4,3,-2,-2,-1,-4,3,3,2,1]; 54
13_223; [1,-3,2,-1,-4,-4,-3,-3,-3,-5,4,-5,4,3,3,2,1]; 90
13_224; [1,-2,-2,-3,5,-4,5,-4,3,3,2,1,-3,-4,-4,-3,-2]; 96
13_225; [-1,-1,2,-3,2,2,2,2,1,4,-3,2,4,-3,-2,-2]; 97
13_226; [1,5,4,-3,4,-5,-5,-4,-3,2,-3,4,-3,2,-1,2,1]; 69
13_227; [1,-2,4,3,-2,1,1,-5,4,3,-2,-5,-4,3,-2]; 84
13_228; [1,-3,-4,-4,-3,-2,1,-2,-3,5,-4,5,-4,3,3,2,1]; 128
13_229; [1,-3,4,-3,-3,-3,-2,-2,-3,4,4,3,3,-2,1,-2]; 151
13_230; [1,2,-5,-5,-4,3,-4,-5,4,3,-2,-1,3,-4,3,2,1]; 62
13_231; [1,3,4,-5,4,3,2,2,2,1,4,-5,-4,3,-4,3,-2]; 113
13_232; [1,1,1,-2,3,-2,1,1,4,3,-2,3,-4,-4,-3,-2]; 70
13_233; [1,1,3,2,2,1,-4,-4,3,-4,3,-4,3,-2]; 67
13_234; [1,3,2,2,2,1,-4,3,3,-4,3,-4,3,-2]; 55
13_235; [1,-2,1,-2,3,-2,-2,1,3,3,-2,1,-2]; 57
13_236; [1,1,-2,-2,1,-2,-2,3,-2,-2,3,3,-2]; 79
13_237; [1,1,-2,-2,1,-2,-2,3,-2,-2,-2,3,-2]; 78
13_238; [1,4,-3,-2,-2,1,-2,-2,-2,-2,4,-3,2,1]; 74
13_239; [1,3,3,-2,-2,1,1,-2,1,-2,3,-2,-2]; 64
13_240; [1,4,4,-3,2,-3,4,-3,-3,2,-1,2,2,1]; 46
13_241; [1,-2,1,-2,-3,-2,4,-3,-3,-2,-2,4,4,3,3,-2]; 135
13_242; [1,3,3,-2,1,1,-2,1,1,-2,3,-2,-2]; 58
13_243; [1,1,-2,1,-2,1,-2,3,-2,-2,3,3,-2]; 61
13_244; [1,3,3,-2,1,-2,-2,1,-2,-2,3,-2,-2]; 65
13_245; [1,1,4,3,-2,1,-5,4,3,-2,-5,-4,3,-2,-2]; 83
13_246; [1,1,3,2,2,1,4,4,5,4,-3,4,-5,4,-3,-3,-2]; 92
13_247; [1,1,3,2,2,1,3,-4,3,3,-4,-4,3,-2]; 75
13_248; [1,1,3,2,2,1,5,4,4,3,5,5,-4,3,-2]; 83
13_249; [1,1,3,2,2,1,3,-4,3,3,3,-4,3,-2]; 76
13_250; [1,1,1,-4,-3,-3,-2,-4,-4,3,-2,1,1,-2]; 66
13_251; [1,1,3,2,2,1,3,4,-5,4,3,-5,-4,3,-2]; 81
13_252; [1,-3,2,-1,-5,-4,-4,-3,-5,-5,4,-3,2,1,1]; 69
13_253; [1,1,-2,1,-2,1,3,3,-2,-2,3,-2,-2]; 58
13_254; [1,1,-2,-2,1,3,-2,-2,-2,-2,3,3,-2]; 81
13_255; [1,2,2,-4,-4,-3,-3,-3,-2,-1,3,-4,3,3,2,1]; 45
13_256; [1,-2,3,-2,-2,1,1,1,3,3,-2,-2,-2]; 61
13_257; [1,-2,1,-2,-3,-3,4,-3,-3,-2,4,4,3,-2]; 79
13_258; [1,4,-3,2,-3,4,4,-3,-3,-2,1,-2,1,1]; 66
13_259; [1,-3,-3,4,-3,-3,-2,4,4,3,-2,1,1,-2]; 67
13_260; [1,1,1,-2,1,1,3,3,-2,-2,3,-2,-2]; 53
13_261; [1,4,4,-3,-3,4,-3,-3,2,-1,-3,2,2,1]; 40
13_262; [1,1,1,2,2,-3,2,1,1,-4,-4,-3,-3,-4,3,-2]; 86
13_263; [1,1,2,3,3,-4,3,2,1,-5,-5,-4,-4,-5,4,-3,-2]; 79
13_264; [1,5,-4,3,-2,-2,1,1,-2,5,-4,3,-2]; 79
13_265; [1,-2,1,-2,-2,1,-2,3,-2,-2,3,3,-2]; 65
13_266; [1,-3,-3,-3,2,-1,4,-3,-3,4,4,-3,2,1]; 53
13_267; [1,5,5,-4,-4,5,-4,-4,-3,2,-1,4,-3,2,1]; 59
13_268; [1,3,2,2,2,1,-4,-4,3,-4,3,-4,3,-2]; 55
13_269; [1,1,3,2,2,1,-4,3,3,-4,3,-4,3,-2]; 67
13_270; [1,1,3,3,-2,1,1,-2,1,-2,3,-2,-2]; 55
13_271; [1,1,-2,-2,1,3,-2,-2,3,-2,-2,3,-2]; 69
13_272; [1,-2,3,-2,-2,1,3,3,-2,1,1,-2,-2]; 61
13_273; [1,1,3,-4,3,3,2,2,2,1,-4,-4,3,-2]; 54
13_274; [1,-5,-4,-4,-3,-2,1,-2,-5,-5,4,3,-2,-1,3,2,1]; 75
13_275; [1,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-3,-2,-2]; 59
13_276; [1,1,-3,-2,-2,1,-3,-2,4,-3,-3,-3,4,-3,2,2]; 133
13_277; [1,5,-4,-3,-2,-2,1,-3,-2,-3,-3,5,-4,3,2,2,1]; 142
13_278; [1,1,3,2,4,-3,2,2,1,-4,-4,-4,-3,-3,-3,-2]; 54
13_279; [1,1,3,3,3,3,2,2,1,-4,3,-4,3,-2]; 76
13_280; [1,-5,-4,-4,-3,-2,-2,-1,-3,-5,-5,4,-3,2,1,-3,2]; 88
13_281; [1,-5,-4,-4,-4,-3,-2,1,-2,-5,4,3,-2,-1,3,2,1]; 70
13_282; [1,1,5,-4,3,2,2,1,5,-4,-3,-3,-3,-3,-2]; 77
13_283; [1,-4,3,2,2,1,1,5,-4,5,-4,-3,-3,-3,-2]; 83
13_284; [1,-4,3,3,3,3,2,2,1,1,-4,-4,3,-2]; 82
13_285; [1,-5,-5,-4,-4,-3,-2,-2,-1,-3,2,1,-5,4,-3,2,1]; 93
13_286; [1,1,3,3,3,2,2,1,3,-4,3,-4,3,-2]; 76
13_287; [1,1,3,3,3,2,2,1,-4,-4,3,-4,3,-2]; 72
13_288; [1,-2,-2,-2,-5,-5,4,-3,2,1,-5,-4,-4,-3,-2]; 70
13_289; [1,1,4,4,-5,4,3,2,2,1,-5,-5,-4,3,-2]; 72
13_290; [1,-2,1,3,-2,-2,1,1,3,3,-2,-2,-2]; 55
13_291; [1,1,1,3,-2,1,-2,1,1,3,3,-2,-2]; 53
13_292; [1,-5,-4,-4,-3,-2,-5,-5,4,3,-2,-2,-1,3,3,2,1]; 86
13_293; [1,-5,-5,-4,-3,2,5,4,4,-3,2,2,2,1,4,3,-2]; 77
13_294; [1,-4,-3,5,4,-3,2,2,2,1,4,-5,-5,-5,-4,3,-2]; 83
13_295; [1,1,3,2,2,1,4,3,-5,4,3,3,-5,-4,-4,3,-2]; 134
13_296; [1,1,2,-1,-5,-5,-4,-4,-3,2,-5,4,-3,2,1]; 75
13_297; [1,-3,4,-3,-2,-2,4,4,3,-2,1,-2,-2,-2]; 79
13_298; [1,5,-4,-3,-3,-2,1,-2,-3,-3,5,-4,3,2,1]; 61
13_299; [1,2,4,-3,2,4,4,-3,-3,2,-1,2,2,1]; 57
13_300; [1,1,3,-2,1,5,-4,3,5,-4,3,-2,-2]; 78
13_301; [1,4,4,-3,-3,2,-1,4,-3,2,-3,2,2,1]; 45
13_302; [1,2,-4,-3,-2,-2,-3,1,-3,-4,3,5,4,-3,1,-2,3,-4,5]; 140
13_303; [1,-3,-3,-4,-4,-4,-3,2,-3,4,-3,-2,1,2,2,1]; 77
13_304; [1,-2,1,-4,3,-2,1,1,-2,-4,-4,-3,-3,-2]; 62
13_305; [1,1,3,-4,3,2,2,1,3,3,-4,-4,3,-2]; 71
13_306; [1,3,2,4,5,4,-3,2,1,-3,4,4,-5,4,-3,-3,-2]; 87
13_307; [1,-5,-4,-4,-4,-3,-2,-5,4,3,-2,-2,-1,3,3,2,1]; 78
13_308; [1,-5,-5,-4,-3,2,5,4,-3,2,2,2,1,1,4,3,-2]; 67
13_309; [1,-4,3,2,2,2,1,-4,-4,3,-4,-4,3,-2]; 55
13_310; [1,-2,4,-3,2,1,-5,4,-3,-2,-5,4,4,-3,-2]; 89
13_311; [1,1,3,-2,1,1,1,-2,1,3,3,-2,-2]; 56
13_312; [1,-3,2,2,4,4,-3,-3,2,-1,4,-3,2,1]; 44
13_313; [1,1,3,3,-2,-2,1,-2,1,1,3,-2,-2]; 56
13_314; [1,1,-2,-2,1,-3,-2,4,-3,-3,-2,4,4,3,3,-2]; 128
13_315; [1,5,5,6,5,-4,3,-2,1,5,-6,5,-4,-3,-3,-2]; 137
13_316; [1,1,3,-4,3,3,-2,1,-2,-4,-4,-3,2,-1,2,1]; 97
13_317; [1,-3,-3,-3,-2,-2,1,-2,1,1,3,2,2,2,1]; 58
13_318; [1,3,2,2,4,5,4,-3,2,1,4,4,-5,4,-3,-3,-2]; 87
13_319; [1,2,2,-3,4,5,-3,-4,1,-5,6,1,-2,3,-5,-4,-5,6]; 136
13_320; [1,1,5,-4,3,2,2,1,5,5,-4,-3,-3,-3,-2]; 69
13_321; [1,-3,4,-3,-3,-2,1,-2,4,4,3,-2,1,-2]; 60
13_322; [1,-3,2,4,4,-3,-3,2,-1,2,4,-3,2,1]; 48
13_323; [1,-3,-2,-2,-2,-4,3,3,-2,-1,-4,-4,3,3,2,1]; 72
13_324; [1,1,3,2,2,4,-3,2,1,-3,-4,-4,-3,-3,-2,-2]; 61
13_325; [1,-2,-5,4,-3,4,-3,2,1,-3,-2,-5,4,-3,-2]; 90
13_326; [1,-4,3,3,3,2,2,1,1,-4,-4,-4,3,-2]; 75
13_327; [1,1,4,-5,4,3,2,2,1,-5,-5,-5,-4,3,-2]; 69
13_328; [1,4,-3,2,4,4,-3,-3,-2,1,-2,1,-2,1]; 59
13_329; [1,-4,3,3,2,2,2,1,1,1,-4,-4,3,-2]; 55
13_330; [1,1,1,1,3,-2,1,1,1,3,3,-2,-2]; 59
13_331; [1,4,-3,2,2,2,4,4,-3,-3,2,-1,2,1]; 51
13_332; [1,1,-4,3,-2,1,5,-4,5,-4,3,-2,-2]; 76
13_333; [1,4,4,-3,-3,2,-1,4,-3,2,2,2,2,1]; 49
13_334; [1,2,2,5,5,-4,-4,3,-2,-1,5,-4,3,2,1]; 51
13_335; [1,1,-3,-3,-3,-2,-2,1,-2,1,3,2,2,2,1]; 51
13_336; [1,-3,-3,-3,-2,-2,-2,1,-2,1,3,2,2,2,1]; 59
13_337; [1,-3,-3,-3,-2,1,-2,1,1,1,3,2,2,2,1]; 55
13_338; [1,-4,3,2,2,1,1,-4,3,3,-4,-4,3,-2]; 65
13_339; [1,4,-5,4,3,3,2,-5,-5,-4,-3,2,-1,3,3,2,1]; 85
13_340; [1,-3,-3,4,-3,-2,-2,1,-2,-3,4,-3,2,1]; 73
13_341; [1,2,2,4,4,-3,-3,2,-1,2,4,-3,2,1]; 59
13_342; [1,-5,4,-3,-2,4,-3,2,1,1,-5,4,-3,-2,-2]; 95
13_343; [1,1,-3,2,-1,-3,-2,-2,-4,-4,3,3,-4,3,2,1]; 83
13_344; [1,1,-3,-3,-2,-2,-2,-2,-1,-1,2,-3,2,2,1]; 73
13_345; [1,-4,-4,-4,-3,-3,2,-1,-3,2,4,3,3,3,2,1]; 35
13_346; [1,1,3,2,2,2,4,-3,2,1,-4,-4,-3,-3,-2,-2]; 66
13_347; [1,1,3,4,3,-2,-2,1,3,-2,3,-4,-4,-3,-3,-2]; 110
13_348; [1,-4,-4,-4,-3,2,-3,2,-1,2,4,3,3,3,2,1]; 36
13_349; [1,-3,4,-3,-2,-2,1,-2,-4,-4,-4,3,-4,3,2,1]; 89
13_350; [1,1,4,-3,-2,-2,1,-3,-2,-3,4,-3,-3,-3,2,2]; 133
13_351; [1,-5,4,4,4,3,-5,-4,3,-2,1,1,4,3,-2]; 86
13_352; [1,-2,-6,5,-4,-3,-6,-6,5,-4,3,2,1,-4,-3,-2]; 74
13_353; [1,1,-5,-4,-4,-3,-2,-5,-5,4,3,-2,-2,-1,3,2,1]; 81
13_354; [1,1,1,3,3,4,3,2,2,2,1,1,3,-4,3,-2]; 82
13_355; [1,5,4,4,3,2,5,5,-4,3,-2,-1,3,3,2,2,1]; 61
13_356; [1,3,2,4,4,5,4,-3,2,1,-3,4,-5,4,-3,-3,-2]; 85
13_357; [1,5,4,4,3,2,2,3,5,5,-4,3,-2,-1,3,2,1]; 86
13_358; [1,1,-2,-4,-3,-3,-2,-2,-2,-1,-1,-4,-4,3,2,1]; 74
13_359; [1,1,1,3,2,2,2,1,1,-3,-3,-3,-2,-2,-2]; 61
13_360; [1,1,2,4,3,3,3,2,1,-4,-4,-4,-3,-3,-3,-2]; 39
13_361; [1,1,-3,-3,-2,-2,-2,-1,-1,-1,2,-3,2,2,1]; 63
13_362; [1,-2,1,-4,3,-2,1,1,-2,-4,-3,-3,-3,-2]; 55
13_363; [1,1,3,3,-4,3,3,2,2,1,3,-4,3,-2]; 70
13_364; [1,1,3,3,-4,3,2,2,1,3,-4,-4,3,-2]; 70
13_365; [1,-4,3,2,2,2,1,-4,3,3,-4,-4,3,-2]; 56
13_366; [1,-4,3,2,2,1,1,-4,-4,3,-4,-4,3,-2]; 65
13_367; [1,-6,5,-4,3,2,2,1,1,-6,5,-4,3,-2]; 78
13_368; [1,1,5,4,4,3,2,2,2,1,5,5,-4,3,-2]; 67
13_369; [1,-4,3,3,-4,3,3,2,2,1,1,-4,3,-2]; 70
13_370; [1,1,4,4,-3,4,-3,-2,-2,1,1,1,3,-2]; 66
13_371; [1,5,5,-4,5,-4,-3,-3,2,-1,4,-3,2,2,1]; 58
13_372; [1,2,4,4,-3,-3,2,-1,2,2,4,-3,2,1]; 67
13_373; [1,-2,1,1,-2,1,3,2,2,2,1,-3,-3,-3,-2]; 46
13_374; [1,-2,-2,-2,1,-2,3,3,3,2,1,-3,-3,-2,-2]; 53
13_375; [1,-2,1,-2,1,3,-2,-2,1,3,3,-2,-2]; 61
13_376; [1,1,1,-2,1,1,3,2,2,2,1,-3,-3,-3,-2]; 43
13_377; [1,-4,-4,-4,-3,2,-1,-3,2,2,4,3,3,3,2,1]; 35
13_378; [1,3,2,2,4,4,5,4,-3,2,1,4,-5,4,-3,-3,-2]; 87
13_379; [1,-5,-4,-4,-3,-3,-3,2,-1,-5,-5,4,-3,2,1]; 60
13_380; [1,-6,-5,-5,-4,-3,2,-1,-3,-6,-6,5,-4,3,2,1]; 50
13_381; [1,-2,-2,1,4,4,3,-2,1,-3,4,-3,-3,-2]; 63
13_382; [1,-5,-5,4,-3,2,-1,-5,4,4,3,3,3,2,1]; 41
13_383; [1,1,5,-4,3,-2,1,5,5,-4,-4,3,-2]; 76
13_384; [1,-4,-3,2,-1,-3,-3,-2,-4,-4,3,3,2,2,2,1]; 52
13_385; [1,-4,-4,-4,-3,-3,2,-3,2,-1,4,3,3,3,2,1]; 36
13_386; [1,-4,-4,-4,-3,2,-3,2,2,-1,4,3,3,3,2,1]; 36
13_387; [1,1,3,-4,3,2,2,1,3,-4,3,-4,3,-2]; 63
13_388; [1,-4,3,2,2,1,1,-4,3,-4,3,-4,3,-2]; 62
13_389; [1,4,4,-3,-3,-2,1,-2,1,-2,4,-3,2,1]; 55
13_390; [1,4,-3,-2,-5,-5,4,4,-3,2,1,-5,4,-3,-2]; 88
13_391; [1,-2,1,-2,1,3,2,2,2,1,-3,-3,-3,-2,-2]; 43
13_392; [1,-2,1,3,3,-2,-2,1,3,-2,1,1,-2]; 55
13_393; [1,3,-2,-2,1,1,3,-2,-2,-2,3,-2,-2]; 70
13_394; [1,-3,-3,4,-3,-2,-2,1,-2,-4,-4,3,-4,3,2,1]; 96
13_395; [1,1,-2,1,1,3,-2,-2,1,3,3,-2,-2]; 61
13_396; [1,1,3,2,2,2,1,4,-3,-4,-4,-4,-3,-3,-2,-2]; 58
13_397; [1,-4,-4,-3,2,-1,2,2,3,-4,3,3,-2,1,-2,1]; 65
13_398; [1,3,2,4,-5,4,-3,-2,-2,1,-2,4,4,5,4,3,-2]; 89
13_399; [1,-2,6,-5,4,-3,2,1,-3,-2,6,-5,-4,-4,-3,-2]; 103
13_400; [1,1,1,3,3,4,3,2,2,1,1,3,3,-4,3,-2]; 97
13_401; [1,-3,-4,-4,-4,-3,2,-3,-3,4,-3,-2,1,2,2,1]; 77
13_402; [1,5,4,4,4,3,2,5,5,-4,3,-2,-1,3,2,2,1]; 61
13_403; [1,-2,-5,-5,4,-3,2,1,-3,-2,-5,4,4,-3,-2]; 91
13_404; [1,-2,4,4,3,-2,1,-2,-2,-3,4,-3,-3,-2]; 65
13_405; [1,1,1,-2,1,3,-2,-2,1,3,3,-2,-2]; 61
13_406; [1,-3,-3,2,4,4,-3,-3,2,-1,4,-3,2,1]; 47
13_407; [1,-4,-3,5,4,-3,2,2,1,1,4,-5,-5,-5,-4,3,-2]; 94
13_408; [1,-2,-5,-5,4,4,-3,2,1,-3,-2,-5,4,-3,-2]; 90
13_409; [1,-2,1,3,-2,-2,1,1,1,3,3,-2,-2]; 56
13_410; [1,-3,4,-3,-2,-2,1,4,4,3,-2,1,-2,-2]; 69
13_411; [1,4,4,-3,-3,2,-1,4,-3,-3,2,-3,2,1]; 50
13_412; [1,-3,-2,-2,-4,3,3,-2,-1,-4,-4,3,3,3,2,1]; 73
13_413; [1,1,1,3,-2,-2,1,1,3,3,-2,-2,-2]; 57
13_414; [1,4,4,-3,-3,-3,2,-1,4,-3,-3,2,2,1]; 47
13_415; [1,3,3,-2,1,5,-4,3,3,5,-4,3,-2]; 95
13_416; [1,1,4,-3,2,2,4,-3,2,-1,2,2,2,1]; 50
13_417; [1,2,5,-4,3,3,5,-4,3,-2,-1,3,3,2,1]; 26
13_418; [1,1,2,2,-5,4,3,3,2,2,1,-5,4,-3,-2]; 65
13_419; [1,1,5,-4,3,2,2,1,1,1,5,-4,-3,-3,-2]; 78
13_420; [1,6,-5,-4,-4,-3,2,-1,6,-5,4,3,3,2,2,1]; 57
13_421; [1,-6,5,4,4,3,3,-2,1,-6,5,-4,3,-2]; 103
13_422; [1,2,5,-4,3,3,5,-4,3,-2,-2,-1,2,3,3,2,1]; 59
13_423; [1,1,1,1,5,-4,3,2,2,1,5,-4,-3,-3,-2]; 69
13_424; [1,6,-5,4,3,3,2,6,-5,-4,-4,-3,2,-1,2,1]; 97
13_425; [1,1,-4,3,2,2,1,1,1,1,1,-4,3,-2]; 71
13_426; [1,2,-5,4,3,3,2,2,-5,4,-3,2,-1,2,1]; 65
13_427; [1,1,1,2,-5,4,3,3,2,1,1,-5,4,-3,-2]; 57
13_428; [1,2,-6,5,-4,3,-2,-1,-6,5,4,4,3,3,2,1]; 29
13_429; [1,-5,4,-3,-2,-5,4,4,-3,2,1,-3,4,-3,-2]; 83
13_430; [1,3,5,-4,3,3,2,5,-4,-3,-2,-2,1,3,-2]; 94
13_431; [1,5,-4,3,3,-2,1,5,-4,3,-2,-2,-2]; 89
13_432; [1,6,-5,4,6,-5,-4,3,-2,1,-4,3,3,-2]; 95
13_433; [1,-5,4,-3,-2,-5,4,4,-3,2,1,-5,4,-3,-2]; 81
13_434; [1,1,1,5,-4,3,2,2,1,1,5,-4,-3,-3,-2]; 78
13_435; [1,-2,-2,-5,4,-3,-3,2,1,-5,4,3,-2,3,-2]; 74
13_436; [1,1,1,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,2,1]; 51
13_437; [1,1,2,3,-5,-4,-4,-3,-3,-2,-1,4,-5,4,3,2,1]; 40
13_438; [1,1,4,-3,2,4,-3,2,-1,-3,2,2,2,1]; 49
13_439; [1,4,-3,-2,-2,-1,-5,4,-5,4,-3,2,-3,2,1]; 70
13_440; [1,2,2,4,-3,2,4,-3,2,-1,-3,2,2,1]; 50
13_441; [1,-5,4,-3,-2,4,-3,4,-3,2,1,-5,4,-3,-2]; 89
13_442; [1,1,5,-4,3,-2,1,5,-4,3,-4,3,-2]; 69
13_443; [1,4,-3,2,4,-3,2,-1,-3,2,2,2,2,1]; 47
13_444; [1,2,2,5,-4,3,5,-4,3,-2,-1,-4,3,2,1]; 47
13_445; [1,3,-2,1,5,-4,3,5,-4,3,-2,3,-2]; 78
13_446; [1,-2,1,1,1,1,3,-2,1,3,-2,-2,-2]; 60
13_447; [1,2,4,-3,2,4,-3,-3,-3,2,-1,-3,2,1]; 61
13_448; [1,-3,-2,-2,-4,3,-2,-2,-2,-2,-1,-4,3,3,2,1]; 81
13_449; [1,5,4,-3,2,4,3,-5,-5,-4,-3,2,-3,2,-1,2,1]; 56
13_450; [1,1,3,4,3,-2,1,-5,4,3,-2,-5,-4,3,-2]; 81
13_451; [1,1,3,2,2,1,3,3,3,-4,3,-4,3,-2]; 84
13_452; [1,1,3,2,2,1,3,3,-4,-4,3,-4,3,-2]; 79
13_453; [1,1,3,2,2,1,4,4,-5,4,3,-5,-4,3,-2]; 75
13_454; [1,-2,1,1,1,-2,-4,-3,-3,-2,-4,-4,3,-2]; 68
13_455; [1,1,1,1,-4,-3,-3,-2,-4,-4,3,-2,1,-2]; 74
13_456; [1,2,-1,-5,-4,-4,-3,-5,-5,4,-3,2,-3,2,1]; 72
13_457; [1,1,-2,-2,1,-2,-2,-2,-2,3,-2,3,-2]; 86
13_458; [1,1,1,-2,1,3,3,-2,-2,3,-2,-2,-2]; 63
13_459; [1,-2,1,-2,-2,-3,-2,4,-3,-3,-2,4,4,3,3,-2]; 140
13_460; [1,1,1,1,1,3,3,-2,1,-2,3,-2,-2]; 53
13_461; [1,2,4,4,-3,2,-3,4,-3,-3,2,-1,2,1]; 61
13_462; [1,-2,1,1,-2,-2,-2,3,-2,-2,3,3,-2]; 79
13_463; [1,-3,-2,-2,1,-2,-2,-2,4,-3,4,-3,2,1]; 75
13_464; [1,1,1,1,-2,1,3,3,-2,-2,3,-2,-2]; 60
13_465; [1,-3,2,4,4,-3,-3,4,-3,-3,2,-1,2,1]; 68
13_466; [1,-4,-3,2,-3,-3,-3,-3,-4,-4,3,-2,1,2,2,1]; 115
13_467; [1,-2,1,3,2,4,4,5,4,-3,2,4,-5,4,-3,-3,-2]; 146
13_468; [1,1,3,2,2,1,3,4,3,-5,4,3,-5,-4,-4,3,-2]; 139
13_469; [1,-3,2,-1,-3,-3,4,-3,-3,4,4,-3,2,1]; 68
13_470; [1,-3,-3,2,-1,-3,-2,-4,-4,3,-4,3,2,2,2,1]; 69
13_471; [1,1,3,3,-2,-2,1,-2,1,-2,3,-2,-2]; 55
13_472; [1,1,4,3,-2,1,-5,4,3,-2,-5,-5,-4,3,-2]; 84
13_473; [1,1,3,2,2,1,4,-5,4,3,-5,-5,-4,3,-2]; 78
13_474; [1,-3,2,-1,-3,-5,-4,-4,-3,-5,-5,4,-3,2,1]; 72
13_475; [1,1,-2,-2,1,-2,-3,4,-3,-2,4,4,3,-2]; 84
13_476; [1,2,2,-3,2,1,-4,-4,-3,-3,-4,3,-2,1,1,1]; 98
13_477; [1,-4,-3,2,-3,-3,-5,-5,-4,5,-4,3,-2,1,2,2,1]; 116
13_478; [1,-3,4,-3,-3,2,-1,4,4,-3,2,2,2,1]; 42
13_479; [1,1,4,3,-2,1,-5,4,3,-2,-2,-5,-4,3,-2]; 84
13_480; [1,1,3,-4,3,3,3,2,2,1,-4,-4,3,-2]; 69
13_481; [1,3,-4,3,3,3,2,2,2,1,-4,-4,3,-2]; 61
13_482; [1,1,-2,-2,1,-2,3,-2,-2,-2,3,3,-2]; 75
13_483; [1,-2,1,3,-2,-2,3,3,-2,1,1,-2,-2]; 56
13_484; [1,1,1,3,3,-2,1,1,1,-2,3,-2,-2]; 50
13_485; [1,-2,-2,1,1,3,-2,-2,-2,3,3,-2,-2]; 75
13_486; [1,2,-4,5,-4,-4,3,-2,-1,5,5,-4,3,2,1]; 29
13_487; [1,1,3,3,-2,1,-2,1,1,-2,3,-2,-2]; 53
13_488; [1,-5,-5,-5,-4,-3,2,5,4,-3,2,2,1,1,4,3,-2]; 72
13_489; [1,1,3,2,2,1,4,3,-5,4,3,-5,-5,-4,-4,3,-2]; 140
13_490; [1,1,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-3,-2]; 53
13_491; [1,2,3,-4,-3,-2,-2,-3,1,-3,-4,5,4,-3,1,-2,3,-4,5]; 99
13_492; [1,1,3,2,4,4,5,4,-3,2,1,4,-5,4,-3,-3,-2]; 90
13_493; [1,-5,-5,-4,-4,-4,-3,2,-1,4,3,5,-4,3,3,2,1]; 47
13_494; [1,1,3,3,4,3,-2,1,-5,4,3,-5,-4,3,-2]; 91
13_495; [1,1,3,4,3,-2,1,-5,4,3,-5,-5,-4,3,-2]; 91
13_496; [1,-2,1,-3,-2,4,-3,-3,-2,-2,-2,4,4,3,3,-2]; 137
13_497; [1,-4,3,2,2,1,1,-4,-4,-4,-4,-4,3,-2]; 78
13_498; [1,2,-1,-5,-5,-4,-4,-3,2,-5,4,-3,2,2,1]; 68
13_499; [1,-2,1,-2,-2,-3,4,-3,-2,-2,4,4,3,-2]; 83
13_500; [1,4,-3,2,4,4,-3,-3,-2,-2,1,-2,1,1]; 61
13_501; [1,1,1,1,1,1,3,-2,1,3,3,-2,-2]; 67
13_502; [1,2,2,4,-3,2,4,4,-3,-3,2,-1,2,1]; 63
13_503; [1,4,-3,2,4,4,-3,-3,2,-1,2,2,2,1]; 52
13_504; [1,-3,-3,-2,1,-2,-3,4,-3,4,4,-3,2,1]; 79
13_505; [1,-4,-3,-3,-3,2,-3,-3,-4,-4,3,-2,1,2,2,1]; 91
13_506; [1,1,2,2,3,-4,3,2,1,-5,-5,-4,-4,-5,4,-3,-2]; 85
13_507; [1,5,4,4,3,2,2,5,5,-4,3,-2,-1,3,2,2,1]; 96
13_508; [1,-5,-4,-3,2,-3,2,4,-3,2,2,1,-3,-5,4,-3,-2]; 77
13_509; [1,5,-4,3,5,5,-4,-4,-3,-3,2,-1,-3,2,1]; 68
13_510; [1,2,5,-4,3,5,5,-4,-4,3,-2,-1,3,2,1]; 36
13_511; [1,1,-5,4,-3,-2,-5,-4,-4,3,-2,-2,-1,-4,3,2,1]; 81
13_512; [1,1,-5,-4,-4,-4,-3,-2,-5,4,3,-2,-1,3,3,2,1]; 81
13_513; [1,-4,5,4,-3,4,-3,2,2,1,1,-5,-5,-4,-4,3,-2]; 93
13_514; [1,1,-5,-4,-4,-3,-2,-5,-5,4,3,-2,-1,3,3,2,1]; 89
13_515; [1,-5,-5,-4,-3,2,-1,-4,3,3,4,-5,4,4,-3,2,1]; 50
13_516; [1,-4,-4,3,2,2,1,1,-4,-4,3,-4,3,-2]; 65
13_517; [1,5,4,4,4,3,2,2,5,-4,3,-2,-1,3,2,2,1]; 89
13_518; [1,-2,1,-4,3,-2,1,1,-4,-4,-3,-3,-2,-2]; 68
13_519; [1,-3,-3,-3,-2,-2,1,1,-2,1,3,2,2,2,1]; 58
13_520; [1,-5,4,-3,-2,-2,-5,-5,4,4,-3,2,1,-3,-2]; 77
13_521; [1,-4,-3,-3,-2,1,-2,-4,-3,5,-4,5,-4,3,3,2,1]; 133
13_522; [1,3,2,5,-4,3,5,5,-4,-4,3,-2,-2,-1,3,2,1]; 75
13_523; [1,-5,4,-3,-2,-5,-5,4,-3,2,1,1,1,-3,-2]; 80
13_524; [-1,2,4,3,3,3,2,1,2,2,5,-4,5,-4,-4,-3,2]; 96
13_525; [1,1,1,1,3,3,4,3,2,2,2,1,3,-4,3,-2]; 66
13_526; [1,5,4,4,3,2,3,5,5,-4,3,-2,-1,3,3,2,1]; 51
13_527; [1,-3,-3,-3,-2,-2,1,-2,4,-3,4,-3,2,1]; 71
13_528; [1,1,1,-3,-2,-2,-2,-2,-2,-1,-3,-3,2,2,1]; 63
13_529; [1,1,-3,-2,-2,-2,-1,-4,-4,-3,4,-3,2,2,2,1]; 73
13_530; [1,-4,3,-4,3,3,2,2,2,1,-4,-4,3,-2]; 56
13_531; [1,1,1,-4,3,-2,1,1,1,-4,-4,-3,-3,-2]; 64
13_532; [1,1,1,-5,-4,-4,-3,2,-1,-5,-5,4,-3,2,1]; 57
13_533; [1,4,-3,2,4,4,-3,-3,-2,1,-2,1,1,1]; 69
13_534; [1,4,-3,2,5,5,-4,5,-4,-3,-3,2,-1,2,1]; 52
13_535; [1,2,-3,-3,2,2,-1,-1,-1,-3,-2,1,1,1,1]; 73
13_536; [1,2,-1,-3,-2,-2,-2,-4,-4,3,3,-4,3,2,2,1]; 100
13_537; [1,2,-4,-4,-3,-3,-4,3,2,-1,2,2,-3,2,2,1]; 67
13_538; [1,-5,4,4,-3,-2,-2,-5,-5,4,-3,2,1,-3,-2]; 78
13_539; [1,-5,-5,-4,-4,3,2,-4,5,4,-3,2,2,1,4,-3,-2]; 79
13_540; [1,5,5,-4,-4,-3,-3,2,-3,2,1,5,-4,3,-2]; 69
13_541; [1,-2,-5,4,4,4,-3,2,1,-3,-2,-5,4,-3,-2]; 91
13_542; [1,1,1,1,3,3,4,3,2,2,1,3,3,-4,3,-2]; 89
13_543; [1,5,4,4,4,3,2,3,5,5,-4,3,-2,-1,3,2,1]; 59
13_544; [1,1,-2,3,-2,-2,-2,-2,-2,-1,-1,3,3,2,1]; 69
13_545; [1,-3,-3,2,-3,-4,-4,-3,4,-3,-2,1,2,2,2,1]; 79
13_546; [1,-4,5,4,-3,4,-3,2,2,2,1,-5,-5,-4,-4,3,-2]; 83
13_547; [1,-5,4,-3,-2,-6,-6,5,-6,5,4,-3,2,1,-3,-2]; 94
13_548; [-1,2,2,4,3,3,2,1,2,2,5,5,-4,5,-4,-3,2]; 127
13_549; [1,4,-3,-3,-3,-2,-2,1,-2,4,4,-3,2,1]; 71
13_550; [1,1,-2,1,3,-2,-2,1,1,3,3,-2,-2]; 57
13_551; [1,-4,-3,2,-1,-6,5,-4,-3,-6,-6,5,-4,3,2,1]; 56
13_552; [1,-3,2,-1,-6,-6,-5,-5,-4,3,-6,5,-4,3,2,1]; 38
13_553; [1,1,3,-2,1,5,-4,3,5,5,-4,-4,-3,-3,-2]; 117
13_554; [1,-4,-4,-3,-3,-4,3,2,2,2,-3,2,-1,2,1,1]; 83
13_555; [1,1,4,3,-2,1,-5,4,3,-5,-4,3,-2,-2,-2]; 91
13_556; [1,4,-3,-3,-3,-2,1,-2,4,4,-3,-3,2,1]; 79
13_557; [1,1,1,1,3,-2,-2,1,3,3,-2,-2,-2]; 61
13_558; [1,4,-3,-3,2,4,4,-3,-3,-3,2,-1,2,1]; 59
13_559; [1,-2,1,5,-4,3,3,5,-4,3,-2,3,-2]; 81
13_560; [1,2,2,4,-3,2,2,4,-3,2,-1,2,2,1]; 59
13_561; [1,-3,2,-1,-5,4,-3,-3,-5,4,-3,2,1,-3,2]; 67
13_562; [1,-2,-5,4,3,2,2,1,-3,-5,4,-3,-2,-2,-2]; 77
13_563; [1,-2,-3,-6,5,4,3,3,2,1,-4,-6,5,-4,-3,-2]; 77
13_564; [1,1,2,2,2,-5,4,3,3,2,1,-5,4,-3,-2]; 62
13_565; [1,-4,3,-2,1,-6,5,-4,-6,5,-4,-3,-3,-2]; 102
13_566; [1,1,3,-2,1,5,-4,3,3,5,-4,3,-2]; 78
13_567; [1,4,-3,2,2,4,-3,2,-1,2,2,2,2,1]; 47
13_568; [1,2,2,5,-4,3,3,5,-4,3,-2,-1,3,2,1]; 51
13_569; [1,3,-2,1,3,5,-4,3,3,5,-4,3,-2]; 95
13_570; [1,-2,1,4,3,-2,1,-2,-5,4,3,-5,-4,3,-2]; 69
13_571; [1,3,2,5,-4,3,3,5,-4,3,-2,-2,-1,3,3,2,1]; 53
13_572; [1,-2,4,4,-3,2,1,-5,4,-3,-2,-5,4,-3,-2]; 86
13_573; [1,-2,1,1,4,3,-2,1,-5,4,3,-5,-4,3,-2]; 77
13_574; [1,1,1,5,-4,3,2,2,2,1,5,-4,-3,-3,-2]; 57
13_575; [1,1,1,-4,3,2,2,1,1,1,1,-4,3,-2]; 67
13_576; [1,-5,4,-3,2,-1,2,-5,4,3,3,2,2,2,1]; 55
13_577; [1,-2,1,-6,5,-4,3,-2,-6,5,4,4,3,-2]; 94
13_578; [1,1,1,1,2,-5,4,3,3,2,1,-5,4,-3,-2]; 50
13_579; [1,2,2,-6,5,-4,3,-2,-1,-6,5,4,4,3,2,1]; 50
13_580; [1,-2,1,5,-4,3,3,-2,5,-4,3,-2,-2]; 82
13_581; [1,1,-2,1,5,-4,3,3,-2,5,-4,3,-2]; 79
13_582; [1,2,2,3,3,2,1,2,-3,4,-5,-2,-3,-4,6,-4,-5,6]; 96
13_583; [1,-4,-4,5,-4,-3,2,-3,2,1,-4,5,-4,3,-2]; 54
13_584; [1,2,-5,4,-3,2,-1,2,-5,4,3,3,2,2,1]; 71
13_585; [1,5,-4,-3,-3,-2,1,6,5,-4,5,-6,5,-4,3,-2]; 131
13_586; [1,2,2,5,-4,3,-2,-1,5,-4,3,3,2,2,1]; 61
13_587; [1,1,1,4,3,-2,1,1,-5,4,3,-5,-4,3,-2]; 82
13_588; [1,1,2,5,4,-3,2,1,-6,5,4,-6,-5,4,-3,-2]; 79
13_589; [1,2,2,-5,4,-3,2,-1,2,-5,4,3,3,2,1]; 59
13_590; [1,4,-3,-2,-5,4,-3,2,1,-3,-5,4,4,-3,-2]; 81
13_591; [1,6,-5,-4,-4,-3,2,-1,6,-5,4,3,3,3,2,1]; 45
13_592; [1,-6,5,4,4,3,-2,1,1,-6,5,-4,3,-2]; 88
13_593; [1,-5,4,3,-5,-4,3,-2,1,1,4,3,-2,1,-2]; 77
13_594; [1,1,1,5,-4,3,3,-2,1,5,-4,3,-2]; 71
13_595; [1,-4,5,-4,-3,2,-3,2,1,-4,-4,5,-4,3,-2]; 50
13_596; [1,-2,1,3,5,-4,3,3,2,2,2,5,-4,-3,-2]; 93
13_597; [1,-2,6,-5,-4,-4,-3,2,1,-3,-2,6,-5,4,-3,-2]; 109
13_598; [1,4,6,-5,4,3,3,-2,1,6,-5,-4,3,-2]; 97
13_599; [1,-2,1,4,3,-2,1,-5,4,3,-5,-4,3,-2,-2]; 83
13_600; [1,6,-5,4,-3,2,-1,6,-5,4,4,-3,2,1]; 62
13_601; [1,5,-4,3,3,3,-2,1,5,-4,3,3,-2]; 100
13_602; [1,2,4,-3,2,4,-3,-3,2,-1,-3,2,2,1]; 53
13_603; [1,-5,4,-3,-2,-3,4,-3,-5,4,-3,2,1,-3,-2]; 86
13_604; [1,3,-2,1,5,-4,3,-2,5,-4,3,-2,-2]; 77
13_605; [1,-5,4,-3,-2,4,-3,-5,4,-3,2,1,1,-3,-2]; 90
13_606; [1,1,-3,-2,-2,-4,3,-2,-2,-2,-1,-4,3,3,2,1]; 71
13_607; [1,5,4,-3,2,4,3,-5,-5,-5,-4,-3,2,-1,-3,2,1]; 50
13_608; [1,1,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,2,2,1]; 57
13_609; [1,-5,-4,3,-2,1,3,4,3,-2,1,-5,4,3,-2]; 78
13_610; [1,1,2,2,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 61
13_611; [1,3,2,4,-3,4,5,4,-3,2,1,4,-5,4,-3,-3,-2]; 87
13_612; [1,-5,-5,-4,3,-2,1,4,3,-2,1,-5,4,3,-2]; 82
13_613; [1,1,1,1,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 49
13_614; [1,2,2,3,-5,-4,-4,-3,-3,-2,-1,4,-5,4,3,2,1]; 43
13_615; [1,-2,-5,-4,3,-2,1,4,3,-2,1,-5,4,3,-2]; 78
13_616; [1,1,1,1,1,1,3,-2,1,3,-2,1,-2]; 68
13_617; [1,2,2,2,4,-3,2,4,-3,2,-1,-3,2,1]; 65
13_618; [1,2,4,-3,2,4,-3,2,-1,-3,2,2,2,1]; 59
13_619; [1,3,2,3,5,-4,3,5,-4,3,-2,-2,-1,-4,3,2,1]; 71
13_620; [1,2,3,5,-4,3,5,-4,3,-2,-1,-4,3,2,1]; 41
13_621; [1,-4,3,3,3,2,2,1,1,-4,3,3,3,-2]; 77
13_622; [1,1,3,3,-4,3,2,2,1,3,3,-4,3,-2]; 71
13_623; [1,1,3,-4,3,3,2,2,1,-4,3,-4,3,-2]; 63
13_624; [1,3,-2,1,1,3,-2,-2,-2,-2,-2,-2,-2]; 96
13_625; [1,2,2,2,2,-4,-4,-3,-3,-4,3,2,-1,-3,2,1]; 110
13_626; [1,2,2,2,-3,2,1,-4,-4,-3,-3,-4,3,-2,1,1]; 100
13_627; [1,2,2,2,-3,-3,4,5,-4,-3,-2,3,-4,3,5,-4,-3,1,-2]; 216
13_628; [1,-5,-5,-4,-4,-5,4,-3,2,-1,3,3,3,-4,3,2,1]; 69
13_629; [1,3,-4,3,3,2,2,2,1,-4,3,-4,3,-2]; 55
13_630; [1,-4,3,-4,3,2,2,1,1,-4,3,-4,3,-2]; 62
13_631; [1,1,1,1,-3,-2,-1,-1,-1,2,-3,2,2,2,1]; 51
13_632; [1,2,-3,2,2,2,-4,-4,-3,-3,-4,3,2,-1,2,1]; 92
13_633; [1,4,-3,-3,-3,-3,-3,-2,1,-2,4,-3,2,1]; 84
13_634; [1,2,3,-4,3,2,-5,-5,-4,-4,-5,4,-3,2,-1,2,1]; 82
13_635; [1,2,2,-4,-4,-3,-3,-4,3,2,-1,2,2,-3,2,1]; 93
13_636; [1,1,-2,3,-2,-2,-2,-2,-2,-1,-1,-1,3,2,1]; 63
13_637; [1,2,-4,-4,-3,-3,-4,3,2,2,2,-3,2,-1,2,1]; 71
13_638; [1,4,-3,-3,-3,-2,-2,-2,1,-2,4,-3,2,1]; 67
13_639; [1,5,-4,-4,-4,-3,-2,1,-2,-3,5,-4,3,2,1]; 55
13_640; [1,6,-5,-4,-3,-2,1,-2,-3,-4,6,-5,4,3,2,1]; 40
13_641; [1,-2,-2,-2,-5,4,3,2,2,1,-3,-5,4,-3,-2]; 92
13_642; [1,-2,1,1,1,4,3,-2,-5,4,3,-5,-4,3,-2]; 71
13_643; [1,-4,3,2,2,1,1,1,1,1,1,-4,3,-2]; 71
13_644; [1,2,2,-5,4,-3,2,-5,4,3,3,2,-1,2,1]; 74
13_645; [1,1,1,2,2,-5,4,3,3,2,1,-5,4,-3,-2]; 50
13_646; [1,1,1,1,1,1,1,3,-2,1,1,3,-2]; 68
13_647; [1,2,2,2,4,-3,2,2,4,-3,2,-1,2,1]; 73
13_648; [1,2,4,-3,2,2,4,-3,2,-1,2,2,2,1]; 72
13_649; [1,-2,1,1,4,3,-2,-5,4,3,-5,-4,3,-2,-2]; 83
13_650; [1,3,2,3,5,-4,3,3,5,-4,3,-2,-2,-1,3,2,1]; 79
13_651; [1,5,4,-3,-6,5,4,-6,-5,4,-3,2,-1,-3,2,1]; 62
13_652; [1,2,-6,5,4,4,3,-6,5,-4,3,-2,-1,3,2,1]; 53
13_653; [1,2,3,5,-4,3,3,5,-4,3,-2,-1,3,2,1]; 47
13_654; [1,6,-5,4,-3,-2,-2,6,-5,-4,-4,-3,2,1,-3,-2]; 99
13_655; [1,-6,5,-4,-3,2,-1,-3,-2,-6,-5,4,-5,4,3,2,2,1]; 90
13_656; [1,2,3,3,4,4,5,-6,3,-4,5,2,-6,1,-2,-3,2,-3]; 62
13_657; [1,-4,-4,-4,-3,2,-3,2,1,5,-4,5,-4,3,-2]; 51
13_658; [1,1,1,1,4,3,-2,1,-5,4,3,-5,-4,3,-2]; 82
13_659; [1,5,4,-3,2,-6,5,4,-6,-5,4,-3,2,-1,2,1]; 65
13_660; [1,1,4,-3,2,-1,4,-3,2,2,2,2,2,1]; 52
13_661; [1,2,2,2,5,-4,3,-2,-1,5,-4,3,3,2,1]; 38
13_662; [1,6,-5,-4,-4,-3,-2,-2,6,-5,4,-3,2,1,-3,-2]; 93
13_663; [1,-6,5,-4,-3,-3,2,-3,2,1,-6,5,4,4,3,-2]; 88
13_664; [1,-5,4,3,-5,-4,3,-2,1,1,4,3,-2,-2,-2]; 91
13_665; [1,1,1,4,-3,2,2,-1,4,-3,2,2,2,1]; 41
13_666; [1,2,5,-4,3,-2,-1,5,-4,3,3,3,2,2,1]; 39
13_667; [1,2,3,6,-5,4,-3,-2,-1,6,-5,4,4,3,2,1]; 17
13_668; [1,4,-5,4,-3,2,2,2,1,3,3,-5,-4,-3,2,-3,2]; 111
13_669; [1,1,2,3,3,4,-5,4,-3,2,-3,2,1,-5,-4,-3,-2]; 51
13_670; [1,3,-2,-2,1,-2,1,1,1,1,1,3,-2]; 66
13_671; [1,2,2,4,-3,2,4,-3,-3,2,-1,-3,2,1]; 60
13_672; [1,4,-3,2,4,-3,-3,2,-1,-3,2,2,2,1]; 46
13_673; [1,2,5,-4,3,5,-4,-4,3,-2,-1,-4,3,2,1]; 32
13_674; [1,-2,1,1,1,3,-2,1,3,-2,-2,-2,-2]; 61
13_675; [1,2,-1,-3,-3,-2,-2,-2,-2,-4,3,-4,3,2,2,1]; 88
13_676; [1,4,-3,2,-3,-3,-3,-3,2,-1,4,-3,2,1]; 65
13_677; [1,2,-1,-3,-2,-4,3,-2,-5,-5,-4,3,5,-4,3,2,1]; 72
13_678; [1,1,1,1,1,1,-3,-2,-2,-1,-1,2,-3,2,1]; 70
13_679; [1,2,2,2,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 55
13_680; [1,1,1,2,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 49
13_681; [1,2,3,-4,-5,-4,3,-4,5,-4,3,-4,3,2,1,-3,2,-3,-2]; 103
13_682; [1,2,3,3,-5,-4,-4,-3,-3,-2,-1,4,-5,4,3,2,1]; 34
13_683; [1,-5,4,-3,-2,-3,4,-5,4,-3,2,1,4,-3,-2]; 83
13_684; [1,-2,4,-3,4,-3,2,2,1,-2,-3,-3,-2,-2,-2,-2]; 145
13_685; [1,2,3,3,-5,-4,-3,2,-3,2,-1,4,-5,4,-3,2,1]; 90
13_686; [1,-2,-3,5,-4,5,-4,3,3,2,1,-3,-4,-4,-3,-3,-2]; 109
13_687; [1,2,-3,2,1,-5,4,-3,2,-3,-5,-5,4,-3,-2]; 56
13_688; [1,3,2,4,-3,2,2,2,1,-3,-4,-4,-4,-3,-3,-2]; 52
13_689; [1,-3,-4,-4,-3,-3,2,-1,-3,5,-4,5,-4,3,3,2,1]; 85
13_690; [1,2,4,-5,4,3,3,-2,1,3,-5,-4,-3,2,-3,2,1]; 72
13_691; [1,1,4,4,-3,4,-3,2,-1,-3,2,-3,2,1]; 52
13_692; [1,-3,2,-1,-3,-3,-2,-4,-4,3,-4,3,2,2,1,1]; 73
13_693; [1,-2,1,-2,1,1,1,1,3,-2,3,3,-2]; 56
13_694; [1,-3,2,-3,2,4,4,-3,4,-3,2,-1,2,1]; 46
13_695; [1,3,3,-2,3,-2,1,-2,1,-2,-2,-2,-2]; 63
13_696; [1,2,2,-4,-4,-3,-3,-2,-2,-1,3,3,-4,3,2,1]; 58
13_697; [1,-2,1,-2,1,-2,1,1,1,3,-2,3,-2]; 48
13_698; [1,4,-3,4,-3,2,-1,-3,2,-3,2,-3,2,1]; 43
13_699; [1,3,-4,3,-4,3,-2,3,-2,-2,-1,2,-3,2,2,1]; 107
13_700; [1,1,2,2,-4,-3,-3,-2,-1,3,3,3,-4,3,2,1]; 47
13_701; [1,1,1,-2,-2,1,1,3,-2,3,-2,-2,-2]; 54
13_702; [1,1,-3,-3,2,-1,-3,-3,4,-3,4,-3,2,1]; 73
13_703; [1,-3,-3,2,-1,-3,-3,-2,-4,3,-4,3,2,2,1,1]; 77
13_704; [1,-3,-2,1,1,1,-2,-2,-1,-1,2,2,-3,2,1]; 65
13_705; [1,-3,2,-1,-3,-3,-2,-2,-4,3,-4,3,3,2,2,1]; 67
13_706; [1,-2,-2,1,1,1,1,3,-2,3,-2,-2,-2]; 54
13_707; [1,2,-1,-3,-3,2,-3,-3,4,-3,4,-3,2,1]; 77
13_708; [1,-2,1,-2,-2,3,-2,-2,-2,-2,-2,3,-2]; 88
13_709; [1,2,2,2,-4,-3,-3,-2,-1,3,3,3,-4,3,2,1]; 42
13_710; [1,-2,-3,-3,4,-3,4,-3,2,1,-3,-3,-3,-2]; 79
13_711; [1,-2,-3,-4,-4,5,-4,5,-4,3,2,1,-4,-3,-2]; 71
13_712; [1,1,4,-3,4,-3,2,-1,-3,2,2,-3,2,1]; 50
13_713; [1,1,-3,4,-3,2,4,-3,2,-1,2,-3,2,1]; 53
13_714; [1,3,-2,3,-2,1,-2,1,1,-2,-2,-2,-2]; 63
13_715; [1,2,-1,-3,-3,-3,-2,-2,-4,3,-4,3,3,2,2,1]; 81
13_716; [1,-3,4,-3,2,4,-3,-3,2,-1,2,-3,2,1]; 46
13_717; [1,1,-3,2,4,-3,4,-3,2,-1,2,2,2,1]; 53
13_718; [1,2,-4,3,5,-4,5,-4,3,-2,-1,3,3,2,1]; 30
13_719; [1,1,-3,2,2,3,3,-4,3,-2,1,1,1,-4,-3,-2]; 63
13_720; [1,1,2,-4,3,3,4,4,-5,4,-3,2,1,-5,-4,-3,-2]; 55
13_721; [1,-2,1,1,-2,1,1,1,1,3,-2,3,-2]; 50
13_722; [1,-3,2,2,-3,2,4,-3,4,-3,2,-1,2,1]; 45
13_723; [1,-3,2,-3,-3,2,-1,-3,-2,-4,3,-4,3,2,2,1]; 76
13_724; [1,1,3,-2,1,-2,-2,1,-2,1,-2,3,-2]; 48
13_725; [1,1,4,-3,4,-3,-3,2,-1,-3,2,-3,2,1]; 49
13_726; [1,1,2,-4,-3,-3,-2,-2,-1,3,3,3,-4,3,2,1]; 61
13_727; [1,-2,1,-2,1,1,1,1,3,-2,3,-2,-2]; 49
13_728; [1,-3,2,-3,2,4,-3,4,-3,-3,2,-1,2,1]; 47
13_729; [1,-2,3,-2,3,-2,1,-2,1,-2,-2,-2,-2]; 63
13_730; [1,2,2,-4,-3,-3,-2,-2,-1,3,3,3,-4,3,2,1]; 53
13_731; [1,1,2,2,-4,-3,-3,-2,-1,3,-4,3,3,3,2,1]; 41
13_732; [1,-2,-3,-3,5,4,4,3,2,1,-4,-5,-5,-4,-4,-3,-2]; 54
13_733; [1,-2,1,1,3,2,2,1,4,-3,-4,-4,-4,-3,-3,-2]; 61
13_734; [1,4,-3,2,2,4,-3,-3,-3,2,-1,2,2,1]; 43
13_735; [1,4,-3,2,2,5,-4,5,-4,-3,2,-1,2,2,1]; 38
13_736; [1,2,-1,-4,-4,-3,-3,-2,-4,-4,-4,3,2,2,1,1]; 81
13_737; [1,1,2,4,3,3,2,1,5,-4,-5,-5,-5,-4,-4,-3,-2]; 61
13_738; [1,2,3,-4,3,3,-2,3,-2,-2,-1,-4,-3,2,2,1]; 51
13_739; [1,1,2,-1,-3,-2,-2,-4,-4,3,-4,3,-4,3,2,1]; 83
13_740; [1,2,-4,-3,-3,-2,-4,3,-4,3,3,2,-1,2,1,1]; 67
13_741; [1,1,1,-2,-2,1,1,3,3,-2,3,-2,-2]; 56
13_742; [1,4,4,-3,4,-3,-3,2,-1,-3,-3,2,2,1]; 44
13_743; [1,1,1,3,2,2,1,1,-4,-4,3,-4,3,-2]; 64
13_744; [1,1,2,4,3,3,2,1,-5,-5,4,-5,4,-3,-2]; 56
13_745; [1,1,2,2,-4,-4,-3,-3,-2,-1,3,3,-4,3,2,1]; 51
13_746; [1,-3,2,2,4,4,-3,4,-3,2,-1,2,2,1]; 42
13_747; [1,-2,1,1,-2,3,-2,1,3,3,-2,-2,-2]; 63
13_748; [1,3,3,-2,-2,1,-2,1,1,1,-2,3,-2]; 60
13_749; [1,-3,2,-1,-3,-3,-2,-4,3,-2,-4,-4,3,2,2,1]; 64
13_750; [1,-3,4,-3,2,4,4,-3,-3,2,-1,-3,2,1]; 46
13_751; [1,2,-1,-3,-3,-3,-3,-2,-4,3,-4,3,2,2,1,1]; 93
13_752; [1,-3,2,4,-3,4,-3,2,-1,-3,2,-3,2,1]; 53
13_753; [1,1,-2,3,-2,1,1,1,3,-2,-2,-2,-2]; 56
13_754; [1,1,-3,-3,-3,-3,2,-1,4,-3,4,-3,2,1]; 65
13_755; [1,2,-1,-3,-3,-3,-3,-2,-4,3,-2,-4,3,2,2,1]; 79
13_756; [1,2,-1,-3,-2,-5,-4,3,-2,3,-4,-5,-5,4,3,2,1]; 60
13_757; [1,4,-3,-2,-3,-5,4,-5,4,-3,2,1,4,-3,-2]; 87
13_758; [1,-5,4,-3,2,-1,-3,-3,-5,4,-3,2,1,-3,2]; 65
13_759; [1,-2,-5,4,-5,4,-3,2,1,-3,-2,4,-3,-2,-2]; 81
13_760; [1,-2,-3,-5,4,-5,4,-3,2,1,-3,-2,4,-3,-2]; 87
13_761; [1,-3,-3,4,-3,-2,1,4,3,-2,1,-2,1,-2]; 60
13_762; [1,-2,4,3,-2,1,-2,1,-2,-3,-3,4,-3,-2]; 54
13_763; [1,-2,-2,-2,1,-2,1,1,-2,3,-2,3,-2]; 62
13_764; [1,-3,2,-1,-3,-3,-2,3,-4,3,-2,-4,3,2,2,1]; 67
13_765; [-1,-1,4,-3,2,4,-3,2,2,1,2,-5,4,-5,4,-3,-2]; 103
13_766; [1,1,-2,-2,1,-2,3,-2,1,1,3,-2,-2]; 56
13_767; [1,-4,5,-4,3,2,5,-4,-3,-2,-2,-1,3,-4,3,2,1]; 81
13_768; [1,3,-2,3,-2,1,-2,-2,1,1,-2,-2,-2]; 62
13_769; [1,-4,-3,2,-1,-3,2,1,-3,-3,-3,-4,-4,3,2,1]; 49
13_770; [1,-2,-2,-4,-4,3,-4,-4,3,2,1,-3,-3,4,-3,-2]; 95
13_771; [1,3,2,4,4,-3,5,4,-3,2,1,4,-5,4,-3,-3,-2]; 95
13_772; [1,-2,1,1,4,3,-2,-5,4,3,-2,-5,-4,3,-2]; 77
13_773; [1,-3,-3,2,-1,-3,-3,-2,-4,3,-4,3,2,2,2,1]; 57
13_774; [1,-3,4,-3,2,4,-3,-3,-3,2,-1,2,2,1]; 46
13_775; [1,-2,-2,-2,4,-3,4,-3,2,1,-3,-2,-2,-2]; 67
13_776; [1,-2,-3,-3,-3,5,-4,5,-4,3,2,1,-4,-3,-2]; 63
13_777; [1,-3,4,-3,2,4,-3,-2,1,-2,1,1,-2,-2]; 53
13_778; [1,4,-3,2,5,-4,5,-4,-4,-3,2,-1,2,2,1]; 37
13_779; [1,-2,1,-2,-2,-3,4,-3,-2,-2,-3,4,4,3,3,-2]; 146
13_780; [1,-3,-3,-2,-2,-2,1,-3,-2,-3,4,-3,4,-3,2,2]; 122
13_781; [1,-2,-3,-3,-3,5,-4,3,2,2,1,-2,5,-4,-3,-2,-2]; 139
13_782; [1,-4,3,-2,-4,5,-4,3,-2,-2,-1,-2,5,-4,3,2,1]; 98
13_783; [1,-2,-2,-4,-4,-4,3,-4,-4,3,2,1,-3,4,-3,-2]; 90
13_784; [1,1,-3,2,4,-3,4,-3,2,-1,2,-3,2,1]; 55
13_785; [1,2,-3,-3,2,-1,-3,-3,-2,-4,3,-4,3,2,2,1]; 77
13_786; [1,-3,2,4,-3,4,-3,2,-1,2,-3,2,2,1]; 51
13_787; [1,1,4,-3,-3,2,-1,-3,2,-3,4,-3,2,1]; 55
13_788; [1,-3,-3,-4,5,-4,-4,-3,-2,-4,5,4,4,3,-2,1,-2]; 127
13_789; [1,-2,-2,-3,-3,4,4,-3,2,1,-3,4,-3,-2]; 64
13_790; [1,2,2,4,-3,4,-3,2,-1,2,-3,2,1,1]; 57
13_791; [1,-4,-3,-3,-3,2,-3,2,1,5,-4,5,-4,3,-2]; 57
13_792; [1,1,-2,1,1,3,-2,1,4,-3,4,-3,-3,-2]; 55
13_793; [1,2,-4,3,5,-4,5,-4,3,-2,-2,-1,2,3,3,2,1]; 67
13_794; [1,4,-3,-2,-2,-5,4,-5,4,-3,2,1,1,-3,-2]; 84
13_795; [1,-2,1,3,-2,1,1,-2,-3,4,-3,4,-3,-2]; 61
13_796; [1,-5,-4,-3,2,4,3,3,2,2,1,4,4,-5,4,3,-2]; 72
13_797; [1,1,3,-2,-2,1,-2,-2,1,1,-2,3,-2]; 54
13_798; [1,1,1,-2,1,1,-2,1,1,3,-2,3,-2]; 47
13_799; [1,-3,2,2,4,-3,4,-3,2,-1,-3,2,2,1]; 41
13_800; [1,4,-3,4,-3,2,-1,-3,2,2,-3,2,2,1]; 39
13_801; [1,-3,-2,1,-2,1,-2,-2,4,-3,4,-3,2,1]; 55
13_802; [1,-3,-3,4,-3,-2,4,3,-2,1,-2,1,-2,-2]; 60
13_803; [1,1,1,3,2,2,1,1,3,-4,3,-4,3,-2]; 68
13_804; [1,1,2,4,3,3,2,1,4,-5,4,-5,4,-3,-2]; 59
13_805; [1,-3,2,2,4,-3,4,-3,-3,2,-1,2,2,1]; 44
13_806; [1,-2,-2,1,-2,1,1,1,3,-2,3,-2,-2]; 51
13_807; [1,-3,2,-3,-3,2,-1,-3,4,-3,4,-3,2,1]; 53
13_808; [1,1,2,2,-4,-4,-4,-3,-3,-2,-1,3,-4,3,2,1]; 45
13_809; [1,1,2,2,3,3,4,4,3,3,2,2,1,-4,-3,-2]; 46
13_810; [1,-4,-4,-5,-5,-5,-4,-3,2,-1,-3,5,4,3,3,2,1]; 46
13_811; [1,3,-2,-3,2,1,-2,3,-4,-5,3,-4,3,3,4,4,5,-4,-2]; 197
13_812; [1,4,-3,2,2,4,4,4,-3,2,-1,2,2,1]; 42
13_813; [1,1,1,1,3,2,2,1,4,-3,-4,-4,-4,-3,-3,-2]; 64
13_814; [1,4,3,3,2,5,-4,-5,-5,-5,-4,-4,-3,2,-1,2,1]; 87
13_815; [1,1,2,2,3,-4,3,3,3,-2,-2,1,-4,-4,-3,-2]; 85
13_816; [1,4,4,5,5,-4,-3,2,-1,5,4,4,-3,2,1]; 57
13_817; [1,-2,-2,1,1,1,1,3,-2,3,3,-2,-2]; 58
13_818; [1,-3,-3,2,4,4,-3,4,-3,-3,2,-1,2,1]; 57
13_819; [1,1,1,1,3,2,2,1,-4,-4,3,-4,3,-2]; 62
13_820; [1,4,3,3,2,-5,-5,4,-5,4,-3,2,-1,2,1]; 77
13_821; [1,2,-3,-3,2,-1,-3,-2,-4,-4,3,-4,3,2,2,1]; 73
13_822; [1,-3,4,-3,-3,-2,1,-2,-2,-4,-4,3,-4,3,2,1]; 75
13_823; [1,-2,1,1,-2,3,-2,-2,-2,-2,-2,3,-2]; 83
13_824; [1,2,2,2,-4,-4,-3,-3,-2,-1,3,3,-4,3,2,1]; 45
13_825; [1,1,1,1,1,-2,1,1,3,3,-2,3,-2]; 56
13_826; [1,2,-3,2,2,4,4,-3,4,-3,2,-1,2,1]; 58
13_827; [1,4,-3,-3,-3,-2,1,-2,-2,-2,4,-3,2,1]; 62
13_828; [1,1,4,4,-3,4,-3,2,-1,-3,2,2,2,1]; 48
13_829; [1,5,-4,-3,-2,1,-2,-2,-2,-3,5,-4,3,2,1]; 45
13_830; [1,2,5,5,-4,5,-4,3,-2,-1,-4,3,3,2,1]; 25
13_831; [1,1,2,2,3,5,-4,-3,2,-3,2,1,-5,-5,-4,-3,-2]; 61
13_832; [1,-5,4,-3,2,-1,-3,-5,-5,4,-3,2,1,-3,2]; 58
13_833; [1,-6,-5,4,-3,2,-1,5,4,-3,-6,5,4,-3,2,1]; 77
13_834; [1,-2,-5,4,-5,4,-3,2,1,1,-3,-2,4,-3,-2]; 95
13_835; [1,-2,-2,4,-3,4,-3,2,1,-3,-3,-3,-3,-2]; 61
13_836; [1,-2,3,-2,1,1,1,1,3,-2,-2,-2,-2]; 57
13_837; [1,2,-1,4,-3,-3,-3,-3,2,-3,4,-3,2,1]; 83
13_838; [1,-2,-2,5,-4,-3,-3,2,-4,3,2,1,-4,5,-4,-3,-2]; 57
13_839; [1,2,-1,-3,-3,-3,-3,-3,-2,-4,3,-4,3,2,2,1]; 94
13_840; [1,2,-1,-3,-2,-5,-5,-4,5,-4,3,-2,3,-4,3,2,1]; 74
13_841; [1,-2,3,-2,1,1,1,3,-2,-2,-2,-2,-2]; 63
13_842; [1,1,-3,2,-3,-4,-4,-3,4,-3,-2,1,2,-3,2,1]; 78
13_843; [1,-3,-3,-3,-3,-2,1,-2,4,-3,4,-3,2,1]; 77
13_844; [1,-4,5,-4,-3,-2,1,-2,5,-4,-3,-3,2,-4,3,2,1]; 73
13_845; [1,-2,-2,-3,4,-3,4,-3,2,1,-3,-3,-3,-2]; 67
13_846; [1,1,-3,-3,-3,-2,1,-2,4,-3,4,-3,2,1]; 61
13_847; [1,-2,-2,-3,-4,5,-4,5,-4,3,2,1,-4,-3,-2]; 53
13_848; [1,4,-3,2,5,5,5,-4,5,-4,-3,-2,-2,1,-2]; 46
13_849; [1,5,-4,3,-2,-1,-4,3,-2,-1,-4,5,-4,3,3,2,1]; 88
13_850; [1,-2,-5,-4,3,-2,1,1,4,3,-2,-5,4,3,-2]; 76
13_851; [1,-3,-3,-3,-2,1,-2,-2,4,-3,4,-3,2,1]; 65
13_852; [1,4,-3,-2,-2,-2,-5,4,-5,4,-3,2,1,-3,-2]; 77
13_853; [1,-4,-3,-2,1,-2,-2,-3,5,-4,5,-4,3,2,1]; 51
13_854; [1,3,-5,-4,-3,2,2,3,3,2,1,4,4,-5,4,3,-2]; 60
13_855; [1,-3,5,5,4,4,-3,2,-5,-4,3,-4,3,-2,-2,1,-2]; 79
13_856; [1,1,-3,2,4,-3,4,-3,-2,-2,1,1,1,-2]; 61
13_857; [1,-4,3,5,-4,5,-4,-3,-3,2,-1,-3,2,2,1]; 61
13_858; [1,1,1,1,3,2,2,1,3,-4,3,-4,3,-2]; 65
13_859; [1,4,3,3,2,4,-5,4,-5,4,-3,2,-1,2,1]; 77
13_860; [1,-2,1,-2,-2,-3,4,-3,-3,-2,-2,-3,4,3,3,-2]; 136
13_861; [1,1,1,1,1,-2,1,1,3,-2,3,-2,-2]; 49
13_862; [1,2,-3,2,2,4,-3,4,-3,-3,2,-1,2,1]; 61
13_863; [1,1,4,-3,4,-3,-3,2,-1,-3,2,2,2,1]; 45
13_864; [1,2,5,-4,5,-4,-4,3,-2,-1,-4,3,3,2,1]; 23
13_865; [1,1,1,1,1,2,2,3,3,2,2,1,1,-3,-2]; 49
13_866; [1,2,2,2,3,3,4,4,-3,-2,-1,4,3,3,2,1]; 36
13_867; [1,1,3,3,4,4,3,3,2,2,2,1,-4,-3,2,2]; 61
13_868; [1,1,1,2,3,3,4,4,3,3,2,1,1,-4,-3,-2]; 42
13_869; [1,2,3,4,4,5,5,-4,-3,-2,-1,5,4,4,3,2,1]; 19
13_870; [1,-2,-4,3,-2,-2,-2,-1,5,-4,5,-4,3,2,1]; 69
13_871; [1,-2,6,-5,6,-5,4,-3,2,1,-5,4,-3,-2]; 75
13_872; [1,-5,-4,3,-2,3,4,3,-2,1,-2,-5,4,3,-2]; 80
13_873; [1,-2,-2,-4,-4,3,-4,-4,3,2,1,-3,4,-3,-3,-2]; 74
13_874; [1,-4,3,-2,-4,-4,3,-2,-1,-2,5,-4,5,-4,3,2,1]; 105
13_875; [1,-2,-4,-4,-4,3,-2,-1,5,-4,5,-4,3,2,1]; 67
13_876; [1,-2,-2,6,-5,4,-3,2,1,6,-5,4,-3,-2]; 67
13_877; [1,-3,-3,-3,-3,-3,2,-1,4,-3,4,-3,2,1]; 53
13_878; [1,-4,5,-4,-3,2,-1,5,-4,-3,-3,-3,2,-4,3,2,1]; 57
13_879; [1,-4,-4,-4,-3,2,-1,-3,5,-4,5,-4,3,2,1]; 43
13_880; [1,-5,-4,-3,2,-1,-3,-4,6,-5,6,-5,4,3,2,1]; 35
13_881; [1,5,-4,5,-4,-3,-3,2,-3,2,2,1,-4,3,-2]; 70
13_882; [1,1,2,-3,2,2,2,3,-4,3,-2,1,-4,-3,-3,-2]; 107
13_883; [1,1,1,3,-2,-2,1,-2,-2,1,-2,3,-2]; 55
13_884; [1,-3,-3,2,-3,-3,2,-1,4,-3,4,-3,2,1]; 47
13_885; [1,-2,1,4,3,2,2,5,4,-3,2,4,-3,-5,4,-3,-2]; 127
13_886; [1,-2,1,3,2,4,5,4,-3,2,4,-3,-5,4,-3,-3,-2]; 137
13_887; [1,-2,-2,-4,-4,3,-4,3,2,1,-3,-3,4,-3,-3,-2]; 77
13_888; [1,1,1,3,2,2,2,1,1,-4,3,-4,3,-2]; 54
13_889; [1,1,2,4,3,3,3,2,1,-5,4,-5,4,-3,-2]; 44
13_890; [1,6,-5,-4,3,-2,-4,-3,6,-5,4,-3,2,1,3,-2]; 115
13_891; [1,-2,3,-2,1,3,-2,-2,1,1,1,-2,-2]; 57
13_892; [1,4,-3,-3,2,-1,-3,-3,2,-3,4,-3,2,1]; 51
13_893; [1,1,3,3,3,2,2,2,1,-4,3,-4,3,-2]; 56
13_894; [1,-2,-2,1,-2,4,-3,4,-3,2,1,-3,-2,-2]; 57
13_895; [1,-2,-2,-3,4,-3,2,1,-3,-3,4,-3,-3,-2]; 60
13_896; [1,-2,-2,-5,-5,4,-3,2,1,-5,-4,-4,-4,-3,-2]; 55
13_897; [1,-2,1,-2,-4,-4,-3,2,-3,4,3,3,-2,-2,3,-2]; 122
13_898; [1,-2,-2,-4,-4,3,-4,3,-4,3,2,1,-3,4,-3,-2]; 83
13_899; [1,1,3,-2,1,-2,1,-2,1,1,-2,3,-2]; 46
13_900; [1,2,2,3,-4,3,-2,-4,-3,-3,2,-1,2,-3,2,1]; 85
13_901; [1,-2,-2,-5,-5,-4,-3,-3,-4,5,-4,3,2,1,-4,-3,-2]; 79
13_902; [1,1,3,2,4,-3,2,-3,2,1,-4,-4,-4,-3,-3,-2]; 59
13_903; [1,-5,4,-3,-2,1,-2,-5,4,-3,-3,2,1,-3,-2]; 72
13_904; [1,-4,-3,-3,2,-3,2,2,1,1,1,4,4,3,3,-2]; 71
13_905; [1,-5,-4,-4,3,-4,3,3,2,-1,5,5,4,4,-3,2,1]; 119
13_906; [1,-4,-4,-4,-3,2,-1,-3,-2,-4,-4,3,3,2,2,1]; 68
13_907; [1,1,2,4,3,5,-4,3,2,1,-5,-5,-4,-4,-3,-3,-2]; 59
13_908; [1,-4,-3,-3,-3,-3,2,-1,-3,-2,-4,3,2,2,2,1]; 61
13_909; [1,-4,-3,2,-1,-3,-2,-5,-5,-4,5,-4,3,3,2,2,1]; 83
13_910; [1,-3,-2,-2,-2,-2,-2,1,-3,-2,4,-3,4,-3,2,2]; 133
13_911; [1,2,-3,-3,-2,-2,-3,1,2,-3,4,-5,-4,3,4,-3,-5,4,-2]; 171
13_912; [1,-2,-3,-3,5,-4,3,2,2,1,-2,5,-4,-4,-4,-3,-2]; 135
13_913; [1,-2,5,-3,-4,3,-4,5,-6,-4,5,4,-5,2,1,-6,-3,-2]; 137
13_914; [1,1,-3,2,2,3,-4,3,-2,1,1,1,-4,-4,-3,-2]; 64
13_915; [1,1,2,-4,3,3,4,-5,4,-3,2,1,-5,-5,-4,-3,-2]; 56
13_916; [1,-4,-4,-3,2,-1,-3,-2,-4,-4,-4,3,3,2,2,1]; 72
13_917; [1,1,1,-4,-4,-4,-3,-2,-2,-1,4,-3,2,-3,2,1]; 51
13_918; [1,4,-3,2,5,-4,5,-4,-3,2,-1,-3,2,2,1]; 37
13_919; [1,-2,1,3,-2,1,-2,1,3,3,-2,1,-2]; 52
13_920; [1,3,-2,-2,-2,3,-2,1,1,-2,-2,-2,-2]; 86
13_921; [1,4,-3,-2,-2,-2,-2,1,-2,-2,4,-3,2,1]; 71
13_922; [1,-3,2,2,2,-4,-4,-3,2,-3,-4,3,2,-1,2,1]; 40
13_923; [1,5,-4,-3,-2,-2,-1,-3,2,1,-3,-3,5,-4,3,2,1]; 65
13_924; [1,-2,3,-2,1,-2,1,-2,1,3,3,-2,-2]; 55
13_925; [1,3,-4,-3,-3,2,-3,2,-3,2,1,1,4,4,3,-2]; 71
13_926; [1,1,3,-2,1,-2,1,3,3,-2,-2,-2,-2]; 57
13_927; [1,-3,2,-1,-3,-2,-2,-4,-4,3,-4,3,-4,3,2,1]; 67
13_928; [1,1,2,2,-4,-3,2,2,4,-3,2,1,-4,-4,-3,-2]; 47
13_929; [1,2,-1,-3,-3,-3,-2,-4,-4,3,-4,3,2,2,1,1]; 84
13_930; [1,3,3,-4,-3,2,-3,2,-3,2,1,1,4,4,3,-2]; 71
13_931; [1,-4,-3,-3,-3,2,-3,2,-3,2,1,1,4,4,3,-2]; 69
13_932; [1,-4,3,3,3,2,2,2,1,1,1,-4,3,-2]; 57
13_933; [1,1,1,4,-5,4,3,2,2,2,1,-5,-4,3,-2]; 51
13_934; [1,1,1,3,-2,1,1,3,3,-2,-2,-2,-2]; 54
13_935; [1,4,4,-3,-3,-3,-3,2,-1,4,-3,2,2,1]; 43
13_936; [1,4,-3,-4,-4,-3,-3,-2,1,1,1,3,2,2,2,1]; 67
13_937; [1,1,2,4,3,3,3,2,1,5,-4,-5,-5,-4,-4,-3,-2]; 48
13_938; [1,-2,-2,1,-2,3,3,3,2,1,-3,-3,-3,-3,-2]; 59
13_939; [1,-2,1,3,2,2,2,1,4,-3,-4,-4,-3,-3,-2,-2]; 52
13_940; [1,1,1,1,-3,-2,-2,-2,-1,-3,-3,2,-3,2,1]; 53
13_941; [1,-2,1,1,3,2,2,2,1,4,-3,-4,-4,-3,-3,-2]; 51
13_942; [1,1,-2,3,3,-2,1,-2,1,-2,3,-2,-2]; 53
13_943; [1,-2,-5,4,-5,4,4,-3,2,1,-3,-2,4,-3,-2]; 89
13_944; [1,-2,1,1,4,-5,4,3,-2,4,3,-5,-4,3,-2]; 81
13_945; [1,3,3,-2,1,-2,-2,1,3,-2,-2,-2,-2]; 67
13_946; [1,-3,2,-1,-3,-2,-2,-4,3,-4,3,3,-4,3,2,1]; 67
13_947; [1,1,3,3,-2,1,-2,1,-2,3,-2,-2,-2]; 55
13_948; [1,3,3,-2,1,-2,-2,1,-2,3,-2,-2,-2]; 63
13_949; [1,-2,1,-2,3,-2,-1,-4,3,-2,-4,-4,3,2,2,1]; 95
13_950; [1,1,3,3,-2,1,-2,1,-2,1,1,3,-2]; 52
13_951; [1,-4,-3,2,-3,2,-1,-3,-2,-4,-4,3,2,2,2,1]; 54
13_952; [1,4,-3,2,4,4,-3,-2,-2,1,1,-2,1,-2]; 53
13_953; [1,-3,4,-3,-2,4,4,3,-2,1,-2,1,-2,-2]; 65
13_954; [1,1,-3,-3,-3,2,-1,4,-3,2,4,-3,2,1]; 50
13_955; [-1,-1,2,2,-3,2,-3,2,1,4,-3,2,4,-3,-2,-2]; 109
13_956; [1,4,-3,2,2,2,4,-3,2,-1,-3,2,2,1]; 39
13_957; [1,3,-2,1,-2,4,3,-2,-5,4,3,-5,-4,3,-2]; 90
13_958; [1,-2,1,-2,-2,3,-2,-1,-4,3,-2,-4,3,2,2,1]; 92
13_959; [1,-2,-2,-2,1,3,-2,1,1,3,-2,-2,-2]; 64
13_960; [1,-3,2,-1,-3,-3,-2,-4,3,2,-4,-3,2,2,2,1]; 59
13_961; [1,1,-2,1,-2,1,1,3,-2,1,3,-2,-2]; 54
13_962; [1,2,4,-3,2,-1,-3,2,2,4,-3,2,2,1]; 57
13_963; [1,2,4,-3,2,2,4,-3,2,-1,-3,2,2,1]; 55
13_964; [1,-5,4,-3,-2,1,-2,-5,-5,-4,3,-2,-1,-4,3,2,1]; 56
13_965; [1,4,-3,2,-4,-4,-3,2,-1,2,-4,-3,2,2,2,1]; 67
13_966; [1,4,-3,-2,-2,-5,4,-3,-3,2,1,-5,4,-3,-2]; 75
13_967; [1,-4,-4,-4,-3,-3,-2,1,-2,1,3,2,4,-3,2,1]; 65
13_968; [1,-4,-4,-3,2,-3,-3,-3,4,-3,-2,1,2,-3,2,1]; 93
13_969; [1,-2,-4,-4,-3,-3,5,-4,5,-4,3,2,1,-3,4,-3,-2]; 99
13_970; [-1,-1,2,2,2,-3,2,2,1,4,-3,2,4,-3,-2,-2]; 99
13_971; [1,1,3,2,2,4,-3,2,2,1,-4,-4,-4,-3,-3,-2]; 59
13_972; [1,1,4,-3,2,-1,4,-3,2,2,2,-3,2,1]; 50
13_973; [1,4,-3,-3,-2,-2,-1,-5,4,-3,-2,-2,1,-5,4,-3,2]; 104
13_974; [1,5,-4,-3,-3,2,-3,-3,2,1,1,5,-4,3,-2]; 62
13_975; [1,-2,-2,-5,4,-3,-3,2,1,-3,-2,-5,4,-3,-2]; 82
13_976; [1,1,3,2,-4,-4,-3,2,2,-1,3,3,-4,3,2,1]; 66
13_977; [1,1,-2,-2,1,3,3,-2,1,-2,3,-2,-2]; 54
13_978; [1,-2,-2,3,3,-2,1,1,-2,-2,3,-2,-2]; 75
13_979; [1,3,-4,-3,-3,2,2,-3,2,1,4,4,4,4,3,-2]; 77
13_980; [1,2,5,4,-3,4,4,-3,-3,-2,-1,3,5,-4,3,2,1]; 81
13_981; [1,2,-3,2,1,-3,-4,-4,-4,-3,-3,2,-3,4,-3,-2]; 55
13_982; [1,5,-4,3,-2,-1,-4,3,-2,-1,-1,5,-4,3,3,2,1]; 89
13_983; [1,1,4,-5,4,3,2,-5,-4,-3,2,-1,3,3,3,2,1]; 71
13_984; [1,3,-5,-4,-3,2,2,3,3,2,1,1,4,-5,4,3,-2]; 56
13_985; [1,-3,-3,2,4,-3,2,2,1,-2,-3,-4,-4,-4,-3,2]; 61
13_986; [1,1,2,2,-3,2,1,-4,-4,-3,-3,2,-3,4,-3,-2]; 64
13_987; [1,-4,-4,-3,2,-3,-3,4,-3,-3,-2,1,2,-3,2,1]; 84
13_988; [1,2,-4,-4,-3,2,-3,-4,3,2,-1,2,-3,2,2,1]; 63
13_989; [1,1,2,2,-5,4,3,3,3,2,1,-5,4,-3,-2]; 50
13_990; [1,1,3,-4,3,3,3,2,2,2,1,-4,3,-2]; 53
13_991; [1,1,3,2,2,2,1,4,-5,4,3,-5,-4,3,-2]; 60
13_992; [1,1,3,2,2,2,1,4,-3,-4,-4,-4,-3,-3,-3,-2]; 53
13_993; [1,1,4,-5,4,3,-2,1,4,3,-2,-5,-4,3,-2]; 79
13_994; [1,1,-2,-2,-2,1,-2,3,-2,-2,-2,3,-2]; 76
13_995; [1,1,1,3,3,-2,1,1,-2,3,-2,-2,-2]; 53
13_996; [1,4,-3,-2,-2,-2,1,-2,-2,-2,4,-3,2,1]; 73
13_997; [1,-3,4,-3,-3,-3,2,-1,4,4,-3,2,2,1]; 43
13_998; [1,3,-5,-5,-4,-3,2,2,3,3,2,1,4,-5,4,3,-2]; 59
13_999; [1,1,3,-2,1,3,3,-2,-2,1,1,-2,-2]; 56
13_1000; [1,5,5,-4,3,-2,-1,-4,3,-2,-1,5,-4,3,3,2,1]; 86
13_1001; [1,-3,-2,1,-2,-3,4,-3,-3,-3,4,-3,2,1]; 86
13_1002; [1,1,4,-3,2,4,4,-3,-2,-2,1,1,1,-2]; 56
13_1003; [1,5,-4,-3,-2,1,-2,-3,-3,-3,5,-4,3,2,1]; 60
13_1004; [1,5,-4,3,5,5,-4,-3,-3,2,-1,-3,2,2,1]; 63
13_1005; [1,1,1,-2,3,-2,1,1,4,-3,4,-3,-2,-2]; 62
13_1006; [1,5,-4,5,-4,-3,-3,2,-1,-3,4,-3,2,2,1]; 47
13_1007; [1,-5,4,-3,-3,-2,-2,-1,-5,4,-3,-2,-2,1,4,-3,2]; 114
13_1008; [1,1,3,-2,1,4,3,-2,-5,4,3,-5,-4,3,-2]; 86
13_1009; [1,-5,4,-3,-2,-2,4,-3,-3,2,1,-5,4,-3,-2]; 77
13_1010; [1,1,-2,1,-2,1,3,-2,1,1,3,-2,-2]; 49
13_1011; [1,-2,1,1,3,-2,1,1,1,3,-2,-2,-2]; 52
13_1012; [1,1,-2,3,-2,-2,-4,3,-2,-1,-2,-4,3,2,2,1]; 115
13_1013; [1,-3,-2,-2,-2,-2,-4,3,-2,-2,-1,-4,3,3,2,1]; 79
13_1014; [1,-2,4,-3,4,-3,2,2,1,1,-2,-3,-3,-3,-3,-2]; 139
13_1015; [1,2,-5,-4,-3,-3,2,-3,4,-5,4,3,-2,-1,3,2,1]; 58
13_1016; [1,-3,2,-1,-3,-2,-2,-2,-4,3,-4,3,2,2,1,1]; 87
13_1017; [1,-2,-3,4,-3,4,5,-4,-4,-3,2,-3,4,2,1,-5,-2,-3,-2]; 259
13_1018; [1,-3,-2,-2,-1,-1,-1,2,4,-3,2,2,1,4,-3,2]; 73
13_1019; [1,-2,-4,-4,5,-4,-3,-3,5,-4,3,2,1,-3,4,-3,-2]; 96
13_1020; [1,-3,4,-3,-2,1,-2,-4,5,-4,-3,-3,5,-4,3,2,1]; 93
13_1021; [1,3,2,3,5,-4,3,-2,3,-2,-1,5,-4,3,2,2,1]; 89
13_1022; [1,1,-2,3,-2,1,1,1,-4,3,-2,-2,-4,-4,-3,-2]; 83
13_1023; [1,1,5,-4,3,2,-5,-5,-5,-4,-3,2,-1,3,3,2,1]; 67
13_1024; [1,-3,-4,-4,-3,2,-3,4,-3,-2,1,2,-3,2,2,1]; 56
13_1025; [1,1,-4,3,2,2,2,-4,-4,-3,2,-1,3,3,2,1]; 68
13_1026; [1,2,4,3,-2,-1,5,-4,-3,2,5,5,4,-3,-3,2,1]; 71
13_1027; [1,-3,4,-3,-3,-2,1,-2,-4,-4,3,-4,-4,3,2,1]; 76
13_1028; [1,1,-4,3,2,-4,-4,-3,2,-1,2,3,3,3,2,1]; 56
13_1029; [1,-4,-3,-3,-3,2,-3,2,1,1,1,4,4,3,3,-2]; 64
13_1030; [1,-5,-4,-4,-4,3,-4,3,2,-1,5,5,4,4,-3,2,1]; 124
13_1031; [1,-4,-3,2,-3,2,2,2,1,1,1,4,4,3,3,-2]; 62
13_1032; [1,-5,-4,-3,2,2,-3,2,2,1,1,4,5,5,4,3,-2]; 62
13_1033; [1,-3,-3,-3,4,-3,-2,-2,-3,-3,2,1,4,4,3,-2]; 98
13_1034; [1,1,-2,1,3,3,-2,-2,1,1,-2,3,-2]; 55
13_1035; [1,2,-3,-4,-4,5,3,2,-4,2,1,2,3,-4,5,-3,-4,-2,-3]; 104
13_1036; [1,3,-5,-4,-3,2,-3,2,1,1,4,5,5,4,4,3,-2]; 71
13_1037; [1,1,4,-3,2,4,4,-3,2,-1,2,2,2,1]; 50
13_1038; [1,2,5,-4,3,5,5,-4,3,-2,-1,3,3,2,1]; 27
13_1039; [1,-3,-3,4,-3,-2,1,-2,-4,-4,3,-4,-4,3,2,1]; 91
13_1040; [1,-4,-3,2,2,5,4,4,-3,2,1,4,-5,-5,-4,3,-2]; 66
13_1041; [1,1,1,1,-2,3,-2,1,4,-3,4,-3,-2,-2]; 62
13_1042; [1,-3,4,-3,2,5,-4,5,-4,-3,-3,2,-1,2,1]; 53
13_1043; [1,-3,4,-3,-2,4,3,-2,1,-2,-2,-2,-2,-2]; 78
13_1044; [1,2,2,-5,-4,-3,-2,-2,-1,3,3,4,-5,4,3,2,1]; 39
13_1045; [1,-2,-3,-3,5,-4,3,2,1,5,-4,-4,-4,-3,-2]; 51
13_1046; [1,-2,-3,-4,-4,6,-5,4,3,2,1,6,-5,-4,-3,-2]; 44
13_1047; [1,1,2,4,-3,2,4,-3,2,-1,2,2,2,1]; 62
13_1048; [1,2,3,5,-4,3,5,-4,3,-2,-1,3,3,2,1]; 37
13_1049; [1,3,-2,1,5,-4,3,5,-4,3,-2,-2,-2]; 85
13_1050; [1,6,-5,4,6,-5,4,-3,4,-3,-2,1,3,-2]; 90
13_1051; [1,2,3,5,-4,3,5,-4,3,-2,-2,-1,2,3,3,2,1]; 79
13_1052; [1,-2,-2,-5,4,-3,-5,4,-3,2,1,3,-2,3,-2]; 68
13_1053; [1,-5,4,-3,-2,-2,4,-3,2,1,-5,4,-3,-3,-2]; 70
13_1054; [1,5,-4,3,2,-4,-3,-2,-2,-1,3,5,-4,3,2,2,1]; 96
13_1055; [1,5,-4,3,-2,1,5,-4,3,3,-2,3,-2]; 80
13_1056; [1,-2,-4,-4,3,-2,3,-4,-4,3,2,1,-3,4,-3,-2]; 86
13_1057; [1,-3,-3,-3,2,-1,4,-3,2,2,4,-3,2,1]; 45
13_1058; [1,4,3,-5,-5,-4,-3,2,-1,-3,2,2,5,4,-3,2,1]; 66
13_1059; [1,-2,1,1,3,2,4,-3,2,1,-4,-4,-4,-3,-3,-2]; 59
13_1060; [1,1,-3,-2,-4,-4,3,-2,-2,-1,3,-4,3,3,2,1]; 64
13_1061; [1,2,3,3,4,4,-3,-2,-2,-1,2,4,3,3,2,2,2,1]; 93
13_1062; [1,2,3,4,4,-5,4,4,-3,4,5,3,-1,-2,3,-4,3,2,1]; 76
13_1063; [1,3,3,2,4,4,4,-3,2,-1,4,4,3,2,2,1]; 65
13_1064; [1,2,3,3,-4,3,-2,-1,3,4,4,4,3,2,2,1]; 36
13_1065; [1,1,-3,4,-3,2,-1,-3,2,4,4,-3,2,1]; 48
13_1066; [1,-2,3,-2,1,1,-2,1,3,3,-2,-2,-2]; 59
13_1067; [1,-3,-2,-2,-4,-4,3,-2,-2,-1,3,-4,3,3,2,1]; 70
13_1068; [1,1,3,-2,4,3,3,-2,1,-2,3,-4,-4,-3,-3,-2]; 95
13_1069; [1,1,1,-2,3,3,-2,1,1,-2,3,-2,-2]; 53
13_1070; [1,-3,4,-3,-3,2,-1,-3,4,4,-3,2,2,1]; 40
13_1071; [1,5,-4,3,-2,-1,-4,3,-2,-1,-1,3,5,-4,3,2,1]; 95
13_1072; [1,-4,5,-4,3,-2,-4,3,-2,-2,-1,-2,5,-4,3,2,1]; 89
13_1073; [1,1,2,2,2,-3,2,-1,2,3,3,3,2,2,1]; 58
13_1074; [1,1,2,3,3,3,-2,4,-3,-2,-1,2,4,3,3,2,2,1]; 55
13_1075; [1,-5,4,-3,-2,-2,-5,4,-3,-3,2,1,1,-3,-2]; 90
13_1076; [1,-2,-2,1,3,-2,1,-2,1,3,3,-2,-2]; 58
13_1077; [1,1,-2,1,3,3,-2,1,-2,1,1,3,-2]; 51
13_1078; [1,5,-4,-3,-3,-3,2,2,-3,2,1,5,-4,3,-2]; 51
13_1079; [1,-2,-2,1,3,-2,-2,1,-2,-2,3,3,-2]; 67
13_1080; [1,-2,3,-2,1,1,-2,1,1,3,3,-2,-2]; 55
13_1081; [1,-2,-4,-4,3,-4,-4,-4,3,2,1,-3,4,-3,-3,-2]; 74
13_1082; [1,-2,-4,-4,3,5,-4,3,2,1,-3,-5,-5,4,-3,-3,-2]; 83
13_1083; [1,1,3,2,-4,-4,-3,2,-1,3,3,-4,3,3,2,1]; 56
13_1084; [1,3,2,-5,-4,-3,-3,2,2,1,-3,4,5,5,4,3,-2]; 66
13_1085; [1,1,-4,3,2,-4,-4,-3,2,-1,3,-4,-4,3,2,1]; 61
13_1086; [1,-3,4,-3,2,-3,2,2,1,1,-2,-3,-4,-4,-3,2]; 61
13_1087; [1,1,3,2,-4,-4,-3,2,-1,3,-4,3,-4,3,2,1]; 56
13_1088; [1,1,2,2,-3,2,1,4,-3,2,1,-3,-4,-4,-3,-2]; 53
13_1089; [1,4,4,4,3,2,-4,-3,-3,-3,2,1,-3,-3,-3,-2]; 65
13_1090; [1,2,3,-4,5,-3,4,2,-3,1,-2,4,4,-5,-3,2,-3,-3,-4]; 115
13_1091; [1,-3,-3,-4,-4,-3,2,-3,4,-3,-2,1,2,-3,2,1]; 69
13_1092; [-1,-1,2,5,-4,3,3,5,-4,3,2,1,-3,-2,-4,3,-2]; 105
13_1093; [1,-5,-4,-3,2,-3,-3,2,4,-3,2,1,1,-5,4,-3,-2]; 96
13_1094; [1,-2,1,3,-2,1,1,-2,1,3,3,-2,-2]; 55
13_1095; [1,-2,-2,-2,1,-3,-2,4,-3,-2,-2,4,4,3,3,-2]; 146
13_1096; [1,-2,-3,-3,5,-4,3,2,2,1,1,-2,5,-4,-3,-2,-2]; 142
13_1097; [1,-3,4,-3,-2,1,-2,-4,-4,-4,3,-4,-4,3,2,1]; 86
13_1098; [1,-3,2,2,4,4,-3,2,-1,4,-3,2,2,1]; 39
13_1099; [1,-5,-5,-4,-3,2,4,3,3,2,2,1,4,-5,4,3,-2]; 74
13_1100; [1,-2,-2,1,1,3,-2,1,1,3,3,-2,-2]; 59
13_1101; [1,1,-2,1,1,1,3,-2,1,1,3,3,-2]; 53
13_1102; [1,4,4,-3,2,-1,4,-3,2,2,-3,2,2,1]; 45
13_1103; [1,-5,4,-3,-2,4,-3,2,1,-5,4,-3,-2,-2,-2]; 87
13_1104; [1,-2,-6,5,-4,-3,5,-4,3,2,1,-6,5,-4,-3,-2]; 71
13_1105; [1,-3,2,2,4,-3,2,4,-3,2,-1,2,2,1]; 40
13_1106; [1,5,-4,3,-2,1,-4,3,3,5,-4,3,-2]; 83
13_1107; [1,4,-3,2,4,-3,2,-1,2,2,-3,2,2,1]; 43
13_1108; [1,1,1,3,2,4,-3,2,1,1,-4,-4,-4,-3,-3,-2]; 77
13_1109; [1,1,2,4,3,5,-4,3,2,1,-5,-5,-5,-4,-4,-3,-2]; 54
13_1110; [1,1,1,-2,1,1,3,-2,1,3,-2,-2,-2]; 52
13_1111; [1,4,-3,-3,-3,2,-1,-3,2,2,4,-3,2,1]; 43
13_1112; [1,-3,-2,-4,-4,-4,3,-2,-1,-4,-4,3,-4,3,2,1]; 64
13_1113; [1,4,3,-5,-5,-4,-3,2,-3,2,2,-1,5,4,-3,2,1]; 75
13_1114; [1,-3,-3,-2,-2,1,-2,1,-3,-2,4,-3,4,-3,2,2]; 104
13_1115; [1,-4,-4,-4,-3,2,-3,-3,4,3,3,-2,3,-2,1,-2]; 105
13_1116; [1,1,-2,-3,-3,4,-5,-4,3,2,3,1,4,-2,-3,-5,4,-3,-2]; 153
13_1117; [1,-3,5,4,-3,-2,1,-2,-4,-4,-3,-3,5,-4,3,2,1]; 103
13_1118; [1,3,-4,-3,-3,2,2,-3,2,1,1,4,4,4,3,-2]; 65
13_1119; [1,3,-4,-3,2,2,-3,2,2,1,1,4,4,3,3,-2]; 65
13_1120; [1,1,2,3,3,4,4,-3,-2,-2,-1,2,4,3,3,2,2,1]; 93
13_1121; [1,-2,1,3,-2,1,-2,3,3,-2,1,-2,-2]; 52
13_1122; [1,-2,-2,1,-2,3,3,-2,1,-2,-2,3,-2]; 61
13_1123; [1,-3,4,-3,-3,-2,-2,-3,4,3,3,-2,1,-2,-2,-2]; 135
13_1124; [1,-2,-3,-3,5,-4,3,2,2,1,-2,5,-4,-3,-3,-2,-2]; 152
13_1125; [1,3,-4,-3,2,-3,2,2,-3,2,1,1,4,4,3,-2]; 67
13_1126; [1,-2,4,-3,-3,2,2,1,1,-2,-3,4,-3,-3,-3,-2]; 136
13_1127; [1,-2,-3,-3,5,-4,3,2,2,1,1,-2,5,-4,-3,-3,-2]; 170
13_1128; [1,-4,-3,-3,2,-3,2,2,-3,2,1,1,4,4,3,-2]; 72
13_1129; [1,1,3,2,4,-3,2,2,-3,2,1,-4,-4,-3,-3,-2]; 63
13_1130; [1,1,4,4,-3,2,-1,4,-3,2,2,-3,2,1]; 54
13_1131; [1,-2,1,1,3,-2,1,3,3,-2,1,-2,-2]; 51
13_1132; [-1,-1,2,-4,3,3,5,-4,3,2,1,-3,-2,5,-4,3,-2]; 122
13_1133; [1,3,2,5,4,-3,4,-5,4,-3,-2,-2,1,-2,4,3,-2]; 119
13_1134; [1,-2,1,1,3,-2,1,3,-2,1,1,-2,-2]; 51
13_1135; [1,-5,4,-3,-2,-2,-5,4,-3,2,1,4,-3,-3,-2]; 72
13_1136; [1,-2,-4,-4,3,-2,-2,3,-4,3,2,1,-3,4,-3,-2]; 82
13_1137; [1,1,-5,-4,3,2,2,4,4,3,3,2,1,-5,4,-3,-2]; 71
13_1138; [1,-4,-3,-3,2,-3,-3,2,-1,-3,-2,-4,3,2,2,1]; 63
13_1139; [1,-2,-4,-4,3,-4,-4,3,-4,3,2,1,-3,4,-3,-2]; 75
13_1140; [1,-5,-4,-3,2,4,3,3,2,2,1,1,4,-5,4,3,-2]; 61
13_1141; [1,1,3,-2,1,3,-2,-2,1,-2,1,-2,-2]; 52
13_1142; [-1,-1,2,-3,2,2,4,-3,2,2,1,2,4,-3,-2,-2]; 109
13_1143; [1,-2,1,-2,-2,1,-3,-2,4,-3,-2,-2,4,3,3,-2]; 104
13_1144; [1,-5,-4,-3,-3,2,-1,-3,4,-5,4,3,-2,3,2,2,1]; 65
13_1145; [1,1,-3,-3,2,-1,4,-3,2,2,4,-3,2,1]; 52
13_1146; [1,4,-3,-2,-5,4,-3,-3,-5,4,-3,2,1,-3,-2]; 93
13_1147; [1,-5,-4,3,2,2,4,4,4,3,3,2,1,-5,4,-3,-2]; 79
13_1148; [1,3,-5,-4,-3,2,4,3,3,2,1,1,4,-5,4,3,-2]; 65
13_1149; [1,1,1,-2,1,1,3,-2,1,1,3,-2,-2]; 52
13_1150; [1,4,-3,-3,2,-1,-3,2,2,4,-3,2,2,1]; 43
13_1151; [1,4,-3,2,2,4,-3,-3,2,-1,-3,2,2,1]; 38
13_1152; [1,-4,-3,2,5,4,-3,2,1,1,4,-5,-5,-5,-4,3,-2]; 77
13_1153; [1,-4,-3,2,5,4,-3,2,1,1,4,-5,-5,-4,-4,3,-2]; 74
13_1154; [1,1,-3,-3,2,-1,4,-3,-3,-3,4,-3,2,1]; 73
13_1155; [1,4,4,-3,-3,2,-1,4,-3,4,-3,2,2,1]; 47
13_1156; [1,1,2,-5,4,4,4,3,3,2,1,-5,4,-3,-2]; 61
13_1157; [1,1,2,5,-6,5,4,3,3,2,1,-6,-5,4,-3,-2]; 57
13_1158; [1,4,4,4,-3,-3,2,-1,4,4,-3,2,2,1]; 50
13_1159; [1,4,5,5,-4,-3,-3,2,-1,5,4,-3,2,2,1]; 55
13_1160; [1,1,2,-3,4,4,3,3,2,1,-4,-4,-4,-3,-3,-2]; 63
13_1161; [1,-4,-3,-2,-2,-1,-1,-1,2,-3,-4,-4,3,2,2,1]; 59
13_1162; [1,4,-3,4,-3,-3,2,-1,4,-3,-3,2,2,1]; 43
13_1163; [1,-3,4,-3,-2,-2,-3,4,4,3,3,-2,1,-2,-2,-2]; 153
13_1164; [1,1,4,-3,2,4,4,-3,2,-1,2,-3,2,1]; 56
13_1165; [1,2,-5,4,-5,4,-3,4,-3,-2,-1,3,-4,3,2,2,1]; 75
13_1166; [1,-2,-4,-4,-4,3,-4,3,2,1,-3,-3,-3,4,-3,-2]; 90
13_1167; [1,2,-3,-4,5,2,3,-1,-4,-2,-4,-2,3,-4,5,-3,-4,2,-3]; 267
13_1168; [1,5,-4,-4,3,2,-4,-3,-2,-2,-1,3,5,-4,3,2,1]; 82
13_1169; [1,-2,-4,5,-4,-3,-3,5,-4,3,2,1,-3,4,-3,-3,-2]; 82
13_1170; [1,-2,-3,5,-4,5,-4,3,3,2,1,-3,-4,-4,-4,-3,-2]; 105
13_1171; [1,3,2,4,-3,2,2,1,5,4,-3,4,-5,4,-3,-3,-2]; 72
13_1172; [1,-5,-4,3,-4,5,-4,3,3,3,-2,1,-4,3,-2]; 128
13_1173; [1,-2,4,3,-6,5,-4,3,2,1,-6,5,-4,-4,-3,-2]; 68
13_1174; [1,1,-3,-2,-2,-2,-4,3,-2,-2,-1,-4,3,3,2,1]; 69
13_1175; [1,-6,5,5,4,-3,-2,-5,-4,3,-2,-1,-6,5,-4,3,2,1]; 99
13_1176; [1,2,4,-3,-3,2,-1,-3,2,2,4,-3,2,1]; 65
13_1177; [1,-2,4,-3,4,-3,2,2,1,1,-2,-3,-3,-3,-2,-2]; 129
13_1178; [1,1,-2,3,-2,-1,-4,-4,3,-2,-4,3,-4,3,2,1]; 67
13_1179; [1,2,-3,-3,-2,-2,-1,-4,3,3,3,-4,3,2,2,1]; 65
13_1180; [1,2,-5,-4,-3,-3,-2,-2,-1,3,4,-5,4,3,2,2,1]; 46
13_1181; [1,1,2,2,-3,2,1,4,-3,2,-3,-4,-4,-4,-3,-2]; 55
13_1182; [1,4,-5,-5,-4,-3,2,-1,5,4,4,4,3,3,3,2,1]; 46
13_1183; [1,-6,-5,4,-3,2,-1,5,-6,5,4,3,3,3,2,1]; 41
13_1184; [1,1,-4,3,2,2,2,1,1,1,-4,-4,3,-2]; 56
13_1185; [1,1,2,-5,4,3,3,3,2,1,-5,-5,4,-3,-2]; 44
13_1186; [1,-4,3,2,-4,-4,-4,-3,2,2,-1,3,-4,3,2,1]; 67
13_1187; [1,1,3,-4,3,2,2,2,1,-4,3,-4,3,-2]; 51
13_1188; [1,-4,-3,2,-5,-5,-4,-3,2,-1,-3,5,-4,-4,3,2,1]; 57
13_1189; [1,5,5,-4,-3,-3,2,-3,2,2,1,5,-4,3,-2]; 71
13_1190; [1,-3,4,-3,-2,1,-2,-2,-2,4,3,-2,1,-2]; 59
13_1191; [1,-2,-3,-4,-4,3,-5,4,3,2,1,-5,4,-3,4,-3,-2]; 69
13_1192; [1,-3,-2,-5,-4,3,-2,-1,-4,3,-4,-5,-5,4,3,2,1]; 59
13_1193; [-1,-1,2,2,-4,3,5,-4,3,2,1,-3,-2,5,-4,3,-2]; 134
13_1194; [1,-3,-3,-3,2,4,-3,2,-1,2,4,-3,2,1]; 45
13_1195; [1,4,3,-5,-5,-4,-3,2,-3,2,-1,2,5,4,-3,2,1]; 72
13_1196; [1,3,-2,1,4,3,-2,1,-5,4,3,-5,-4,3,-2]; 75
13_1197; [1,3,2,2,2,4,-3,2,1,-4,-4,-3,-3,-3,-3,-2]; 70
13_1198; [1,-2,3,-4,5,3,-2,1,-3,-2,3,4,4,3,-2,-4,-5,-4,-2]; 203
13_1199; [1,2,3,-4,3,-4,2,-1,-4,2,-3,-5,-4,3,2,-3,4,-5,1]; 79
13_1200; [1,-2,1,4,3,-2,1,-5,4,3,-2,-5,-4,3,-2]; 73
13_1201; [1,1,4,-3,-3,-3,2,-1,4,-3,2,-3,2,1]; 50
13_1202; [1,4,-3,2,4,4,4,-3,2,-1,-3,2,2,1]; 43
13_1203; [1,4,5,5,-4,-3,2,-1,5,4,-3,4,-3,2,1]; 54
13_1204; [1,1,1,3,2,2,2,1,3,-4,3,-4,3,-2]; 53
13_1205; [1,1,1,3,2,2,2,1,-4,-4,3,-4,3,-2]; 51
13_1206; [1,-2,1,-2,-2,3,-2,-2,-2,-2,3,3,-2]; 85
13_1207; [1,1,1,3,3,-2,1,-2,3,-2,-2,-2,-2]; 58
13_1208; [1,-4,-4,-3,2,-1,2,-4,-3,2,2,2,4,-3,2,1]; 41
13_1209; [1,2,-1,-3,-3,-3,-2,-4,-4,-4,3,-4,3,2,2,1]; 81
13_1210; [1,-2,3,3,-2,3,-2,1,1,-2,-2,-2,-2]; 77
13_1211; [1,2,2,-4,-4,-3,-3,-3,-2,-1,3,3,-4,3,2,1]; 53
13_1212; [1,1,1,3,2,2,2,1,4,-3,-4,-4,-4,-3,-3,-2]; 51
13_1213; [1,-3,2,-1,4,-3,-3,-3,-3,4,4,-3,2,1]; 71
13_1214; [1,4,3,3,3,5,-4,-5,-5,-4,-4,-3,2,-1,-3,2,1]; 88
13_1215; [1,1,-3,-2,-2,-2,-2,1,-3,-2,4,-3,4,-3,2,2]; 139
13_1216; [1,2,3,-4,-5,-3,4,2,-5,1,-2,4,-3,-3,4,4,-3,2,-3]; 149
13_1217; [1,-4,3,2,2,2,1,1,1,-4,-4,-4,3,-2]; 51
13_1218; [1,1,1,1,3,2,2,2,1,-4,3,-4,3,-2]; 52
13_1219; [1,4,3,3,3,2,-5,4,-5,4,-3,2,-1,2,1]; 70
13_1220; [1,1,1,1,3,-2,1,3,3,-2,-2,-2,-2]; 57
13_1221; [1,4,-3,2,4,4,-3,-3,-3,-3,2,-1,2,1]; 65
13_1222; [1,1,1,1,3,2,2,2,1,4,-3,-4,-4,-3,-3,-2]; 52
13_1223; [1,4,3,3,3,2,5,-4,-5,-5,-4,-4,-3,2,-1,2,1]; 84
13_1224; [1,-2,3,-2,3,-2,1,1,-2,-2,-2,-2,-2]; 81
13_1225; [1,-3,-2,-2,-1,-3,-3,2,1,-3,4,-3,4,-3,2,1]; 99
13_1226; [1,-2,1,1,3,-2,-2,-2,-2,-2,3,3,-2]; 73
13_1227; [1,2,2,2,-4,-4,-3,-3,-3,-2,-1,3,-4,3,2,1]; 48
13_1228; [1,-4,3,2,2,2,1,1,-4,-4,3,-4,3,-2]; 51
13_1229; [1,1,1,4,-5,4,3,-2,1,4,3,-5,-4,3,-2]; 83
13_1230; [1,1,1,3,3,4,3,2,2,2,1,3,3,-4,3,-2]; 71
13_1231; [1,1,-2,3,-2,-2,-2,-2,-1,-1,-1,3,3,2,1]; 59
13_1232; [1,-4,-4,-3,-3,-3,2,-3,4,-3,-2,1,2,2,2,1]; 71
13_1233; [1,-5,-4,-4,-4,-3,2,-1,-5,-5,-5,4,-3,2,1]; 58
13_1234; [1,1,3,4,-5,4,3,-2,1,4,3,-5,-4,3,-2]; 85
13_1235; [1,4,-3,-3,-3,-3,-2,1,-2,4,4,-3,2,1]; 77
13_1236; [1,2,-1,-4,-3,-3,-3,-2,-5,-5,4,-5,4,3,2,2,1]; 80
13_1237; [1,1,-2,-3,-3,-3,-3,2,1,3,3,3,-2,-2,-2]; 79
13_1238; [1,-3,2,-1,-3,-2,-2,-4,-4,3,3,3,-4,3,2,1]; 79
13_1239; [1,-3,-3,-3,-2,1,-2,-3,4,-3,4,-3,2,1]; 79
13_1240; [1,-3,-3,-3,-2,1,-2,4,-3,4,4,-3,2,1]; 73
13_1241; [1,-4,-3,-2,1,-2,-3,-4,5,-4,5,-4,3,2,1]; 67
13_1242; [1,4,-3,2,5,5,-4,5,-4,-3,-2,-2,1,1,-2]; 47
13_1243; [1,4,-3,2,2,2,2,4,-3,2,-1,2,2,1]; 43
13_1244; [1,-5,4,-3,-3,-2,-2,-1,-3,-5,4,-3,-2,-2,1,-3,2]; 140
13_1245; [1,1,-4,3,2,2,2,2,1,1,1,-4,3,-2]; 64
13_1246; [1,1,2,-5,4,3,3,3,3,2,1,-5,4,-3,-2]; 56
13_1247; [1,5,-4,3,3,3,3,-2,1,5,-4,3,-2]; 99
13_1248; [1,6,-5,4,3,-2,1,6,-5,4,3,3,-2,4,-3,-2]; 163
13_1249; [1,3,2,2,2,2,4,-3,2,1,-4,-4,-4,-3,-3,-2]; 69
13_1250; [1,4,-3,-2,-3,-5,4,-3,-5,4,-3,2,1,-3,-2]; 89
13_1251; [1,-3,4,-3,-3,2,-3,2,2,1,-2,-4,-4,-4,-3,2]; 74
13_1252; [1,-2,1,3,-2,1,1,1,1,3,-2,-2,-2]; 52
13_1253; [1,4,-3,2,4,-3,2,-3,-3,-3,2,-1,2,1]; 46
13_1254; [1,1,1,3,-2,1,-2,1,1,1,1,3,-2]; 58
13_1255; [1,2,4,-3,2,2,2,4,-3,2,-1,-3,2,1]; 69
13_1256; [1,2,2,4,-3,2,-1,2,4,-3,2,-3,2,1]; 55
13_1257; [1,1,4,-3,2,4,-3,2,-1,2,2,-3,2,1]; 51
13_1258; [1,-5,-4,-3,2,4,3,3,2,1,1,4,4,-5,4,3,-2]; 63
13_1259; [1,-5,-5,-4,-3,2,4,3,3,2,1,1,4,-5,4,3,-2]; 63
13_1260; [1,-2,1,-2,-3,4,-3,-2,-2,-3,4,4,3,-2,3,-2]; 138
13_1261; [1,1,-4,3,2,-4,-4,-3,2,-1,3,3,3,3,2,1]; 56
13_1262; [1,2,-3,5,4,-3,-3,-2,-1,4,3,5,5,-4,3,2,1]; 67
13_1263; [1,-3,-4,-4,-4,-3,2,-3,4,-3,-2,1,2,-3,2,1]; 61
13_1264; [1,3,-4,-4,-4,-3,2,-3,-2,-2,1,1,4,3,3,-2]; 76
13_1265; [1,-4,3,2,-4,-4,-3,2,2,-1,3,-4,-4,3,2,1]; 69
13_1266; [1,3,2,-4,-4,-3,2,2,-1,3,-4,3,-4,3,2,1]; 61
13_1267; [1,-3,-2,-2,4,4,3,3,2,1,-3,-3,4,-3,-3,-2]; 72
13_1268; [1,1,-4,3,2,-4,-4,-4,-3,2,-1,3,3,3,2,1]; 60
13_1269; [1,-2,4,-3,4,-3,2,-3,2,1,1,-2,-3,-3,-3,-2]; 131
13_1270; [1,5,4,4,4,3,2,2,5,5,-4,3,-2,-1,3,2,1]; 77
13_1271; [1,1,3,-4,3,2,2,2,1,3,3,-4,3,-2]; 55
13_1272; [1,-3,-3,-4,-4,-3,2,-3,4,-3,-2,1,2,2,2,1]; 65
13_1273; [1,3,2,4,4,5,4,-3,2,1,4,4,-5,4,-3,-3,-2]; 111
13_1274; [1,2,-4,3,3,-4,-4,3,-2,-3,1,-2,3,-4,-5,3,4,2,-5]; 85
13_1275; [1,-4,-3,2,-1,-5,-5,-5,-4,-3,-3,-3,5,-4,3,2,1]; 53
13_1276; [1,-2,1,-3,-2,4,-3,-3,-3,-2,-2,4,4,3,3,-2]; 131
13_1277; [1,4,-3,2,4,4,-3,-3,-3,2,-1,2,2,1]; 51
13_1278; [1,-5,4,-3,-2,-2,-5,-5,4,-3,2,1,1,-3,-2]; 82
13_1279; [1,5,5,-4,3,-2,-1,-4,3,-2,-1,-1,5,-4,3,2,1]; 97
13_1280; [1,5,5,-4,-3,-3,-3,2,-3,2,1,5,-4,3,-2]; 61
13_1281; [1,-5,4,-3,-2,-2,-2,-5,-5,4,-3,2,1,-3,-2]; 76
13_1282; [1,-5,-4,-3,2,-3,2,4,-3,2,1,1,-3,-5,4,-3,-2]; 85
13_1283; [1,-4,-4,-3,-2,1,-2,-4,-3,5,-4,5,-4,3,3,2,1]; 112
13_1284; [1,4,-3,2,5,5,-4,5,-4,-3,2,-1,2,2,1]; 41
13_1285; [1,4,-3,-2,1,-2,-2,-2,1,-2,4,-3,2,1]; 54
13_1286; [1,-3,2,-1,-3,-3,-5,4,-3,-2,-3,-5,4,3,2,2,1]; 83
13_1287; [1,-2,-5,-5,-5,-4,-3,-3,5,-4,3,2,1,-4,-4,-3,-2]; 73
13_1288; [1,2,2,4,-3,2,-1,2,2,4,-3,2,2,1]; 59
13_1289; [1,-2,6,-5,-4,3,-4,3,2,1,-3,6,-5,4,-3,-2]; 75
13_1290; [1,2,4,-3,2,2,2,4,-3,2,-1,2,2,1]; 65
13_1291; [1,3,-2,1,5,-4,3,3,3,5,-4,3,-2]; 93
13_1292; [1,-2,-4,3,-2,-1,5,-4,-4,-4,5,-4,3,2,1]; 73
13_1293; [1,-2,6,-5,4,-3,6,-5,4,-3,2,1,-3,-2]; 79
13_1294; [1,3,6,-5,-4,-3,2,-3,2,1,4,6,-5,4,3,-2]; 77
13_1295; [1,2,2,2,5,-4,3,-2,-1,5,-4,3,2,2,1]; 55
13_1296; [1,4,3,-2,1,3,6,-5,4,6,-5,4,-3,-2]; 92
13_1297; [1,2,4,-3,-3,2,-1,-3,2,4,-3,2,2,1]; 56
13_1298; [1,3,2,2,4,-3,2,1,5,4,-3,4,-5,4,-3,-3,-2]; 82
13_1299; [1,4,-3,2,4,-3,2,-3,-3,2,-1,2,2,1]; 40
13_1300; [1,-5,4,-3,-2,-2,4,-3,2,1,1,-5,4,-3,-2]; 77
13_1301; [1,4,-3,2,2,2,2,4,-3,2,-1,-3,2,1]; 49
13_1302; [1,-5,4,-3,-2,-2,-1,-5,4,-3,4,-3,-2,-2,1,-3,2]; 130
13_1303; [1,3,-4,-3,-3,2,-3,2,2,1,1,4,4,4,3,-2]; 70
13_1304; [1,-2,1,-2,3,-2,1,1,-2,3,3,-2,-2]; 53
13_1305; [1,3,-4,-3,2,-3,2,2,2,1,1,4,4,4,3,-2]; 65
13_1306; [1,2,3,3,4,4,-3,-2,-1,4,-3,2,4,3,3,2,2,1]; 55
13_1307; [1,1,1,-2,1,3,3,-2,1,1,-2,3,-2]; 50
13_1308; [1,-3,4,-3,2,-1,-3,2,4,4,-3,2,2,1]; 40
13_1309; [1,-2,3,3,-2,1,1,-2,-2,-2,3,-2,-2]; 70
13_1310; [1,1,-2,3,3,-2,1,-2,1,1,-2,3,-2]; 53
13_1311; [1,-3,-2,-4,-4,3,-2,-2,-1,3,-4,3,3,3,2,1]; 75
13_1312; [1,-4,-3,-3,2,-3,2,-1,-3,-2,-4,3,2,2,1,1]; 62
13_1313; [1,2,4,3,5,-4,3,-2,-1,-3,2,5,4,4,-3,2,1]; 71
13_1314; [1,3,3,-2,1,-4,3,3,-2,-4,-4,3,-4,3,2,1]; 92
13_1315; [1,1,-2,1,3,3,-2,1,1,-2,3,-2,-2]; 51
13_1316; [1,1,3,-2,1,1,-2,1,3,3,-2,-2,-2]; 55
13_1317; [1,2,5,-4,3,5,5,-4,3,-2,-2,-1,2,3,3,2,1]; 63
13_1318; [1,1,4,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 51
13_1319; [1,2,2,4,4,-3,2,-1,2,4,-3,2,1,1]; 55
13_1320; [1,1,-2,1,4,4,3,-2,1,-2,-3,4,-3,-2]; 54
13_1321; [1,-2,4,4,3,-2,1,1,-2,-2,-3,4,-3,-2]; 69
13_1322; [1,1,3,2,2,4,-3,2,2,1,-3,-4,-4,-3,-3,-2]; 53
13_1323; [1,1,-3,2,4,4,-3,2,-1,2,4,-3,2,1]; 50
13_1324; [1,-3,2,4,4,-3,2,-1,2,4,-3,2,2,1]; 45
13_1325; [1,1,4,-3,2,4,4,-3,-2,1,-2,1,1,-2]; 56
13_1326; [1,-2,-6,5,-4,-3,-3,-6,5,-4,3,2,1,-4,-3,-2]; 71
13_1327; [1,-2,-3,5,4,-3,2,1,-3,-3,-4,5,-4,-3,-2]; 59
13_1328; [1,3,5,-4,3,-2,1,5,-4,3,-4,3,-2]; 81
13_1329; [1,2,3,5,-4,3,-2,3,-2,-1,2,5,-4,3,3,2,1]; 70
13_1330; [1,3,5,-4,3,-2,1,3,3,5,-4,3,-2]; 93
13_1331; [1,-2,-4,-3,-3,5,-4,3,2,1,-4,-5,-5,-4,-4,-3,-2]; 65
13_1332; [1,2,3,4,2,4,5,-6,3,3,2,-4,5,-3,-4,-6,1,-2]; 54
13_1333; [1,-2,4,3,-2,1,-2,-2,-2,-3,4,-3,-2,-2]; 67
13_1334; [1,-2,-3,-5,-4,5,-4,3,2,1,4,-3,-5,4,-3,-3,-2]; 85
13_1335; [1,5,-4,-3,-3,2,2,-3,2,1,1,5,-4,3,-2]; 55
13_1336; [1,-5,4,-3,-2,-2,-5,4,-3,-3,2,1,-3,-3,-2]; 79
13_1337; [1,-5,4,-3,-2,-2,-3,-5,4,-3,2,1,-3,-3,-2]; 77
13_1338; [1,-2,-3,2,4,5,-6,1,-2,-3,-3,-4,5,-6,2,2,3,4]; 147
13_1339; [1,3,2,5,-4,3,5,-4,3,-2,-2,-1,3,3,2,2,1]; 73
13_1340; [1,-4,3,5,-4,3,-2,1,5,-4,-4,3,-2]; 81
13_1341; [1,-3,2,4,-3,2,4,-3,-3,2,-1,2,2,1]; 45
13_1342; [1,-5,4,-3,-2,-2,-5,4,4,-3,2,1,4,-3,-2]; 74
13_1343; [1,-5,4,-3,-2,-2,-2,4,-3,2,1,-5,4,-3,-2]; 74
13_1344; [1,-5,4,3,-2,1,-5,-4,3,-2,1,1,4,3,-2]; 74
13_1345; [1,-5,4,-3,-2,-2,-1,-5,4,-3,2,4,-3,2,1]; 69
13_1346; [1,-5,-4,3,-2,1,4,-5,4,4,3,-2,5,4,4,3,-2]; 137
13_1347; [1,2,2,4,-3,2,-1,-3,2,4,-3,2,2,1]; 53
13_1348; [1,2,4,-3,2,4,-3,2,-1,2,2,-3,2,1]; 61
13_1349; [1,-3,-3,-3,4,-3,2,-3,2,2,1,-2,-4,-4,-3,2]; 87
13_1350; [1,-3,2,-3,-4,5,-4,-3,2,4,-5,2,-5,1,-2,3,-4,-3,2]; 143
13_1351; [1,-5,4,-3,-2,-2,-5,4,-3,4,-3,2,1,-3,-2]; 77
13_1352; [1,-5,-4,-3,-3,2,-3,2,4,-3,2,1,1,-5,4,-3,-2]; 89
13_1353; [1,1,4,3,3,3,2,-4,-3,2,-1,2,3,-4,3,3,2,1]; 99
13_1354; [1,1,4,3,3,2,-4,-3,2,-1,2,2,3,-4,3,3,2,1]; 101
13_1355; [1,1,2,-3,2,-1,2,2,2,2,3,3,3,2,1]; 53
13_1356; [1,2,3,4,4,4,3,3,2,2,3,-4,-3,-3,2,-1,2,1]; 67
13_1357; [1,-2,1,3,-2,1,1,-2,3,3,-2,-2,-2]; 55
13_1358; [1,-2,1,1,1,3,-2,1,1,-2,3,3,-2]; 50
13_1359; [1,-2,3,3,-2,1,1,-2,-2,-2,-2,3,-2]; 70
13_1360; [1,-3,2,-1,-3,-2,-4,-4,3,-2,3,-4,3,3,2,1]; 63
13_1361; [1,4,4,-3,2,2,-3,4,-3,2,-1,-3,2,1]; 43
13_1362; [1,-2,1,1,3,-2,1,1,-2,3,3,-2,-2]; 51
13_1363; [1,-3,-2,-4,3,-2,-2,-1,-4,3,-4,-4,3,3,2,1]; 65
13_1364; [1,1,1,3,2,4,-3,2,1,-3,-4,-4,-4,-3,-3,-2]; 51
13_1365; [1,1,1,3,-2,1,4,3,3,-2,3,-4,-4,-3,-3,-2]; 88
13_1366; [1,-4,5,-4,-4,-3,2,-1,-3,-5,-5,4,-5,4,3,2,1]; 50
13_1367; [1,5,4,4,-3,4,-5,-5,-4,-4,-3,2,-1,4,-3,2,1]; 77
13_1368; [1,1,1,1,3,-2,1,3,3,-2,1,1,-2]; 57
13_1369; [1,4,-3,2,2,-3,2,4,4,-3,2,-1,2,1]; 45
13_1370; [1,5,-4,-3,-3,2,-3,-3,2,2,1,5,-4,3,-2]; 65
13_1371; [1,-2,-3,-3,-4,-5,-5,4,3,2,1,-5,4,-3,4,-3,-2]; 65
13_1372; [1,3,2,2,4,-3,2,2,2,1,-4,-4,-4,-3,-3,-2]; 66
13_1373; [1,4,3,-5,-5,-5,-4,-3,2,-3,2,-1,5,4,-3,2,1]; 77
13_1374; [1,3,2,2,2,4,-3,2,1,-3,-4,-4,-4,-3,-3,-2]; 57
13_1375; [1,3,2,4,-3,2,1,-5,4,-3,-5,4,-3,-3,-2]; 61
13_1376; [1,1,1,1,3,-2,1,3,-2,1,1,1,-2]; 58
13_1377; [1,-3,2,2,2,2,4,-3,2,-1,4,-3,2,1]; 46
13_1378; [1,4,-3,2,2,2,-3,2,4,-3,2,-1,2,1]; 45
13_1379; [1,-5,4,-3,-2,-2,-1,4,-3,-5,4,-3,-2,-2,1,-3,2]; 117
13_1380; [-1,-1,-5,4,-3,2,2,4,-3,2,2,1,2,-5,4,-3,-2]; 105
13_1381; [1,-2,4,3,-2,1,-5,4,3,-5,-4,3,-2,3,-2]; 83
13_1382; [1,-3,-2,3,-2,-4,-4,-5,3,4,1,-2,-3,4,5,-3,4,-2,-3]; 227
13_1383; [1,1,1,1,3,-2,-2,1,-2,1,1,3,-2]; 56
13_1384; [1,4,-3,2,2,4,-3,2,-3,-3,2,-1,2,1]; 44
13_1385; [1,2,-3,2,1,-5,4,-3,2,-3,-5,4,-3,-3,-2]; 58
13_1386; [1,-5,4,-3,-2,4,-3,-5,4,-3,-3,2,1,-3,-2]; 97
13_1387; [1,4,4,4,-3,-3,2,-1,-3,4,-3,2,2,1]; 48
13_1388; [1,-3,4,5,5,-4,-3,-3,2,-1,5,4,-3,2,1]; 55
13_1389; [1,1,2,-5,4,3,3,2,1,-5,-5,-5,4,-3,-2]; 56
13_1390; [1,4,4,4,4,-3,-3,2,-1,4,-3,2,2,1]; 50
13_1391; [1,5,4,-3,2,4,5,5,-4,-3,-3,2,-1,2,1]; 63
13_1392; [1,1,2,4,3,3,3,2,1,-4,-4,-4,-4,-3,-3,-2]; 49
13_1393; [1,-6,-5,-4,-4,-3,2,-1,-5,-6,-6,5,4,-3,2,1]; 65
13_1394; [1,-3,4,-3,-3,-2,-2,-2,1,-2,-3,4,3,3,-2,-2]; 122
13_1395; [1,-5,4,-3,-2,-2,-3,-5,4,-3,2,1,1,-3,-2]; 84
13_1396; [1,1,1,-4,3,3,3,2,2,1,1,-4,3,-2]; 70
13_1397; [1,1,4,-3,-3,2,-1,-3,2,2,4,-3,2,1]; 53
13_1398; [1,-2,1,-3,4,-3,-2,-2,-2,-2,-2,-3,4,3,3,-2]; 149
13_1399; [1,2,2,-5,4,-5,4,-3,4,-3,-2,-1,3,-4,3,2,1]; 76
13_1400; [1,-2,4,3,-2,1,1,-2,-2,-3,4,-3,-2,-2]; 65
13_1401; [1,-4,5,-4,3,-2,-1,-4,3,-2,-1,5,5,-4,3,2,1]; 87
13_1402; [1,-4,-3,-3,-3,2,2,-3,-3,2,1,1,4,4,3,-2]; 67
13_1403; [1,3,3,-5,-4,-3,2,2,3,3,2,1,4,-5,4,3,-2]; 61
13_1404; [1,1,-4,3,2,2,-4,-4,-3,2,-1,3,3,3,2,1]; 52
13_1405; [1,-4,3,2,2,-4,-4,-3,2,2,-1,3,-4,3,2,1]; 52
13_1406; [1,-4,-4,-3,2,2,3,-4,3,2,2,1,-4,3,-2,1]; 70
13_1407; [1,-6,5,4,4,4,3,-2,1,-6,5,-4,3,-2]; 93
13_1408; [1,1,-4,3,-2,1,1,1,-4,-4,-3,-3,-3,-2]; 59
13_1409; [1,2,3,3,3,4,5,2,3,-4,-6,-5,1,-2,-3,4,-5,-6]; 73
13_1410; [1,1,5,-4,3,2,2,2,1,-5,-5,-5,-4,3,-2]; 62
13_1411; [1,1,5,-4,3,2,2,2,1,5,-4,-3,-3,-3,-2]; 55
13_1412; [1,5,-4,3,2,5,5,-4,-3,-2,-2,-1,3,-4,3,2,1]; 80
13_1413; [1,1,1,4,-5,4,3,2,2,1,1,-5,-4,3,-2]; 64
13_1414; [1,-2,1,1,1,4,3,-2,1,-2,-3,4,-3,-2]; 45
13_1415; [1,5,4,-3,2,-3,-4,5,-4,-3,2,-1,-3,2,1]; 57
13_1416; [1,-3,-3,-3,2,-3,-4,-4,3,2,2,1,-2,-4,-3,2]; 89
13_1417; [1,3,2,2,4,-3,2,-3,2,1,-3,-4,-4,-3,-3,-2]; 61
13_1418; [1,-3,2,4,-3,2,-1,2,2,2,4,-3,2,1]; 50
13_1419; [1,-3,-5,4,-3,-2,-2,-1,-5,4,-3,-2,-2,1,4,-3,2]; 112
13_1420; [1,1,-2,3,-2,-4,3,-2,-2,-1,-2,-4,3,2,2,1]; 112
13_1421; [1,3,2,2,2,2,4,-3,2,1,-3,-4,-4,-3,-3,-2]; 64
13_1422; [1,4,-3,2,5,4,-3,4,-5,-5,-4,-3,2,-1,-3,2,1]; 71
13_1423; [1,-5,4,-3,-2,-2,4,-3,2,1,-3,-5,4,-3,-2]; 70
13_1424; [-1,-1,2,-4,3,5,-4,3,3,2,1,-3,-2,5,-4,3,-2]; 115
13_1425; [1,1,2,-4,-3,-3,-2,-2,-1,3,-4,3,3,3,2,1]; 52
13_1426; [1,1,1,3,2,2,4,-3,2,1,-4,-4,-4,-3,-3,-2]; 51
13_1427; [1,-5,-5,-5,-4,-4,-3,2,-1,4,3,3,5,-4,3,2,1]; 43
13_1428; [1,4,4,4,-5,-5,-4,-3,2,-1,5,4,3,3,3,2,1]; 46
13_1429; [1,-5,-5,4,-5,4,-3,2,-1,4,3,3,3,2,1]; 39
13_1430; [1,5,-4,-5,-5,-5,-4,-4,-3,2,-1,4,3,3,3,2,1]; 45
13_1431; [1,-5,-5,-5,4,-3,2,-1,-5,4,3,3,3,2,1]; 39
13_1432; [1,-4,3,2,2,2,1,1,1,1,-4,-4,3,-2]; 52
13_1433; [1,-5,-5,4,-3,2,-5,4,3,3,3,2,-1,2,1]; 44
13_1434; [1,-4,3,2,2,2,1,1,-4,3,-4,3,3,-2]; 51
13_1435; [1,5,4,-6,-5,4,-3,2,-1,5,-6,5,4,-3,2,1]; 77
13_1436; [1,5,4,4,4,3,2,5,5,-4,3,-2,-1,3,3,2,1]; 47
13_1437; [1,-6,-6,-5,4,-3,2,-1,6,-5,4,3,3,3,2,1]; 49
13_1438; [1,1,4,-5,4,3,-2,1,4,3,-5,-5,-4,3,-2]; 89
13_1439; [1,-3,-4,5,4,4,-3,2,4,-3,-5,-5,4,-3,-2,1,-2]; 110
13_1440; [1,-5,-4,-3,2,-1,3,3,3,2,4,-5,4,3,2,2,1]; 34
13_1441; [1,2,-3,4,5,-6,2,2,3,-4,-5,3,4,5,-6,5,1,-2]; 92
13_1442; [1,1,6,-5,4,3,-2,1,6,-5,-4,3,-5,-4,3,-2]; 128
13_1443; [1,-2,1,5,-4,3,-2,1,-2,5,-4,3,-2]; 64
13_1444; [1,3,-2,1,5,-4,3,-2,1,5,-4,3,-2]; 64
13_1445; [1,-2,3,4,4,3,3,-4,-5,-2,1,-2,3,-4,3,-4,-2,-3,5]; 166
13_1446; [1,-5,4,-3,-2,1,-2,-5,-4,3,-2,-1,3,-4,3,2,1]; 59
13_1447; [1,4,3,-5,-5,-5,-4,-3,2,-1,-3,2,5,4,-3,2,1]; 64
13_1448; [1,4,-3,-2,-5,4,-3,-5,4,-3,2,1,1,-3,-2]; 95
13_1449; [1,-5,4,-3,-2,-2,4,-3,-5,4,-3,2,1,-3,-2]; 72
13_1450; [1,2,2,2,4,-3,2,-1,4,-3,2,-3,2,1]; 59
13_1451; [1,-3,-5,4,-3,-2,-2,-1,4,-3,-2,-2,1,-5,4,-3,2]; 104
13_1452; [1,3,2,2,2,2,2,4,-3,2,1,-4,-4,-3,-3,-2]; 79
13_1453; [1,4,3,-5,-5,-4,-3,2,-1,2,-3,2,5,4,-3,2,1]; 59
13_1454; [1,-3,4,-3,-3,-3,2,-3,2,2,1,-2,-4,-4,-3,2]; 84
13_1455; [1,-2,-5,-5,-4,5,-4,3,-4,3,3,2,1,-3,4,-3,-2]; 110
13_1456; [1,1,-4,3,2,-4,-4,-3,2,2,-1,3,-4,3,2,1]; 61
13_1457; [1,1,1,3,-2,1,3,3,-2,-2,-2,-2,-2]; 63
13_1458; [1,1,1,3,2,2,2,1,4,-3,-4,-4,-3,-3,-3,-2]; 54
13_1459; [1,1,1,3,2,2,2,1,-3,-3,-3,-3,-2,-2,-2]; 49
13_1460; [1,1,3,-2,1,4,4,4,-3,4,-3,-2,-2,-2]; 65
13_1461; [1,1,1,3,-2,1,5,-4,3,5,5,-4,-3,-3,-2]; 102
13_1462; [1,4,-3,2,4,-3,-2,1,-2,1,-2,1,1,1]; 55
13_1463; [1,2,4,-3,2,5,-4,5,-4,-3,2,-1,-3,2,1]; 71
13_1464; [1,-4,3,2,2,2,2,1,1,1,1,-4,3,-2]; 65
13_1465; [1,-5,4,-3,2,-5,4,3,3,3,3,2,-1,2,1]; 54
13_1466; [1,1,1,1,1,3,-2,1,1,1,1,3,-2]; 66
13_1467; [1,2,4,-3,2,2,2,2,4,-3,2,-1,2,1]; 76
13_1468; [1,4,-3,2,2,2,2,2,4,-3,2,-1,2,1]; 51
13_1469; [1,-5,4,-3,-2,-2,-1,-3,-3,-5,4,-3,-2,-2,1,-3,2]; 161
13_1470; [1,-2,1,5,-4,3,3,3,-2,5,-4,3,-2]; 84
13_1471; [1,1,1,4,-3,2,-1,4,-3,2,2,2,2,1]; 45
13_1472; [1,2,2,5,-4,3,-2,-1,5,-4,3,3,3,2,1]; 41
13_1473; [1,1,5,-4,3,-2,1,5,-4,3,-2,1,-2]; 66
13_1474; [1,-5,4,3,-2,1,3,6,-5,6,-5,4,-3,-2]; 89
13_1475; [1,2,5,-4,3,-2,-1,5,-4,3,3,3,3,2,1]; 33
13_1476; [1,2,2,3,6,-5,4,-3,-2,-1,6,-5,4,3,2,1]; 34
13_1477; [1,4,-3,-2,-2,-5,4,-3,2,1,-3,-5,4,-3,-2]; 68
13_1478; [1,1,1,3,-2,-2,1,-2,1,1,1,3,-2]; 57
13_1479; [1,4,-3,2,2,2,4,-3,-3,2,-1,-3,2,1]; 46
13_1480; [1,2,2,4,-3,2,-1,4,-3,2,-3,2,1,1]; 55
13_1481; [1,-2,1,3,-2,1,1,1,3,-2,-2,-2,-2]; 54
13_1482; [1,-3,2,-1,-3,-2,-2,-2,-2,-4,3,-4,3,2,2,1]; 85
13_1483; [1,2,-3,2,1,-3,-3,-4,-4,-4,-3,2,-3,4,-3,-2]; 59
13_1484; [1,-3,-4,-4,-4,-3,2,-1,2,-3,2,1,4,-3,2,1]; 54
13_1485; [1,2,3,-4,-3,-3,2,-3,2,-1,2,-4,-3,2,1,1]; 59
13_1486; [1,1,-2,1,3,2,2,2,1,-3,-3,-3,-3,-2,-2]; 49
13_1487; [1,1,-2,-2,1,3,-2,1,3,3,-2,-2,-2]; 59
13_1488; [1,-4,-3,-3,2,-1,-3,-3,-2,-4,-4,3,2,2,2,1]; 52
13_1489; [1,1,-2,1,3,-2,1,4,4,-3,4,-3,-2,-2]; 63
13_1490; [1,1,-3,4,-3,-2,1,-2,-2,4,3,-2,1,-2]; 61
13_1491; [1,-2,-5,-5,-4,-3,-3,5,-4,3,2,1,-4,-4,-4,-3,-2]; 77
13_1492; [1,2,2,3,-4,5,3,4,-2,3,-6,3,4,5,-6,1,-3,-2]; 155
13_1493; [1,-2,-3,-4,-4,3,5,-4,3,2,1,-3,-4,5,-4,-3,-2]; 94
13_1494; [1,2,2,2,4,-3,2,-1,2,4,-3,2,2,1]; 63
13_1495; [1,-3,-3,-5,4,-3,-2,-2,-1,-3,-2,-2,1,-5,4,-3,2]; 128
13_1496; [-1,2,-3,2,1,-5,4,-3,-3,-3,2,-5,4,-3,2]; 127
13_1497; [1,-6,5,-4,3,2,2,-6,5,-4,3,-2,-1,3,2,1]; 75
13_1498; [1,-2,5,-4,3,-2,1,-2,-2,5,-4,3,-2]; 78
13_1499; [1,2,2,5,-4,-3,2,-1,2,3,5,-4,3,2,1]; 53
13_1500; [1,-2,3,-4,5,-6,-4,5,-6,3,2,2,3,4,1,-2,-3,-2]; 190
13_1501; [1,-2,-3,-3,2,-6,5,-4,3,2,1,-6,5,-4,3,-2]; 101
13_1502; [1,-2,5,-4,3,-2,1,5,-4,3,-2,3,-2]; 77
13_1503; [1,1,1,-2,1,1,1,3,-2,1,3,-2,-2]; 58
13_1504; [1,4,-3,-3,2,-1,-3,2,2,2,4,-3,2,1]; 49
13_1505; [1,4,-3,2,2,2,-3,-3,2,-1,4,-3,2,1]; 50
13_1506; [1,4,-3,-2,-2,-1,-5,4,-3,-2,-2,1,-5,4,4,-3,2]; 109
13_1507; [1,2,4,-3,2,4,-3,2,-1,2,-3,2,1,1]; 57
13_1508; [1,3,2,2,4,-3,2,2,-3,2,1,-4,-4,-3,-3,-2]; 64
13_1509; [1,-3,2,4,-3,2,4,-3,2,-1,-3,2,2,1]; 44
13_1510; [1,3,-2,-2,-4,-4,-4,-3,2,1,-3,-3,4,3,3,-2]; 121
13_1511; [1,-3,-3,2,-3,-3,-4,-4,3,2,2,1,-2,-4,-3,2]; 75
13_1512; [1,-2,1,3,-2,1,3,-2,-2,1,1,-2,-2]; 53
13_1513; [1,-3,-4,5,-4,3,5,-4,3,-2,3,-2,-1,4,-3,2,1]; 103
13_1514; [1,4,-3,2,4,4,-3,-3,2,-1,2,-3,2,1]; 52
13_1515; [1,1,-2,1,3,-2,1,3,3,-2,-2,-2,-2]; 59
13_1516; [1,2,-1,-3,-3,-3,-2,-2,-4,-4,3,-4,3,2,2,1]; 82
13_1517; [1,-2,-3,-3,-2,-4,3,2,1,5,-4,3,-4,5,-4,-3,-2]; 81
13_1518; [1,-2,4,3,-2,1,-2,-2,-2,-2,-3,4,-3,-2]; 73
13_1519; [1,2,2,4,-5,4,-3,4,-3,-2,-1,3,-5,-4,3,2,1]; 79
13_1520; [1,2,2,2,2,4,-3,2,-1,2,4,-3,2,1]; 69
13_1521; [1,-3,-5,4,-3,-2,-2,-1,-3,-5,4,-3,-2,-2,1,-3,2]; 131
13_1522; [1,5,-4,3,-2,5,-4,3,-2,1,-2,3,-2]; 76
13_1523; [1,-3,-3,2,4,-3,2,-1,2,2,4,-3,2,1]; 48
13_1524; [1,4,-3,2,4,-3,-3,2,-1,2,2,-3,2,1]; 49
13_1525; [1,-3,-2,3,-2,-3,-3,-4,3,5,1,2,-3,-4,3,-4,-2,5,-4]; 147
13_1526; [1,4,-3,-2,-5,4,-3,4,-5,4,-3,2,1,-3,-2]; 83
13_1527; [1,-5,4,-3,-2,-2,-5,4,-3,2,1,1,4,-3,-2]; 82
13_1528; [1,1,1,-2,1,3,-2,1,3,-2,-2,-2,-2]; 56
13_1529; [1,4,-3,2,-1,-3,-3,-3,-3,2,4,-3,2,1]; 60
13_1530; [1,2,-1,-3,-3,-3,-3,-2,-2,-4,3,-4,3,2,2,1]; 84
13_1531; [1,2,-1,-3,-2,-5,-5,-4,3,-2,5,-4,3,-4,3,2,1]; 73
13_1532; [1,3,2,2,2,4,-3,2,2,1,-3,-4,-4,-3,-3,-2]; 56
13_1533; [1,2,-3,-3,-2,-2,-3,-4,5,1,-2,-4,3,-4,-3,5,2,3,-4]; 106
13_1534; [1,-2,-4,-4,-3,-3,5,-4,3,2,1,-3,5,4,-3,-3,-2]; 91
13_1535; [1,1,-5,4,-3,-2,1,-2,-5,-4,3,-2,-1,-4,3,2,1]; 54
13_1536; [1,1,4,-3,-3,-3,-3,-3,2,-1,4,-3,2,1]; 74
13_1537; [1,2,-1,-5,-4,-3,-3,-2,-4,-5,-5,4,3,2,2,2,1]; 58
13_1538; [1,1,1,-4,-3,-2,-2,-1,-3,-4,-4,3,2,2,2,1]; 50
13_1539; [1,5,-4,5,-4,-3,-3,-3,2,-1,4,-3,2,2,1]; 53
13_1540; [1,6,-5,4,6,-5,-4,-4,-3,2,-1,4,-3,2,2,1]; 74
13_1541; [1,-4,3,2,-4,-4,-3,2,-1,2,3,3,3,3,2,1]; 62
13_1542; [1,2,-3,5,4,-3,-3,-2,-1,4,4,3,5,-4,3,2,1]; 69
13_1543; [1,1,1,-4,3,2,-4,-4,-3,2,-1,2,3,3,2,1]; 59
13_1544; [1,2,-5,4,3,-5,-5,-4,3,-2,-1,3,4,4,3,2,1]; 48
13_1545; [1,-4,3,3,3,2,2,1,1,1,1,-4,3,-2]; 70
13_1546; [1,-5,4,-3,2,-5,4,4,4,3,3,2,-1,2,1]; 57
13_1547; [1,1,1,1,1,3,-2,1,1,3,-2,-2,-2]; 52
13_1548; [1,2,4,-3,2,2,4,-3,-3,-3,2,-1,2,1]; 70
13_1549; [1,1,4,-3,-3,-3,2,-1,4,-3,2,2,2,1]; 50
13_1550; [1,2,5,-4,-4,-4,3,-2,-1,5,-4,3,3,2,1]; 27
13_1551; [1,3,2,4,5,4,-3,2,2,1,4,-3,-5,4,-3,-3,-2]; 80
13_1552; [1,1,-2,1,1,3,-2,1,1,1,3,-2,-2]; 53
13_1553; [1,-3,-3,2,-1,4,-3,2,2,4,-3,2,2,1]; 45
13_1554; [1,-5,-4,-3,2,4,3,3,2,2,1,4,-5,4,3,3,-2]; 69
13_1555; [1,-5,4,-3,-2,4,-3,-3,-5,4,-3,2,1,-3,-2]; 91
13_1556; [1,4,-3,2,2,-3,-3,2,-1,4,-3,2,2,1]; 41
13_1557; [1,1,1,1,-2,1,1,3,-2,1,3,-2,-2]; 59
13_1558; [1,-3,2,2,4,-3,2,4,-3,-3,2,-1,2,1]; 47
13_1559; [1,1,-2,-2,3,-2,-2,1,-2,-2,-2,3,-2]; 76
13_1560; [1,-2,-4,-3,4,-3,2,1,1,3,-2,-2,-4,3,-2,-2]; 105
13_1561; [1,-4,-4,3,2,-4,-4,-3,2,2,-1,3,-4,3,2,1]; 67
13_1562; [1,-2,4,-3,4,-3,2,-3,2,1,1,-2,-3,-3,-2,-2]; 135
13_1563; [1,1,2,3,3,3,-4,3,-2,3,-2,1,-4,-4,-3,-2]; 83
13_1564; [1,-4,-3,2,5,4,4,-3,2,1,4,-5,-5,-4,-4,3,-2]; 81
13_1565; [1,-2,-2,1,1,3,-2,1,-2,3,3,-2,-2]; 56
13_1566; [1,-2,-2,-4,-4,-3,4,-3,2,1,1,3,-2,-4,3,-2]; 95
13_1567; [1,1,3,2,-4,-4,-3,2,-1,3,3,3,-4,3,2,1]; 63
13_1568; [1,1,-4,-4,3,2,-4,-4,-3,2,-1,3,-4,3,2,1]; 60
13_1569; [1,1,-4,3,2,-4,-4,-3,2,-1,3,3,-4,3,2,1]; 56
13_1570; [1,5,-4,-4,3,-2,-1,-4,3,-2,-1,5,-4,3,3,2,1]; 86
13_1571; [1,-2,-2,1,3,3,-2,1,-2,-2,3,-2,-2]; 61
13_1572; [1,1,5,-4,3,-2,1,5,-4,-4,-4,3,-2]; 76
13_1573; [1,1,6,-5,4,6,-5,-4,3,-2,1,-4,3,-2]; 84
13_1574; [1,-3,-3,4,-3,-3,-2,1,-2,-4,-4,3,-4,3,2,1]; 79
13_1575; [1,4,-5,4,3,2,-5,-5,-4,-3,2,-1,2,3,3,2,1]; 85
13_1576; [1,1,1,3,-2,1,3,3,-2,-2,1,-2,-2]; 58
13_1577; [1,4,-3,2,4,4,-3,-3,2,-1,-3,-3,2,1]; 55
13_1578; [1,1,3,2,2,4,-3,2,1,-4,-4,-4,-3,-3,-3,-2]; 54
13_1579; [1,2,-3,2,-1,-3,-2,-2,-4,-4,3,-4,3,2,2,1]; 71
13_1580; [1,1,1,1,4,-5,4,3,2,2,1,-5,-4,3,-2]; 62
13_1581; [1,5,-6,5,4,3,3,2,-6,-5,4,-3,2,-1,2,1]; 77
13_1582; [1,1,4,-3,4,-3,-2,1,1,1,1,1,3,-2]; 52
13_1583; [1,2,4,-3,2,2,5,-4,5,-4,-3,2,-1,2,1]; 79
13_1584; [1,1,5,-4,5,-4,-3,2,-1,4,-3,2,2,2,1]; 59
13_1585; [1,2,6,-5,6,-5,-4,3,-2,-1,5,-4,3,3,2,1]; 33
13_1586; [1,1,1,3,-2,1,-2,1,1,-2,1,3,-2]; 54
13_1587; [1,4,-3,2,-1,4,-3,2,-3,2,2,-3,2,1]; 45
13_1588; [1,-2,-4,-4,3,-2,3,-4,3,2,1,-3,4,-3,-3,-2]; 73
13_1589; [1,-2,-2,1,3,-2,1,1,1,3,-2,-2,-2]; 56
13_1590; [1,4,-3,-3,-3,2,-3,-3,2,-1,4,-3,2,1]; 47
13_1591; [1,4,-3,2,4,-3,-3,2,-1,-3,2,-3,2,1]; 46
13_1592; [1,1,-3,-2,-2,-4,3,-2,-4,3,-2,-1,3,3,2,1]; 69
13_1593; [1,-2,1,3,-2,1,3,-2,1,1,-2,-2,-2]; 50
13_1594; [1,-3,2,-1,-3,-3,-3,-2,-2,-4,3,-4,3,2,2,1]; 78
13_1595; [1,3,-2,1,3,-2,-2,1,-2,1,1,-2,-2]; 56
13_1596; [1,1,-3,-2,-2,-1,-1,2,2,2,-1,2,-3,2,1]; 73
13_1597; [1,-3,-2,-2,-4,3,-2,-4,3,3,-2,-1,3,3,2,1]; 69
13_1598; [1,-3,-3,-4,-4,-3,-3,2,-3,4,-3,2,2,1,3,-2]; 73
13_1599; [1,2,-3,2,-1,-3,-3,-2,-2,-4,3,-4,3,2,2,1]; 74
13_1600; [1,-2,-2,3,-2,1,1,1,-2,3,3,-2,-2]; 62
13_1601; [1,-3,4,-3,-3,2,-1,-3,-3,4,4,-3,2,1]; 48
13_1602; [1,1,5,-4,3,-2,1,5,-4,3,-2,-2,-2]; 75
13_1603; [1,-4,3,3,3,2,2,2,1,1,-4,-4,3,-2]; 63
13_1604; [1,1,3,-2,-2,-2,1,3,-2,-2,3,-2,-2]; 72
13_1605; [1,-3,-3,4,-3,-3,-2,1,-2,-3,4,-3,2,1]; 72
13_1606; [1,5,5,-4,-4,3,-2,-1,-4,3,-2,-1,5,-4,3,2,1]; 95
13_1607; [1,1,1,-2,-2,1,3,-2,1,3,3,-2,-2]; 57
13_1608; [1,6,-5,4,-3,6,-5,4,-3,-2,1,1,3,-2]; 73
13_1609; [1,1,4,-5,4,3,2,2,2,1,-5,-5,-4,3,-2]; 60
13_1610; [1,4,4,-3,-3,2,-1,-3,-3,2,4,-3,2,1]; 47
13_1611; [1,4,-3,-3,4,-3,-3,-2,1,-2,4,-3,2,1]; 68
13_1612; [1,4,-3,4,-3,-2,-2,1,-2,1,1,1,3,-2]; 53
13_1613; [1,4,-3,2,5,-4,5,-4,-3,-3,2,-1,-3,2,1]; 45
13_1614; [1,1,2,2,4,-3,2,-1,2,4,-3,2,2,1]; 57
13_1615; [1,4,-5,4,3,2,2,-5,-4,-3,2,-1,2,3,3,2,1]; 74
13_1616; [1,2,2,-5,-4,-3,2,-1,3,3,2,4,-5,4,3,2,1]; 43
13_1617; [1,-2,-2,-5,4,-3,2,1,-3,-3,-2,-5,4,-3,-2]; 74
13_1618; [1,1,1,5,-4,3,-2,1,1,5,-4,3,-2]; 64
13_1619; [1,6,-5,4,-3,2,-1,6,-5,4,-3,2,2,1]; 49
13_1620; [-1,-1,2,2,5,-4,3,5,-4,3,2,1,-3,-2,-4,3,-2]; 115
13_1621; [1,3,2,2,2,2,4,-3,2,1,-4,-4,-3,-3,-3,-2]; 69
13_1622; [1,-4,3,2,5,-4,3,-5,-5,-4,-4,3,-2,-1,3,2,1]; 51
13_1623; [1,1,4,3,2,2,5,4,-3,2,1,4,-3,-5,4,-3,-2]; 67
13_1624; [1,2,2,4,-3,2,-1,4,-3,-3,2,-3,2,1]; 55
13_1625; [1,-5,4,-3,-2,-2,4,4,-3,2,1,-5,4,-3,-2]; 73
13_1626; [1,5,-4,3,-2,1,5,-4,3,-2,3,-2,-2]; 77
13_1627; [1,-3,2,4,-3,2,4,-3,2,-1,2,-3,2,1]; 51
13_1628; [1,1,-2,1,-2,1,3,-2,1,3,-2,-2,-2]; 53
13_1629; [1,2,-1,-3,-3,-3,-2,-2,3,-2,-4,3,-4,3,2,1]; 72
13_1630; [1,-2,-2,-2,-2,1,-2,3,3,2,1,-3,-2,-2,-2]; 60
13_1631; [1,2,3,3,3,3,-2,-4,3,-2,-2,-1,-4,-3,2,1]; 72
13_1632; [1,1,1,-2,1,-2,1,3,-2,1,3,-2,-2]; 54
13_1633; [1,4,-3,-3,2,-1,-3,2,-3,2,4,-3,2,1]; 45
13_1634; [1,3,3,-2,1,-4,-4,3,-2,3,-4,3,-4,3,2,1]; 88
13_1635; [1,-3,2,4,-3,2,2,1,-2,-3,-3,-4,-4,-4,-3,2]; 63
13_1636; [1,4,-3,-3,-3,-3,-3,2,-1,4,4,-3,2,1]; 53
13_1637; [1,5,-4,-5,-5,-4,-4,-4,-3,2,-1,4,3,3,3,2,1]; 48
13_1638; [1,-4,-4,-4,-4,-3,-3,-3,2,-1,4,3,3,3,2,1]; 41
13_1639; [1,5,5,-4,5,-4,-3,-3,-3,2,-1,4,-3,2,1]; 59
13_1640; [1,6,-5,4,6,6,-5,-4,-4,-3,2,-1,4,-3,2,1]; 90
13_1641; [1,-3,4,-3,-2,1,4,3,-2,1,-2,-2,-2,-2]; 63
13_1642; [1,2,2,-5,-4,-3,-3,-2,-2,-1,3,4,-5,4,3,2,1]; 34
13_1643; [1,4,-5,-5,-4,-3,2,-1,5,4,3,3,3,3,3,2,1]; 58
13_1644; [1,2,3,-4,3,-5,3,4,5,-6,5,2,-3,4,5,-6,1,-2]; 77
13_1645; [1,1,5,-4,3,3,3,-2,1,5,-4,3,-2]; 74
13_1646; [1,-2,1,5,-4,3,-2,1,5,-4,3,-2,-2]; 71
13_1647; [1,1,4,6,-5,4,3,-2,1,6,-5,-4,3,-2]; 79
13_1648; [1,-3,-3,4,-3,-3,2,-3,2,2,1,-2,-4,-4,-3,2]; 86
13_1649; [1,-3,-3,2,-1,4,-3,2,2,2,4,-3,2,1]; 51
13_1650; [1,-5,4,4,-3,-2,-2,4,-3,2,1,-5,4,-3,-2]; 76
13_1651; [1,-5,4,-3,-2,-2,-1,-5,4,4,-3,-2,-2,1,4,-3,2]; 120
13_1652; [1,-3,-3,-3,-3,2,4,-3,2,2,1,-2,-4,-4,-3,2]; 92
13_1653; [1,-3,-2,3,3,4,4,3,-4,-2,-5,-4,1,-2,3,-4,5,3,-2]; 201
13_1654; [1,4,-3,2,-1,4,-3,-3,-3,-3,2,-3,2,1]; 55
13_1655; [1,4,3,5,-4,-5,-5,-4,-3,2,-1,-3,2,4,-3,2,1]; 73
13_1656; [1,-2,1,-2,3,-2,1,-2,-2,-2,3,3,-2]; 57
13_1657; [1,-3,-2,-4,3,-2,-2,-1,3,-4,3,-4,3,3,2,1]; 65
13_1658; [1,-2,1,-2,1,1,3,-2,1,-2,3,3,-2]; 52
13_1659; [1,-2,1,-2,3,-2,1,1,1,-2,3,3,-2]; 52
13_1660; [1,-3,4,-3,2,-1,-3,4,4,-3,2,-3,2,1]; 41
13_1661; [1,-2,1,3,-2,1,-2,1,-2,3,3,-2,-2]; 53
13_1662; [1,3,-2,1,-2,1,-2,1,3,3,-2,-2,-2]; 57
13_1663; [1,-2,1,1,1,3,-2,1,3,3,-2,1,-2]; 55
13_1664; [1,4,4,-3,2,-1,4,-3,2,-3,2,-3,2,1]; 47
13_1665; [1,-2,4,4,3,-2,1,-2,1,-2,-3,4,-3,-2]; 57
13_1666; [1,-3,2,4,4,-3,2,-1,4,-3,2,-3,2,1]; 47
13_1667; [1,4,-3,2,4,4,-3,-2,1,-2,1,-2,1,-2]; 53
13_1668; [1,-5,4,-3,-2,1,-2,-5,4,-3,2,1,-3,-3,-2]; 61
13_1669; [1,4,-3,-2,-2,-2,-5,4,-3,2,1,-5,4,-3,-2]; 71
13_1670; [1,-2,-4,-4,3,-4,3,2,1,-3,-3,-3,4,-3,-3,-2]; 79
13_1671; [1,-2,1,-2,1,3,-2,1,1,1,3,-2,-2]; 53
13_1672; [1,-3,-3,2,-1,4,-3,2,4,-3,2,-3,2,1]; 45
13_1673; [1,4,-3,2,4,-3,2,-1,2,-3,2,-3,2,1]; 47
13_1674; [1,-5,4,-3,-2,4,-3,-5,4,-3,2,1,4,-3,-2]; 85
13_1675; [1,-2,3,3,-2,1,-2,3,-2,1,-2,-2,-2]; 56
13_1676; [1,-2,-2,-4,-4,-3,4,-3,2,2,1,1,3,-2,3,-2]; 116
13_1677; [1,-2,1,3,-2,1,3,3,-2,1,-2,-2,-2]; 50
13_1678; [1,-3,2,-1,-3,-3,-2,-2,-4,-4,3,-4,3,2,2,1]; 67
13_1679; [1,-5,-4,-3,2,-3,4,-5,4,3,3,2,-1,2,-3,2,1]; 79
13_1680; [-1,-1,-5,4,-3,2,2,-5,4,-3,2,2,1,2,4,-3,-2]; 106
13_1681; [1,2,-4,-3,2,-1,-3,-3,-3,-2,-4,3,2,2,2,1]; 59
13_1682; [1,5,-4,3,-2,-2,-4,-4,3,-2,-1,-2,5,-4,3,2,1]; 115
13_1683; [1,-2,-4,-4,-4,-4,3,-4,3,2,1,-3,-3,4,-3,-2]; 89
13_1684; [1,-2,-5,-5,-4,5,-4,3,-4,3,2,1,-3,-3,4,-3,-2]; 108
13_1685; [1,-2,5,-4,-3,-3,-3,2,-4,3,2,1,5,-4,-3,-3,-2]; 103
13_1686; [1,1,-2,-4,3,-2,-1,-4,-4,3,-2,3,-4,3,2,1]; 58
13_1687; [1,4,-3,2,4,-3,-3,2,-1,2,-3,2,2,1]; 46
13_1688; [1,-2,-4,-4,3,-4,3,2,1,-3,-3,-3,-3,4,-3,-2]; 99
13_1689; [1,2,-3,-3,-4,3,-2,-4,-2,-3,-5,4,-3,1,2,-3,4,5,-2]; 144
13_1690; [1,1,-3,-2,-4,-4,3,-2,-1,-4,-4,3,-4,3,2,1]; 67
13_1691; [1,2,-3,2,1,-5,4,-3,2,-3,-3,-5,4,-3,-2]; 60
13_1692; [1,3,-5,-4,-3,2,2,3,3,2,1,4,-5,4,3,3,-2]; 56
13_1693; [1,5,-4,-4,3,2,-1,-4,3,-2,-1,5,-4,3,-2,1,1]; 105
13_1694; [1,2,-3,-4,3,-4,-3,-2,-2,-3,5,4,-3,1,2,-3,-4,5,-2]; 134
13_1695; [1,1,-3,-2,-4,-4,-4,3,-2,-1,3,-4,3,3,2,1]; 65
13_1696; [1,-5,4,-3,4,-3,2,-1,-3,-3,-4,-5,-5,4,3,2,1]; 43
13_1697; [1,1,1,3,3,-2,1,1,3,3,3,-2,-2]; 63
13_1698; [1,-4,-3,-3,-3,2,-3,-3,2,1,1,4,4,3,3,-2]; 76
13_1699; [1,1,3,2,2,-4,-4,-3,2,-1,3,3,-4,3,2,1]; 60
13_1700; [1,1,-4,3,2,2,-4,-4,-3,2,-1,3,-4,3,2,1]; 53
13_1701; [1,-2,-2,-5,-5,4,-3,2,1,-5,4,3,-2,3,-2]; 77
13_1702; [1,1,3,2,4,5,4,-3,2,1,4,-3,-5,4,-3,-3,-2]; 75
13_1703; [1,-2,-2,-2,-5,4,-3,2,1,-3,-2,-5,4,-3,-2]; 79
13_1704; [1,-2,-2,-5,4,-3,2,1,-5,4,3,-2,-2,3,-2]; 77
13_1705; [1,-5,4,-3,-2,-5,4,-3,2,1,-5,4,4,-3,-2]; 83
13_1706; [1,3,2,4,5,4,-3,2,4,-3,2,1,-5,4,-3,-3,-2]; 88
13_1707; [1,-4,-4,-3,-3,2,-3,-3,4,3,3,-2,3,-2,1,-2]; 98
13_1708; [1,-5,4,-3,-3,-2,1,3,-2,1,1,-5,4,-3,-2]; 69
13_1709; [1,-3,4,-3,-3,-2,-2,-2,-2,-3,4,3,3,-2,1,-2]; 126
13_1710; [1,2,-5,4,-5,4,-3,4,-3,-2,-1,3,-4,3,3,2,1]; 68
13_1711; [1,-4,3,-2,-1,-4,3,-2,-1,5,-4,3,5,-4,3,2,1]; 88
13_1712; [1,-4,-3,-3,2,-3,2,-3,2,1,1,4,4,3,3,-2]; 71
13_1713; [1,-5,4,-3,-2,4,-3,2,1,-5,4,-3,4,-3,-2]; 77
13_1714; [1,-2,3,4,5,-2,3,1,-2,-2,-4,3,-4,-3,-5,-3,4,-2,-3]; 173
13_1715; [1,3,-4,-3,2,-3,2,-3,2,1,1,4,4,3,3,-2]; 68
13_1716; [1,-5,4,-3,-2,1,-2,-2,-5,4,-3,2,1,-3,-2]; 61
13_1717; [1,-6,-5,-4,-3,2,-5,4,-3,2,1,4,5,-6,5,-4,3,-2]; 93
13_1718; [1,1,-4,3,3,3,2,2,1,1,1,-4,3,-2]; 70
13_1719; [1,2,4,5,-3,2,5,-6,4,5,3,-4,-6,-5,1,-2,-3,4]; 125
13_1720; [1,-4,3,-2,5,-4,3,-2,-2,-1,-2,-4,5,-4,3,2,1]; 95
13_1721; [1,2,-5,-4,-3,2,-1,3,3,3,2,4,-5,4,3,2,1]; 45
13_1722; [1,-4,-4,3,-2,-2,5,-4,3,-2,-1,-2,5,-4,3,2,1]; 101
13_1723; [1,4,4,-3,-2,-2,-5,4,-3,2,1,-5,4,-3,-2]; 72
13_1724; [1,-2,1,3,2,4,-3,2,5,4,-3,4,-5,4,-3,-3,-2]; 129
13_1725; [1,1,3,2,4,-3,2,1,5,4,-3,4,-5,4,-3,-3,-2]; 71
13_1726; [1,5,-4,3,-2,-1,5,-4,3,-2,-1,-1,5,-4,3,2,1]; 87
13_1727; [1,-2,1,4,3,-2,1,-2,-2,-3,4,-3,-2,-2]; 54
13_1728; [1,-2,-3,-3,2,-3,-4,-4,3,2,1,-4,3,-2,3,-2]; 73
13_1729; [1,-2,1,-2,1,1,3,-2,3,3,-2,-2,-2]; 57
13_1730; [1,-2,1,-2,-2,1,-2,-2,3,3,-2,3,-2]; 65
13_1731; [1,-2,1,3,-2,3,3,-2,-2,1,-2,1,-2]; 55
13_1732; [1,-2,1,1,1,-2,1,1,3,-2,3,3,-2]; 54
13_1733; [1,-2,3,-2,1,3,3,-2,1,1,1,-2,-2]; 55
13_1734; [1,1,3,-2,1,-2,3,-2,3,-2,3,-2,-2]; 58
13_1735; [1,-2,1,-2,1,-2,1,-2,-2,3,-2,3,-2]; 59
13_1736; [1,1,1,-2,1,3,-2,3,-2,1,-2,1,-2]; 55
13_1737; [1,-3,-2,-2,-1,-1,2,2,2,-1,2,2,-3,2,1]; 77
13_1738; [1,-2,1,-2,1,-2,1,-2,1,3,-2,3,-2]; 52
13_1739; [1,-2,1,5,-4,3,-4,5,-4,3,-2,3,-2]; 74
13_1740; [1,-2,1,-2,-2,-2,-2,3,-2,-2,-2,3,-2]; 88
13_1741; [1,-2,1,-2,-2,-2,-2,-3,4,-3,-2,4,3,-2]; 95
13_1742; [1,-2,1,1,-2,-2,1,-2,-2,3,-2,3,-2]; 62
13_1743; [1,-3,2,4,-3,4,-3,-3,-3,2,-1,2,2,1]; 59
13_1744; [1,-3,-2,-2,-2,1,-3,-2,-3,-3,4,-3,4,-3,2,2]; 130
13_1745; [1,-2,-3,-3,-3,-3,5,-4,3,2,2,1,-2,5,-4,-3,-2]; 151
13_1746; [1,-3,2,-3,2,-1,-3,-3,-2,-4,3,-4,3,2,2,1]; 67
13_1747; [1,-2,3,-2,1,3,-2,1,1,1,1,-2,-2]; 57
13_1748; [1,-3,2,-3,4,-3,2,4,-3,-3,2,-1,2,1]; 51
13_1749; [1,2,2,-3,2,4,-3,4,-3,2,-1,2,2,1]; 53
13_1750; [1,-2,1,-5,-4,3,-2,3,4,3,-2,-5,4,3,-2]; 89
13_1751; [1,-2,1,-2,-2,-2,-3,-2,4,-3,-2,-2,4,3,3,-2]; 146
13_1752; [1,-2,1,1,-2,1,1,3,-2,3,-2,-2,-2]; 54
13_1753; [1,-2,1,1,1,3,2,4,-3,2,-4,-4,-4,-3,-3,-2]; 89
13_1754; [1,-2,1,1,1,1,-2,1,1,3,-2,3,-2]; 53
13_1755; [1,2,-3,2,2,4,-3,4,-3,2,-1,-3,2,1]; 57
13_1756; [1,-2,1,-2,1,1,-2,-2,-2,3,-2,3,-2]; 61
13_1757; [1,-2,1,-2,-2,1,-2,-2,-2,3,-2,3,-2]; 67
13_1758; [1,-2,1,1,1,-2,1,1,3,-2,3,-2,-2]; 50
13_1759; [1,-2,-2,1,1,1,-2,1,3,-2,3,-2,-2]; 56
13_1760; [1,-2,1,-2,1,-2,-2,1,-2,3,-2,3,-2]; 56
13_1761; [1,4,-3,2,-3,4,-3,-3,-3,2,-1,2,2,1]; 47
13_1762; [1,-3,2,5,-4,3,5,-4,-3,-3,2,-1,2,2,1]; 32
13_1763; [1,-2,1,1,-2,-2,-2,3,-2,-2,-2,3,-2]; 79
13_1764; [1,1,1,-2,1,1,3,3,-2,3,-2,-2,-2]; 54
13_1765; [1,4,-3,-2,1,-2,-2,-2,-2,-2,4,-3,2,1]; 69
13_1766; [1,4,4,-3,4,-3,-3,-3,2,-1,-3,2,2,1]; 41
13_1767; [1,-3,-2,1,-2,-2,4,-3,-3,-3,4,-3,2,1]; 72
13_1768; [1,5,-4,-3,-2,1,-2,-2,-3,-3,5,-4,3,2,1]; 54
13_1769; [1,-2,-2,1,1,-2,1,3,-2,3,3,-2,-2]; 63
13_1770; [1,-2,1,-2,3,-2,1,1,1,3,3,-2,-2]; 53
13_1771; [1,-3,-3,2,-1,-3,4,-3,2,4,4,-3,2,1]; 42
13_1772; [1,2,-3,2,4,4,-3,4,-3,2,-1,2,2,1]; 50
13_1773; [1,1,-2,1,5,-4,3,5,-4,3,-2,3,-2]; 73
13_1774; [1,-3,2,4,4,-3,4,-3,-3,2,-1,2,2,1]; 53
13_1775; [1,-3,2,-1,-3,-3,-2,-4,3,-2,-4,3,3,2,2,1]; 65
13_1776; [1,-3,4,-3,2,4,-3,2,-1,-3,2,-3,2,1]; 44
13_1777; [1,1,3,-2,1,5,-4,5,-4,3,-4,3,-2]; 71
13_1778; [1,1,1,-2,-2,-2,1,-2,-2,3,-2,3,-2]; 65
13_1779; [1,-2,1,-2,-2,-3,-3,-3,4,-3,-2,4,3,-2]; 84
13_1780; [1,-3,-2,1,-2,-3,-3,4,-3,4,-3,2,1,1]; 75
13_1781; [1,-3,-3,2,-1,-3,-2,-4,3,-2,-4,3,3,2,2,1]; 79
13_1782; [1,1,1,3,-2,-2,1,1,-2,1,-2,3,-2]; 51
13_1783; [1,-3,2,4,-3,4,-3,2,-1,2,2,2,2,1]; 55
13_1784; [1,2,2,-4,3,5,-4,5,-4,3,-2,-1,3,2,1]; 48
13_1785; [1,-2,1,-2,-2,-3,-3,4,-3,-2,4,4,3,-2]; 83
13_1786; [1,4,3,-2,1,-2,3,2,5,4,-3,4,-5,4,-3,-2,-2]; 143
13_1787; [1,-2,1,-2,-2,-3,-2,4,-3,-2,-2,4,4,3,3,-2]; 144
13_1788; [1,-3,4,-3,2,4,-3,2,-1,2,-3,2,2,1]; 43
13_1789; [1,-2,1,3,5,-4,3,5,-4,3,-2,3,-2]; 78
13_1790; [1,1,1,-2,1,1,3,-2,3,-2,-2,-2,-2]; 54
13_1791; [1,1,-3,2,-1,-3,-3,-3,4,-3,4,-3,2,1]; 77
13_1792; [1,-2,-2,-3,4,-3,4,-3,2,1,-3,-2,-2,-2]; 71
13_1793; [1,-2,-3,-3,-4,5,-4,5,-4,3,2,1,-4,-3,-2]; 69
13_1794; [1,-2,1,-2,-2,1,1,1,3,-2,3,-2,-2]; 48
13_1795; [1,-3,-3,2,-1,-3,4,-3,4,-3,2,-3,2,1]; 45
13_1796; [1,2,-3,2,4,-3,4,-3,-3,2,-1,2,2,1]; 52
13_1797; [1,-2,1,5,-4,3,5,-4,3,-2,3,-2,-2]; 77
13_1798; [1,1,1,2,2,2,2,3,3,2,2,1,1,-3,-2]; 58
13_1799; [1,2,3,3,3,3,4,4,-3,-2,-1,4,3,3,2,1]; 36
13_1800; [1,2,4,-3,2,-3,4,-3,2,-1,-3,2,2,1]; 48
13_1801; [1,-3,-2,-3,4,-3,-3,-3,4,-3,2,2,1,1,-3,-2]; 150
13_1802; [1,-2,-3,-3,-3,5,-4,3,2,2,1,1,-2,5,-4,-3,-2]; 164
13_1803; [1,-2,4,-3,2,1,4,-5,4,-3,-2,-5,4,-3,-2]; 87
13_1804; [1,-3,-3,2,-1,-3,-2,-4,-4,3,-4,3,2,2,1,1]; 90
13_1805; [1,-2,1,1,-2,1,1,3,-2,3,3,-2,-2]; 55
13_1806; [1,-2,1,-2,3,-2,1,1,3,3,-2,-2,-2]; 54
13_1807; [1,-3,2,-1,-3,-3,-3,-2,-4,-4,3,-4,3,2,2,1]; 79
13_1808; [1,-2,-4,3,-2,-1,-4,-4,5,-4,5,-4,3,2,1]; 77
13_1809; [1,1,-2,1,1,1,3,2,4,-3,2,-4,-4,-3,-3,-2]; 87
13_1810; [1,1,2,-3,2,1,4,3,5,-4,3,-5,-5,-4,-4,-3,-2]; 81
13_1811; [1,-3,-3,-3,2,-1,-3,-3,4,-3,4,-3,2,1]; 55
13_1812; [1,-4,-3,2,-1,-3,-4,-4,5,-4,5,-4,3,2,1]; 59
13_1813; [1,-3,-2,-2,1,-2,1,-3,-2,-3,4,-3,4,-3,2,2]; 108
13_1814; [1,-3,2,-1,-5,4,-3,-5,-5,4,-3,2,1,-3,2]; 62
13_1815; [1,-3,-3,2,-1,-3,4,-3,2,4,-3,2,2,1]; 43
13_1816; [1,-3,2,-1,-3,-2,-4,3,-2,-2,-4,3,3,2,2,1]; 77
13_1817; [1,-2,1,-2,-3,-2,4,-3,-2,-2,-2,-2,4,3,3,-2]; 145
13_1818; [1,-5,-4,-3,2,-4,3,3,4,4,-5,4,-3,2,-1,2,1]; 57
13_1819; [1,1,-2,1,-2,3,-2,1,1,3,-2,-2,-2]; 53
13_1820; [1,-3,2,-1,-3,-5,4,-3,-5,4,-3,2,1,-3,2]; 60
13_1821; [1,-2,1,-2,3,-2,3,-2,1,1,-2,-2,-2]; 56
13_1822; [1,-3,2,-1,-3,-3,-3,-2,-4,3,-4,3,3,2,2,1]; 78
13_1823; [1,1,-2,1,3,-2,3,3,-2,1,-2,1,-2]; 54
13_1824; [1,-3,2,-1,-3,-3,-3,-2,-4,3,-4,3,2,2,1,1]; 88
13_1825; [1,-3,2,-3,2,4,-3,4,-3,2,-1,-3,2,1]; 45
13_1826; [1,-2,-2,1,-2,-2,1,-2,-2,3,-2,3,-2]; 68
13_1827; [1,1,3,2,2,2,1,3,3,-4,3,-4,3,-2]; 64
13_1828; [1,-2,3,-2,1,3,-2,-2,1,-2,1,1,-2]; 59
13_1829; [1,1,-2,1,3,-2,3,-2,1,-2,1,1,-2]; 53
13_1830; [1,1,-3,-2,1,1,-2,-2,-1,-1,2,2,-3,2,1]; 60
13_1831; [1,-2,1,-2,-2,1,-2,-3,-2,4,-3,-2,4,3,3,-2]; 109
13_1832; [1,-3,-3,2,-1,-3,-3,-3,-2,-4,3,-4,3,2,2,1]; 75
13_1833; [1,2,-3,2,4,-3,4,-3,2,-1,2,-3,2,1]; 53
13_1834; [1,-2,1,-2,1,1,-2,1,3,-2,3,-2,-2]; 55
13_1835; [1,-2,-2,-4,-4,3,-2,3,-4,3,2,1,-3,4,-3,-2]; 89
13_1836; [1,-2,1,-2,1,1,-2,1,1,3,-2,3,-2]; 48
13_1837; [1,1,-3,-3,2,-1,-3,4,-3,2,4,-3,2,1]; 49
13_1838; [1,1,3,-4,3,-4,3,-2,3,-2,-2,-1,2,-3,2,1]; 114
13_1839; [1,4,-3,2,4,4,-3,4,-3,2,-1,2,2,1]; 43
13_1840; [1,4,-3,2,4,-3,4,-3,-3,2,-1,2,2,1]; 43
13_1841; [1,4,-3,2,4,4,-3,4,-3,-2,-2,1,1,-2]; 55
13_1842; [1,-3,-3,4,-3,-2,1,4,4,3,-2,1,-2,-2]; 62
13_1843; [1,-3,-3,4,-3,-2,1,-2,4,4,3,-2,1,-2]; 62
13_1844; [1,-3,2,2,4,4,-3,4,-3,2,-1,-3,2,1]; 46
13_1845; [1,4,4,-3,-3,2,-1,-3,2,-3,4,-3,2,1]; 47
13_1846; [1,2,-3,2,-1,-3,-3,-2,-4,-4,3,-4,3,2,2,1]; 74
13_1847; [1,3,2,-4,3,5,-4,5,-4,3,-2,-2,-1,3,3,2,1]; 59
13_1848; [1,-2,-3,4,-3,2,1,-5,4,-3,-2,-5,4,-3,-2]; 86
13_1849; [1,4,-3,-2,-2,-5,4,-5,4,-3,-3,2,1,-3,-2]; 81
13_1850; [1,-4,-4,-3,2,-1,-4,-3,-4,5,-4,5,-4,3,3,2,1]; 84
13_1851; [1,-3,-2,1,-2,1,-2,-3,4,-3,4,-3,2,1]; 63
13_1852; [1,-2,1,-2,-3,4,-3,4,-3,2,1,-3,-2,-2]; 61
13_1853; [1,-3,-3,-3,4,-3,-2,1,-2,4,3,-2,1,-2]; 62
13_1854; [1,-3,2,2,4,-3,4,-3,-3,2,-1,-3,2,1]; 47
13_1855; [1,-3,2,-1,-3,-3,2,-3,4,-3,4,-3,2,1]; 55
13_1856; [1,-4,-3,-3,2,-3,2,-1,2,2,3,3,-4,3,-2,1]; 105
13_1857; [1,-3,2,2,2,4,-3,4,-3,2,-1,2,2,1]; 41
13_1858; [1,2,2,5,-4,5,-4,3,-2,-1,-4,3,2,2,1]; 57
13_1859; [1,-3,-2,1,-2,-2,-2,-3,4,-3,4,-3,2,1]; 77
13_1860; [1,-3,-2,1,-2,-2,-3,4,-3,4,4,-3,2,1]; 78
13_1861; [1,-2,-2,-1,-5,-5,4,-5,4,-3,2,4,-3,2,1]; 87
13_1862; [1,1,3,3,-2,-2,1,-2,1,1,-2,3,-2]; 55
13_1863; [1,1,3,3,3,-2,1,-2,-2,3,-2,-2,-2]; 64
13_1864; [1,1,1,1,-2,1,1,1,3,3,-2,3,-2]; 54
13_1865; [1,-3,2,2,2,4,4,-3,4,-3,2,-1,2,1]; 48
13_1866; [1,4,-3,2,4,4,4,-3,-2,-2,-2,1,1,-2]; 62
13_1867; [1,4,4,-3,4,-3,2,-1,-3,2,2,2,2,1]; 43
13_1868; [1,2,2,5,5,-4,5,-4,3,-2,-1,-4,3,2,1]; 46
13_1869; [1,-2,1,-2,-4,3,-2,5,-4,5,-4,3,-2]; 75
13_1870; [1,1,1,-2,1,-2,1,1,3,-2,3,-2,-2]; 46
13_1871; [1,-2,3,-2,1,1,3,-2,-2,-2,-2,-2,-2]; 83
13_1872; [1,2,2,-3,2,-4,-4,-3,2,-3,-4,3,2,-1,2,1]; 76
13_1873; [1,1,1,2,2,-4,-3,2,4,-3,2,1,-4,-4,-3,-2]; 43
13_1874; [1,-2,3,-2,1,1,1,1,1,3,-2,-2,-2]; 55
13_1875; [1,2,-3,4,-3,2,4,-3,-3,-3,2,-1,2,1]; 61
13_1876; [1,-2,1,-2,-2,-2,-3,-3,4,-3,-2,4,3,-2]; 87
13_1877; [1,1,-3,-2,1,-2,-2,-2,4,-3,4,-3,2,1]; 61
13_1878; [1,-3,-3,-3,-4,5,-4,-3,-2,-4,5,4,4,3,-2,1,-2]; 139
13_1879; [1,4,-3,4,-3,-3,-2,1,1,1,1,1,3,-2]; 53
13_1880; [1,2,4,-3,2,5,-4,5,-4,-4,-3,2,-1,2,1]; 72
13_1881; [1,-3,-2,1,-2,-2,-2,-2,4,-3,4,-3,2,1]; 69
13_1882; [1,-2,-2,-3,-3,5,-4,5,-4,3,2,1,-4,-3,-2]; 53
13_1883; [1,-2,1,1,1,1,3,-2,4,-3,4,-3,-3,-2]; 49
13_1884; [1,-3,2,-4,3,5,-4,5,-4,-3,-3,2,-1,2,1]; 49
13_1885; [1,1,3,-2,-2,1,-2,1,1,-2,-2,3,-2]; 51
13_1886; [1,1,1,1,-2,1,1,1,3,-2,3,-2,-2]; 47
13_1887; [1,-3,2,2,2,4,-3,4,-3,-3,2,-1,2,1]; 51
13_1888; [1,4,-3,4,-3,-3,2,-1,-3,2,2,2,2,1]; 38
13_1889; [1,2,2,5,-4,5,-4,-4,3,-2,-1,-4,3,2,1]; 46
13_1890; [1,-3,2,4,-3,2,-3,4,-3,2,-1,2,2,1]; 38
13_1891; [1,-3,2,3,3,-2,4,-2,5,3,1,-2,-3,-4,-3,-4,-2,5,-4]; 99
13_1892; [1,1,2,2,2,3,3,4,4,3,3,2,1,-4,-3,-2]; 42
13_1893; [1,2,-4,-3,2,-1,2,2,3,3,4,4,3,3,2,1]; 51
13_1894; [1,-3,4,-3,2,-3,4,-3,-3,2,-1,2,2,1]; 39
13_1895; [1,1,2,2,-4,3,3,4,-5,4,-3,2,1,-5,-4,-3,-2]; 57
13_1896; [1,1,2,-1,-4,-3,2,-5,-5,-4,-3,-3,5,-4,3,2,1]; 78
13_1897; [1,-3,4,-3,-2,1,-2,-2,-4,-4,-4,3,-4,3,2,1]; 83
13_1898; [1,2,2,4,4,-3,4,-3,2,-1,2,-3,2,1]; 57
13_1899; [1,-3,4,-3,-2,1,-2,-2,-3,-3,4,-3,2,1]; 66
13_1900; [1,-5,4,-3,-2,-3,4,-3,2,1,1,-5,4,-3,-2]; 91
13_1901; [1,4,4,-5,4,3,2,-5,-5,-4,-3,2,-1,3,3,2,1]; 80
13_1902; [1,4,-3,4,-3,-3,2,-1,-3,2,-3,2,2,1]; 38
13_1903; [1,2,3,-4,-5,-4,3,4,-5,-4,3,-4,3,2,1,-3,2,-3,-2]; 84
13_1904; [1,-4,-3,2,-1,-3,-3,-3,5,-4,5,-4,3,2,1]; 47
13_1905; [1,-3,-3,-4,5,-4,-3,-2,-4,5,5,4,4,3,-2,1,-2]; 142
13_1906; [1,-2,1,-2,-2,-3,4,-3,-2,-2,-2,-3,4,3,3,-2]; 135
13_1907; [1,2,2,4,-3,4,-3,-3,2,-1,2,-3,2,1]; 59
13_1908; [1,-2,-2,-2,-3,-3,4,-3,2,1,-3,4,-3,-2]; 65
13_1909; [1,-5,4,3,-2,1,-5,-4,3,-2,3,3,4,3,-2]; 94
13_1910; [1,-2,-2,-2,-5,-5,-4,-3,-3,5,-4,3,2,1,-4,-3,-2]; 78
13_1911; [1,2,3,3,3,3,4,4,-3,-2,-2,-1,2,4,3,3,2,1]; 91
13_1912; [1,3,2,3,3,3,4,4,-3,-2,-2,-1,4,3,3,2,2,1]; 75
13_1913; [1,2,3,-4,3,-2,-4,-3,-3,2,-1,2,-3,2,2,1]; 51
13_1914; [1,-2,-2,-5,-5,-5,-4,-3,-3,5,-4,3,2,1,-4,-3,-2]; 71
13_1915; [1,-2,1,-2,4,-3,4,-3,2,1,1,-3,-2,-2]; 58
13_1916; [1,-2,3,-2,1,1,3,-2,-2,1,-2,-2,-2]; 61
13_1917; [1,-3,2,-1,-3,-3,-2,-4,3,-2,-4,3,2,2,2,1]; 56
13_1918; [1,4,-3,5,-4,5,-4,-4,3,-2,3,-2,-1,4,-3,2,1]; 90
13_1919; [1,4,4,-3,2,4,4,4,-3,2,-1,2,2,1]; 47
13_1920; [1,4,4,5,5,-4,-3,2,-1,5,4,-3,2,2,1]; 47
13_1921; [1,4,4,-3,2,4,4,4,-3,-2,-2,1,1,-2]; 59
13_1922; [1,5,5,-4,5,-4,-4,-3,2,-1,4,-3,2,2,1]; 54
13_1923; [1,1,1,3,3,-2,1,-2,1,1,-2,3,-2]; 51
13_1924; [1,4,4,-3,4,-3,2,-1,-3,2,-3,2,2,1]; 43
13_1925; [1,1,-2,1,5,-4,3,-2,5,-4,3,-2,-2]; 73
13_1926; [1,4,-3,-2,-2,-5,4,-5,4,-3,2,1,-3,-3,-2]; 73
13_1927; [1,1,4,-3,4,-3,-3,-3,-2,1,1,1,3,-2]; 59
13_1928; [1,5,-4,5,-4,-4,-4,-3,2,-1,4,-3,2,2,1]; 55
13_1929; [1,4,-3,2,2,2,4,4,-3,2,-1,2,2,1]; 41
13_1930; [1,2,2,5,5,-4,3,-2,-1,5,-4,3,2,2,1]; 58
13_1931; [1,-4,3,-2,1,1,5,-4,5,5,-4,3,-2]; 70
13_1932; [1,-3,-3,4,-3,-2,1,-2,-2,-4,-4,3,-4,3,2,1]; 90
13_1933; [1,-3,-3,-3,2,-1,-3,4,-3,4,4,-3,2,1]; 50
13_1934; [1,5,5,-4,5,-4,-4,-4,-3,2,-1,4,-3,2,1]; 63
13_1935; [1,-3,2,4,-3,4,-3,-3,2,-1,2,-3,2,1]; 57
13_1936; [1,-5,-5,-4,-3,2,-1,3,3,-5,-4,3,5,-4,3,2,1]; 31
13_1937; [1,-4,-3,-2,1,-2,-3,-3,5,-4,5,-4,3,2,1]; 61
13_1938; [1,-4,3,-2,1,1,5,-4,5,-4,-4,3,-2]; 71
13_1939; [1,-2,-2,-2,-4,-4,3,-4,3,2,1,-3,-3,4,-3,-2]; 98
13_1940; [1,1,1,1,2,2,3,3,2,2,1,1,1,-3,-2]; 45
13_1941; [1,2,2,3,3,4,4,-3,-2,-1,4,3,3,3,2,1]; 39
13_1942; [1,1,1,1,2,3,3,4,4,3,3,2,1,-4,-3,-2]; 31
13_1943; [1,2,2,3,4,4,5,5,-4,-3,-2,-1,5,4,3,2,1]; 27
13_1944; [1,-4,3,-2,1,1,1,5,-4,5,-4,3,-2]; 65
13_1945; [1,4,-3,-3,-3,2,-1,-3,4,-3,2,2,2,1]; 41
13_1946; [1,5,-4,5,-4,-4,-3,2,-1,4,-3,2,2,2,1]; 53
13_1947; [1,2,2,5,4,-3,4,-3,-2,-1,3,5,-4,3,2,2,1]; 86
13_1948; [1,2,2,5,-4,3,5,-4,3,-2,-1,3,2,2,1]; 60
13_1949; [1,1,5,-4,5,-4,-3,-3,2,-3,2,1,-4,3,-2]; 75
13_1950; [1,2,4,-3,2,4,-3,-3,-3,2,-1,2,2,1]; 59
13_1951; [1,2,4,-3,2,5,-4,5,-4,-3,2,-1,2,2,1]; 69
13_1952; [1,-2,-2,-3,-3,-3,-4,-4,3,2,1,-4,3,-2,3,-2]; 62
13_1953; [1,1,-2,3,-2,1,1,1,3,3,-2,-2,-2]; 54
13_1954; [1,4,4,-3,-3,-3,2,-1,-3,4,-3,2,2,1]; 41
13_1955; [1,-2,1,1,3,-2,-2,-2,3,-2,-2,3,-2]; 61
13_1956; [1,-3,2,-1,-3,-3,-2,-4,-4,3,-4,3,2,2,2,1]; 60
13_1957; [1,1,1,3,-2,-2,-2,1,1,-2,-2,3,-2]; 56
13_1958; [1,1,-3,-3,-3,2,-1,-3,4,-3,4,-3,2,1]; 63
13_1959; [1,-2,-2,1,1,-2,1,1,3,-2,3,-2,-2]; 53
13_1960; [1,1,1,3,-2,1,1,-2,-2,1,-2,3,-2]; 52
13_1961; [1,4,-3,2,2,-3,-3,2,-1,-3,4,-3,2,1]; 50
13_1962; [1,2,4,-3,4,-3,2,-1,2,2,-3,2,2,1]; 59
13_1963; [1,-2,4,-3,-3,2,-3,2,1,1,-2,-3,-3,4,-3,-2]; 129
13_1964; [1,-2,3,-2,1,1,3,-2,1,1,-2,-2,-2]; 53
13_1965; [1,-3,-3,2,-1,-3,-3,-2,-4,3,-2,-4,3,2,2,1]; 66
13_1966; [1,-2,3,-2,3,-2,1,-2,-2,1,-2,-2,-2]; 67
13_1967; [1,-4,-3,-3,2,-1,-3,2,2,2,3,3,-4,3,-2,1]; 104
13_1968; [1,-2,-2,-3,-3,-4,-4,3,2,1,-4,3,-2,-2,3,-2]; 67
13_1969; [1,1,3,2,2,2,1,3,-4,-4,3,-4,3,-2]; 60
13_1970; [1,-2,1,1,-2,3,-2,-2,3,-2,-2,3,-2]; 67
13_1971; [1,-2,3,-2,1,1,3,3,-2,1,1,-2,-2]; 55
13_1972; [1,1,1,-2,3,-2,1,1,1,3,-2,-2,-2]; 50
13_1973; [1,-3,-2,-2,-2,1,-2,-2,4,-3,4,-3,2,1]; 71
13_1974; [1,1,1,4,-3,4,-3,-3,-2,1,1,1,3,-2]; 55
13_1975; [1,6,-5,6,-5,4,-3,2,-1,-5,4,-3,2,1]; 57
13_1976; [1,2,5,-4,-4,-4,3,-2,-1,-4,5,-4,3,2,1]; 31
13_1977; [1,2,6,-5,6,-5,-5,-4,3,-2,-1,5,-4,3,2,1]; 36
13_1978; [-1,-1,2,2,-3,2,2,1,-3,4,-3,2,4,-3,-2,-2]; 103
13_1979; [1,-2,-2,-2,-2,1,-2,-2,3,3,2,1,-3,-2,-2]; 62
13_1980; [1,-4,-3,-3,2,-1,2,-3,2,2,2,3,-4,3,-2,1]; 88
13_1981; [1,1,-2,3,-2,1,3,-2,-2,1,-2,1,-2]; 54
13_1982; [1,-2,1,1,3,-2,1,1,4,-3,4,-3,-3,-2]; 55
13_1983; [1,1,4,-3,4,-3,2,-1,-3,2,-3,2,2,1]; 45
13_1984; [1,3,2,2,4,4,3,3,2,1,-5,4,-3,-5,-4,3,-2]; 80
13_1985; [1,1,-2,1,1,1,-2,1,1,3,-2,3,-2]; 46
13_1986; [1,4,-3,2,-1,-3,2,2,-3,4,-3,2,2,1]; 45
13_1987; [1,-3,2,4,4,-3,4,-3,2,-1,2,-3,2,1]; 53
13_1988; [1,4,-3,2,4,-3,2,4,-3,2,-1,2,2,1]; 38
13_1989; [1,-3,4,-3,2,4,-3,4,-3,2,-1,2,2,1]; 38
13_1990; [1,-4,-4,-3,-3,-2,1,-2,1,3,2,4,-3,2,2,1]; 61
13_1991; [1,-2,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-2,-2]; 54
13_1992; [1,-2,1,-2,1,3,2,4,-3,2,1,-4,-4,-3,-3,-2]; 63
13_1993; [1,1,-2,1,3,2,4,-3,2,1,-4,-4,-3,-3,-2,-2]; 59
13_1994; [1,1,2,2,4,3,5,-4,3,2,1,-5,-5,-4,-4,-3,-2]; 55
13_1995; [1,-2,-3,2,1,-2,-3,4,-5,-4,3,4,-3,-5,4,2,-3,-2,-2]; 183
13_1996; [1,-4,-4,-3,2,-1,-3,-2,-4,3,-4,-4,3,2,2,1]; 68
13_1997; [1,1,-4,-3,-3,2,-3,2,1,1,1,4,4,3,3,-2]; 83
13_1998; [1,1,2,5,5,4,4,-3,2,1,-5,-4,-4,3,-4,3,-2]; 123
13_1999; [1,-4,-3,-3,2,-3,2,-1,2,2,3,-4,3,-2,1,1]; 93
13_2000; [1,1,3,2,2,4,-3,2,1,-3,-4,-4,-4,-3,-3,-2]; 52
13_2001; [1,-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,2,1]; 69
13_2002; [1,1,2,4,3,5,-4,3,3,2,1,-5,-5,-4,-4,-3,-2]; 52
13_2003; [1,1,1,-3,-2,-2,-2,1,-3,-2,4,-3,4,-3,2,2]; 115
13_2004; [1,-2,1,-2,-3,-3,-4,5,-4,-3,-2,-4,5,4,4,3,-2]; 149
13_2005; [1,-4,-3,2,-1,-3,-2,-5,-5,-5,4,-5,4,3,2,2,1]; 67
13_2006; [1,2,3,-4,-5,4,3,-4,3,-5,-4,-2,3,2,2,1,2,-3,-2]; 85
13_2007; [1,-4,-3,-2,1,-2,-2,-4,-3,5,-4,5,-4,3,3,2,1]; 107
13_2008; [1,3,2,5,4,-3,4,-5,4,-3,-2,-2,1,1,4,3,-2]; 123
13_2009; [1,3,2,3,3,4,4,4,-3,-2,-2,-1,4,4,3,3,2,1]; 63
13_2010; [1,2,-3,4,5,5,5,3,3,-2,3,2,2,1,2,-3,-2,4,-5]; 111
13_2011; [1,-4,3,2,-4,-3,2,2,1,4,3,-4,-4,-4,3,-2]; 69
13_2012; [1,5,-4,3,2,-4,-3,2,2,1,4,3,-5,-5,-4,3,-2]; 89
13_2013; [1,1,4,3,-2,1,-5,-4,3,-2,4,-5,4,3,-2]; 82
13_2014; [1,-6,5,-4,-3,2,-1,-3,-2,-6,5,-4,3,2,2,1]; 84
13_2015; [1,-4,-3,-3,-3,2,-1,-4,-3,5,-4,5,-4,3,3,2,1]; 91
13_2016; [1,5,4,6,-5,4,3,-6,-6,-5,-5,-4,-3,2,-1,-3,2,1]; 81
13_2017; [1,-2,4,-3,2,1,1,-5,4,-3,-2,-5,4,-3,-2]; 89
13_2018; [1,-2,1,-3,-2,4,-3,-2,-2,-2,-2,4,4,3,3,-2]; 149
13_2019; [1,-5,-5,-4,-3,2,-4,3,3,4,-5,4,-3,2,-1,2,1]; 58
13_2020; [1,-2,1,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-2]; 55
13_2021; [1,-2,-2,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-2]; 61
13_2022; [1,1,-2,1,1,3,2,4,-3,2,1,-4,-4,-3,-3,-2]; 59
13_2023; [1,-3,-2,-2,1,-2,-2,1,-3,-2,4,-3,4,-3,2,2]; 103
13_2024; [1,1,-2,-2,1,3,2,4,-3,2,1,-4,-4,-3,-3,-2]; 63
13_2025; [1,1,3,2,2,2,1,4,3,-5,4,3,-5,-4,-4,3,-2]; 109
13_2026; [1,4,4,-3,4,-3,4,-3,2,-1,-3,2,2,1]; 37
13_2027; [1,-3,4,-3,4,-3,-3,2,-1,4,-3,2,2,1]; 39
13_2028; [1,1,-2,-2,3,-2,-1,-4,3,-2,-4,3,-4,3,2,1]; 64
13_2029; [1,3,-4,-3,-3,2,2,-3,2,1,4,4,3,3,3,-2]; 84
13_2030; [1,-3,-3,-3,-2,-2,-2,1,-3,-2,4,-3,4,-3,2,2]; 121
13_2031; [1,-2,-3,-3,5,-4,3,2,2,1,-2,5,-4,-3,-2,-2,-2]; 131
13_2032; [1,1,1,1,3,2,4,-3,2,1,-4,-4,-4,-3,-3,-2]; 59
13_2033; [1,4,3,5,-4,3,2,-5,-5,-5,-4,-4,-3,2,-1,2,1]; 74
13_2034; [1,-2,-2,-4,-4,-3,-3,2,1,-3,4,3,3,-2,3,-2]; 97
13_2035; [1,-4,-3,-3,2,-3,2,2,2,2,1,4,4,3,3,-2]; 87
13_2036; [1,-4,3,2,2,2,1,1,1,1,1,-4,3,-2]; 56
13_2037; [1,2,-5,4,-3,2,-5,4,3,3,3,2,-1,2,1]; 68
13_2038; [1,1,3,2,2,2,1,-4,-4,-4,3,-4,3,-2]; 59
13_2039; [1,1,-2,3,-2,-2,-2,-2,-2,-2,-1,3,3,2,1]; 73
13_2040; [1,-3,-3,-3,-4,-4,-3,2,4,-3,-2,1,2,2,2,1]; 79
13_2041; [1,1,3,2,2,2,1,4,-3,-4,-4,-4,-4,-3,-3,-2]; 60
13_2042; [1,1,-2,-2,-2,1,-2,-2,-2,3,-2,3,-2]; 84
13_2043; [1,-2,1,1,-2,-2,3,-2,-2,-2,3,3,-2]; 75
13_2044; [1,1,1,3,3,-2,1,-2,-2,3,-2,-2,-2]; 57
13_2045; [1,1,1,1,3,3,-2,1,-2,3,-2,-2,-2]; 53
13_2046; [1,4,4,-3,2,-3,4,-3,-3,-3,2,-1,2,1]; 57
13_2047; [1,-2,1,-2,-2,-2,-3,4,-3,-2,4,4,3,-2]; 90
13_2048; [1,1,-2,1,-2,-2,-3,4,-3,-2,4,4,3,-2]; 85
13_2049; [1,4,-3,2,4,4,-3,-2,-2,-2,1,1,1,-2]; 55
13_2050; [1,4,-3,2,4,4,-3,-2,-2,1,1,1,1,-2]; 49
13_2051; [1,-3,2,5,-4,3,5,5,-4,-3,-3,2,-1,2,1]; 41
13_2052; [1,-2,1,-2,1,-2,1,-3,4,-3,-2,4,3,-2]; 63
13_2053; [1,-2,1,3,-2,1,1,3,-2,-2,-2,-2,-2]; 60
13_2054; [1,-2,1,1,1,3,-2,1,1,3,-2,-2,-2]; 51
13_2055; [1,2,-1,-3,-3,-2,-2,-4,3,-2,-4,3,2,2,2,1]; 69
13_2056; [1,1,3,-2,1,-2,1,1,1,1,1,3,-2]; 58
13_2057; [1,2,2,4,-3,2,2,4,-3,2,-1,-3,2,1]; 62
13_2058; [1,3,-4,3,-2,3,-4,3,-2,-2,-1,2,-3,2,2,1]; 101
13_2059; [1,-4,-3,2,-3,2,-1,-3,-3,-2,-4,3,2,2,1,1]; 60
13_2060; [1,1,2,5,-4,3,-2,-1,5,4,-3,4,-3,2,-3,2,1]; 53
13_2061; [1,1,1,-4,3,2,-4,-4,-3,2,2,-1,3,3,2,1]; 68
13_2062; [1,2,5,5,-4,3,-2,-1,5,4,-3,4,-3,2,-3,2,1]; 41
13_2063; [1,-4,-3,-3,-3,2,2,-3,2,1,4,4,3,3,3,-2]; 74
13_2064; [1,3,-4,-3,2,-3,2,1,1,4,4,4,3,3,3,-2]; 70
13_2065; [1,1,-3,-2,-2,-2,1,-3,-2,-3,4,-3,4,-3,2,2]; 134
13_2066; [1,1,1,3,2,4,-3,2,2,1,-4,-4,-4,-3,-3,-2]; 57
13_2067; [1,2,2,4,-3,2,4,4,-3,2,-1,2,2,1]; 53
13_2068; [1,-4,-3,-2,1,-2,-4,-3,-4,5,-4,5,-4,3,3,2,1]; 127
13_2069; [1,-3,-2,1,-2,-3,-3,4,-3,-3,-3,4,-3,2]; 88
13_2070; [1,-2,-3,-3,-3,-3,5,-4,3,2,1,5,-4,-3,-2]; 64
13_2071; [1,-3,4,-3,-2,4,3,-2,1,-2,1,1,-2,-2]; 58
13_2072; [1,2,2,2,4,-3,2,4,-3,2,-1,2,2,1]; 63
13_2073; [1,3,-2,1,3,3,5,-4,3,5,-4,3,-2]; 95
13_2074; [1,3,2,3,5,-4,3,5,-4,3,-2,-2,-1,3,3,2,1]; 67
13_2075; [1,4,-3,2,2,4,-3,-3,-3,2,-1,-3,2,1]; 45
13_2076; [1,2,4,3,3,-2,4,-3,-2,-1,4,3,3,3,3,2,2,1]; 67
13_2077; [1,1,2,2,-3,2,-1,2,2,2,3,3,3,2,1]; 46
13_2078; [1,1,-2,3,-2,1,-2,1,3,3,-2,-2,-2]; 54
13_2079; [1,1,-2,-2,3,-2,1,-2,-2,-2,3,3,-2]; 71
13_2080; [1,-2,-3,4,-3,4,-3,2,2,1,-2,-3,-3,-3,-2,-2]; 127
13_2081; [1,1,-4,3,2,-4,-4,-4,-4,-3,2,-1,3,3,2,1]; 73
13_2082; [1,2,-1,-4,-3,2,-5,-5,-5,-4,-3,-3,5,-4,3,2,1]; 75
13_2083; [1,1,4,-3,-2,-2,-2,-2,-2,4,3,-2,-1,3,2,1]; 75
13_2084; [1,2,3,3,4,5,5,-3,-2,1,3,-2,-3,-4,5,-3,-4,-4,-2]; 120
13_2085; [1,-2,-3,4,-3,4,-3,2,2,1,1,-2,-3,-3,-3,-2]; 135
13_2086; [1,1,-2,1,3,-2,1,1,3,3,-2,-2,-2]; 51
13_2087; [1,4,-3,2,4,-3,-2,-2,1,1,-2,1,1,-2]; 46
13_2088; [1,-2,4,-3,2,1,-5,4,-3,-2,-5,4,-3,-2,-2]; 80
13_2089; [1,1,1,-2,1,3,-2,1,1,3,-2,-2,-2]; 48
13_2090; [1,4,-3,-3,-3,2,-1,-3,2,4,-3,2,2,1]; 38
13_2091; [1,-3,2,2,4,-3,2,-1,2,2,4,-3,2,1]; 44
13_2092; [1,4,-3,-2,1,-2,1,-2,-2,-2,4,-3,2,1]; 55
13_2093; [1,-2,1,-2,-2,1,-2,-3,4,-3,-2,4,3,-2]; 67
13_2094; [1,1,3,-2,-2,1,-2,1,-2,1,1,3,-2]; 50
13_2095; [1,-2,1,1,3,-2,1,1,3,-2,-2,-2,-2]; 55
13_2096; [1,2,-1,-3,-3,-2,-2,-2,-4,3,-2,-4,3,2,2,1]; 80
13_2097; [1,1,-3,2,-1,-3,4,-3,-3,-3,4,-3,2,1]; 68
13_2098; [1,4,4,4,-3,4,4,-3,2,-1,-3,2,2,1]; 41
13_2099; [1,5,-4,3,5,-4,-3,-3,-3,2,-1,-3,2,2,1]; 64
13_2100; [1,5,4,-3,4,5,5,-4,-3,2,-1,-3,2,2,1]; 45
13_2101; [1,1,4,-3,2,4,-3,2,-1,-3,2,-3,2,1]; 49
13_2102; [1,2,5,5,4,-3,2,-3,4,-3,-2,-1,5,-4,3,2,1]; 63
13_2103; [1,-2,-4,-4,-4,-3,-3,5,-4,3,2,1,-3,5,4,-3,-2]; 102
13_2104; [1,-2,-4,5,-4,-3,-3,5,-4,3,2,1,-3,-3,4,-3,-2]; 97
13_2105; [1,2,5,4,-3,2,-3,4,-3,-2,-1,5,-4,3,2,2,1]; 81
13_2106; [1,1,-3,-3,2,-1,4,-3,2,4,4,-3,2,1]; 49
13_2107; [1,-5,4,-3,-2,-5,-4,-4,3,-2,-2,-1,3,-4,3,2,1]; 87
13_2108; [1,-3,2,-1,-5,-4,-4,-4,-3,-5,-5,4,-3,2,1]; 51
13_2109; [1,-3,2,-1,-5,-4,-4,-4,-3,-5,-5,4,3,3,3,2,1]; 63
13_2110; [1,-3,4,-3,-2,4,4,3,-2,1,1,-2,-2,-2]; 71
13_2111; [1,-3,2,-1,-3,4,-3,-3,-3,4,4,-3,2,1]; 63
13_2112; [1,1,3,-2,1,5,-4,3,5,5,-4,3,-2]; 71
13_2113; [1,1,3,-2,1,4,3,3,-2,3,3,-4,-4,-3,-3,-2]; 103
13_2114; [1,1,3,-2,1,5,-4,3,5,5,-4,-3,-3,-3,-2]; 107
13_2115; [1,5,-4,3,5,5,-4,-3,-3,-3,2,-1,-3,2,1]; 61
13_2116; [1,1,3,-2,1,3,5,-4,3,5,-4,3,-2]; 76
13_2117; [1,3,2,-4,-3,2,2,1,4,3,-4,-4,3,-4,3,-2]; 68
13_2118; [1,3,-4,-3,2,-3,2,1,1,4,4,4,4,4,3,-2]; 79
13_2119; [1,2,2,5,5,4,-3,4,-3,-2,-1,3,5,-4,3,2,1]; 67
13_2120; [1,4,-3,2,4,4,-3,2,-1,2,2,2,2,1]; 49
13_2121; [1,2,2,5,-4,3,5,5,-4,3,-2,-1,3,2,1]; 47
13_2122; [1,1,4,-3,-2,-2,-2,1,-2,-2,4,-3,2,1]; 57
13_2123; [1,1,1,3,-2,1,5,-4,3,5,-4,-3,-3,-3,-2]; 97
13_2124; [1,2,4,-3,2,4,-3,2,-1,2,2,2,2,1]; 70
13_2125; [1,2,2,3,5,-4,3,5,-4,3,-2,-1,3,2,1]; 57
13_2126; [1,1,1,3,-2,1,5,-4,3,5,-4,3,-2]; 67
13_2127; [1,4,-3,2,2,4,-3,2,-1,-3,2,2,2,1]; 42
13_2128; [1,2,3,3,4,4,-3,-2,-2,-1,2,4,3,3,3,3,2,1]; 91
13_2129; [1,2,4,5,5,5,4,3,3,-5,4,-3,-2,-1,3,-4,3,2,1]; 93
13_2130; [1,1,4,-3,2,4,-3,2,-1,2,-3,2,2,1]; 47
13_2131; [1,-4,-3,5,4,-3,2,2,-3,2,1,4,-5,-5,-4,3,-2]; 78
13_2132; [1,4,-3,2,4,4,-3,2,-1,2,-3,2,2,1]; 47
13_2133; [1,4,-3,2,2,4,-3,2,-1,2,2,-3,2,1]; 45
13_2134; [1,1,4,-3,2,4,-3,-2,-2,-2,1,1,1,-2]; 60
13_2135; [1,1,1,2,2,3,3,3,2,2,2,1,1,-3,-2]; 48
13_2136; [1,2,3,3,4,4,4,-3,-2,-1,4,4,3,3,2,1]; 33
13_2137; [1,2,3,3,4,5,5,-4,-3,-2,-1,5,4,3,3,2,1]; 30
13_2138; [1,1,-4,3,2,-4,-4,-3,2,-1,3,3,2,2,2,1]; 79
13_2139; [1,1,2,-5,4,3,-5,-5,-4,3,-2,-1,4,4,3,2,1]; 53
13_2140; [1,-4,3,-2,5,-4,3,-2,-1,-2,5,-4,-4,-4,3,2,1]; 112
13_2141; [1,-6,-6,-5,-5,-4,3,2,5,4,-3,2,1,6,-5,4,-3,-2]; 121
13_2142; [1,1,-2,-2,-2,1,3,-2,-2,-2,3,3,-2]; 81
13_2143; [1,1,4,-5,4,3,2,-5,-5,-4,-3,2,-1,3,3,2,1]; 79
13_2144; [1,5,-4,-3,-3,-3,2,-1,-3,-3,5,-4,3,2,1]; 39
13_2145; [1,6,-5,-4,-3,2,-1,-3,-4,-4,6,-5,4,3,2,1]; 36
13_2146; [1,6,-5,4,6,-5,4,-3,2,-1,4,-3,2,1]; 58
13_2147; [1,2,5,-4,3,3,5,-4,3,-2,-1,-4,3,2,1]; 30
13_2148; [1,1,1,1,2,-3,2,-1,2,2,3,3,3,2,1]; 47
13_2149; [1,2,2,3,3,-4,3,-2,-1,3,4,4,4,3,2,1]; 36
13_2150; [1,-2,1,3,-2,1,1,1,1,-2,3,3,-2]; 54
13_2151; [1,-3,2,4,4,-3,2,-3,4,-3,2,-1,2,1]; 46
13_2152; [1,1,1,1,-2,3,3,-2,1,-2,3,-2,-2]; 54
13_2153; [1,-3,4,4,-3,2,-3,4,-3,-3,2,-1,2,1]; 50
13_2154; [1,1,3,-2,1,3,3,-2,1,1,1,1,-2]; 58
13_2155; [1,-3,2,2,4,-3,2,4,4,-3,2,-1,2,1]; 47
13_2156; [1,-4,3,-2,1,1,1,-5,-4,3,-4,5,-4,3,-2]; 95
13_2157; [1,1,3,-2,1,3,-2,1,1,1,1,1,-2]; 60
13_2158; [1,2,-3,2,2,4,-3,2,4,-3,2,-1,2,1]; 57
13_2159; [1,-3,2,2,4,-3,2,-1,4,-3,2,2,2,1]; 41
13_2160; [1,-3,-4,3,2,2,3,3,-2,-4,5,-4,3,2,1,-2,3,-4,5]; 117
13_2161; [1,-2,-4,-4,-4,3,-2,1,-2,-3,4,3,3,-2,3,-2]; 111
13_2162; [1,-4,-4,-4,-3,2,-3,4,3,3,-2,-2,3,-2,1,-2]; 91
13_2163; [1,-5,4,3,-2,1,6,5,-4,-3,-5,6,-5,4,-3,-2]; 120
13_2164; [1,5,4,-3,2,2,4,4,3,-2,-1,5,-4,-3,2,2,1]; 84
13_2165; [1,1,-2,1,3,3,-2,1,-2,3,-2,-2,-2]; 54
13_2166; [1,-3,-2,-4,-4,3,-2,-2,-1,-4,3,-4,3,3,2,1]; 66
13_2167; [1,-4,-4,-4,3,-4,3,2,2,-3,-4,3,2,1,3,-2]; 63
13_2168; [1,-4,-3,2,-1,-5,-5,-4,-3,2,-3,5,-4,-4,3,2,1]; 55
13_2169; [1,1,4,3,2,2,-5,-5,-4,-3,2,1,-3,5,4,-3,-2]; 91
13_2170; [1,1,4,3,2,-5,-5,-4,-3,2,1,-3,-3,5,4,-3,-2]; 79
13_2171; [1,1,3,2,4,-3,2,2,1,-3,-4,-4,-3,-3,-3,-2]; 51
13_2172; [1,1,-2,1,1,3,-2,1,3,3,-2,-2,-2]; 53
13_2173; [1,2,-1,-3,-3,-3,-2,-2,-2,-4,-4,3,-4,3,2,1]; 66
13_2174; [1,-2,1,3,-2,1,1,3,-2,1,1,-2,-2]; 49
13_2175; [1,1,3,-2,1,1,1,-2,1,1,1,3,-2]; 52
13_2176; [1,4,-3,2,-1,-3,2,2,2,4,-3,2,2,1]; 43
13_2177; [1,-2,4,4,3,-2,1,-2,4,3,-2,-4,-3,-3,-3,-2]; 80
13_2178; [1,1,-2,-2,-2,3,-2,-1,-4,3,-2,3,-4,3,2,1]; 67
13_2179; [1,-3,-4,3,3,2,2,-3,2,4,-5,4,3,2,1,-2,3,4,-5]; 73
13_2180; [1,-2,-2,-4,-4,-3,-3,2,1,-3,4,3,-2,3,-2,-2]; 99
13_2181; [1,-3,4,-3,-2,4,3,-2,1,-2,-2,1,-2,-2]; 65
13_2182; [1,4,-3,2,-1,4,-3,2,2,2,-3,2,2,1]; 44
13_2183; [1,4,-3,-2,-2,-1,-5,4,-3,-3,-2,-2,1,-5,4,-3,2]; 113
13_2184; [1,2,-3,-4,3,3,2,2,-3,4,-5,4,3,2,1,-2,3,4,-5]; 117
13_2185; [1,2,4,4,3,3,4,5,5,-4,-3,-2,-1,3,5,-4,3,2,1]; 70
13_2186; [1,-5,-4,3,2,2,4,5,5,5,4,-3,2,1,4,-3,-2]; 77
13_2187; [1,2,-5,4,3,-5,-5,-4,3,3,-2,-1,4,4,3,2,1]; 54
13_2188; [1,-5,-4,-4,3,3,-4,-4,3,2,-1,5,5,4,-3,2,1]; 125
13_2189; [1,-3,2,2,-3,2,-3,-4,3,5,1,-2,-3,-4,3,-4,2,5,-4]; 99
13_2190; [1,-5,-5,-5,-4,-4,-3,2,-1,4,3,5,-4,3,3,2,1]; 50
13_2191; [1,-6,5,-4,-3,2,-1,-6,5,-4,-3,5,-4,3,2,1]; 55
13_2192; [1,2,-4,3,3,5,-4,3,-2,-1,5,-4,3,2,1]; 28
13_2193; [1,-2,-2,1,1,3,-2,1,1,3,-2,-2,-2]; 56
13_2194; [1,1,3,-2,1,-2,1,1,-2,1,1,3,-2]; 49
13_2195; [1,1,3,-2,-4,3,-2,-2,-1,2,3,3,-4,3,-2,1]; 114
13_2196; [-1,-1,2,-3,-3,2,2,4,-3,2,1,2,4,-3,-2,-2]; 127
13_2197; [1,1,-4,-3,2,-3,2,2,1,1,1,4,4,3,3,-2]; 81
13_2198; [1,2,5,5,4,4,-3,4,-3,-2,-1,5,-4,3,3,2,1]; 59
13_2199; [1,1,-3,-3,2,-1,4,-3,2,4,-3,2,2,1]; 50
13_2200; [1,-2,-2,-4,-4,-3,-3,2,1,-3,-3,4,3,-2,3,-2]; 101
13_2201; [1,1,3,-2,-2,1,-2,1,1,1,1,3,-2]; 56
13_2202; [1,2,4,-3,2,2,4,-3,-3,2,-1,-3,2,1]; 67
13_2203; [1,-2,-5,-5,-5,-4,-3,-3,5,-4,-4,3,2,1,-4,-3,-2]; 85
13_2204; [1,1,3,3,-4,3,-2,3,-2,-1,2,-4,-3,2,2,1]; 93
13_2205; [1,1,3,3,-2,-4,3,-2,-2,-1,2,-4,-3,2,2,1]; 95
13_2206; [1,1,2,4,3,-2,-1,5,-4,-3,2,2,5,4,-3,2,1]; 77
13_2207; [1,-3,-3,2,2,4,-3,2,-1,2,4,-3,2,1]; 43
13_2208; [1,-3,2,-1,-3,-3,-3,-2,-4,3,2,-4,-3,2,2,1]; 62
13_2209; [1,-4,-3,2,-3,2,-3,2,2,2,1,1,4,4,3,-2]; 71
13_2210; [1,-4,-3,-3,-3,-3,2,-3,2,1,1,4,4,3,3,-2]; 77
13_2211; [1,-5,4,-3,2,-1,-4,-4,-4,-3,-2,-4,-5,-5,4,3,2,2,1]; 133
13_2212; [1,1,3,-2,1,4,3,3,-2,3,-4,-4,-4,-3,-3,-2]; 94
13_2213; [1,-4,-3,2,2,5,4,-3,2,1,1,4,-5,-5,-4,3,-2]; 63
13_2214; [-1,-1,-1,2,-3,2,2,2,1,4,-3,2,4,-3,-2,-2]; 105
13_2215; [1,3,2,2,2,4,-3,2,2,1,-4,-4,-4,-3,-3,-2]; 66
13_2216; [1,2,3,3,4,4,-3,-2,-2,-1,2,4,3,3,3,2,2,1]; 79
13_2217; [1,1,2,3,3,-4,3,3,-2,3,-2,1,-4,-4,-3,-2]; 80
13_2218; [1,1,-3,-2,-4,-4,3,-2,-1,3,-4,3,-4,3,2,1]; 65
13_2219; [1,-4,-4,3,-4,3,-2,3,3,-4,3,2,1,3,3,-2]; 91
13_2220; [1,1,4,-3,-3,2,-1,-3,2,4,-3,2,2,1]; 48
13_2221; [1,-3,-4,-4,-4,-3,2,-1,-3,5,-4,5,-4,3,3,2,1]; 83
13_2222; [1,1,3,-2,1,4,3,-2,3,3,-4,-4,-4,-3,-3,-2]; 97
13_2223; [1,1,-2,-2,-2,3,-2,-1,-4,3,-2,-4,3,2,2,1]; 116
13_2224; [1,-6,-5,4,-3,5,4,-3,2,-1,-6,5,4,-3,2,1]; 68
13_2225; [1,2,5,4,4,-3,4,-3,-3,-2,-1,5,-4,3,3,2,1]; 65
13_2226; [1,-2,1,3,-2,1,4,3,3,-2,3,-4,-4,-3,-3,-2]; 87
13_2227; [1,4,-3,-2,1,-2,-5,4,-3,2,1,-5,4,-3,-2]; 58
13_2228; [1,-5,-4,-3,2,-1,-4,3,3,3,3,4,-5,4,-3,2,1]; 47
13_2229; [1,2,-3,-4,5,-6,2,1,-2,3,-4,-5,4,3,-4,3,5,-6]; 144
13_2230; [1,-4,-3,-3,2,-3,2,2,2,1,1,4,4,3,3,-2]; 80
13_2231; [1,4,-3,2,4,-3,4,-3,2,-1,-3,2,2,1]; 38
13_2232; [1,1,4,3,2,2,2,1,-5,-5,-4,-3,-3,5,4,-3,-2]; 73
13_2233; [1,2,3,-4,-4,-5,-4,-4,3,3,2,1,-3,2,-3,-4,5,-4,-2]; 91
13_2234; [1,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-3,-3,-2]; 61
13_2235; [1,5,5,-4,-3,-3,2,-3,2,1,1,5,-4,3,-2]; 65
13_2236; [1,-4,-3,-3,2,-1,-3,-2,-5,-5,4,-5,4,3,2,2,1]; 73
13_2237; [1,-3,2,2,2,4,-3,2,-1,2,4,-3,2,1]; 45
13_2238; [1,-3,-2,-2,-2,-4,3,-2,-2,-2,-1,-4,3,3,2,1]; 79
13_2239; [1,-3,4,-3,2,-3,2,2,1,-2,-4,-4,-4,-4,-3,2]; 75
13_2240; [1,1,-3,-2,-2,-4,-4,3,-2,-1,-4,3,-4,3,2,1]; 62
13_2241; [1,1,3,2,2,2,4,-3,2,1,-4,-4,-4,-3,-3,-2]; 60
13_2242; [1,1,-3,-2,-2,-4,-4,3,-2,-1,3,-4,3,3,2,1]; 68
13_2243; [1,2,4,3,-2,-1,5,-4,-3,2,2,5,4,4,-3,2,1]; 69
13_2244; [1,3,2,5,-4,3,5,5,-4,3,-2,-2,-1,3,3,2,1]; 55
13_2245; [1,4,3,-2,1,6,-5,4,3,3,6,-5,-4,-4,-3,-2]; 119
13_2246; [1,5,-4,-3,-2,-2,-2,1,-3,-2,-3,-3,5,-4,3,2,2]; 125
13_2247; [1,-2,5,6,-3,4,-5,-3,-4,-5,6,3,2,-5,1,-4,-3,-2]; 93
13_2248; [1,-3,4,-3,-2,-2,-2,1,-2,4,3,-2,1,-2]; 57
13_2249; [1,3,3,-5,-4,3,-2,3,-2,-2,-1,4,-5,4,-3,2,1]; 109
13_2250; [1,4,3,-2,1,4,3,6,-5,4,6,-5,4,-3,-3,-2]; 172
13_2251; [1,-5,4,-3,4,-3,-2,-2,-1,-3,-2,-2,1,-5,4,-3,2]; 113
13_2252; [1,4,-3,-2,-2,-3,-5,4,-3,2,1,-5,4,-3,-2]; 72
13_2253; [1,5,4,-3,2,4,3,-5,-5,-4,-3,2,2,-1,-3,2,1]; 57
13_2254; [1,2,4,-5,-4,-4,3,-4,3,-2,-1,3,-5,-4,3,2,1]; 61
13_2255; [1,4,4,-3,2,-3,4,-3,2,-1,2,-3,2,1]; 49
13_2256; [1,1,2,4,4,3,-4,3,-2,-2,-1,2,3,3,3,2,2,1]; 92
13_2257; [1,-3,-2,-4,-4,3,-2,-2,-1,3,-4,3,-4,3,2,1]; 65
13_2258; [1,-3,-2,-4,-4,3,-2,-2,-1,3,3,-4,3,3,2,1]; 70
13_2259; [1,-3,4,-3,-3,-2,1,-2,-4,-4,-4,3,-4,3,2,1]; 72
13_2260; [1,2,4,-3,2,4,4,-3,2,-1,2,-3,2,1]; 57
13_2261; [1,1,3,2,2,2,4,-3,2,2,1,-4,-4,-3,-3,-2]; 59
13_2262; [1,2,2,-3,2,4,-3,2,-1,2,4,-3,2,1]; 51
13_2263; [1,-4,-3,-3,-3,2,-1,-3,-3,-3,-2,-4,3,2,2,1]; 68
13_2264; [1,4,3,-5,-5,-4,-3,2,2,-3,2,-1,5,4,-3,2,1]; 67
13_2265; [1,-4,-3,-2,1,-2,1,1,-2,3,-4,3,2,-1,2,1]; 65
13_2266; [1,-2,4,-3,4,-3,2,2,1,-2,-3,-3,-3,-2,-2,-2]; 127
13_2267; [1,1,2,2,3,-4,3,-2,3,3,-2,1,-4,-3,-3,-2]; 117
13_2268; [1,1,1,-4,3,2,2,2,1,1,1,-4,3,-2]; 52
13_2269; [1,1,1,2,-5,4,3,3,3,2,1,-5,4,-3,-2]; 38
13_2270; [1,-4,3,2,2,2,1,1,-4,-4,-4,-4,3,-2]; 60
13_2271; [1,2,-1,-5,-5,-4,-4,-4,-3,2,-5,4,-3,2,1]; 67
13_2272; [1,-2,1,1,3,-2,1,-2,1,4,-3,4,-3,-2]; 50
13_2273; [1,2,4,-3,-3,-3,2,-1,-3,2,4,-3,2,1]; 63
13_2274; [1,2,4,-3,2,-1,2,2,4,-3,2,-3,2,1]; 61
13_2275; [1,-4,-3,2,-1,-3,-3,-3,-2,-4,3,2,2,1,1,1]; 65
13_2276; [-1,-1,2,-3,2,2,2,4,-3,2,1,2,4,-3,-2,-2]; 123
13_2277; [1,3,3,2,-4,-4,-4,-3,-2,1,-2,1,-2,4,3,-2]; 61
13_2278; [1,1,1,1,1,3,-2,1,3,3,-2,-2,-2]; 55
13_2279; [1,2,4,-3,2,4,4,-3,-3,-3,2,-1,2,1]; 61
13_2280; [1,4,-3,2,4,4,-3,-2,1,-2,1,1,1,1]; 65
13_2281; [1,2,4,-3,2,5,5,-4,5,-4,-3,2,-1,2,1]; 75
13_2282; [1,-3,4,-3,-2,1,-2,-2,1,4,3,-2,1,-2]; 51
13_2283; [1,4,-3,-2,-2,-2,1,-2,1,-2,4,-3,2,1]; 58
13_2284; [1,-2,1,1,-2,4,-3,2,1,1,1,4,-3,-2]; 53
13_2285; [1,1,1,1,1,1,3,-2,1,1,1,3,-2]; 68
13_2286; [1,2,2,4,-3,2,2,2,4,-3,2,-1,2,1]; 67
13_2287; [1,4,-3,2,2,2,4,-3,2,-1,2,2,2,1]; 47
13_2288; [1,1,1,-2,1,5,-4,3,-2,5,-4,3,-2]; 67
13_2289; [1,4,-3,2,-1,4,-3,2,2,2,2,2,2,1]; 57
13_2290; [1,2,2,2,2,5,-4,3,-2,-1,5,-4,3,2,1]; 49
13_2291; [1,2,2,5,-4,3,-2,-1,5,-4,3,2,2,2,1]; 61
13_2292; [1,-2,1,3,-2,1,1,1,1,1,3,-2,-2]; 60
13_2293; [1,2,4,-3,2,4,-3,2,-3,-3,2,-1,2,1]; 62
13_2294; [1,1,-2,1,3,-2,1,1,1,3,3,-2,-2]; 51
13_2295; [1,1,1,4,-5,4,3,2,-5,-4,-3,2,-1,3,3,2,1]; 70
13_2296; [1,-2,-3,-3,-3,4,-3,2,1,-3,-3,4,-3,-2]; 76
13_2297; [1,1,-3,4,-3,-2,-2,1,-2,4,3,-2,1,-2]; 56
13_2298; [1,2,2,2,4,-3,2,-1,2,2,4,-3,2,1]; 72
13_2299; [1,1,1,-2,1,3,-2,1,1,1,3,-2,-2]; 54
13_2300; [1,4,-3,-3,2,-1,-3,2,4,-3,2,2,2,1]; 44
13_2301; [1,1,2,5,5,4,-3,2,1,-5,-4,-4,3,-4,-4,3,-2]; 128
13_2302; [1,2,5,4,4,4,-3,4,-3,-2,-1,5,-4,3,3,2,1]; 67
13_2303; [1,1,-4,3,2,-4,-4,-3,2,-1,2,2,3,3,2,1]; 65
13_2304; [1,2,3,5,3,-4,-4,3,2,1,-4,-5,2,-3,4,-2,-3,4,5]; 93
13_2305; [1,-3,4,-3,-2,-2,-2,4,3,-2,1,-2,-2,-2]; 71
13_2306; [1,-2,-2,-5,4,-3,2,1,-5,4,-3,-2,4,-3,-2]; 68
13_2307; [1,-3,-3,4,-3,-2,-2,-1,-3,2,1,-3,4,-3,2,1]; 84
13_2308; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,-2,-4,-4,3,-2]; 74
13_2309; [1,3,3,3,-4,-3,2,-3,2,1,1,4,4,4,3,-2]; 79
13_2310; [1,3,3,-5,-4,-3,2,2,-3,2,1,4,5,5,4,3,-2]; 69
13_2311; [1,1,-3,-2,1,-2,3,-2,-1,-4,-4,3,-4,3,2,1]; 64
13_2312; [1,-3,-4,5,-4,-3,-2,5,4,3,-2,1,-2,-2,-2]; 57
13_2313; [1,-3,-2,-2,-1,-1,-1,2,2,4,-3,2,1,4,-3,2]; 80
13_2314; [1,5,-4,3,2,-4,-3,2,1,4,3,-5,-5,-5,-4,3,-2]; 104
13_2315; [1,-5,-5,-4,-3,2,5,4,4,-3,2,2,1,1,4,3,-2]; 70
13_2316; [1,4,-3,2,2,5,-4,5,-4,-3,2,-1,-3,2,1]; 45
13_2317; [1,2,5,-4,3,3,3,5,-4,3,-2,-1,3,2,1]; 32
13_2318; [1,6,-5,4,-3,6,-5,4,-3,2,-1,-3,2,1]; 55
13_2319; [1,2,3,3,6,-5,4,-3,-2,-1,6,-5,4,3,2,1]; 34
13_2320; [1,1,3,-2,4,3,-2,1,-2,3,3,-4,-4,-3,-3,-2]; 96
13_2321; [1,1,3,2,2,4,-3,2,-3,2,1,-4,-4,-3,-3,-2]; 58
13_2322; [1,1,1,1,-2,1,3,-2,1,3,3,-2,-2]; 57
13_2323; [1,-3,2,4,-3,2,4,4,-3,-3,2,-1,2,1]; 51
13_2324; [1,-2,4,3,-2,1,1,1,-2,-2,-3,4,-3,-2]; 54
13_2325; [1,2,2,4,-3,2,-1,2,4,-3,2,1,1,1]; 51
13_2326; [1,1,1,1,1,-2,1,3,-2,1,3,-2,-2]; 62
13_2327; [1,2,-3,2,4,-3,2,4,-3,-3,2,-1,2,1]; 57
13_2328; [1,1,1,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 46
13_2329; [1,-4,-3,-3,2,-3,2,-1,-3,-3,-2,-4,3,2,2,1]; 59
13_2330; [1,1,1,3,3,-2,-4,3,-2,-2,-1,2,-4,-3,2,1]; 103
13_2331; [1,1,1,-3,2,4,-3,2,-1,2,4,-3,2,1]; 43
13_2332; [1,1,3,3,-2,-2,1,-2,-4,3,-2,-1,-4,-3,2,1]; 94
13_2333; [1,2,3,3,4,4,4,-3,-2,-2,-1,2,4,4,3,3,2,1]; 87
13_2334; [1,2,3,3,4,5,5,-4,-3,-2,-2,-1,2,5,4,3,3,2,1]; 91
13_2335; [1,4,-3,4,-3,2,-1,-3,4,4,-3,2,2,1]; 37
13_2336; [1,4,4,-3,4,4,-3,2,-1,4,-3,2,2,1]; 41
13_2337; [1,1,3,-2,1,1,-4,-4,3,-2,-1,3,-4,3,-2,1]; 107
13_2338; [1,1,3,-2,1,4,3,3,-2,1,3,-4,-4,-3,-3,-2]; 90
13_2339; [1,3,-5,-4,-3,2,-3,2,-1,2,2,4,-5,4,3,-2,1]; 89
13_2340; [-1,-1,4,-3,2,2,2,-5,4,-3,2,1,2,-5,4,-3,-2]; 106
13_2341; [1,2,4,-3,2,-3,-3,2,-1,2,4,-3,2,1]; 58
13_2342; [1,2,3,3,4,4,-3,-2,-1,4,4,-3,2,4,3,3,2,1]; 59
13_2343; [1,1,-3,-2,-2,-2,-4,3,-2,-1,3,-4,3,3,2,1]; 66
13_2344; [1,1,1,-2,1,4,3,-2,1,-2,-3,4,-3,-2]; 43
13_2345; [1,-3,-4,5,-4,-3,2,-1,-3,2,5,4,-3,2,1]; 35
13_2346; [1,-3,2,4,-3,2,-1,2,4,-3,2,2,2,1]; 45
13_2347; [1,4,-3,-5,4,-3,-2,-2,-1,-3,-2,-2,1,-5,4,-3,2]; 110
13_2348; [1,-2,-2,-5,4,-3,2,1,4,-3,-2,-5,4,-3,-2]; 74
13_2349; [1,3,2,2,4,-3,2,2,2,1,-3,-4,-4,-3,-3,-2]; 56
13_2350; [1,5,4,-3,4,-5,-5,-4,-3,2,-1,-3,2,4,-3,2,1]; 49
13_2351; [1,-4,3,2,-4,-3,2,2,1,1,4,3,-4,-4,3,-2]; 65
13_2352; [1,4,-3,2,-3,4,-3,-3,2,-1,-3,2,2,1]; 41
13_2353; [1,4,-3,2,4,4,-3,2,-1,4,-3,2,2,1]; 39
13_2354; [1,-5,4,-3,-2,-2,-5,-5,4,-3,-3,2,1,-3,-2]; 80
13_2355; [1,-5,4,-3,-2,-2,-5,-5,4,-3,2,1,-3,-3,-2]; 72
13_2356; [1,1,4,-3,2,4,-3,-2,1,-2,1,1,1,-2]; 48
13_2357; [1,-3,2,2,5,-4,5,-4,-3,2,-1,4,-3,2,1]; 40
13_2358; [1,2,4,-3,2,-1,2,2,2,4,-3,2,2,1]; 65
13_2359; [1,3,2,3,5,-4,3,3,-2,3,-2,-1,5,-4,3,2,1]; 78
13_2360; [1,2,5,-4,3,5,-4,3,-2,3,-2,-1,2,3,3,2,1]; 58
13_2361; [1,2,2,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 55
13_2362; [1,4,5,2,-3,-4,-6,2,-3,4,5,-6,4,3,1,3,4,-2]; 121
13_2363; [1,-2,-3,-5,-5,-4,5,-4,3,2,1,4,-3,-5,4,-3,-2]; 87
13_2364; [1,-3,-4,5,-4,-3,2,-1,-3,-3,5,4,-3,2,1]; 45
13_2365; [1,2,3,3,5,-4,3,-2,-1,3,5,-4,3,2,1]; 39
13_2366; [1,2,5,-4,-4,3,-2,-1,-4,3,5,-4,3,2,1]; 30
13_2367; [1,-4,-3,2,-1,-4,-3,-3,-3,-5,4,-5,4,3,3,2,1]; 56
13_2368; [1,5,4,-3,4,-5,-5,-4,-3,2,-3,2,-1,4,-3,2,1]; 53
13_2369; [1,5,4,-3,2,4,3,-5,-5,-4,-3,2,-1,2,-3,2,1]; 51
13_2370; [1,3,-5,-4,-3,-3,2,-1,-3,2,2,4,-5,4,3,-2,1]; 93
13_2371; [1,-5,4,-3,-2,1,-2,-5,4,-3,2,1,4,-3,-2]; 65
13_2372; [1,2,-4,3,5,-4,3,-2,-1,3,5,-4,3,2,1]; 31
13_2373; [1,-2,-4,-4,-4,3,-4,-4,-4,3,2,1,-3,4,-3,-2]; 89
13_2374; [1,-2,-2,1,-2,3,-2,-1,-4,3,-2,-4,3,2,2,1]; 109
13_2375; [1,-4,-3,2,-3,2,2,2,2,1,1,4,4,3,3,-2]; 73
13_2376; [1,3,-5,-4,-3,2,2,-3,2,1,1,4,5,5,4,3,-2]; 58
13_2377; [1,1,-4,3,2,2,-4,-4,-4,-3,2,-1,3,3,2,1]; 66
13_2378; [1,-4,-4,-3,2,-1,-5,-5,-5,-4,-3,-3,5,-4,3,2,1]; 51
13_2379; [1,1,2,4,3,-2,-1,5,-4,-3,2,5,5,4,-3,2,1]; 75
13_2380; [1,-2,6,-5,-4,-4,3,-4,3,2,1,6,-5,4,-3,-2]; 81
13_2381; [1,-3,4,-3,-2,-2,1,-2,4,3,-2,1,-2,-2]; 60
13_2382; [1,1,4,-3,4,-3,-2,-2,1,-2,1,1,3,-2]; 54
13_2383; [1,3,-5,-4,-3,2,-3,2,2,-1,2,4,-5,4,3,-2,1]; 92
13_2384; [1,-4,-4,-4,-3,-3,2,-3,4,3,3,-2,3,-2,1,-2]; 81
13_2385; [1,-3,4,-3,-2,1,-2,-2,4,3,-2,1,-2,-2]; 58
13_2386; [1,3,-5,-4,-3,2,-1,-3,2,2,2,4,-5,4,3,-2,1]; 81
13_2387; [1,-2,1,-2,1,1,3,-2,1,3,3,-2,-2]; 55
13_2388; [1,4,-3,2,2,4,4,-3,2,-1,-3,2,2,1]; 39
13_2389; [1,3,-2,1,-2,1,-2,1,-2,1,1,3,-2]; 51
13_2390; [1,1,3,3,-2,1,1,1,-2,1,1,3,-2]; 52
13_2391; [1,4,4,-3,2,-1,-3,2,2,4,-3,2,2,1]; 42
13_2392; [1,-2,-2,-3,4,-3,2,1,1,3,-2,-3,-3,4,-3,-2]; 81
13_2393; [1,-2,-2,1,1,3,-2,1,3,3,-2,-2,-2]; 61
13_2394; [1,-4,-3,2,-1,-3,-3,-4,-4,3,2,-4,-3,2,2,1]; 53
13_2395; [1,1,-2,1,1,1,3,-2,1,1,3,-2,-2]; 51
13_2396; [1,4,-3,2,-1,4,-3,2,2,-3,-3,2,2,1]; 45
13_2397; [1,1,3,-2,-2,1,-2,-2,1,-2,1,3,-2]; 54
13_2398; [1,1,-2,1,1,3,-2,1,3,3,-2,1,-2]; 51
13_2399; [1,3,-5,-4,-3,2,4,3,3,2,2,1,4,-5,4,3,-2]; 74
13_2400; [1,1,-2,1,1,3,-2,1,3,-2,1,1,-2]; 51
13_2401; [1,-2,1,1,3,-2,1,3,-2,-2,1,-2,-2]; 57
13_2402; [1,1,4,-3,2,4,-3,2,-1,2,4,-3,2,1]; 48
13_2403; [1,1,4,-3,4,-3,2,-1,-3,2,4,-3,2,1]; 46
13_2404; [1,1,1,-3,-3,-2,-2,-2,-1,-3,-3,2,-3,2,1]; 53
13_2405; [1,-2,1,1,-2,4,-3,2,1,1,4,4,-3,-2]; 56
13_2406; [1,-2,4,3,-2,1,-2,1,-2,-2,-3,4,-3,-2]; 54
13_2407; [1,1,1,-3,-3,-2,-2,-2,-1,-3,2,-3,2,2,1]; 51
13_2408; [1,-2,1,3,-2,1,1,4,4,-3,4,-3,-2,-2]; 61
13_2409; [1,-2,-2,-5,4,-3,2,1,-3,-2,-5,4,-3,-2,-2]; 71
13_2410; [1,-2,3,3,-4,2,2,3,1,-2,-4,-5,6,-3,4,-5,2,6]; 159
13_2411; [1,-2,-3,-3,5,-4,3,2,2,1,-2,5,-4,-3,-3,-3,-2]; 143
13_2412; [1,-3,-5,4,-3,-3,-2,-2,-1,-3,-2,-2,1,-5,4,-3,2]; 118
13_2413; [1,6,-5,-4,3,2,4,6,-5,4,-3,2,1,4,-3,-2]; 88
13_2414; [1,2,2,2,-4,3,-2,-4,-3,-3,2,-1,2,-3,2,1]; 69
13_2415; [1,1,4,-3,2,-3,4,-3,2,-1,2,-3,2,1]; 49
13_2416; [1,-2,1,1,-2,3,-2,1,-2,3,3,-2,-2]; 57
13_2417; [1,1,-2,1,3,-2,1,3,3,-2,1,1,-2]; 51
13_2418; [1,-2,1,3,-2,1,3,3,-2,-2,1,-2,-2]; 55
13_2419; [1,-2,1,1,-2,1,3,-2,1,3,3,-2,-2]; 57
13_2420; [1,-2,4,3,-2,1,-2,1,1,-2,-3,4,-3,-2]; 49
13_2421; [1,1,1,-2,1,3,-2,1,3,-2,1,1,-2]; 52
13_2422; [1,-3,2,2,-3,2,4,-3,2,-1,4,-3,2,1]; 42
13_2423; [1,1,-2,1,3,-2,1,3,-2,-2,1,-2,-2]; 55
13_2424; [1,-2,1,1,1,-2,1,3,-2,1,3,-2,-2]; 59
13_2425; [1,-3,2,4,-3,2,4,-3,-3,2,-1,-3,2,1]; 48
13_2426; [1,-3,4,-3,-3,-3,-2,1,-2,4,3,-2,1,-2]; 59
13_2427; [1,2,-6,5,-4,3,-2,-1,-6,5,4,4,4,3,2,1]; 26
13_2428; [1,-3,-4,5,-4,-3,-2,1,-2,5,4,3,-2,1,-2]; 52
13_2429; [1,-5,4,-3,-2,1,-2,-3,-5,4,-3,2,1,-3,-2]; 67
13_2430; [1,-5,4,-3,-2,1,1,-2,-5,4,-3,2,1,-3,-2]; 58
13_2431; [1,-3,2,5,-4,5,-4,-3,2,-1,2,4,-3,2,1]; 40
13_2432; [1,-4,-3,2,-1,-3,-3,-3,-2,-5,4,-5,4,3,2,2,1]; 83
13_2433; [1,3,3,-2,3,-5,4,-3,-2,-2,-1,2,-5,4,-3,2,1]; 115
13_2434; [1,3,2,5,-4,3,3,3,5,-4,3,-2,-2,-1,3,2,1]; 59
13_2435; [1,6,-5,4,3,-2,3,-2,-1,2,6,-5,4,-3,2,1]; 135
13_2436; [1,2,3,3,4,-5,6,4,-5,3,-4,2,6,1,-2,-3,2,-3]; 51
13_2437; [1,-3,-3,2,-1,4,-3,2,4,4,-3,2,2,1]; 43
13_2438; [1,-5,4,-3,-2,-2,-3,-3,-5,4,-3,2,1,-3,-2]; 84
13_2439; [1,2,4,-5,4,4,-3,4,-3,-2,-1,3,-5,-4,3,2,1]; 87
13_2440; [1,-5,4,-3,-2,-2,-5,4,-3,2,1,4,4,-3,-2]; 76
13_2441; [1,-3,-3,2,-1,4,-3,2,4,-3,2,2,2,1]; 46
13_2442; [1,4,-5,4,3,-2,1,5,4,4,3,-2,-5,-4,3,-2,-2]; 152
13_2443; [1,-4,-4,-3,2,-3,-3,4,3,3,-2,-2,3,-2,1,-2]; 113
13_2444; [1,4,4,4,-3,-3,-3,2,-1,4,-3,2,2,1]; 42
13_2445; [1,5,5,5,-4,5,-4,-3,2,-1,4,-3,2,2,1]; 54
13_2446; [1,1,2,4,-3,2,-1,-3,4,-3,2,-3,2,1]; 55
13_2447; [1,-4,3,2,-4,-4,-3,2,-1,2,2,2,3,3,2,1]; 81
13_2448; [1,4,-3,-2,1,-2,1,-2,4,-3,-3,-3,2,1]; 61
13_2449; [1,1,1,1,3,-2,1,1,1,3,-2,-2,-2]; 52
13_2450; [1,4,-3,2,2,2,4,-3,-3,-3,2,-1,2,1]; 50
13_2451; [1,4,-3,-3,-3,2,-1,4,-3,2,2,2,2,1]; 44
13_2452; [1,2,2,5,-4,-4,-4,3,-2,-1,5,-4,3,2,1]; 51
13_2453; [1,1,-2,1,1,1,1,3,-2,1,3,-2,-2]; 58
13_2454; [1,2,4,-3,2,2,-3,-3,2,-1,4,-3,2,1]; 65
13_2455; [1,-2,3,-2,1,1,-2,-2,-2,-2,3,-2,-2]; 72
13_2456; [1,-3,-2,-2,-1,-3,4,-3,-3,2,1,-3,4,-3,2,1]; 88
13_2457; [1,1,-2,1,1,1,3,-2,1,3,3,-2,-2]; 53
13_2458; [1,1,1,5,-4,3,-2,1,5,5,-4,3,-2]; 68
13_2459; [1,3,3,-2,1,3,-2,-2,1,-2,-2,-2,-2]; 67
13_2460; [1,-3,2,-1,-3,-2,-2,-4,-4,3,-4,3,2,2,2,1]; 69
13_2461; [1,1,3,-2,1,5,-4,3,5,-4,-3,-3,-2,1,-2]; 106
13_2462; [1,1,1,4,-3,4,-3,-2,1,1,1,1,3,-2]; 53
13_2463; [1,4,-3,2,2,2,5,-4,5,-4,-3,2,-1,2,1]; 43
13_2464; [1,5,-4,5,-4,-3,2,-1,4,-3,2,2,2,2,1]; 57
13_2465; [1,2,2,6,-5,6,-5,-4,3,-2,-1,5,-4,3,2,1]; 49
13_2466; [1,-2,1,-2,1,3,-2,1,3,-2,1,-2,-2]; 51
13_2467; [1,1,-2,1,1,1,3,-2,1,3,-2,1,-2]; 54
13_2468; [1,-2,-2,1,1,1,3,-2,1,3,-2,-2,-2]; 59
13_2469; [1,-3,-2,-2,-1,-1,2,2,2,2,-1,2,-3,2,1]; 79
13_2470; [1,-3,2,-1,-3,-2,-2,-4,3,-2,-4,3,3,2,2,1]; 73
13_2471; [1,1,-3,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 45
13_2472; [1,1,1,3,-2,1,1,1,3,3,-2,-2,-2]; 49
13_2473; [1,4,4,-3,-3,-3,2,-1,4,-3,2,2,2,1]; 41
13_2474; [1,1,1,4,4,-3,4,-3,-2,1,1,1,3,-2]; 60
13_2475; [1,5,5,-4,5,-4,-3,2,-1,4,-3,2,2,2,1]; 57
13_2476; [1,-2,1,3,-2,1,1,-2,-2,4,-3,4,-3,-2]; 52
13_2477; [1,-2,1,3,-2,1,1,1,4,-3,4,-3,-2,-2]; 57
13_2478; [1,1,1,1,5,-4,3,-2,1,5,-4,3,-2]; 67
13_2479; [1,6,-5,4,-3,2,6,-5,4,-3,2,-1,2,1]; 55
13_2480; [1,-4,-3,2,-1,-3,4,-3,2,-4,-4,-4,-3,2,2,1]; 57
13_2481; [1,1,1,-3,-3,2,-1,4,-3,2,4,-3,2,1]; 45
13_2482; [1,-2,3,3,-2,1,-2,1,1,1,-2,3,-2]; 54
13_2483; [1,-2,3,-2,1,-2,1,-2,-2,-2,3,3,-2]; 57
13_2484; [1,-2,1,-2,1,3,-2,1,3,3,-2,1,-2]; 53
13_2485; [1,1,1,-2,1,3,-2,1,3,3,-2,1,-2]; 53
13_2486; [1,-2,1,-2,1,3,-2,1,3,3,-2,-2,-2]; 55
13_2487; [1,1,-2,1,3,-2,1,3,-2,1,-2,1,-2]; 53
13_2488; [1,1,-3,-2,1,1,1,-2,-2,-1,-1,2,-3,2,1]; 54
13_2489; [1,1,1,1,-2,1,3,-2,1,3,-2,1,-2]; 56
13_2490; [1,-3,2,-3,2,4,-3,2,4,-3,2,-1,2,1]; 45
13_2491; [1,1,1,3,-2,1,3,-2,-2,1,-2,1,-2]; 57
13_2492; [1,-2,1,1,-2,1,3,-2,1,3,-2,-2,-2]; 58
13_2493; [1,-2,-2,-2,-2,-2,1,-2,3,3,2,1,-3,-2,-2]; 67
13_2494; [1,2,2,3,3,3,-2,-4,3,-2,-2,-1,-4,-3,2,1]; 90
13_2495; [1,1,-4,-4,-3,2,-3,-3,4,-3,-2,1,2,-3,2,1]; 76
13_2496; [1,1,-2,1,1,3,-2,1,3,-2,-2,-2,-2]; 57
13_2497; [1,2,-1,-3,-3,-3,-2,-2,-2,-4,3,-4,3,2,2,1]; 84
13_2498; [1,4,-3,4,4,-3,-3,2,-1,4,-3,2,2,1]; 41
13_2499; [1,2,3,3,4,5,-2,-2,1,-2,-3,-4,-3,-2,-4,5,3,-4,-4]; 91
13_2500; [1,-4,3,2,2,2,-4,-4,-3,2,-1,2,3,3,2,1]; 67
13_2501; [1,2,4,4,3,-2,-1,5,-4,-3,2,5,4,-3,-3,2,1]; 73
13_2502; [1,4,-5,4,3,3,3,2,-5,-4,-3,2,-1,3,3,2,1]; 81
13_2503; [1,-2,-3,4,-3,2,1,-3,-3,4,-3,-2,-2,-2]; 67
13_2504; [1,2,2,4,-3,-3,-3,2,-1,2,4,-3,2,1]; 61
13_2505; [1,-3,-3,2,4,-3,2,-1,2,4,-3,2,2,1]; 43
13_2506; [1,-3,-3,2,4,-3,-2,-2,1,-2,-2,-3,4,4,3,-2]; 76
13_2507; [1,2,3,3,4,2,2,-3,1,-2,4,5,-6,-4,5,-6,-3,2]; 96
13_2508; [1,-2,-3,-4,-4,5,-4,3,2,1,-4,5,-4,-3,-2]; 54
13_2509; [1,2,2,5,-4,5,-4,-3,2,-1,2,4,-3,2,1]; 55
13_2510; [1,-3,-5,4,-3,-2,-2,-1,-3,-2,-2,1,-3,-5,4,-3,2]; 122
13_2511; [1,-3,2,4,-3,2,-1,4,-3,2,2,-3,2,1]; 47
13_2512; [1,1,1,-2,-2,1,3,-2,1,3,-2,-2,-2]; 56
13_2513; [1,4,-3,-3,2,-1,-3,-3,-3,2,4,-3,2,1]; 51
13_2514; [1,-3,4,-3,2,-3,4,-3,2,-1,-3,2,2,1]; 36
13_2515; [1,1,-4,-3,2,-1,-5,-5,-4,-3,2,-3,5,-4,3,2,1]; 59
13_2516; [1,2,4,4,-3,2,-1,2,2,4,-3,2,2,1]; 55
13_2517; [1,4,4,-3,2,2,-3,-3,2,-1,4,-3,2,1]; 47
13_2518; [1,1,1,-2,1,3,-2,1,4,-3,4,-3,-2,-2]; 55
13_2519; [1,5,-4,5,-4,-3,-3,2,-1,-3,2,4,-3,2,1]; 43
13_2520; [1,-2,-5,-5,-4,-3,-3,-4,-4,5,-4,3,2,1,-4,-3,-2]; 87
13_2521; [1,-2,-3,4,-3,2,1,-3,-3,-3,4,-3,-3,-2]; 65
13_2522; [1,2,4,-5,4,-3,4,-3,-2,-1,3,3,-5,-4,3,2,1]; 95
13_2523; [1,-4,-3,-3,-3,2,-1,-3,-3,-2,-4,3,2,2,2,1]; 50
13_2524; [1,-3,-2,-5,-5,-4,3,3,-2,-1,5,-4,3,-4,3,2,1]; 77
13_2525; [1,2,2,-3,-3,2,-1,4,-3,2,4,-3,2,1]; 53
13_2526; [1,-3,4,4,-3,2,-3,4,-3,2,-1,-3,2,1]; 43
13_2527; [1,3,-4,-4,-3,-3,-2,1,3,-2,1,-2,4,3,3,-2]; 87
13_2528; [1,-3,2,4,-3,2,4,4,-3,2,-1,-3,2,1]; 51
13_2529; [1,-2,1,-2,-5,4,-3,2,1,-3,-2,-5,4,-3,-2]; 61
13_2530; [1,6,-5,4,3,-2,3,-2,-2,-1,6,-5,4,-3,2,1]; 121
13_2531; [1,-3,2,-1,-3,-3,-2,-2,-4,3,-4,3,2,2,2,1]; 59
13_2532; [1,-3,-3,2,4,-3,2,-1,4,-3,2,-3,2,1]; 43
13_2533; [1,-2,-4,-4,3,-4,-4,-4,3,2,1,-3,-3,4,-3,-2]; 92
13_2534; [1,-4,-3,-3,2,-3,2,-1,-3,-2,-4,3,2,2,2,1]; 49
13_2535; [1,1,-2,-2,1,3,-2,1,1,3,-2,-2,-2]; 55
13_2536; [1,2,4,3,3,3,-2,4,-3,-2,-1,4,4,3,3,2,2,1]; 57
13_2537; [1,-4,-3,2,-3,2,-1,-3,-3,-2,-4,3,2,2,2,1]; 49
13_2538; [1,1,1,2,-3,2,-1,2,2,3,3,3,2,2,1]; 52
13_2539; [1,2,3,-4,3,-2,-1,3,3,4,4,4,3,3,2,1]; 43
13_2540; [1,4,-3,-2,-2,-5,4,-3,2,1,-5,4,4,-3,-2]; 71
13_2541; [1,5,-4,-3,-3,2,-3,-3,-3,2,1,5,-4,3,-2]; 61
13_2542; [1,2,-1,-3,-6,5,-4,-4,-3,-2,4,3,-6,5,-4,3,2,1]; 89
13_2543; [1,1,3,3,3,-2,-4,3,-2,-2,-1,2,-4,-3,2,1]; 119
13_2544; [1,-4,3,-2,-2,5,-4,3,-2,-1,-2,5,-4,-4,3,2,1]; 111
13_2545; [1,2,4,4,4,-3,-5,4,-3,-2,-1,3,-5,-4,3,2,1]; 87
13_2546; [1,2,4,-3,2,4,-3,-3,2,-1,2,-3,2,1]; 60
13_2547; [1,-4,-3,-3,2,-1,-3,-3,-3,-2,-4,3,2,2,2,1]; 56
13_2548; [1,1,1,3,-2,1,1,3,3,3,3,-2,-2]; 64
13_2549; [1,4,4,-3,2,4,4,4,-3,-3,2,-1,2,1]; 61
13_2550; [1,1,1,3,-2,1,1,3,-2,-2,-2,-2,-2]; 58
13_2551; [1,2,-1,-4,-4,-3,-3,-2,-4,-4,-4,3,2,2,2,1]; 64
13_2552; [1,1,-3,-2,-4,-4,3,-2,-1,-4,3,-4,3,3,2,1]; 65
13_2553; [1,-5,-4,3,2,2,4,4,-3,-3,2,1,5,5,4,-3,-2]; 97
13_2554; [1,-5,-5,-4,3,2,2,4,4,3,3,2,1,-5,4,-3,-2]; 74
13_2555; [1,1,3,-2,1,4,3,-2,3,-2,3,-4,-4,-3,-3,-2]; 99
13_2556; [-1,-1,2,-3,2,2,-3,2,1,4,-3,2,4,-3,-2,-2]; 105
13_2557; [1,1,-4,-3,2,-1,-5,-5,-4,-3,-3,-4,5,-4,3,2,1]; 71
13_2558; [1,-2,-2,-3,-3,2,-4,3,2,1,-4,-4,3,-2,3,-2]; 73
13_2559; [1,1,1,3,-2,1,1,4,-3,4,-3,-2,-2,-2]; 60
13_2560; [1,1,-2,1,1,3,-2,1,4,-3,4,-3,-2,-2]; 55
13_2561; [1,-3,-2,-2,-4,3,-2,-4,3,-2,-2,-1,3,3,2,1]; 69
13_2562; [1,4,-3,2,4,-3,2,-1,-3,2,2,-3,2,1]; 47
13_2563; [1,4,-3,2,-3,2,-3,-3,2,-1,4,-3,2,1]; 48
13_2564; [1,1,-3,-3,4,-3,-3,2,-1,-3,4,-3,2,1]; 58
13_2565; [1,4,-3,-3,4,-3,-3,2,-1,4,-3,2,2,1]; 39
13_2566; [1,2,4,-3,-3,-3,2,-1,2,2,4,-3,2,1]; 73
13_2567; [1,-3,2,2,3,-4,3,-2,3,3,-2,1,1,-4,-3,-2]; 75
13_2568; [1,1,1,3,-2,1,1,5,-4,3,5,-4,-3,-3,-2]; 95
13_2569; [1,4,-3,2,4,-3,-2,1,-2,1,-2,1,1,-2]; 46
13_2570; [1,-2,4,-3,2,1,4,-3,-3,-3,4,-3,-3,-2]; 63
13_2571; [1,-3,4,-3,-2,1,4,3,-2,1,-2,1,-2,-2]; 55
13_2572; [1,1,1,2,-3,2,2,-4,-3,2,1,3,-4,-3,-3,-2]; 80
13_2573; [1,4,5,5,-4,-3,-3,-3,2,-1,5,4,-3,2,1]; 58
13_2574; [1,6,5,-4,5,6,6,-5,-4,-3,2,-1,4,-3,2,1]; 64
13_2575; [1,1,-5,4,-3,-2,-2,-5,-4,-4,3,-2,-1,-4,3,2,1]; 83
13_2576; [1,-2,1,-2,4,-3,2,1,4,-3,-3,-3,-2,-2]; 57
13_2577; [1,6,6,-5,4,-3,2,-1,6,-5,4,-3,2,1]; 60
13_2578; [1,-3,-4,5,-4,-3,-2,1,5,4,3,-2,1,-2,-2]; 52
13_2579; [1,4,-3,2,-1,4,-3,2,2,-3,2,-3,2,1]; 46
13_2580; [1,4,-3,-3,2,-3,-3,-3,2,-1,4,-3,2,1]; 54
13_2581; [1,1,-5,4,-3,-2,-5,-4,-4,3,-2,-1,3,-4,3,2,1]; 88
13_2582; [1,3,2,-4,-4,-4,-3,-2,-2,1,4,3,-2,1,3,-2]; 61
13_2583; [1,2,5,5,-4,-4,-4,3,-2,-1,5,-4,3,2,1]; 31
13_2584; [1,2,6,6,-5,6,-5,-4,3,-2,-1,5,-4,3,2,1]; 40
13_2585; [1,3,3,3,-2,3,-5,4,-3,-2,-2,-1,-5,4,-3,2,1]; 111
13_2586; [1,-3,-3,2,-1,4,-3,2,5,-4,5,-4,-3,2,1]; 61
13_2587; [1,4,-5,-4,-4,-3,2,-1,3,-4,3,3,-5,-4,3,2,1]; 59
13_2588; [1,-5,-5,-4,-4,3,2,-1,-4,3,-2,3,5,-4,3,2,1]; 43
13_2589; [1,2,-4,-4,3,-2,-1,5,-4,3,5,-4,3,2,1]; 32
13_2590; [1,-3,-2,-4,3,-4,3,-2,-2,-1,3,-4,3,3,2,1]; 63
13_2591; [1,4,-3,2,4,4,-3,2,-1,-3,2,-3,2,1]; 48
13_2592; [1,-3,-2,-2,-4,3,-2,-4,-4,3,-2,-1,3,3,2,1]; 71
13_2593; [1,-3,-4,5,-4,-3,2,-1,-3,5,-4,-4,3,-4,3,2,1]; 76
13_2594; [1,-3,4,-3,4,-3,2,-1,-3,4,-3,2,2,1]; 35
13_2595; [1,4,-3,4,-3,4,-3,2,-1,4,-3,2,2,1]; 37
13_2596; [1,4,-3,-3,-3,-2,1,-2,1,-2,4,-3,2,1]; 53
13_2597; [1,-2,-4,-4,3,-4,3,2,1,-3,-3,4,-3,-3,-3,-2]; 83
13_2598; [1,3,2,-4,-4,-4,-3,-2,-2,1,-2,1,1,4,3,-2]; 61
13_2599; [1,-2,-2,-3,-4,-4,3,2,1,-4,3,-2,-2,-2,3,-2]; 65
13_2600; [1,2,5,4,-3,4,-3,-2,-1,3,3,5,-4,3,2,2,1]; 85
13_2601; [1,1,-4,-4,-3,-2,-5,4,3,-2,-1,3,-5,-4,3,2,1]; 88
13_2602; [1,-2,-4,-3,2,-3,5,-4,-4,3,2,1,-4,5,-4,3,-2]; 117
13_2603; [1,-2,-3,-5,-5,4,-5,4,3,2,1,-4,-4,5,-4,-3,-2]; 81
13_2604; [1,3,3,-5,-4,-3,2,-3,2,-1,2,4,-5,4,3,-2,1]; 100
13_2605; [1,-4,-3,2,5,4,4,-3,2,1,4,-5,-5,-5,-4,3,-2]; 83
13_2606; [1,1,1,2,3,3,-4,3,-2,3,-2,1,1,-4,-3,-2]; 55
13_2607; [1,1,2,3,4,4,-5,4,-3,4,-3,2,1,-5,-4,-3,-2]; 47
13_2608; [1,-2,4,3,-2,1,-2,-2,-3,4,-3,-3,-3,-2]; 65
13_2609; [1,-2,3,4,5,-2,-3,1,-3,-4,2,3,-4,-3,-5,4,-2,-3,-2]; 98
13_2610; [1,-2,-2,-3,-4,-4,3,2,1,-4,3,-2,3,-2,-2,-2]; 65
13_2611; [1,-3,-3,-2,4,5,-4,3,-2,1,-2,-3,-4,5,-2,3,-4,-3,2]; 128
13_2612; [1,-3,4,-3,-2,-2,-2,1,4,3,-2,1,-2,-2]; 63
13_2613; [1,1,1,-3,-3,-2,-2,-2,-1,-3,-3,-3,2,2,1]; 57
13_2614; [1,1,1,1,3,2,2,2,1,-3,-3,-3,-3,-2,-2]; 53
13_2615; [1,1,1,-3,-2,-2,-2,-1,-4,-4,-3,4,-3,2,2,1]; 65
13_2616; [1,3,-2,-2,-2,1,1,3,-2,-2,-2,-2,-2]; 88
13_2617; [1,2,3,-4,3,3,3,-2,-2,-4,-4,-3,2,-1,2,1]; 71
13_2618; [1,4,-3,-3,-3,-2,1,-2,4,-3,-3,-3,2,1]; 83
13_2619; [1,-2,4,3,-2,-2,-2,1,-3,4,-3,-3,-3,-2]; 70
13_2620; [1,1,4,-3,2,2,2,-1,4,-3,2,2,2,1]; 53
13_2621; [1,-4,-3,-3,2,-3,2,-3,2,2,1,1,4,4,3,-2]; 67
13_2622; [1,-2,1,3,-2,-2,1,1,-2,3,3,-2,-2]; 55
13_2623; [1,3,3,-4,-3,-3,2,-3,2,1,1,4,4,4,3,-2]; 74
13_2624; [1,1,1,-4,3,2,-4,-4,-3,2,-1,3,3,2,2,1]; 69
13_2625; [1,-2,3,-2,1,1,-2,1,-2,3,3,-2,-2]; 57
13_2626; [1,-4,-3,-3,2,-3,-3,2,-3,2,1,1,4,4,3,-2]; 66
13_2627; [1,-3,-3,4,-3,-2,1,-2,-3,-3,4,-3,2,1]; 75
13_2628; [1,-2,-2,-3,-3,4,-3,2,1,-3,-3,4,-3,-2]; 65
13_2629; [1,1,-3,2,2,4,-3,2,-1,2,4,-3,2,1]; 48
13_2630; [1,3,2,-4,-4,-3,2,-1,2,3,3,3,-4,3,2,1]; 71
13_2631; [1,-2,-2,3,-2,1,1,-2,-2,3,-2,-2,-2]; 74
13_2632; [1,-2,-3,-3,4,-3,2,1,1,-2,-3,-3,2,4,-3,-2]; 110
13_2633; [1,-4,-4,3,-4,-4,3,2,2,-3,-4,3,2,1,3,-2]; 61
13_2634; [1,3,3,-4,-3,-3,2,2,-3,2,1,4,4,4,3,-2]; 78
13_2635; [1,-2,-3,-3,4,4,-3,2,1,-3,-3,4,-3,-2]; 73
13_2636; [1,1,1,-4,-3,-3,2,-3,2,1,1,4,4,3,3,-2]; 83
13_2637; [1,-4,-3,2,2,5,4,-3,2,1,4,-5,-5,-5,-4,3,-2]; 63
13_2638; [1,-4,-4,3,-2,-4,5,-4,3,-2,-1,-2,5,-4,3,2,1]; 93
13_2639; [1,5,-4,3,2,2,-4,-3,-2,-2,-1,3,5,-4,3,2,1]; 76
13_2640; [1,4,-3,-2,-5,4,-3,2,1,-3,4,-5,4,-3,-2]; 77
13_2641; [1,-5,4,-3,-2,1,-2,-5,-4,3,-2,-2,-1,-4,3,2,1]; 58
13_2642; [1,2,4,-3,-3,2,-1,2,-3,2,4,-3,2,1]; 63
13_2643; [1,3,2,2,4,5,4,-3,2,1,4,-3,-5,4,-3,-3,-2]; 76
13_2644; [1,3,-4,-3,-3,2,2,-3,2,1,4,4,4,3,3,-2]; 71
13_2645; [1,2,-3,-3,2,-1,-3,-2,-2,-2,-4,3,-4,3,2,1]; 59
13_2646; [1,-2,-5,4,3,-2,1,-2,-5,4,3,-2,-4,3,-2]; 77
13_2647; [1,1,2,2,4,-3,2,-1,2,2,4,-3,2,1]; 63
13_2648; [1,-3,4,-3,4,-5,4,-3,2,-3,2,1,4,5,4,3,-2]; 79
13_2649; [1,3,2,2,4,-3,2,1,4,5,4,-3,4,-5,4,-3,-2]; 91
13_2650; [1,1,-2,3,-2,1,4,3,-2,1,-2,3,-4,-4,-3,-2]; 68
13_2651; [1,2,4,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 57
13_2652; [1,2,4,-3,-3,2,-1,-3,2,-3,4,-3,2,1]; 63
13_2653; [1,3,2,4,-3,5,4,-3,2,1,-3,4,-5,4,-3,-3,-2]; 75
13_2654; [1,3,-2,4,3,-2,1,-2,-5,4,3,-5,-4,3,-2]; 78
13_2655; [1,5,-4,3,2,-4,-4,-3,-2,-2,-1,3,5,-4,3,2,1]; 79
13_2656; [1,1,3,-2,-2,1,-2,1,3,3,-2,-2,-2]; 55
13_2657; [1,-3,4,-3,-2,-2,1,-2,4,4,3,-2,1,-2]; 64
13_2658; [1,-2,-2,4,-3,4,-3,2,1,-3,4,-3,-3,-2]; 55
13_2659; [1,5,-4,3,2,5,-4,-4,-3,-2,-2,-1,3,-4,3,2,1]; 76
13_2660; [1,-4,3,2,2,-4,-4,-3,2,-1,2,3,3,3,2,1]; 51
13_2661; [1,1,1,-2,1,3,3,-2,-2,1,-2,3,-2]; 56
13_2662; [1,-3,2,4,4,-3,-3,2,-1,-3,4,-3,2,1]; 49
13_2663; [1,-5,4,-3,-2,-2,-2,-5,4,-3,2,1,-3,-3,-2]; 74
13_2664; [1,1,-2,1,3,3,-2,1,-2,-2,3,-2,-2]; 53
13_2665; [1,-4,-3,2,-3,2,2,-3,2,2,1,1,4,4,3,-2]; 63
13_2666; [1,-4,-3,2,-1,-3,-2,1,1,-2,1,1,-4,-4,3,-2]; 68
13_2667; [1,-2,-2,-5,4,-3,2,1,-5,4,3,-2,3,-2,-2]; 77
13_2668; [1,3,-4,-3,-3,2,-3,2,1,1,4,4,4,3,3,-2]; 70
13_2669; [1,-4,-3,2,-3,4,-3,4,-3,2,1,1,4,3,3,-2]; 65
13_2670; [1,-2,3,3,-2,1,-2,1,-2,-2,3,-2,-2]; 57
13_2671; [1,-4,-3,-3,2,-3,2,-3,2,2,1,4,4,3,3,-2]; 73
13_2672; [1,-3,-3,4,-3,-2,1,-2,1,4,3,-2,1,-2]; 53
13_2673; [1,-4,3,2,5,-4,5,-4,-3,-2,-2,-1,3,-4,3,2,1]; 79
13_2674; [1,2,4,-3,4,-3,2,-1,2,-3,2,-3,2,1]; 61
13_2675; [1,-3,2,4,4,4,-3,4,-3,2,-1,2,2,1]; 50
13_2676; [1,-2,1,1,-2,-2,-2,-2,-2,3,-2,3,-2]; 89
13_2677; [1,-2,1,1,-2,-2,-2,-2,3,-2,3,3,-2]; 83
13_2678; [1,-2,1,1,1,3,-2,3,3,-2,-2,-2,-2]; 62
13_2679; [1,-2,1,1,1,1,3,-2,3,3,-2,-2,-2]; 57
13_2680; [1,-3,2,4,4,-3,4,-3,-3,-3,2,-1,2,1]; 69
13_2681; [1,-2,1,-2,-2,-2,-3,-2,4,-3,-2,4,4,3,3,-2]; 151
13_2682; [1,-3,-3,2,-1,-3,-2,-4,-4,3,-4,3,3,2,2,1]; 86
13_2683; [1,-2,1,1,1,3,-2,4,-3,4,4,-3,-3,-2]; 56
13_2684; [1,-2,1,1,1,1,1,3,-2,3,3,-2,-2]; 56
13_2685; [1,-2,1,1,1,1,1,1,3,-2,3,3,-2]; 62
13_2686; [1,2,2,-3,2,4,4,-3,4,-3,2,-1,2,1]; 59
13_2687; [1,2,-3,2,4,4,-3,4,-3,-3,2,-1,2,1]; 57
13_2688; [1,-3,2,4,4,-3,4,-3,2,-1,2,2,2,1]; 53
13_2689; [1,-2,1,-2,-2,-2,-2,-2,-2,3,-2,3,-2]; 100
13_2690; [1,-2,1,1,1,-2,-2,-2,-2,3,-2,3,-2]; 69
13_2691; [1,-2,1,-2,-2,-2,-2,-3,-2,4,-3,-2,4,3,3,-2]; 155
13_2692; [1,-2,1,1,1,1,1,3,-2,3,-2,-2,-2]; 52
13_2693; [1,2,-3,2,4,-3,4,-3,-3,-3,2,-1,2,1]; 58
13_2694; [1,-3,-2,-3,-3,4,-3,4,-3,2,2,1,1,1,-3,-2]; 132
13_2695; [1,-2,1,-2,-2,-3,-2,4,-3,-2,-2,-2,4,3,3,-2]; 142
13_2696; [1,-2,1,1,1,1,1,1,1,3,-2,3,-2]; 60
13_2697; [1,2,2,2,-3,2,4,-3,4,-3,2,-1,2,1]; 63
13_2698; [1,2,-3,2,4,-3,4,-3,2,-1,2,2,2,1]; 57
13_2699; [1,-2,1,1,1,1,3,-2,3,-2,-2,-2,-2]; 56
13_2700; [1,2,-1,-3,-3,-3,4,-3,4,-3,2,-3,2,1]; 75
13_2701; [1,1,-3,-2,1,-2,-2,-3,4,-3,4,-3,2,1]; 67
13_2702; [1,-2,1,1,1,1,1,1,3,-2,3,-2,-2]; 55
13_2703; [1,2,2,-3,2,4,-3,4,-3,-3,2,-1,2,1]; 62
13_2704; [1,-3,2,4,-3,4,-3,-3,2,-1,2,2,2,1]; 59
13_2705; [1,1,2,2,2,2,2,2,3,3,2,2,1,-3,-2]; 67
13_2706; [1,3,2,3,3,3,3,4,4,-3,-2,-2,-1,4,3,3,2,1]; 63
13_2707; [1,-2,1,-2,-3,-2,4,-3,-2,-2,-2,4,4,3,3,-2]; 143
13_2708; [1,-3,-3,2,-1,-3,-2,-4,-4,-4,3,-4,3,2,2,1]; 84
13_2709; [1,-3,2,-1,-3,-3,-3,-3,4,-3,4,-3,2,1]; 79
13_2710; [1,-4,-3,2,-1,-4,-3,-4,-4,5,-4,5,-4,3,3,2,1]; 96
13_2711; [1,3,2,3,-4,3,5,-4,5,-4,3,-2,-2,-1,3,2,1]; 67
13_2712; [1,1,-2,-2,1,-2,1,-2,-2,3,-2,3,-2]; 57
13_2713; [1,1,-2,3,-2,1,3,-2,1,1,1,-2,-2]; 51
13_2714; [1,-3,2,-1,-3,-2,-4,-4,-4,-4,3,-4,3,2,2,1]; 87
13_2715; [1,4,3,5,-4,3,-5,-5,-4,-4,-3,2,-3,2,-1,2,1]; 77
13_2716; [1,5,4,-3,4,4,5,5,-4,-3,2,-1,-3,2,1]; 49
13_2717; [1,-3,2,-1,-3,-3,-3,4,-3,4,4,-3,2,1]; 73
13_2718; [1,-4,3,5,5,-4,5,-4,-3,-3,2,-1,-3,2,1]; 67
13_2719; [1,2,-4,3,5,5,-4,5,-4,3,-2,-1,3,2,1]; 37
13_2720; [1,2,3,-4,-5,4,3,-4,3,-5,-4,3,3,2,-3,1,2,-3,-2]; 87
13_2721; [1,2,3,-4,3,5,-4,5,-4,3,-2,-1,3,2,1]; 38
13_2722; [1,-4,-3,2,-1,-3,-3,-4,5,-4,5,-4,3,2,1]; 49
13_2723; [1,2,-4,3,5,-4,5,-4,-4,3,-2,-1,3,2,1]; 41
13_2724; [1,1,1,1,2,2,2,2,3,3,2,2,1,-3,-2]; 52
13_2725; [1,2,2,3,3,3,3,4,4,-3,-2,-1,4,3,2,1]; 44
13_2726; [1,4,-3,4,-3,-3,-3,2,-1,-3,2,2,2,1]; 37
13_2727; [1,3,-2,-3,2,1,-2,-3,4,-5,-4,3,4,-5,-3,4,-3,-3,-2]; 207
13_2728; [1,1,-2,1,-2,3,-2,1,1,3,3,-2,-2]; 54
13_2729; [1,-2,1,-2,-2,1,1,3,-2,3,3,-2,-2]; 55
13_2730; [1,1,1,-2,1,1,1,3,-2,3,-2,-2,-2]; 46
13_2731; [1,-2,1,1,-2,-2,1,1,3,-2,3,-2,-2]; 53
13_2732; [1,4,3,5,-4,3,3,-5,-5,-4,-4,-3,2,-1,-3,2,1]; 78
13_2733; [1,-5,-5,-4,-3,2,-1,-4,3,3,4,4,-5,4,-3,2,1]; 53
13_2734; [1,2,5,-4,5,-4,-4,-4,3,-2,-1,-4,3,2,1]; 27
13_2735; [1,-5,-4,-3,2,-1,-4,3,3,4,4,4,-5,4,-3,2,1]; 53
13_2736; [1,-2,1,-2,3,-2,1,1,3,-2,-2,-2,-2]; 57
13_2737; [1,-3,2,-1,-3,-2,-2,-2,-4,3,-4,3,3,2,2,1]; 79
13_2738; [1,1,-2,1,-2,1,1,3,-2,3,-2,-2,-2]; 50
13_2739; [1,1,1,1,3,-2,-2,1,-2,1,-2,3,-2]; 49
13_2740; [1,-3,4,-3,2,4,-3,2,-3,-3,2,-1,2,1]; 43
13_2741; [1,5,-4,3,2,-4,-3,-2,-2,-1,3,-4,5,-4,3,2,1]; 85
13_2742; [1,2,2,5,5,4,-3,2,1,-5,-4,-4,3,-4,3,-2,1]; 116
13_2743; [1,4,-3,-2,-2,-5,-5,4,-5,4,-3,2,1,-3,-2]; 76
13_2744; [1,5,-4,5,5,-4,-3,-3,2,-3,2,1,-4,3,-2]; 68
13_2745; [1,3,2,-4,3,5,5,-4,5,-4,3,-2,-2,-1,3,2,1]; 71
13_2746; [1,4,-3,-2,-2,-5,4,-5,4,4,-3,2,1,-3,-2]; 77
13_2747; [1,-4,-3,-3,2,-3,2,1,-4,5,-4,5,-4,3,-2]; 67
13_2748; [1,3,2,-4,3,5,-4,5,-4,-4,3,-2,-2,-1,3,2,1]; 79
13_2749; [1,2,-3,2,-1,-3,-3,-2,-4,3,-2,-4,3,2,2,1]; 72
13_2750; [1,4,-3,-3,2,-1,-3,2,-3,4,-3,2,2,1]; 43
13_2751; [1,4,-3,2,4,4,4,4,-3,2,-1,2,2,1]; 49
13_2752; [1,5,4,-3,2,4,4,5,5,-4,-3,2,-1,2,1]; 57
13_2753; [1,4,-3,4,4,-3,-3,-2,1,1,1,1,3,-2]; 57
13_2754; [1,4,-3,2,5,5,-4,5,-4,-4,-3,2,-1,2,1]; 46
13_2755; [1,4,4,-3,4,-3,-3,2,-1,-3,2,2,2,1]; 40
13_2756; [1,4,-3,4,-3,-3,-3,-2,1,1,1,1,3,-2]; 54
13_2757; [1,4,-3,2,5,-4,5,-4,-4,-4,-3,2,-1,2,1]; 44
13_2758; [1,1,1,1,1,1,2,2,3,3,2,2,1,-3,-2]; 49
13_2759; [1,2,2,2,2,3,3,4,4,-3,-2,-1,4,3,2,1]; 38
13_2760; [1,1,1,2,2,3,3,4,4,3,3,2,1,-4,-3,-2]; 36
13_2761; [1,4,-3,4,-3,2,-1,-3,2,2,2,2,2,1]; 41
13_2762; [1,2,2,2,5,-4,5,-4,3,-2,-1,-4,3,2,1]; 38
13_2763; [1,2,4,-3,2,4,4,4,-3,2,-1,2,2,1]; 53
13_2764; [1,-3,5,5,4,-3,2,-5,-4,3,-4,3,-2,-2,1,-2,1]; 80
13_2765; [1,-4,3,-2,-4,-4,5,-4,3,-2,-1,-2,5,-4,3,2,1]; 101
13_2766; [1,2,2,4,-3,4,-3,2,-1,2,2,-3,2,1]; 59
13_2767; [1,2,3,4,-5,4,4,-3,5,5,4,3,-2,3,2,1,2,-3,-2]; 67
13_2768; [1,2,2,5,4,4,-3,4,-3,-2,-1,5,-4,3,2,2,1]; 83
13_2769; [1,-3,2,2,4,-3,4,-3,2,-1,2,-3,2,1]; 47
13_2770; [1,2,3,5,-4,-3,2,5,4,-3,2,-1,4,-3,2,2,1]; 78
13_2771; [1,1,-2,1,-2,1,1,3,3,-2,3,-2,-2]; 51
13_2772; [1,1,1,-2,1,1,1,3,3,-2,3,-2,-2]; 49
13_2773; [1,-3,2,2,1,3,3,4,4,3,3,2,2,2,1,-4,-3,-2]; 73
13_2774; [1,1,3,-2,-2,1,-2,1,1,1,-2,3,-2]; 50
13_2775; [1,-3,4,-3,2,2,4,-3,-3,2,-1,-3,2,1]; 39
13_2776; [1,2,5,5,-4,5,-4,-4,3,-2,-1,-4,3,2,1]; 29
13_2777; [1,2,3,3,4,4,5,5,-4,-3,-2,-1,5,4,3,2,1]; 25
13_2778; [1,4,4,4,5,5,-4,-3,2,-1,5,4,-3,2,1]; 57
13_2779; [1,-2,3,-2,1,1,1,1,3,3,-2,-2,-2]; 55
13_2780; [1,-3,4,-3,2,4,4,-3,-3,-3,2,-1,2,1]; 57
13_2781; [1,1,1,1,3,-2,-2,-2,1,-2,-2,3,-2]; 58
13_2782; [1,2,-1,-3,-3,-3,2,-3,4,-3,4,-3,2,1]; 75
13_2783; [1,1,1,1,1,-2,1,1,1,3,-2,3,-2]; 52
13_2784; [1,2,-3,2,2,2,4,-3,4,-3,2,-1,2,1]; 59
13_2785; [1,1,1,4,-3,4,-3,2,-1,-3,2,2,2,1]; 38
13_2786; [1,2,5,-4,5,-4,3,-2,-1,-4,3,3,3,2,1]; 25
13_2787; [1,-2,1,1,-2,3,-2,1,1,3,-2,-2,-2]; 56
13_2788; [1,1,1,1,3,-2,1,-2,1,1,-2,3,-2]; 48
13_2789; [1,-3,2,-3,2,2,4,-3,4,-3,2,-1,2,1]; 45
13_2790; [1,-3,2,-1,-3,-3,-3,-2,-4,3,-2,-4,3,2,2,1]; 75
13_2791; [1,2,3,6,-5,6,-5,4,-3,-2,-1,-5,4,3,2,1]; 17
13_2792; [1,-2,1,-2,3,-2,-2,-1,-4,3,-2,-4,3,2,2,1]; 88
13_2793; [1,-3,-2,-2,1,-2,-4,3,-2,-2,-1,-4,3,3,2,1]; 58
13_2794; [1,-4,-3,-3,2,-3,2,1,1,1,1,4,4,3,3,-2]; 69
13_2795; [1,5,5,4,4,-3,2,-5,-4,-4,3,-4,3,2,-1,2,1]; 58
13_2796; [1,1,1,1,3,2,4,-3,2,2,1,-4,-4,-3,-3,-2]; 57
13_2797; [1,4,3,5,-4,3,3,2,-5,-5,-4,-4,-3,2,-1,2,1]; 76
13_2798; [1,1,1,1,1,3,2,4,-3,2,1,-4,-4,-3,-3,-2]; 63
13_2799; [1,2,4,3,5,-4,3,2,-5,-5,-4,-4,-3,2,-1,2,1]; 79
13_2800; [1,-2,3,-4,5,4,-3,-4,3,5,-4,-2,3,2,2,1,-2,-3,-2]; 151
13_2801; [1,-2,3,4,-5,-4,3,4,-3,-5,4,-2,3,2,2,1,-2,-3,-2]; 159
13_2802; [1,-4,-4,-3,2,-1,-3,-2,-4,3,-4,3,3,2,2,1]; 66
13_2803; [1,-4,-3,2,-3,2,2,1,1,4,4,3,3,-2,1,1]; 80
13_2804; [1,3,2,3,3,4,4,4,4,-3,-2,-2,-1,4,3,3,2,1]; 71
13_2805; [1,2,4,-3,4,3,3,-2,3,2,-5,2,1,2,-3,4,5,5,-2]; 141
13_2806; [1,1,3,2,4,-3,2,2,1,-4,-4,-4,-4,-3,-3,-2]; 62
13_2807; [1,1,1,2,4,3,5,-4,3,2,1,-5,-5,-4,-4,-3,-2]; 47
13_2808; [1,-2,-2,1,1,3,2,4,-3,2,1,-4,-4,-3,-3,-2]; 67
13_2809; [1,1,-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,1]; 71
13_2810; [1,-4,-4,-3,2,-1,-4,-3,-5,-5,4,-5,4,3,3,2,1]; 53
13_2811; [1,2,5,3,-4,3,-4,5,-6,-4,5,4,-5,2,1,-6,-3,-2]; 67
13_2812; [1,-4,-4,-3,2,-1,-3,-2,-4,-4,3,-4,3,2,2,1]; 67
13_2813; [1,-4,-3,-3,-3,-3,2,2,-3,2,1,4,4,3,3,-2]; 77
13_2814; [1,3,3,-4,-3,-3,2,2,-3,2,1,4,4,3,3,-2]; 82
13_2815; [1,1,1,3,2,4,-3,2,1,-4,-4,-4,-4,-3,-3,-2]; 63
13_2816; [1,3,2,3,3,4,4,4,-3,-2,-2,-1,4,3,3,2,2,1]; 89
13_2817; [1,-4,-4,-4,-3,2,-1,-4,-3,5,-4,5,-4,3,3,2,1]; 82
13_2818; [1,4,4,4,-3,4,-3,-3,2,-1,-3,2,2,1]; 39
13_2819; [1,4,4,4,4,-3,4,-3,2,-1,-3,2,2,1]; 41
13_2820; [1,-3,2,5,4,-3,4,5,5,-4,-3,2,-1,2,1]; 54
13_2821; [1,-3,-2,4,-3,4,-3,2,2,1,-3,-3,-3,-3,-3,-2]; 149
13_2822; [1,2,-5,-4,-3,2,-4,3,3,4,-5,4,-3,2,-1,2,1]; 109
13_2823; [1,1,1,1,1,1,1,3,-2,1,3,3,-2]; 73
13_2824; [1,2,2,2,4,-3,2,4,4,-3,2,-1,2,1]; 65
13_2825; [1,2,4,-3,2,4,4,-3,2,-1,2,2,2,1]; 61
13_2826; [1,1,4,-3,-2,1,-2,-2,-2,-2,4,-3,2,1]; 60
13_2827; [1,4,-3,2,4,-3,-2,-2,1,1,1,1,1,-2]; 46
13_2828; [1,2,-3,2,5,-4,3,5,-4,-3,-3,2,-1,2,1]; 77
13_2829; [1,1,1,1,1,1,1,1,3,-2,1,3,-2]; 80
13_2830; [1,2,2,2,2,4,-3,2,4,-3,2,-1,2,1]; 74
13_2831; [1,2,2,4,-3,2,4,-3,2,-1,2,2,2,1]; 65
13_2832; [1,3,2,3,3,5,-4,3,5,-4,3,-2,-2,-1,3,2,1]; 71
13_2833; [1,4,-3,2,4,-3,2,-1,2,2,2,2,2,1]; 53
13_2834; [1,2,2,2,5,-4,3,5,-4,3,-2,-1,3,2,1]; 42
13_2835; [1,4,-3,2,4,-3,-2,-2,-2,1,1,1,1,-2]; 50
13_2836; [1,-3,2,5,-4,3,5,-4,-3,-3,-3,2,-1,2,1]; 41
13_2837; [1,1,-2,3,-2,1,-2,1,1,3,3,-2,-2]; 51
13_2838; [1,-5,-5,-4,-3,2,2,5,4,-3,2,1,4,-5,4,3,-2]; 63
13_2839; [1,-4,-4,-4,3,-2,5,-4,3,-2,-1,-2,5,-4,3,2,1]; 91
13_2840; [1,-5,-5,-4,3,2,5,4,-3,2,1,4,4,-5,4,-3,-2]; 99
13_2841; [1,3,2,3,5,-4,3,5,5,-4,3,-2,-2,-1,3,2,1]; 71
13_2842; [1,5,-4,-3,2,-1,-3,-3,-3,-3,5,-4,3,2,1]; 46
13_2843; [1,2,3,3,5,-4,3,5,-4,3,-2,-1,3,2,1]; 43
13_2844; [1,1,-4,3,2,-4,-4,-4,-3,2,2,-1,3,3,2,1]; 78
13_2845; [1,3,-4,-3,2,-3,2,1,1,4,4,3,3,3,3,-2]; 75
13_2846; [1,2,5,-4,-3,2,4,5,5,4,-3,2,-1,4,-3,2,1]; 99
13_2847; [1,4,-3,-2,-2,1,-2,1,-2,-2,4,-3,2,1]; 56
13_2848; [1,-4,-3,2,-3,2,2,1,1,1,1,4,4,3,3,-2]; 66
13_2849; [1,2,2,5,5,4,4,-3,4,-3,-2,-1,5,-4,3,2,1]; 63
13_2850; [1,-4,-3,2,-1,-4,-3,-5,-5,-5,4,-5,4,3,3,2,1]; 49
13_2851; [1,2,4,4,4,3,3,4,4,-3,-2,-1,3,-4,3,2,2,1]; 82
13_2852; [1,5,5,-4,3,2,-4,-3,-2,-2,-1,3,5,-4,3,2,1]; 79
13_2853; [1,3,2,-4,-3,-2,-2,-1,3,5,-4,3,5,-4,3,2,1]; 71
13_2854; [1,5,4,-3,4,5,5,-4,-3,-3,2,-1,-3,2,1]; 55
13_2855; [1,2,3,5,-4,3,5,5,-4,3,-2,-1,3,2,1]; 41
13_2856; [1,1,1,1,2,2,3,3,3,2,2,2,1,-3,-2]; 37
13_2857; [1,2,2,3,3,4,4,4,-3,-2,-1,4,4,3,2,1]; 37
13_2858; [1,1,1,1,2,2,3,4,4,3,2,2,1,-4,-3,-2]; 37
13_2859; [1,2,2,3,3,4,5,5,-4,-3,-2,-1,5,4,3,2,1]; 24
13_2860; [1,1,1,1,-4,3,2,-4,-4,-3,2,-1,3,3,2,1]; 61
13_2861; [1,2,2,-5,4,3,-5,-5,-4,3,-2,-1,4,4,3,2,1]; 51
13_2862; [1,-4,-3,2,5,4,4,4,-3,2,1,4,-5,-5,-4,3,-2]; 91
13_2863; [1,5,-4,3,5,-4,-3,-3,2,-1,-3,2,2,2,1]; 69
13_2864; [1,1,1,4,-3,2,4,-3,2,-1,2,2,2,1]; 43
13_2865; [1,2,5,-4,3,5,-4,3,-2,-1,3,3,3,2,1]; 31
13_2866; [1,-4,-3,2,5,4,-3,2,1,1,1,4,-5,-5,-4,3,-2]; 69
13_2867; [1,2,3,3,4,4,-3,-2,-1,4,-3,2,4,4,3,3,2,1]; 60
13_2868; [1,-4,3,3,2,-4,-3,2,2,1,4,3,-4,-4,3,-2]; 70
13_2869; [1,-3,2,-5,-4,5,-3,-4,2,1,-2,3,6,4,-5,4,-5,6]; 136
13_2870; [1,3,-4,-3,2,-3,2,2,1,1,4,4,4,3,3,-2]; 69
13_2871; [1,1,4,3,3,2,2,-4,-3,2,-1,2,3,-4,3,3,2,1]; 89
13_2872; [1,1,1,4,-3,2,4,-3,-2,-2,1,1,1,-2]; 48
13_2873; [1,2,-3,-6,-4,5,-4,5,6,2,1,-2,-3,4,5,-3,-4,5]; 113
13_2874; [1,2,6,-5,4,6,-5,-4,-4,3,-2,-1,-4,3,2,1]; 45
13_2875; [1,2,3,6,-5,4,6,-5,4,-3,-2,-1,4,3,2,1]; 20
13_2876; [1,-4,-3,2,-3,4,-3,2,2,1,1,4,4,3,3,-2]; 71
13_2877; [1,-4,-3,-3,2,2,-3,2,1,1,1,4,4,3,3,-2]; 62
13_2878; [1,3,-4,-3,2,2,-3,2,1,1,1,4,4,3,3,-2]; 50
13_2879; [1,1,1,-3,2,2,3,-4,3,-2,1,1,1,-4,-3,-2]; 53
13_2880; [1,3,-4,-3,2,2,-3,2,1,1,4,4,3,3,3,-2]; 57
13_2881; [1,4,-3,2,4,-3,-2,-2,1,1,-2,1,-2,1]; 56
13_2882; [1,1,1,2,-4,3,3,4,-5,4,-3,2,1,-5,-4,-3,-2]; 41
13_2883; [1,-5,4,-3,-3,2,-1,-4,-4,-3,-2,-4,-5,-5,4,3,2,2,1]; 145
13_2884; [1,3,-4,-3,2,-3,2,1,1,4,4,4,4,3,3,-2]; 72
13_2885; [1,2,5,5,4,-3,4,-3,-2,-1,3,5,-4,3,3,2,1]; 68
13_2886; [1,-5,-4,-4,3,3,-4,3,2,-1,5,5,4,4,-3,2,1]; 121
13_2887; [1,-5,-5,-5,-4,3,2,5,4,-3,2,1,4,-5,4,-3,-2]; 101
13_2888; [1,2,-5,4,3,3,3,-5,4,4,-3,-2,-1,4,3,2,1]; 39
13_2889; [1,-4,-3,2,-1,-5,-5,-5,-4,-3,-3,5,-4,-4,3,2,1]; 61
13_2890; [1,2,4,3,-2,-1,5,-4,-3,2,5,5,4,4,-3,2,1]; 63
13_2891; [1,3,2,-3,4,-1,2,-3,4,4,5,4,4,3,3,-4,-5,1,3]; 141
13_2892; [1,2,-5,3,-4,3,4,-5,-6,4,-5,4,5,2,1,-6,-3,-2]; 72
13_2893; [1,-2,1,-2,1,-2,3,-2,1,-2,3,3,-2]; 54
13_2894; [1,-3,2,2,4,4,-3,2,-1,2,4,-3,2,1]; 43
13_2895; [1,1,1,-2,1,3,-2,1,1,3,3,-2,-2]; 51
13_2896; [1,1,1,1,-2,1,3,-2,1,1,3,-2,-2]; 54
13_2897; [1,-3,2,4,-3,2,2,4,-3,-3,2,-1,2,1]; 52
13_2898; [1,1,-2,3,3,-2,1,-2,3,-2,1,1,-2]; 52
13_2899; [1,-2,3,-2,1,1,-2,-2,3,-2,-2,3,-2]; 59
13_2900; [1,-2,1,1,3,-2,1,1,3,3,-2,-2,-2]; 51
13_2901; [1,-3,-2,-2,-2,-4,3,-2,-2,-1,-4,-4,3,3,2,1]; 71
13_2902; [1,1,-3,-2,-2,1,-2,-4,3,-2,-1,-4,3,3,2,1]; 54
13_2903; [1,4,4,-3,-3,2,-1,-3,2,4,-3,2,2,1]; 41
13_2904; [1,1,3,4,3,-2,1,3,3,-2,3,-4,-4,-3,-3,-2]; 99
13_2905; [1,-2,1,1,-2,1,3,-2,1,-2,3,3,-2]; 53
13_2906; [1,3,-4,-3,2,-3,2,-3,2,2,1,1,4,4,3,-2]; 69
13_2907; [1,-4,-3,2,-1,-4,-3,-6,-6,-5,4,6,-5,4,3,3,2,1]; 66
13_2908; [1,3,3,-2,1,-4,3,-2,3,-4,-4,3,-4,3,2,1]; 85
13_2909; [1,-5,4,-3,-2,-2,-5,4,-3,-3,-3,2,1,-3,-2]; 91
13_2910; [1,-4,-3,-3,-3,2,-1,-3,-2,-5,4,-5,4,3,2,2,1]; 68
13_2911; [1,3,2,5,-4,3,5,-4,3,-2,-2,-1,3,3,3,2,1]; 54
13_2912; [1,3,3,-4,-3,2,-3,2,2,1,1,4,4,4,3,-2]; 73
13_2913; [1,1,-4,3,2,-4,-4,-3,2,-1,2,3,-4,3,2,1]; 56
13_2914; [1,2,-1,-3,-6,-5,4,-3,-2,-5,4,3,-6,5,-4,3,2,1]; 69
13_2915; [1,-4,-3,2,-1,6,-5,4,3,3,6,-5,-4,3,2,1]; 47
13_2916; [1,6,-5,-4,-3,2,-1,-4,-3,-4,-4,6,-5,4,3,3,2,1]; 78
13_2917; [1,2,4,-3,2,3,4,6,3,4,-5,6,4,-3,1,-3,-2,-5]; 176
13_2918; [1,-2,-2,1,3,3,-2,1,-2,3,-2,-2,-2]; 61
13_2919; [1,3,2,-4,-4,-3,-2,-2,-2,1,1,4,3,-2,3,-2]; 71
13_2920; [1,5,-4,-3,-3,-3,2,-3,2,2,1,5,-4,3,-2]; 76
13_2921; [1,1,-2,1,1,3,3,-2,1,-2,3,-2,-2]; 49
13_2922; [1,2,4,4,-3,2,-1,2,4,-3,2,-3,2,1]; 55
13_2923; [1,-2,1,1,1,1,3,-2,1,1,3,3,-2]; 56
13_2924; [1,2,4,-3,2,2,4,4,-3,2,-1,-3,2,1]; 61
13_2925; [1,-2,1,3,-2,1,1,1,1,3,3,-2,-2]; 53
13_2926; [1,4,-3,2,4,4,-3,2,-3,-3,2,-1,2,1]; 47
13_2927; [1,1,-2,1,3,-2,1,1,1,1,3,-2,-2]; 54
13_2928; [1,4,-3,2,4,-3,2,2,-3,-3,2,-1,2,1]; 47
13_2929; [1,1,3,-2,1,-2,1,1,3,3,-2,-2,-2]; 49
13_2930; [1,-3,4,-3,-2,1,-2,4,3,-2,1,1,-2,-2]; 57
13_2931; [1,-5,4,-3,-2,-2,-5,4,-3,2,1,-3,-3,-3,-2]; 76
13_2932; [1,-2,1,-2,1,3,-2,1,-2,3,3,-2,-2]; 51
13_2933; [1,-2,1,3,-2,1,-2,1,4,4,-3,4,-3,-2]; 56
13_2934; [1,4,4,4,4,4,-3,2,-1,4,-3,2,2,1]; 51
13_2935; [1,2,5,4,-3,2,4,5,5,-4,-3,2,-1,2,1]; 66
13_2936; [1,1,4,-3,-3,-3,-2,1,-2,-2,4,-3,2,1]; 55
13_2937; [1,1,1,1,1,1,3,-2,1,3,-2,-2,-2]; 60
13_2938; [1,2,2,4,-3,2,4,-3,-3,-3,2,-1,2,1]; 64
13_2939; [1,4,-3,2,4,-3,-3,-3,2,-1,2,2,2,1]; 53
13_2940; [1,-2,1,3,-2,1,1,3,3,-2,-2,-2,-2]; 54
13_2941; [1,-3,2,-1,-3,-2,-2,-2,-4,-4,3,-4,3,2,2,1]; 79
13_2942; [1,-2,1,1,1,3,-2,1,1,3,3,-2,-2]; 52
13_2943; [1,1,1,1,1,3,-2,1,1,1,3,3,-2]; 62
13_2944; [1,2,4,-3,2,2,2,4,4,-3,2,-1,2,1]; 63
13_2945; [1,4,4,-3,2,-1,4,-3,2,2,2,2,2,1]; 51
13_2946; [1,2,2,2,5,5,-4,3,-2,-1,5,-4,3,2,1]; 41
13_2947; [1,4,-3,2,5,-4,5,-4,-3,-2,-2,1,1,1,-2]; 36
13_2948; [1,4,-3,2,4,-3,-2,1,-2,1,1,1,1,1]; 70
13_2949; [1,2,2,4,-3,2,5,-4,5,-4,-3,2,-1,2,1]; 65
13_2950; [1,4,-3,2,5,-4,5,-4,-3,2,-1,2,2,2,1]; 38
13_2951; [1,1,1,-2,1,3,3,-2,1,-2,1,3,-2]; 55
13_2952; [1,4,4,-3,2,-1,-3,2,4,-3,2,-3,2,1]; 44
13_2953; [-1,-1,2,2,5,-4,3,3,2,2,1,-3,-2,5,-4,3,-2]; 130
13_2954; [1,1,2,2,2,2,-3,2,-1,2,3,3,2,2,1]; 70
13_2955; [1,-3,2,2,2,1,3,3,4,4,3,2,2,1,1,-4,-3,-2]; 68
13_2956; [1,5,-4,-3,-3,2,-3,2,1,1,1,5,-4,3,-2]; 59
13_2957; [1,1,2,4,3,3,2,-4,-3,2,-1,2,3,-4,3,3,2,1]; 81
13_2958; [-1,-1,4,-3,2,-5,4,-3,2,2,2,1,2,-5,4,-3,-2]; 97
13_2959; [1,4,-3,2,2,-3,-3,2,-1,2,4,-3,2,1]; 46
13_2960; [1,-6,5,-4,-3,2,-1,-6,-5,-4,3,-4,3,5,-4,3,2,1]; 51
13_2961; [1,2,2,4,4,-3,2,-1,2,2,4,-3,2,1]; 59
13_2962; [1,-5,4,-3,-2,-2,-2,-2,-5,4,-3,2,1,-3,-2]; 78
13_2963; [1,-2,3,-5,4,1,-2,3,3,-5,4,-3,-6,4,5,-4,5,6]; 200
13_2964; [1,-4,3,-2,-5,6,-5,-4,3,-2,-1,-2,6,5,-4,3,2,1]; 91
13_2965; [1,2,5,-4,3,5,-4,3,-2,-2,-1,2,3,3,3,2,1]; 63
13_2966; [1,5,-4,-4,-4,-3,2,-1,-3,-3,5,-4,3,2,1]; 37
13_2967; [1,2,5,-4,3,5,-4,-4,-4,3,-2,-1,3,2,1]; 37
13_2968; [1,6,-5,-4,-3,2,-1,-3,-3,-4,6,-5,4,3,2,1]; 26
13_2969; [1,2,5,-4,3,6,-5,6,-5,-4,3,-2,-1,3,2,1]; 27
13_2970; [1,1,2,2,-3,2,-1,2,2,2,3,3,2,2,1]; 60
13_2971; [1,-5,4,-3,-2,-2,-5,4,-3,2,1,1,1,-3,-2]; 71
13_2972; [1,5,-4,-3,-3,-3,-3,2,-3,2,1,5,-4,3,-2]; 66
13_2973; [1,5,-4,-3,-3,2,-3,2,2,2,1,5,-4,3,-2]; 72
13_2974; [1,3,3,-4,-3,-3,2,-3,2,1,1,4,4,3,3,-2]; 80
13_2975; [1,3,-4,-3,2,-3,2,2,2,1,1,4,4,3,3,-2]; 71
13_2976; [1,-2,1,1,3,-2,1,-4,3,-2,-2,-2,-4,-4,-3,-2]; 90
13_2977; [1,2,3,-4,3,3,-2,3,-2,-1,2,4,4,3,3,2,2,1]; 78
13_2978; [1,2,3,-4,-5,6,3,3,2,-3,4,-5,6,1,-2,-3,-4,2]; 71
13_2979; [1,2,-5,4,3,3,3,-5,4,-3,-2,-1,4,3,3,2,1]; 44
13_2980; [1,3,3,3,-4,-3,2,-3,2,1,1,4,4,3,3,-2]; 77
13_2981; [1,3,-5,-4,-3,2,2,-3,2,1,4,5,5,4,3,3,-2]; 62
13_2982; [1,3,3,-4,-3,2,-3,2,2,1,1,4,4,3,3,-2]; 79
13_2983; [1,2,4,4,4,3,3,3,4,4,-3,-2,-1,3,-4,3,2,1]; 68
13_2984; [1,-4,-3,2,-1,-6,5,-4,-3,-3,-6,5,-4,3,2,1]; 47
13_2985; [1,3,-4,-3,-3,2,-3,2,2,1,1,4,4,3,3,-2]; 79
13_2986; [1,-4,-4,-3,2,-1,6,-5,4,3,6,-5,-4,3,2,1]; 45
13_2987; [1,-6,5,4,-3,2,-1,-4,-4,-3,-2,-6,5,-4,3,2,2,1]; 126
13_2988; [1,1,-2,1,3,-2,1,1,3,-2,-2,-2,-2]; 54
13_2989; [1,-3,-3,2,-1,-3,-2,-2,-2,-4,3,-4,3,2,2,1]; 87
13_2990; [1,3,2,2,-4,-4,-3,2,-1,2,3,3,-4,3,2,1]; 62
13_2991; [1,1,-2,-2,1,1,3,-2,1,3,-2,-2,-2]; 58
13_2992; [1,4,-3,2,2,4,4,-3,-3,2,-1,-3,2,1]; 45
13_2993; [1,-3,-3,2,-1,-3,-3,-2,-4,3,2,-4,-3,2,2,1]; 49
13_2994; [1,4,-3,2,2,4,-3,-3,2,-1,2,-3,2,1]; 45
13_2995; [-1,-1,2,2,-3,-3,2,2,1,4,-3,2,4,-3,-2,-2]; 101
13_2996; [1,4,4,-3,4,-3,2,-1,4,4,-3,2,2,1]; 40
13_2997; [1,4,-3,4,-3,-3,2,-1,4,4,-3,2,2,1]; 39
13_2998; [1,5,-4,3,2,5,-4,-3,-2,-2,-1,3,-4,-4,3,2,1]; 82
13_2999; [1,1,-2,1,3,-2,1,1,4,-3,4,-3,-2,-2]; 60
13_3000; [1,-5,4,-3,-2,-5,4,-3,2,1,-3,-5,4,-3,-2]; 74
13_3001; [1,-5,4,-3,-2,-2,-5,4,4,4,-3,2,1,-3,-2]; 76
13_3002; [1,3,2,5,-4,3,5,-4,-4,-4,3,-2,-2,-1,3,2,1]; 79
13_3003; [1,-5,4,-3,-2,-2,-6,5,-6,5,4,-3,2,1,-3,-2]; 71
13_3004; [1,2,3,3,-4,-5,6,4,-5,3,-4,2,6,1,-2,-3,2,-3]; 46
13_3005; [1,-5,4,-3,-2,4,-5,4,-3,2,1,-3,4,-3,-2]; 77
13_3006; [1,1,4,4,4,-3,2,-1,4,-3,2,2,2,1]; 52
13_3007; [1,1,1,1,3,-2,1,3,3,3,3,-2,-2]; 70
13_3008; [1,4,-3,2,4,4,4,4,-3,-3,2,-1,2,1]; 61
13_3009; [1,4,-3,2,5,5,4,-5,4,-3,-3,2,-1,2,1]; 62
13_3010; [1,1,1,1,3,-2,1,3,-2,-2,-2,-2,-2]; 62
13_3011; [1,2,-1,4,-3,-3,-3,-3,-3,2,4,-3,2,1]; 87
13_3012; [1,1,1,1,3,2,2,1,4,-3,-4,-4,-3,-3,-3,-2]; 68
13_3013; [1,2,-1,-4,-3,-3,-2,-5,-5,-4,5,-4,3,2,2,2,1]; 75
13_3014; [1,2,5,5,5,-4,3,-2,-1,5,-4,3,3,2,1]; 28
13_3015; [1,1,1,4,4,-3,2,-1,4,-3,2,2,2,1]; 44
13_3016; [1,4,-3,2,4,-3,-3,-3,-2,1,-2,1,1,1]; 72
13_3017; [1,4,-3,2,5,-4,5,-4,-3,-3,-3,2,-1,2,1]; 47
13_3018; [1,4,4,4,-3,2,-1,4,4,4,-3,2,2,1]; 51
13_3019; [1,4,5,5,5,-4,-3,2,-1,5,4,-3,2,2,1]; 48
13_3020; [1,2,5,5,-4,3,-2,-1,5,-4,3,3,3,2,1]; 31
13_3021; [1,1,1,1,3,-2,1,5,-4,3,5,-4,-3,-3,-2]; 98
13_3022; [1,4,-3,2,6,-5,4,6,-5,-4,-4,-3,2,-1,2,1]; 98
13_3023; [1,2,3,3,-4,3,-2,-1,3,4,4,3,3,2,2,1]; 42
13_3024; [1,-5,4,4,4,-3,-2,-2,-5,4,-3,2,1,-3,-2]; 78
13_3025; [1,5,-4,-3,-3,2,-3,2,1,5,-4,-4,-4,3,-2]; 67
13_3026; [1,-4,6,-5,4,-3,-3,2,-3,2,1,6,-5,-4,3,-2]; 84
13_3027; [1,3,2,4,5,4,-3,2,1,-3,4,-3,-5,4,-3,-3,-2]; 78
13_3028; [1,3,2,4,5,4,-3,2,1,4,-3,4,-5,4,-3,-3,-2]; 83
13_3029; [1,2,5,4,-3,4,-3,-2,-1,3,5,-4,3,3,2,2,1]; 76
13_3030; [1,1,1,2,5,5,4,-3,2,1,1,-5,4,-3,-2]; 59
13_3031; [1,2,-6,5,-4,3,-2,-1,6,6,5,-4,3,3,2,1]; 31
13_3032; [1,2,5,6,6,-5,-4,3,-2,-1,6,5,-4,3,2,1]; 35
13_3033; [1,2,3,6,6,-5,4,-3,-2,-1,6,-5,4,3,2,1]; 21
13_3034; [1,-2,1,-2,1,3,2,2,2,1,-3,-3,-3,-3,-2]; 53
13_3035; [1,1,-2,-2,-2,1,3,-2,-2,-2,3,-2,-2]; 82
13_3036; [1,1,-4,-4,3,2,-4,-4,-4,-3,2,-1,3,3,2,1]; 69
13_3037; [1,3,3,-2,1,-2,1,1,-2,3,-2,-2,-2]; 59
13_3038; [1,1,4,-3,-3,-3,2,-1,4,-3,-3,-3,2,1]; 75
13_3039; [1,1,3,3,-2,1,1,1,-2,3,-2,-2,-2]; 53
13_3040; [1,-4,-3,2,2,2,1,3,3,4,4,3,3,2,2,2]; 61
13_3041; [1,-2,1,-2,-2,1,3,-2,-2,-2,3,3,-2]; 63
13_3042; [1,1,1,3,3,3,-2,1,1,3,3,-2,-2]; 63
13_3043; [1,3,-2,1,1,-2,-2,1,3,3,-2,-2,-2]; 65
13_3044; [1,1,-2,3,3,-2,1,1,1,-2,3,-2,-2]; 53
13_3045; [1,1,2,2,3,-4,3,-2,3,-2,1,-2,1,-4,-3,-2]; 68
13_3046; [1,-2,-2,3,-2,1,1,-2,-2,-2,-2,3,-2]; 73
13_3047; [1,-2,-2,-4,-4,-3,4,-3,2,1,1,3,-2,3,-2,-2]; 103
13_3048; [1,1,-2,1,1,3,2,2,2,1,-3,-3,-3,-3,-2]; 49
13_3049; [1,2,2,2,3,-4,3,-2,3,-2,1,-4,-3,-3,-2,1]; 106
13_3050; [1,1,4,-3,-3,2,-1,4,-3,2,4,-3,2,1]; 49
13_3051; [1,1,-3,2,4,-3,2,-1,-3,2,4,-3,2,1]; 47
13_3052; [1,1,4,-3,-3,2,-1,-3,4,-3,2,-3,2,1]; 49
13_3053; [1,1,2,2,3,-4,3,3,-2,3,-2,1,-4,-3,-3,-2]; 121
13_3054; [1,1,-3,-3,4,-3,2,-1,-3,-3,4,-3,2,1]; 59
13_3055; [1,-2,-3,-3,2,4,-3,2,1,1,-2,-3,-3,4,-3,-2]; 124
13_3056; [1,1,3,3,-2,-4,3,-2,-2,-1,2,3,-4,3,-2,1]; 120
13_3057; [1,1,-3,-2,-2,-4,3,-2,-1,-4,3,3,-4,3,2,1]; 63
13_3058; [1,1,-2,3,-2,-2,3,-2,-2,-1,-1,-1,3,2,1]; 53
13_3059; [1,3,2,4,4,4,-3,2,-1,4,4,3,3,2,2,1]; 75
13_3060; [1,5,-4,-3,2,5,4,3,3,2,2,1,1,4,4,3,-2]; 69
13_3061; [1,4,-3,2,-3,2,4,-3,2,-1,-3,2,2,1]; 37
13_3062; [1,-3,2,2,3,-4,3,3,-2,3,-2,1,1,-4,-3,-2]; 78
13_3063; [1,-2,-2,-3,-3,-4,-4,3,2,1,-4,3,-2,3,-2,-2]; 67
13_3064; [1,1,-3,-3,2,-1,4,-3,2,-3,4,-3,2,1]; 49
13_3065; [1,-2,3,1,-2,3,3,4,-5,-3,-4,3,2,1,3,3,4,-5,4]; 184
13_3066; [1,1,3,3,-4,3,-2,3,-2,-1,2,3,-4,3,-2,1]; 120
13_3067; [1,1,-3,-2,-2,-4,3,-2,3,-2,-1,-4,3,3,2,1]; 65
13_3068; [1,3,3,-2,1,-2,3,-2,1,-2,-2,-2,-2]; 61
13_3069; [1,2,-1,-3,-3,-2,-4,-4,3,-2,3,-4,3,2,2,1]; 73
13_3070; [1,-3,4,-3,-3,2,-1,4,-3,4,-3,2,2,1]; 39
13_3071; [1,1,1,3,-2,-2,-2,1,3,3,-2,-2,-2]; 69
13_3072; [1,4,-3,-3,-3,2,-1,4,4,-3,-3,-3,2,1]; 61
13_3073; [1,1,1,-2,3,3,-2,-2,1,-2,3,-2,-2]; 61
13_3074; [1,-2,-2,-3,-3,2,1,1,-2,4,-3,2,-3,4,-3,-2]; 89
13_3075; [1,-2,1,1,3,-2,-2,1,-2,3,3,-2,-2]; 57
13_3076; [1,-2,-4,-4,-3,4,-3,2,1,1,3,-2,-4,3,-2,-2]; 103
13_3077; [1,-3,-3,4,-3,2,-1,-3,-3,4,4,-3,2,1]; 49
13_3078; [1,1,1,-2,3,-2,1,-2,1,3,3,-2,-2]; 53
13_3079; [1,4,4,-3,-3,2,-1,-3,4,-3,2,-3,2,1]; 44
13_3080; [1,-2,-2,1,3,-2,1,-2,-2,-2,3,3,-2]; 61
13_3081; [1,-2,3,-2,1,-2,1,1,1,3,3,-2,-2]; 54
13_3082; [1,-3,-2,-4,3,-2,-2,-1,-4,3,3,-4,3,3,2,1]; 65
13_3083; [1,-2,1,3,-2,1,-2,-2,1,3,3,-2,-2]; 58
13_3084; [1,-2,3,3,-2,1,-2,-2,1,3,-2,-2,-2]; 65
13_3085; [1,-2,-4,-4,-3,4,-3,2,2,1,1,3,-2,3,-2,-2]; 120
13_3086; [1,-3,-3,2,-1,4,4,-3,2,-3,4,-3,2,1]; 45
13_3087; [-1,-1,2,4,-3,2,2,1,4,-3,-3,2,4,-3,-2,-2]; 91
13_3088; [1,-2,1,3,3,-2,-2,1,-2,1,1,3,-2]; 54
13_3089; [1,2,3,5,5,-4,-3,2,-1,5,4,-3,2,4,-3,2,1]; 79
13_3090; [1,2,-3,4,-5,6,2,-3,-4,-5,6,1,-2,3,-4,6,5,4]; 104
13_3091; [1,1,2,-1,-3,-2,-2,-4,3,-2,-4,3,-4,3,2,1]; 68
13_3092; [1,1,1,1,1,1,1,1,1,2,2,1,1,-2]; 78
13_3093; [1,2,2,2,2,2,2,2,3,3,-2,-1,3,2,1]; 59
13_3094; [1,1,1,2,2,2,2,2,3,3,2,2,1,-3,-2]; 53
13_3095; [1,3,2,3,3,3,3,3,4,4,-3,-2,-2,-1,4,3,2,1]; 51
13_3096; [1,1,1,1,1,2,2,2,3,3,2,2,1,-3,-2]; 47
13_3097; [1,2,2,2,3,3,3,4,4,-3,-2,-1,4,3,2,1]; 35
13_3098; [1,3,2,3,3,3,4,4,4,-3,-2,-2,-1,4,3,3,2,1]; 59
13_3099; [1,2,3,3,3,3,3,4,4,-3,-2,-1,4,3,2,1]; 34
13_3100; [1,2,3,3,5,4,-5,-3,4,5,3,-2,3,2,2,1,2,-3,-2]; 91
13_3101; [1,1,1,2,2,2,3,3,2,2,1,1,1,-3,-2]; 45
13_3102; [1,1,1,2,3,3,3,4,4,3,3,2,1,-4,-3,-2]; 29
13_3103; [1,2,3,3,3,4,4,-3,-2,-2,-1,2,4,3,3,3,2,1]; 71
13_3104; [1,2,3,4,4,4,5,5,-4,-3,-2,-1,5,4,3,2,1]; 17
13_3105; [1,-2,3,3,4,2,4,2,3,-4,-5,1,3,-2,-3,4,2,-5,-5]; 187
13_3106; [1,1,3,-2,4,3,-2,1,3,-2,3,-4,-4,-3,-3,-2]; 89
13_3107; [1,2,-4,-3,4,4,5,-4,3,3,-2,3,2,2,1,2,-3,4,4,5,-2]; 175
13_3108; [1,-2,1,3,-2,1,-2,1,3,3,-2,-2,-2]; 53
13_3109; [1,1,1,3,-2,1,-2,1,3,3,-2,1,-2]; 54
13_3110; [1,1,1,1,1,1,1,2,2,2,1,1,1,-2]; 53
13_3111; [1,2,2,2,2,2,3,3,3,-2,-1,3,3,2,1]; 47
13_3112; [1,2,2,2,3,3,3,-2,-1,3,3,2,2,2,1]; 50
13_3113; [1,2,3,3,3,3,3,3,3,-2,-1,3,3,2,1]; 47
13_3114; [1,2,2,2,2,2,3,4,4,-3,-2,-1,4,3,2,1]; 30
13_3115; [1,2,3,3,3,4,4,4,-3,-2,-1,4,3,3,2,1]; 33
13_3116; [1,2,2,2,2,-3,2,-1,2,2,3,3,3,2,1]; 55
13_3117; [1,2,3,4,4,3,-4,3,-2,-2,-1,2,3,3,3,2,2,1]; 69
13_3118; [1,-3,2,4,4,-3,2,-1,-3,2,4,-3,2,1]; 44
13_3119; [1,3,3,2,-4,-4,-3,-2,-2,1,1,4,3,-2,3,-2]; 66
13_3120; [1,3,2,3,3,3,4,4,4,-3,-2,-2,-1,4,4,3,2,1]; 47
13_3121; [1,2,-3,4,5,4,-1,3,-4,3,3,3,2,2,-3,4,5,-4,1]; 145
13_3122; [1,4,-3,2,-3,2,4,4,-3,2,-1,-3,2,1]; 45
13_3123; [1,2,3,3,3,4,4,4,-3,-2,-1,4,4,3,2,1]; 27
13_3124; [1,2,3,3,3,4,5,5,-4,-3,-2,-1,5,4,3,2,1]; 17
13_3125; [1,2,2,-3,2,-1,2,2,3,3,3,2,2,2,1]; 57
13_3126; [1,1,1,2,2,-3,2,-1,2,2,3,3,3,2,1]; 43
13_3127; [1,2,3,3,-4,3,-2,-1,3,3,4,4,4,3,2,1]; 33
13_3128; [1,-3,2,2,2,1,3,4,4,3,3,2,2,2,1,-4,-3,-2]; 51
13_3129; [1,-3,2,2,2,1,3,4,4,3,2,2,2,1,1,-4,-3,-2]; 52
13_3130; [1,2,3,3,-4,3,-2,3,-2,-1,2,4,4,3,3,2,2,1]; 69
13_3131; [1,4,-3,4,-3,2,-1,4,-3,4,-3,2,2,1]; 37
13_3132; [1,1,1,1,1,2,2,2,1,1,1,1,1,-2]; 47
13_3133; [1,2,2,2,3,3,3,3,3,-2,-1,3,3,2,1]; 46
13_3134; [1,2,2,2,3,4,4,3,-4,3,-2,-1,3,3,2,1]; 44
13_3135; [1,1,1,1,1,2,3,3,2,2,1,1,1,-3,-2]; 36
13_3136; [1,2,2,2,3,4,4,4,-3,-2,-1,4,4,3,2,1]; 25
13_3137; [1,2,3,4,4,4,4,4,-3,-2,-1,4,4,3,2,1]; 23
13_3138; [1,2,2,2,3,4,5,5,-4,-3,-2,-1,5,4,3,2,1]; 15
13_3139; [1,2,2,-4,-3,2,-1,2,2,3,4,4,3,3,2,1]; 39
13_3140; [1,1,1,2,3,3,3,2,2,2,1,1,1,-3,-2]; 33
13_3141; [1,2,3,4,4,4,-3,-2,-1,4,4,4,3,3,2,1]; 21
13_3142; [1,2,3,4,5,5,5,-4,-3,-2,-1,5,5,4,3,2,1]; 11
13_3143; [1,2,3,4,5,6,6,5,5,-6,4,-5,3,-4,2,-3,1,-2]; 7
13_3144; [1,-3,-2,-2,-1,-1,2,-1,2,2,-3,2,2,2,1]; 69
13_3145; [1,1,3,-2,1,-2,1,3,-2,3,-2,3,-2]; 51
13_3146; [1,1,1,3,-2,1,1,3,-2,3,-2,3,-2]; 48
13_3147; [1,-2,1,-2,1,-2,3,3,2,2,1,-3,-3,-3,-2]; 67
13_3148; [1,-3,-2,-2,-1,-1,-1,2,-3,2,-3,2,-3,2,1]; 69
13_3149; [1,3,-2,1,-2,1,-2,1,3,-2,3,-2,-2]; 53
13_3150; [1,1,1,-2,1,3,-2,3,-2,3,-2,3,-2]; 54
13_3151; [1,4,-3,4,-3,4,-3,4,-3,2,-1,-3,2,1]; 43
13_3152; [1,1,1,1,3,-2,1,3,-2,3,-2,3,-2]; 51
13_3153; [1,4,-3,2,4,-3,4,-3,4,-3,2,-1,2,1]; 49
13_3154; [1,-2,1,4,4,4,3,-2,1,-2,-3,4,-3,-2]; 54
13_3155; [1,-4,5,-4,3,5,-4,5,-4,-3,2,-1,-3,2,1]; 49
13_3156; [1,1,1,1,1,-2,3,-2,1,3,-2,3,-2]; 55
13_3157; [1,2,-3,4,-3,2,4,-3,4,-3,2,-1,2,1]; 54
13_3158; [1,1,1,-2,3,-2,1,1,1,3,-2,3,-2]; 47
13_3159; [1,4,-3,4,-3,2,-1,-3,4,-3,2,2,2,1]; 39
13_3160; [1,2,5,-4,5,-4,3,-2,-1,-4,5,-4,3,2,1]; 28
13_3161; [1,1,1,3,-2,-2,1,1,-2,3,-2,-2,-2]; 53
13_3162; [1,1,1,1,3,-2,-2,1,-2,3,-2,-2,-2]; 53
13_3163; [1,2,-1,-3,-3,2,4,-3,-3,-3,4,-3,2,1]; 73
13_3164; [1,-2,-2,3,3,2,1,-3,-3,-3,-2,-2,-2,-2,-2]; 69
13_3165; [1,2,2,2,-4,-3,-3,-2,-1,3,-4,3,3,3,2,1]; 36
13_3166; [1,1,3,-2,-2,1,1,1,-2,3,-2,-2,-2]; 53
13_3167; [1,1,3,3,-2,-2,1,1,1,3,-2,3,-2]; 53
13_3168; [1,1,-3,-3,-2,-2,-1,-1,2,-3,-3,-3,2,2,1]; 70
13_3169; [1,-3,-3,-2,-2,-1,-1,-1,2,-3,-3,-3,2,2,1]; 65
13_3170; [1,1,1,3,-2,-2,1,1,3,-2,3,-2,-2]; 53
13_3171; [1,1,1,-3,-2,-2,-1,-1,-1,2,-3,2,2,2,1]; 50
13_3172; [1,-4,-3,2,-1,-4,-3,2,-3,-3,4,-3,2,2,2,1]; 36
13_3173; [1,1,1,3,3,3,-2,1,-2,3,3,-2,-2]; 56
13_3174; [1,-3,4,4,-3,-3,2,-1,4,4,4,-3,2,1]; 49
13_3175; [1,1,-4,3,2,2,1,1,1,-4,-4,-4,3,-2]; 64
13_3176; [1,-5,-5,-4,-4,-3,2,-1,-5,-5,-5,4,-3,2,1]; 64
13_3177; [1,1,1,-3,-2,-2,-1,-3,-3,-3,-3,2,-3,2,1]; 56
13_3178; [1,1,1,-3,-2,-2,-1,-4,-4,-3,4,-3,2,-3,2,1]; 62
13_3179; [1,1,1,-3,-3,-2,-2,-1,-3,-3,-3,2,2,2,1]; 53
13_3180; [1,1,1,3,-2,1,-2,-2,1,3,-2,-2,-2]; 55
13_3181; [1,4,-3,-3,-3,2,-1,4,-3,2,-3,-3,2,1]; 45
13_3182; [1,1,1,1,-2,-2,-1,-1,-3,2,2,2,-3,2,1]; 72
13_3183; [1,2,2,-3,-3,-2,-2,-1,-4,3,3,3,-4,3,2,1]; 58
13_3184; [1,1,1,1,3,-2,1,-2,1,3,-2,-2,-2]; 52
13_3185; [1,4,-3,2,-3,2,4,-3,-3,-3,2,-1,2,1]; 48
13_3186; [1,3,-2,-2,-2,1,-2,1,1,3,-2,-2,-2]; 62
13_3187; [1,-3,-2,-2,-4,3,3,3,-2,-2,-1,-4,3,3,2,1]; 71
13_3188; [1,1,3,-2,-2,1,1,1,3,3,-2,3,-2]; 53
13_3189; [1,1,-3,-3,-3,-2,-2,-1,-1,2,-3,-3,2,2,1]; 62
13_3190; [1,-3,-3,-3,-2,-2,-1,-1,-1,2,-3,-3,2,2,1]; 57
13_3191; [1,1,3,-2,-2,1,1,1,3,-2,3,-2,-2]; 53
13_3192; [1,1,1,1,-3,-2,-2,-1,-1,2,-3,2,2,2,1]; 57
13_3193; [1,2,2,-4,-3,-3,-2,-2,-1,3,-4,3,3,3,2,1]; 46
13_3194; [1,1,1,-3,-2,-2,-1,-3,-3,-3,2,-3,2,2,1]; 53
13_3195; [1,1,1,-3,-2,-2,-1,-4,-4,-3,2,4,-3,2,2,1]; 59
13_3196; [1,3,3,-2,-2,1,1,1,1,3,-2,3,-2]; 57
13_3197; [1,4,-3,4,-3,2,4,4,-3,-3,2,-1,2,1]; 47
13_3198; [1,-3,-2,-2,-1,-1,-1,2,-3,2,2,2,2,2,1]; 65
13_3199; [1,2,-1,-4,-3,-3,-2,-4,-4,3,-4,3,2,2,2,1]; 59
13_3200; [1,1,1,-2,3,3,3,-2,1,-2,1,3,-2]; 53
13_3201; [1,4,-3,4,-3,2,-1,-3,4,4,4,-3,2,1]; 43
13_3202; [1,-3,4,-3,2,-1,-3,2,4,4,4,-3,2,1]; 39
13_3203; [1,-3,5,4,4,-5,-5,4,-3,2,-3,2,-1,4,-3,2,1]; 79
13_3204; [1,1,1,-2,1,1,3,3,-2,3,-2,3,-2]; 49
13_3205; [1,1,1,3,-2,1,1,-2,3,-2,3,-2,-2]; 49
13_3206; [1,-2,-2,-2,1,-2,-2,3,-2,-2,-2,3,-2]; 87
13_3207; [1,3,-2,1,1,-2,-2,1,-2,3,-2,-2,-2]; 60
13_3208; [1,1,3,-2,1,1,-2,1,-2,3,-2,-2,-2]; 52
13_3209; [1,-2,1,-2,1,1,3,-2,-2,-2,3,-2,-2]; 53
13_3210; [1,-2,1,-2,-2,1,-2,3,-2,-2,-2,3,-2]; 63
13_3211; [1,1,1,3,-2,1,1,-2,-2,3,-2,-2,-2]; 51
13_3212; [1,1,1,-2,1,1,3,3,3,-2,3,3,-2]; 57
13_3213; [1,-2,1,-2,1,1,-2,3,-2,-2,-2,3,-2]; 59
13_3214; [1,1,1,-2,-2,-2,1,3,-2,-2,-2,3,-2]; 66
13_3215; [1,-3,-2,1,-2,4,-3,-3,-3,4,-3,2,1,1]; 67
13_3216; [1,1,-2,-2,-1,-1,2,2,-3,2,2,2,-3,2,1]; 101
13_3217; [1,-3,-3,-3,2,-1,4,-3,-3,-3,4,-3,2,1]; 56
13_3218; [1,-4,-3,2,-1,-3,5,-4,-4,-4,5,-4,3,2,1]; 51
13_3219; [1,1,-2,1,1,1,3,3,-2,3,-2,3,-2]; 49
13_3220; [1,1,3,-2,1,1,1,-2,3,-2,3,-2,-2]; 49
13_3221; [1,3,-2,1,1,-2,1,1,-2,3,-2,-2,-2]; 55
13_3222; [1,-2,-2,1,-2,-2,3,-2,-2,-2,-1,-1,3,2,1]; 55
13_3223; [1,-2,1,1,-2,-2,1,3,-2,-2,-2,3,-2]; 60
13_3224; [1,-4,-3,-3,2,-3,2,2,1,4,4,4,3,3,3,-2]; 77
13_3225; [1,4,-3,-2,-2,-2,1,-3,-2,-3,4,-3,-3,-3,2,2]; 131
13_3226; [1,-4,-3,-3,2,-3,2,2,1,4,4,4,4,3,3,-2]; 81
13_3227; [1,-3,2,2,2,-3,2,-1,-1,-1,-2,1,1,-2,1]; 50
13_3228; [1,1,1,-3,-3,-2,-2,-1,-3,-3,-3,2,-3,2,1]; 50
13_3229; [1,-4,-3,-3,-3,2,-3,2,1,4,4,4,3,3,3,-2]; 78
13_3230; [1,3,-4,-3,2,-3,2,1,1,4,4,4,3,-2,1,1]; 75
13_3231; [1,-4,-4,-4,-4,-3,2,-3,2,2,-1,4,3,3,2,1]; 49
13_3232; [1,1,-2,3,3,-2,1,1,1,3,-2,3,-2]; 49
13_3233; [1,-4,-3,-3,-3,2,-3,2,1,4,4,4,4,3,3,-2]; 77
13_3234; [1,1,3,-2,1,1,1,3,3,-2,3,3,-2]; 53
13_3235; [1,1,1,-2,1,1,3,2,2,1,-3,-3,-3,-3,-2]; 59
13_3236; [1,-4,-4,-4,-4,-3,2,-1,-3,2,2,4,3,3,2,1]; 47
13_3237; [1,1,1,-3,-3,-2,-2,-1,-3,-3,2,-3,2,2,1]; 48
13_3238; [1,-2,-3,4,-3,-3,-3,2,2,1,-2,4,-3,-3,-3,-2]; 143
13_3239; [1,1,3,-2,-2,1,-2,1,1,3,-2,-2,-2]; 51
13_3240; [1,-4,-4,-4,-4,-3,2,-3,2,-1,2,4,3,3,2,1]; 47
13_3241; [1,-4,-4,-3,2,-1,-4,-3,2,-3,4,-3,2,2,2,1]; 37
13_3242; [1,3,-2,-2,-4,-4,-3,2,1,-3,4,3,3,-2,-2,-2]; 123
13_3243; [1,1,1,3,-2,1,1,3,3,3,-2,-2,-2]; 54
13_3244; [1,1,4,4,4,-3,4,-3,-2,1,1,1,3,-2]; 58
13_3245; [1,1,1,3,-2,-2,1,-2,1,3,-2,-2,-2]; 52
13_3246; [1,3,-2,1,-2,-2,-2,1,1,3,-2,-2,-2]; 56
13_3247; [1,1,1,3,-2,1,-2,1,1,3,-2,-2,-2]; 47
13_3248; [1,1,3,-2,1,1,1,3,-2,3,3,-2,-2]; 51
13_3249; [1,3,-2,-2,1,1,1,-2,1,3,-2,-2,-2]; 59
13_3250; [1,-3,-3,2,4,-3,-3,-3,2,-1,4,-3,2,1]; 51
13_3251; [1,-3,-2,-2,-2,-4,3,3,3,-2,-1,-4,3,3,2,1]; 75
13_3252; [1,-3,4,-3,2,-3,2,2,1,-2,-4,-4,-3,-3,-3,2]; 75
13_3253; [1,-3,2,4,-3,-3,-3,2,-1,2,4,-3,2,1]; 51
13_3254; [1,-2,-2,-2,1,-3,4,-3,-2,-2,-2,-3,4,3,3,-2]; 139
13_3255; [1,-3,-2,-2,-2,1,-3,-2,4,-3,-3,-3,4,-3,2,2]; 125
13_3256; [1,-4,-4,3,2,-4,-4,-4,-3,2,-1,2,3,3,2,1]; 73
13_3257; [1,1,1,3,-2,-2,-2,1,1,3,-2,-2,-2]; 59
13_3258; [1,1,3,-2,1,1,-2,-2,1,3,-2,-2,-2]; 57
13_3259; [1,1,1,-2,3,3,-2,1,1,3,-2,3,-2]; 49
13_3260; [1,1,1,-2,3,-2,1,1,-2,-2,3,-2,-2]; 51
13_3261; [1,1,1,3,-2,1,1,3,-2,3,3,-2,-2]; 51
13_3262; [1,1,1,3,-2,1,1,3,3,-2,3,3,-2]; 53
13_3263; [1,1,1,3,-2,1,1,3,-2,-2,3,-2,-2]; 49
13_3264; [1,3,-2,1,-2,1,1,-2,1,3,-2,-2,-2]; 56
13_3265; [1,3,2,-1,-1,-1,-2,3,-2,-2,-2,1,-2,-2,1]; 77
13_3266; [1,-3,-2,-2,-1,-1,2,2,-1,2,-3,2,2,2,1]; 64
13_3267; [1,1,3,-2,1,1,1,-2,1,3,-2,-2,-2]; 51
13_3268; [1,-3,2,2,4,-3,-3,-3,2,-1,4,-3,2,1]; 44
13_3269; [1,4,4,4,-3,-3,-3,2,-1,4,4,-3,2,1]; 56
13_3270; [1,5,5,5,-4,5,5,-4,-3,2,-1,4,-3,2,1]; 65
13_3271; [1,3,-4,3,3,3,-2,-4,3,3,-2,-2,-1,-3,2,1]; 136
13_3272; [1,4,-3,-3,-3,2,-1,4,-3,-3,2,-3,2,1]; 45
13_3273; [1,4,-3,-3,-3,2,-1,4,-3,2,-3,2,2,1]; 40
13_3274; [1,1,1,-2,3,-2,1,1,-2,3,-2,3,-2]; 47
13_3275; [1,1,-2,1,-2,-2,-1,-1,-3,2,2,2,-3,2,1]; 69
13_3276; [1,1,1,-3,-2,-2,-1,-3,2,-3,-3,2,-3,2,1]; 50
13_3277; [1,-2,-2,-2,1,-2,3,-2,-2,-2,-1,-1,3,2,1]; 57
13_3278; [1,-2,-3,-3,2,-3,2,1,-2,4,-3,-3,-3,4,-3,-2]; 123
13_3279; [1,1,1,-3,-2,-2,-1,-3,-3,2,-3,-3,2,2,1]; 51
13_3280; [1,-2,-4,-4,3,-4,3,2,1,-3,-3,4,-3,-2,-2,-2]; 85
13_3281; [1,1,1,-3,-2,-2,-1,-3,2,-3,-3,-3,2,2,1]; 55
13_3282; [1,-4,-4,-4,-4,-3,-3,2,-1,-3,2,4,3,3,2,1]; 47
13_3283; [1,1,3,-4,-3,2,-3,2,1,1,1,4,4,4,3,-2]; 80
13_3284; [1,1,1,-3,-3,-3,-2,-2,-1,-3,2,-3,2,2,1]; 45
13_3285; [1,-4,-4,-4,-4,-3,-3,2,-3,2,-1,4,3,3,2,1]; 49
13_3286; [1,-3,-3,2,4,-3,2,2,1,-2,-4,-4,-3,-3,-3,2]; 81
13_3287; [1,-2,1,3,2,2,2,2,2,1,-3,-3,-3,-2,-2]; 54
13_3288; [1,-4,-4,-4,-3,-3,2,-3,4,4,3,3,2,-1,2,1]; 75
13_3289; [1,1,-2,-2,-1,-1,-3,2,2,2,2,2,-3,2,1]; 90
13_3290; [1,2,2,3,-4,3,3,-2,3,-2,-2,-1,-4,-3,2,1]; 88
13_3291; [1,-2,1,1,-2,3,3,2,2,2,1,-3,-3,-3,-2]; 53
13_3292; [1,1,3,-2,1,1,-2,1,3,3,-2,3,-2]; 51
13_3293; [1,-2,1,-2,1,1,3,-2,3,-2,3,3,-2]; 51
13_3294; [1,-2,1,-2,1,1,3,-2,3,-2,-2,3,-2]; 51
13_3295; [1,-2,1,-2,1,1,3,3,-2,3,-2,3,-2]; 51
13_3296; [1,-2,1,1,3,2,2,2,2,1,-3,-3,-3,-3,-2]; 58
13_3297; [1,4,4,-3,4,-3,4,-3,-2,1,1,1,3,-2]; 57
13_3298; [1,1,-2,1,-2,1,3,-2,3,-2,-2,3,-2]; 53
13_3299; [1,3,-4,-4,-4,-3,2,-1,3,3,-4,3,-4,3,2,1]; 37
13_3300; [1,5,5,-4,5,-4,5,-4,-3,2,-1,4,-3,2,1]; 57
13_3301; [1,3,-2,1,1,-2,1,1,3,3,-2,3,-2]; 51
13_3302; [1,1,3,-2,1,-2,1,3,-2,-2,3,-2,-2]; 51
13_3303; [1,-3,-3,-3,-2,1,-2,1,-2,3,3,2,2,2,1]; 57
13_3304; [1,-2,1,3,-2,1,1,1,1,1,-2,3,-2]; 52
13_3305; [1,2,-3,2,4,-3,2,-3,4,-3,2,-1,2,1]; 51
13_3306; [1,1,1,-3,4,-3,2,-1,-3,2,4,-3,2,1]; 38
13_3307; [1,2,-4,5,-4,3,-2,-1,-4,3,5,-4,3,2,1]; 25
13_3308; [1,1,1,-2,1,1,3,3,3,-2,3,-2,-2]; 52
13_3309; [1,1,1,-2,1,1,3,3,3,3,-2,3,-2]; 56
13_3310; [1,-3,2,4,4,4,-3,4,4,-3,2,-1,2,1]; 60
13_3311; [1,-2,1,1,1,-2,-2,3,-2,-2,-2,3,-2]; 62
13_3312; [1,1,1,1,1,3,-2,1,-2,3,-2,-2,-2]; 49
13_3313; [1,2,4,-3,2,-3,4,-3,-3,-3,2,-1,2,1]; 62
13_3314; [1,1,1,1,3,-2,1,-2,-2,3,-2,-2,-2]; 52
13_3315; [1,2,-1,-3,4,-3,-3,-3,4,-3,2,-3,2,1]; 68
13_3316; [1,-3,2,-1,-3,-3,4,-3,-3,-3,4,-3,2,1]; 69
13_3317; [1,1,-2,-2,1,-2,1,3,-2,-2,-2,3,-2]; 55
13_3318; [1,4,4,4,-3,4,4,-3,-3,2,-1,-3,2,1]; 49
13_3319; [1,-3,4,-3,-3,-3,2,-1,4,-3,2,2,2,1]; 39
13_3320; [1,-2,1,-2,-2,1,1,3,-2,-2,-2,3,-2]; 52
13_3321; [1,1,1,3,-2,1,1,1,-2,3,-2,-2,-2]; 46
13_3322; [1,2,-4,5,-4,-4,-4,3,-2,-1,5,-4,3,2,1]; 27
13_3323; [1,1,3,-2,1,-2,1,1,-2,3,-2,-2,-2]; 50
13_3324; [1,-3,-2,4,-3,-3,-3,4,-3,2,2,1,1,1,-3,-2]; 127
13_3325; [1,-4,-3,2,-1,-4,-3,5,-4,-4,-4,5,-4,3,3,2,1]; 92
13_3326; [1,1,1,3,-2,1,1,3,3,3,3,3,-2]; 68
13_3327; [1,2,4,4,-3,2,4,4,4,-3,2,-1,2,1]; 62
13_3328; [1,4,-3,-2,5,-4,-4,-4,5,-4,3,-2,-1,-4,3,2,1]; 82
13_3329; [1,3,-4,-3,2,-3,2,1,1,4,4,3,3,-2,1,1]; 76
13_3330; [1,1,1,3,3,-2,1,1,3,3,-2,3,-2]; 51
13_3331; [1,1,3,3,-2,1,1,1,3,-2,3,-2,-2]; 49
13_3332; [1,1,3,-2,-2,1,1,-2,1,3,-2,-2,-2]; 56
13_3333; [1,1,1,1,3,-2,-2,-2,1,3,-2,-2,-2]; 65
13_3334; [1,2,-1,4,-3,-3,-3,2,4,-3,-3,-3,2,1]; 82
13_3335; [1,1,1,3,3,-2,1,1,3,-2,3,-2,-2]; 49
13_3336; [1,1,1,3,3,-2,1,1,1,3,3,3,-2]; 62
13_3337; [1,4,4,4,-3,2,-1,4,4,-3,2,2,2,1]; 51
13_3338; [1,3,2,4,4,4,-3,2,-1,2,4,4,3,3,2,1]; 66
13_3339; [1,-4,3,-2,5,-4,-4,-4,3,-2,-1,-2,5,-4,3,2,1]; 99
13_3340; [1,1,3,-4,-3,2,-3,2,1,1,1,4,4,3,3,-2]; 78
13_3341; [1,1,1,-3,-3,-2,-2,-1,-3,2,-3,-3,2,2,1]; 49
13_3342; [1,2,5,5,5,-4,3,-2,-1,5,5,-4,3,2,1]; 39
13_3343; [1,1,1,1,3,2,2,1,-3,-3,-3,-3,-2,-2,-2]; 59
13_3344; [1,1,1,-3,-2,-2,-1,-4,-4,-3,4,-3,2,2,2,1]; 59
13_3345; [1,3,-2,1,1,-2,-2,1,3,-2,3,-2,-2]; 59
13_3346; [1,1,-2,1,1,-2,3,3,2,2,1,-3,-3,-3,-2]; 61
13_3347; [1,3,-2,1,-2,1,1,-2,3,-2,3,-2,-2]; 53
13_3348; [1,1,-3,-2,-2,-1,-1,2,2,-3,2,2,-3,2,1]; 71
13_3349; [1,1,1,3,-2,-2,3,-2,1,3,-2,-2,-2]; 59
13_3350; [1,-2,1,3,-2,1,4,4,4,-3,4,-3,-2,-2]; 60
13_3351; [1,1,-2,-2,-1,-1,2,-3,2,-3,2,2,-3,2,1]; 87
13_3352; [1,4,-3,-3,-3,2,-1,4,-3,-3,4,-3,2,1]; 51
13_3353; [1,-4,5,-4,5,-4,-4,-3,2,-1,5,4,-3,2,1]; 53
13_3354; [1,1,-3,-3,-2,-2,-1,-1,2,-3,2,-3,-3,2,1]; 69
13_3355; [1,1,-3,-2,-2,-1,-1,2,-3,2,2,-3,2,2,1]; 63
13_3356; [1,3,-2,-2,1,1,-2,1,3,-2,3,-2,-2]; 59
13_3357; [1,1,1,-2,1,3,3,-2,3,-2,3,-2,-2]; 55
13_3358; [1,1,1,1,1,3,-2,1,3,3,-2,3,-2]; 53
13_3359; [1,2,4,-3,2,4,4,-3,4,-3,2,-1,2,1]; 55
13_3360; [1,1,1,1,-2,1,3,3,-2,3,-2,3,-2]; 55
13_3361; [1,-3,2,4,4,-3,4,-3,4,-3,2,-1,2,1]; 55
13_3362; [1,4,4,-3,4,-3,4,-3,-3,2,-1,-3,2,1]; 43
13_3363; [1,-3,-3,-2,-2,-1,-1,-1,2,-3,2,-3,2,2,1]; 61
13_3364; [1,4,4,-3,4,-3,2,-1,4,-3,2,2,2,1]; 39
13_3365; [1,-3,-2,-2,-1,-1,-1,2,-3,-3,2,2,-3,2,1]; 69
13_3366; [1,1,1,3,-2,1,1,1,3,3,-2,3,-2]; 47
13_3367; [1,2,5,5,-4,5,-4,3,-2,-1,5,-4,3,2,1]; 29
13_3368; [1,-3,-3,-2,-2,-1,-1,-1,2,-3,-3,2,-3,2,1]; 63
13_3369; [1,-3,2,4,4,4,-3,2,-1,2,4,-3,2,1]; 50
13_3370; [1,-5,4,-3,2,-3,2,-1,2,5,5,4,-3,2,1]; 56
13_3371; [1,1,1,1,-2,3,3,-2,1,3,-2,3,-2]; 53
13_3372; [1,-3,4,4,-3,2,4,-3,4,-3,2,-1,2,1]; 49
13_3373; [1,1,1,-2,3,-2,-2,1,1,-2,3,-2,-2]; 53
13_3374; [1,1,3,-2,3,-2,1,1,1,-2,3,-2,-2]; 49
13_3375; [1,1,1,3,-2,3,-2,1,1,-2,3,-2,-2]; 49
13_3376; [1,1,1,3,-2,3,-2,1,1,3,-2,3,-2]; 48
13_3377; [1,1,3,3,3,3,2,2,2,2,2,1,-3,2,2]; 57
13_3378; [1,2,2,2,4,3,3,3,-2,-1,4,3,3,3,2,1]; 42
13_3379; [1,3,3,2,2,4,4,4,-3,2,-1,4,4,3,2,1]; 47
13_3380; [1,1,1,3,3,3,3,2,2,-1,3,2,2,2,1]; 59
13_3381; [1,2,2,2,4,4,3,3,-2,-1,4,3,3,3,2,1]; 41
13_3382; [1,1,1,-2,1,3,-2,3,-2,-2,3,-2,-2]; 55
13_3383; [1,1,1,1,1,3,-2,1,3,-2,3,-2,-2]; 53
13_3384; [1,2,4,-3,2,4,-3,4,-3,-3,2,-1,2,1]; 55
13_3385; [1,1,1,1,3,-2,1,-2,3,-2,3,-2,-2]; 51
13_3386; [1,4,-3,2,-3,4,-3,4,-3,-3,2,-1,2,1]; 51
13_3387; [1,-3,2,-1,-3,4,-3,-3,4,-3,4,-3,2,1]; 57
13_3388; [1,1,3,-2,-2,1,-2,1,3,-2,-2,3,-2]; 51
13_3389; [1,4,-3,4,-3,-3,2,-1,4,-3,2,2,2,1]; 39
13_3390; [1,1,3,-2,-2,1,-2,1,3,-2,3,-2,-2]; 51
13_3391; [1,1,1,3,-2,1,1,1,3,-2,3,-2,-2]; 47
13_3392; [1,2,5,-4,5,-4,-4,3,-2,-1,5,-4,3,2,1]; 29
13_3393; [1,1,3,-2,1,-2,1,1,3,-2,3,-2,-2]; 47
13_3394; [1,1,3,3,-2,1,-2,1,1,3,-2,3,-2]; 47
13_3395; [1,1,3,-2,-2,1,-2,1,3,3,-2,3,-2]; 51
13_3396; [1,1,3,3,-2,1,-2,1,3,-2,3,-2,-2]; 51
13_3397; [1,1,1,3,-2,1,3,-2,3,3,-2,3,-2]; 52
13_3398; [1,4,-3,4,4,-3,4,-3,2,-1,4,-3,2,1]; 44
13_3399; [1,1,-3,-3,-2,-2,-1,-1,2,-3,-3,2,-3,2,1]; 66
13_3400; [1,-2,-2,1,1,-2,3,3,2,2,1,-3,-3,-3,-2]; 68
13_3401; [1,1,-3,-3,-2,-2,-1,-1,2,-3,2,-3,2,2,1]; 63
13_3402; [1,3,-2,1,-2,1,1,-2,3,3,-2,3,-2]; 53
13_3403; [1,1,3,-2,1,-2,1,-2,3,-2,3,-2,-2]; 51
13_3404; [1,1,3,-2,1,-2,1,3,-2,3,3,-2,-2]; 52
13_3405; [1,-2,1,1,-2,3,3,3,2,2,2,1,-3,-3,-2]; 57
13_3406; [1,1,3,-2,1,-2,1,3,3,3,-2,-2,-2]; 57
13_3407; [1,-3,-3,-3,-2,1,-2,1,-2,3,-2,3,2,2,1]; 67
13_3408; [1,4,4,-3,-3,-3,2,-1,4,-3,4,-3,2,1]; 51
13_3409; [1,-3,-3,-2,1,-2,1,-2,3,3,3,2,2,2,1]; 61
13_3410; [1,3,-2,1,-2,1,1,3,-2,3,3,-2,-2]; 53
13_3411; [1,-2,1,-2,-2,3,3,2,2,1,-3,-3,-3,-2,-2]; 67
13_3412; [1,-2,1,-2,3,3,2,2,2,1,-3,-3,-3,-2,-2]; 54
13_3413; [1,1,3,-2,1,1,-2,1,3,-2,3,-2,-2]; 51
13_3414; [1,-2,1,3,2,2,2,2,1,-3,-3,-3,-3,-2,-2]; 59
13_3415; [1,1,-2,-2,-1,-1,-3,2,2,-3,2,2,-3,2,1]; 78
13_3416; [1,-4,-4,-4,-3,-3,-3,2,-1,-3,4,4,3,3,2,1]; 52
13_3417; [1,3,-2,1,1,-2,1,1,3,-2,3,-2,-2]; 51
13_3418; [1,-2,-2,1,-2,3,3,2,2,2,1,-3,-3,-3,-2]; 57
13_3419; [1,-2,1,1,3,2,2,2,2,2,1,-3,-3,-3,-2]; 52
13_3420; [1,-4,-4,-3,-3,2,-3,4,4,4,3,3,2,-1,2,1]; 72
13_3421; [1,3,-2,1,-2,1,1,3,-2,-2,-2,-2,-2]; 59
13_3422; [1,2,-1,-3,-2,-2,-4,-4,3,-4,3,-4,3,2,2,1]; 87
13_3423; [1,1,1,1,3,-2,-2,1,3,-2,3,-2,-2]; 57
13_3424; [1,4,-3,-3,2,4,-3,4,-3,-3,2,-1,2,1]; 51
13_3425; [1,1,-3,-2,-2,-1,-1,2,-3,2,2,2,2,2,1]; 66
13_3426; [1,-2,1,3,2,2,1,-3,-3,-4,-4,-3,4,-3,-2,-2]; 92
13_3427; [1,-2,1,3,-2,1,-2,1,1,3,-2,3,-2]; 47
13_3428; [1,1,3,-2,3,-2,1,-2,1,3,-2,3,-2]; 48
13_3429; [1,3,2,-1,-1,-1,-2,-2,3,-2,3,-2,1,-2,1]; 56
13_3430; [1,3,3,2,-4,-4,-3,-2,-2,1,-2,1,-2,4,3,-2]; 65
13_3431; [1,1,1,3,3,3,3,-2,1,-2,3,-2,-2]; 57
13_3432; [1,-3,4,-3,2,4,4,4,-3,-3,2,-1,2,1]; 52
13_3433; [1,-2,1,1,1,3,-2,-2,-2,-2,-2,3,-2]; 59
13_3434; [1,2,2,2,-4,-4,-4,-3,-3,-2,-1,3,-4,3,2,1]; 39
13_3435; [1,-2,1,1,3,-2,1,1,1,3,-2,3,-2]; 49
13_3436; [1,-3,4,-3,2,-1,4,-3,2,2,4,-3,2,1]; 41
13_3437; [1,3,-2,1,-2,1,3,-2,1,-2,3,-2,-2]; 49
13_3438; [1,-2,1,3,-2,3,-2,1,-2,1,3,-2,-2]; 49
13_3439; [1,3,-4,-3,2,-3,2,-3,2,-3,2,1,4,4,3,-2]; 69
13_3440; [1,1,1,-2,1,3,-2,1,-2,3,-2,3,-2]; 47
13_3441; [1,-3,4,-3,4,-3,2,-1,-3,2,4,-3,2,1]; 39
13_3442; [1,3,-2,1,4,3,-2,1,-2,3,3,-4,-4,-3,-3,-2]; 96
13_3443; [1,1,1,3,-2,1,3,3,-2,3,-2,-2,-2]; 55
13_3444; [1,3,3,2,-4,-4,-3,-2,-2,1,1,1,4,3,3,-2]; 71
13_3445; [1,-4,-3,-3,2,-3,2,-3,2,-3,2,1,4,4,3,-2]; 70
13_3446; [1,1,1,-2,1,1,3,-2,1,3,-2,3,-2]; 49
13_3447; [1,4,-3,4,-3,2,-1,-3,2,2,4,-3,2,1]; 41
13_3448; [1,-2,1,3,-2,1,1,3,-2,3,-2,3,-2]; 48
13_3449; [1,1,3,-2,1,1,3,-2,1,3,-2,3,-2]; 47
13_3450; [1,3,3,-4,-4,-3,-3,-2,1,3,-2,1,1,4,3,-2]; 89
13_3451; [1,-3,4,-3,-3,2,-1,4,4,4,4,-3,2,1]; 50
13_3452; [1,-4,3,2,2,1,1,1,1,-4,-4,-4,3,-2]; 62
13_3453; [1,-5,-4,-4,-3,2,-1,-5,-5,-5,-5,4,-3,2,1]; 68
13_3454; [1,-3,4,-3,-3,2,-1,5,5,4,-5,4,-3,2,1]; 57
13_3455; [1,-5,-5,-5,4,-3,2,-5,4,3,3,2,-1,2,1]; 51
13_3456; [1,-5,-4,-4,-3,2,-1,-6,-6,-5,6,-5,4,-3,2,1]; 75
13_3457; [1,1,1,1,3,-2,1,3,3,3,-2,1,-2]; 57
13_3458; [1,2,4,-3,2,4,4,4,-3,2,-1,-3,2,1]; 56
13_3459; [1,3,-2,-2,-2,-4,-4,-3,2,1,-3,4,3,-2,3,-2]; 120
13_3460; [1,1,1,1,1,3,-2,1,1,3,3,3,-2]; 61
13_3461; [1,2,4,-3,2,2,4,4,4,-3,2,-1,2,1]; 62
13_3462; [1,1,1,3,-2,1,3,3,3,-2,3,-2,-2]; 59
13_3463; [1,4,-3,2,4,4,4,-3,-3,2,-1,-3,2,1]; 50
13_3464; [1,1,3,-2,1,3,-2,1,1,3,-2,3,-2]; 45
13_3465; [1,1,1,3,-2,1,3,-2,3,-2,-2,-2,-2]; 58
13_3466; [1,2,-1,-3,-3,-2,-2,-4,-4,-4,3,-4,3,2,2,1]; 77
13_3467; [1,1,1,3,-2,3,-2,1,-2,3,-2,-2,-2]; 52
13_3468; [1,-3,4,-3,-3,-3,2,-1,4,-3,4,-3,2,1]; 43
13_3469; [1,1,-2,3,-2,1,-2,3,-2,1,3,-2,-2]; 52
13_3470; [1,-2,3,-2,1,-2,1,-2,1,-2,3,-2,-2]; 53
13_3471; [1,3,-2,1,3,-2,1,-2,1,-2,3,-2,-2]; 51
13_3472; [1,-2,3,-2,1,-2,3,-2,1,1,3,-2,-2]; 51
13_3473; [1,1,1,-2,3,-2,1,-2,3,-2,3,-2,-2]; 50
13_3474; [1,-3,4,-3,2,-1,-3,-3,4,-3,4,-3,2,1]; 46
13_3475; [1,-3,-2,-2,-4,-4,-4,3,-2,-1,3,-4,3,3,2,1]; 69
13_3476; [1,4,4,3,-5,-5,-4,-3,-3,2,-1,-3,5,4,-3,2,1]; 71
13_3477; [1,-2,3,-2,1,-2,1,-2,1,3,-2,3,-2]; 49
13_3478; [1,3,-2,1,-2,1,3,-2,1,3,-2,3,-2]; 49
13_3479; [1,-2,-4,-4,3,-2,1,-2,-3,4,3,-2,3,-2,3,-2]; 111
13_3480; [1,-2,3,-2,1,-2,-4,-4,-3,2,-3,4,3,3,-2,-2]; 118
13_3481; [-1,2,5,-4,3,5,-4,5,-4,3,2,1,-3,-2,-4,3,-2]; 98
13_3482; [1,-4,-3,2,-3,2,-3,2,2,1,1,1,4,4,3,-2]; 63
13_3483; [1,-5,-4,-3,2,-3,2,-3,2,2,1,4,5,5,4,3,-2]; 73
13_3484; [1,2,4,3,5,-4,3,-2,-1,-3,5,4,-3,2,-3,2,1]; 67
13_3485; [1,-3,-4,5,-4,3,-4,3,-2,3,-2,-1,5,4,-3,2,1]; 89
13_3486; [1,-3,-2,-4,3,-2,-2,-2,-1,-4,3,-4,3,3,2,1]; 69
13_3487; [1,-3,-2,-5,-5,-4,3,-2,3,-2,-1,5,-4,3,3,2,1]; 84
13_3488; [1,3,-2,3,-2,1,-2,1,1,1,-2,3,-2]; 51
13_3489; [1,-3,4,-3,2,4,-3,4,-3,2,-1,-3,2,1]; 41
13_3490; [1,-4,3,2,2,-4,-4,-4,-3,2,-1,3,-4,3,2,1]; 54
13_3491; [1,-4,-4,-3,2,-5,-5,-4,-3,2,-1,-3,5,-4,3,2,1]; 46
13_3492; [1,1,3,-2,-2,1,3,-2,1,-2,3,-2,-2]; 51
13_3493; [1,1,1,-2,1,3,-2,1,3,3,-2,3,-2]; 49
13_3494; [1,4,4,-3,4,-3,2,-1,-3,2,4,-3,2,1]; 39
13_3495; [1,3,2,-4,-3,2,1,-3,4,3,3,3,-4,-4,3,-2]; 79
13_3496; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,-2,-4,3,-2,-2]; 77
13_3497; [1,3,3,2,-4,-3,2,-3,2,2,1,-3,4,4,3,-2]; 72
13_3498; [1,2,-3,2,1,-3,-3,-4,-4,-3,2,-3,4,-3,-3,-2]; 63
13_3499; [1,1,-2,1,1,3,-2,-2,1,-2,3,-2,-2]; 51
13_3500; [1,-3,-4,-4,-3,-3,2,-1,2,2,-3,2,1,4,-3,2]; 65
13_3501; [1,3,-2,-2,1,-2,1,3,-2,1,1,-2,-2]; 54
13_3502; [1,1,-2,1,1,3,-2,1,-2,1,3,-2,-2]; 50
13_3503; [1,-2,3,-2,1,1,-2,-2,1,3,-2,-2,-2]; 61
13_3504; [1,-3,-2,-2,-4,3,3,-2,-2,-1,3,-4,3,3,2,1]; 67
13_3505; [1,-3,4,-3,2,-3,2,2,1,-2,-3,-3,-4,-4,-3,2]; 69
13_3506; [1,1,3,-2,1,3,3,-2,-2,1,1,3,-2]; 53
13_3507; [1,1,3,-2,1,3,-2,1,-2,3,3,-2,-2]; 51
13_3508; [1,1,-2,1,3,-2,-2,1,1,-2,3,-2,-2]; 51
13_3509; [1,1,3,-2,-2,1,-2,3,-2,1,1,-2,-2]; 53
13_3510; [1,1,3,-2,1,3,-2,-2,1,1,3,-2,-2]; 53
13_3511; [1,3,2,2,-4,-4,-4,-3,2,-1,3,3,-4,3,2,1]; 59
13_3512; [1,-4,-4,-5,-5,-4,-3,2,-1,-4,-3,-3,5,-4,3,2,1]; 49
13_3513; [1,-4,3,2,2,-4,-4,-4,-3,2,-1,2,3,3,2,1]; 61
13_3514; [1,-4,-4,-3,2,-1,-5,-5,-4,-3,-3,-4,5,-4,3,2,1]; 50
13_3515; [1,1,3,3,-2,1,1,3,-2,1,3,-2,-2]; 55
13_3516; [1,3,-2,1,3,-2,-2,1,1,-2,3,-2,-2]; 54
13_3517; [1,3,-2,1,3,-2,-2,1,1,3,-2,3,-2]; 51
13_3518; [1,-2,3,-2,1,1,1,-2,1,3,-2,-2,-2]; 53
13_3519; [1,-3,2,4,-3,-3,-3,2,-1,-3,4,-3,2,1]; 49
13_3520; [1,2,-3,2,1,-3,-3,-4,-4,-3,2,-3,-3,4,-3,-2]; 69
13_3521; [1,-3,-3,2,4,-3,2,2,1,-2,-3,-3,-4,-4,-3,2]; 73
13_3522; [1,-3,-4,-4,-3,-3,2,-1,2,-3,2,1,4,-3,2,1]; 62
13_3523; [1,-2,1,1,1,-2,3,-2,1,-2,3,-2,-2]; 51
13_3524; [1,-3,4,-3,2,-1,-3,2,-3,-3,4,-3,2,1]; 41
13_3525; [1,-4,3,2,2,2,-4,-4,3,-4,3,-2,-1,3,2,1]; 55
13_3526; [1,-3,-2,-2,-4,3,-2,-2,-2,-1,3,-4,3,3,2,1]; 71
13_3527; [1,-3,5,4,-3,2,4,3,-5,-5,-4,-3,2,-1,-3,2,1]; 42
13_3528; [1,-2,3,-2,1,-2,1,1,1,-4,3,-2,-2,-4,-3,-2]; 85
13_3529; [1,-4,-3,2,-1,-5,-5,-4,-3,2,-3,-3,5,-4,3,2,1]; 49
13_3530; [1,-4,3,2,-4,-3,2,2,-1,2,3,3,3,3,2,1]; 71
13_3531; [1,5,-4,-3,2,-1,5,5,-4,3,2,5,-4,3,3,2,1]; 53
13_3532; [1,3,2,-4,-4,-3,-2,-2,1,1,1,-2,1,4,3,-2]; 69
13_3533; [1,4,3,-5,-5,-4,-3,-3,2,-1,-3,2,5,4,-3,2,1]; 71
13_3534; [1,1,1,3,-2,1,-2,3,-2,-2,3,3,-2]; 54
13_3535; [1,-3,4,-3,4,4,-3,-3,2,-1,4,-3,2,1]; 43
13_3536; [1,1,1,1,3,-2,1,3,-2,3,3,-2,-2]; 54
13_3537; [1,4,-3,2,4,-3,4,4,-3,-3,2,-1,2,1]; 51
13_3538; [1,-2,-4,-3,2,-3,5,-4,3,2,1,-4,-4,5,-4,3,-2]; 118
13_3539; [1,1,1,-2,-2,1,3,-2,-2,1,-2,3,-2]; 55
13_3540; [1,-3,-3,2,4,-3,-3,2,-1,-3,4,-3,2,1]; 47
13_3541; [1,-5,4,-3,-2,-5,-4,-4,-4,3,-2,-1,3,-4,3,2,1]; 81
13_3542; [1,3,-2,-2,1,1,3,-2,1,3,-2,-2,-2]; 59
13_3543; [1,-3,-2,-2,-4,3,-2,-1,-4,-4,3,3,-4,3,2,1]; 65
13_3544; [1,-2,1,1,3,-2,1,1,3,3,3,-2,-2]; 57
13_3545; [1,4,4,-3,4,-3,-3,2,-1,4,4,-3,2,1]; 50
13_3546; [1,-4,-3,-3,2,-3,2,2,1,4,4,3,3,3,3,-2]; 92
13_3547; [1,2,2,5,4,4,-3,4,-3,-3,-2,-1,5,-4,3,2,1]; 69
13_3548; [1,-2,1,3,-2,1,1,3,3,3,-2,-2,-2]; 54
13_3549; [1,4,-3,4,-3,-3,-3,2,-1,4,4,-3,2,1]; 46
13_3550; [1,-4,-3,2,-3,-3,4,-3,4,-3,2,1,4,3,3,-2]; 77
13_3551; [1,-4,-3,2,-3,4,-3,2,2,2,1,4,4,3,3,-2]; 70
13_3552; [1,-4,-3,2,-3,4,-3,4,-3,2,2,1,4,3,3,-2]; 78
13_3553; [1,3,-4,-3,-3,2,-3,2,1,1,1,4,4,3,3,-2]; 69
13_3554; [1,4,-5,-4,-4,3,-4,3,2,-1,5,5,4,4,-3,2,1]; 117
13_3555; [1,1,1,3,-2,1,4,3,-2,3,-4,-4,-4,-3,-3,-2]; 85
13_3556; [1,-4,5,-4,-3,2,-1,-3,-5,-5,-5,4,-5,4,3,2,1]; 55
13_3557; [1,-2,1,1,3,-2,-2,1,1,-2,3,-2,-2]; 51
13_3558; [1,1,-2,-2,1,3,-2,1,-2,-2,-2,3,-2]; 53
13_3559; [1,-2,1,1,1,3,-2,-2,1,1,-2,3,-2]; 48
13_3560; [1,-3,-2,-4,3,-2,-1,-4,3,3,-4,-4,3,3,2,1]; 70
13_3561; [1,-3,-3,2,-1,4,-3,2,-3,4,-3,2,2,1]; 41
13_3562; [1,1,1,-2,1,3,-2,-2,1,-2,3,-2,-2]; 51
13_3563; [1,-3,-3,4,-3,2,-3,-3,2,-1,4,-3,2,1]; 40
13_3564; [1,2,-1,-1,-2,3,-2,-2,-2,1,-2,-2,3,-2,1]; 76
13_3565; [1,-2,-2,-2,-4,-4,-3,2,1,4,3,3,-2,-2,3,-2]; 124
13_3566; [1,-4,-4,3,-2,3,-4,-4,3,-4,3,2,1,3,3,-2]; 88
13_3567; [1,1,1,3,2,2,2,4,-3,2,1,-4,-4,-3,-3,-2]; 58
13_3568; [1,-5,-5,-4,-4,-3,2,-1,4,3,3,3,5,-4,3,2,1]; 49
13_3569; [1,1,1,-2,1,3,-2,1,-2,1,3,-2,-2]; 50
13_3570; [1,4,-3,-3,2,-1,-3,2,4,-3,2,-3,2,1]; 41
13_3571; [1,-2,-2,-2,1,-2,-3,-3,2,1,3,3,-2,3,-2]; 67
13_3572; [1,-3,-2,-2,-4,3,3,-2,-1,-4,3,-4,3,3,2,1]; 67
13_3573; [1,2,-4,-4,-3,2,-1,5,-4,-3,2,5,4,3,3,2,1]; 71
13_3574; [1,1,-2,3,-2,1,1,-2,1,-2,3,-2,-2]; 51
13_3575; [1,1,-2,1,3,-2,1,1,-2,-2,3,-2,-2]; 49
13_3576; [1,-2,1,-2,3,-2,1,1,-2,-2,3,-2,-2]; 51
13_3577; [1,3,-4,-3,-3,2,-3,2,2,1,4,4,4,3,3,-2]; 77
13_3578; [1,-2,1,1,3,-2,-2,1,-4,3,-2,-2,-2,-4,-3,-2]; 107
13_3579; [1,3,-4,-3,2,-3,2,2,2,1,4,4,4,3,3,-2]; 71
13_3580; [1,1,1,-2,1,3,-2,-2,1,1,-2,3,-2]; 48
13_3581; [1,-3,4,-3,2,2,-3,-3,2,-1,4,-3,2,1]; 37
13_3582; [1,1,-2,1,3,3,-2,1,1,3,-2,3,-2]; 47
13_3583; [1,1,-2,1,3,-2,1,1,3,-2,3,3,-2]; 50
13_3584; [1,1,-2,1,3,3,-2,1,-2,3,-2,3,-2]; 49
13_3585; [1,-4,-3,-2,-5,4,3,-2,3,-2,-1,3,-5,-4,3,2,1]; 76
13_3586; [1,1,-2,3,3,-2,1,-2,1,3,-2,3,-2]; 49
13_3587; [1,3,3,-4,-3,2,-3,2,1,1,1,4,4,3,3,-2]; 65
13_3588; [1,2,4,3,3,3,-5,4,-3,-2,-1,4,-5,4,3,2,1]; 35
13_3589; [1,3,-4,-3,2,-3,2,2,1,4,4,3,3,3,3,-2]; 101
13_3590; [1,2,3,5,-4,-3,2,5,4,-3,2,-1,4,4,-3,2,1]; 87
13_3591; [1,4,3,3,-2,1,-2,-2,3,-2,-1,4,-3,2,2,1]; 86
13_3592; [1,2,2,2,-5,-5,-4,-3,-3,-2,-1,3,5,-4,3,2,1]; 46
13_3593; [1,2,5,5,4,-3,2,2,-5,4,-3,2,-1,2,1]; 75
13_3594; [1,2,3,3,4,4,4,4,-3,-2,-2,-1,2,4,3,3,2,1]; 95
13_3595; [1,2,3,3,5,5,4,-5,4,-3,-2,-2,-1,2,4,3,3,2,1]; 111
13_3596; [1,1,1,1,2,3,3,-4,3,-2,3,-2,1,-4,-3,-2]; 60
13_3597; [1,2,2,4,4,-5,4,-3,4,-3,-2,-1,-5,-4,3,2,1]; 75
13_3598; [1,-3,-2,-2,-5,-5,-4,3,-2,-2,-1,5,-4,3,3,2,1]; 86
13_3599; [1,3,-4,-3,2,-3,2,2,1,1,1,4,4,3,3,-2]; 70
13_3600; [1,2,-5,4,3,3,3,4,-5,4,-3,-2,-1,4,3,2,1]; 37
13_3601; [1,2,3,5,-4,-3,2,-1,5,4,-3,2,4,4,-3,2,1]; 78
13_3602; [1,-3,2,-1,4,-3,-3,-3,-3,-3,4,-3,2,1]; 74
13_3603; [1,2,2,4,4,4,-3,2,-1,2,4,-3,2,1]; 59
13_3604; [1,4,4,-5,4,-3,2,-1,4,5,5,4,-3,2,1]; 72
13_3605; [1,-2,1,1,1,1,1,3,-2,1,-2,3,-2]; 56
13_3606; [1,2,2,4,-3,2,-3,4,-3,2,-1,-3,2,1]; 56
13_3607; [1,4,-3,2,-3,4,-3,2,-1,-3,2,2,2,1]; 43
13_3608; [1,2,5,-4,3,-4,5,-4,3,-2,-1,-4,3,2,1]; 30
13_3609; [1,4,-3,-2,-2,-2,-2,-2,-2,4,3,-2,-1,3,2,1]; 85
13_3610; [1,2,3,3,4,5,-4,-2,-2,1,-2,-3,-2,-3,-4,3,5,-4,-3]; 103
13_3611; [1,-3,2,3,3,-2,4,-2,5,-3,1,2,-3,-4,-3,-4,-2,5,-4]; 97
13_3612; [1,-4,2,-3,2,-3,4,-5,-6,-6,1,2,-3,4,-5,6,-2,-3,4,5]; 185
13_3613; [1,-2,3,-2,1,-2,-2,1,1,1,3,-2,-2]; 57
13_3614; [1,-3,-3,2,-1,4,-3,-3,2,-3,4,-3,2,1]; 49
13_3615; [1,3,-2,-2,-4,-4,3,-2,1,-2,-3,4,3,3,-2,-2]; 139
13_3616; [1,-3,-3,2,-1,4,-3,-3,-2,-2,1,-2,-3,4,-3,2]; 89
13_3617; [1,-4,3,2,2,-4,-3,2,2,-1,2,3,3,3,2,1]; 57
13_3618; [1,-4,5,-4,3,-2,-4,-4,3,-2,-1,-2,5,-4,3,2,1]; 87
13_3619; [1,-2,1,1,1,3,-2,1,-2,3,-2,-2,-2]; 51
13_3620; [1,-3,2,-1,4,-3,2,-3,-3,-3,4,-3,2,1]; 49
13_3621; [1,3,2,-4,-4,-3,-2,-2,1,-2,1,1,1,4,3,-2]; 66
13_3622; [1,5,4,-3,2,4,3,-5,-5,-4,-3,-3,2,-1,-3,2,1]; 55
13_3623; [1,-2,1,1,1,-2,-1,-4,-3,2,1,-3,-2,-4,3,-2]; 68
13_3624; [1,-3,2,-1,-3,-2,-5,-4,3,2,-4,-3,-5,4,-3,2,1]; 81
13_3625; [1,1,1,3,-2,1,4,3,-2,1,3,-4,-4,-3,-3,-2]; 83
13_3626; [1,4,-5,-5,-4,-4,-3,2,-1,4,-3,2,5,4,-3,2,1]; 71
13_3627; [1,3,-2,-2,-4,-4,-3,2,1,-3,4,3,-2,3,-2,-2]; 114
13_3628; [1,-2,1,3,-2,1,3,-2,-2,1,3,-2,-2]; 55
13_3629; [1,2,-1,-1,-2,3,-2,-2,3,-2,1,-2,3,-2,1]; 61
13_3630; [1,-5,4,-3,-2,-2,4,-5,4,-3,2,1,4,-3,-2]; 69
13_3631; [1,1,-3,-3,4,-3,-2,1,-2,-4,-4,3,-4,3,2,1]; 79
13_3632; [1,-4,-4,5,-4,-3,2,-1,-3,-5,-5,4,-5,4,3,2,1]; 59
13_3633; [1,3,2,-1,-2,-2,-2,-2,-2,-2,3,-2,1,-2,1]; 89
13_3634; [1,-3,4,-3,2,-1,4,-3,4,-3,-3,-2,-2,1,-3,2]; 79
13_3635; [1,-3,2,2,3,-4,3,-2,3,-2,1,1,1,-4,-3,-2]; 60
13_3636; [1,2,-4,-3,-5,4,-3,4,-3,-2,-1,-5,4,4,3,2,1]; 39
13_3637; [1,3,3,3,3,-4,-3,-3,2,-3,2,1,4,4,3,-2]; 102
13_3638; [1,2,2,5,4,-3,2,-3,4,-3,-2,-1,5,-4,3,2,1]; 65
13_3639; [1,-2,1,3,-2,-2,1,1,3,-2,3,-2,-2]; 52
13_3640; [1,1,1,3,-2,1,3,-2,1,1,3,-2,-2]; 49
13_3641; [1,4,-3,-3,2,-1,4,-3,2,4,-3,2,2,1]; 41
13_3642; [1,1,3,-2,1,-2,3,-2,1,1,3,-2,-2]; 49
13_3643; [1,3,-2,-4,-4,3,-2,1,-2,-3,-3,-3,4,3,3,-2]; 127
13_3644; [1,-2,1,3,-2,1,1,3,-2,-2,3,-2,-2]; 49
13_3645; [1,1,3,-2,1,1,1,3,-2,1,3,-2,-2]; 51
13_3646; [1,4,-3,2,2,4,-3,-3,2,-1,4,-3,2,1]; 42
13_3647; [1,1,3,-2,1,1,3,-2,1,-2,3,-2,-2]; 47
13_3648; [-1,-1,2,4,-3,2,2,2,1,4,-3,2,4,-3,-2,-2]; 93
13_3649; [1,5,4,-3,4,4,-5,-5,-4,-3,2,-1,-3,4,-3,2,1]; 52
13_3650; [1,-2,1,3,-2,-2,1,-2,1,1,3,-2,-2]; 52
13_3651; [1,-4,-4,-3,-2,1,-2,3,4,3,3,2,2,1,1,3,3,-2]; 101
13_3652; [1,-2,3,-2,3,-2,-1,-4,3,3,-2,3,-4,3,2,1]; 72
13_3653; [1,3,2,-1,-1,-1,-1,-2,-2,3,-2,-2,1,-2,1]; 61
13_3654; [1,2,3,3,-4,3,3,-2,3,-2,-2,-1,-4,-3,2,1]; 61
13_3655; [1,1,1,-2,3,-2,-2,1,3,-2,3,-2,-2]; 57
13_3656; [1,-3,-3,4,-3,2,-1,4,-3,-3,4,-3,2,1]; 46
13_3657; [1,-2,1,3,-2,1,-2,1,1,1,3,-2,-2]; 51
13_3658; [1,-3,-3,2,-1,4,-3,2,-3,2,4,-3,2,1]; 43
13_3659; [1,1,1,3,-2,3,-2,1,-2,1,3,-2,-2]; 51
13_3660; [1,4,-3,-3,2,-1,4,-3,4,-3,2,-3,2,1]; 43
13_3661; [1,1,-2,-2,-1,-1,-3,2,2,2,-1,2,-3,2,1]; 75
13_3662; [1,-3,-2,-2,-4,3,-2,3,3,-2,-1,-4,3,3,2,1]; 69
13_3663; [1,1,-2,3,-2,1,3,-2,-2,1,1,3,-2]; 53
13_3664; [1,-2,1,1,1,1,3,-2,1,-2,3,-2,-2]; 53
13_3665; [1,2,4,-3,2,-3,4,-3,-3,2,-1,-3,2,1]; 57
13_3666; [1,-4,-3,2,-3,4,4,-3,2,2,1,4,4,4,3,-2]; 81
13_3667; [1,-2,-2,3,-2,1,-2,-2,1,-2,-2,3,-2]; 62
13_3668; [1,-2,3,-2,-2,1,3,-2,1,1,3,-2,-2]; 55
13_3669; [1,3,2,-1,-1,-2,-2,3,-2,-2,3,-2,1,-2,1]; 60
13_3670; [1,-2,1,1,1,1,3,-2,1,-4,3,-2,-2,-4,-3,-2]; 84
13_3671; [1,2,-1,4,-3,2,-5,4,-3,-3,-5,-4,-3,2,-3,2,1]; 105
13_3672; [1,-3,2,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 44
13_3673; [1,3,2,-1,-1,-2,-2,-2,3,-2,1,-2,3,-2,1]; 61
13_3674; [1,1,3,-2,1,3,-2,-2,1,3,-2,1,-2]; 51
13_3675; [1,-4,5,-4,-4,3,-2,-4,3,-2,-1,-2,5,-4,3,2,1]; 86
13_3676; [1,-2,1,1,3,-2,1,-2,-2,-2,-2,3,-2]; 56
13_3677; [1,-3,2,-1,-3,-2,-4,3,-2,3,-2,-4,3,2,2,1]; 72
13_3678; [1,-2,5,-4,-3,2,-3,-3,-4,5,-4,3,2,1,-4,3,-2]; 128
13_3679; [1,4,-3,2,-3,4,-3,2,-1,2,2,-3,2,1]; 46
13_3680; [1,-2,1,1,3,-2,1,-2,-2,-4,3,-2,-2,-4,-3,-2]; 89
13_3681; [1,2,5,4,-3,2,-3,-3,4,-3,-2,-1,5,-4,3,2,1]; 70
13_3682; [1,5,5,-4,3,-2,-1,5,-4,3,-2,-1,5,-4,3,2,1]; 89
13_3683; [1,-4,-3,2,5,4,-3,2,2,1,4,-5,-5,-5,-4,3,-2]; 87
13_3684; [1,-2,1,1,3,-2,1,4,3,-2,3,-4,-4,-3,-3,-2]; 81
13_3685; [1,2,2,2,2,2,2,-3,2,-1,2,3,3,2,1]; 77
13_3686; [1,2,3,3,3,4,4,3,-4,3,-2,-2,-1,2,3,3,2,1]; 91
13_3687; [1,2,3,3,3,4,4,4,-3,-2,-2,-1,2,4,3,3,2,1]; 79
13_3688; [1,-2,3,-2,1,-2,-2,-2,-2,-2,-2,3,-2]; 85
13_3689; [1,-3,4,-3,2,-1,-3,4,-3,-3,-3,-2,-2,1,-3,2]; 84
13_3690; [1,1,1,2,2,3,3,-4,3,-2,3,-2,1,-4,-3,-2]; 71
13_3691; [1,4,-5,-4,-4,-3,2,-1,3,3,3,4,5,5,4,3,3,2,1]; 75
13_3692; [1,2,3,4,4,-5,4,-3,4,-3,-2,-1,-5,-4,3,2,1]; 38
13_3693; [1,2,2,4,5,-3,4,4,-2,3,1,2,2,3,-4,-5,3,3,4,-3,-2]; 263
13_3694; [1,2,3,4,4,-5,4,-3,4,-5,4,-3,2,1,-4,-3,2,-3,-2]; 94
13_3695; [1,4,-3,2,2,2,-3,4,-3,2,-1,-3,2,1]; 42
13_3696; [1,-5,4,-3,-2,-2,-1,4,-5,4,-3,-2,-2,1,4,-3,2]; 104
13_3697; [1,3,-4,-3,2,-3,2,1,1,1,1,4,4,4,3,-2]; 63
13_3698; [1,2,2,5,4,4,4,-3,4,-3,-2,-1,5,-4,3,2,1]; 68
13_3699; [1,4,-3,2,5,4,4,-5,-5,4,-3,-3,2,-1,-3,2,1]; 99
13_3700; [1,4,-5,4,-3,-2,-2,4,-3,2,1,-5,4,-3,-2]; 67
13_3701; [1,4,4,4,-3,2,-3,4,-3,2,-1,-3,2,1]; 48
13_3702; [1,5,4,4,-5,-5,4,-3,2,-3,4,-3,2,-1,-3,2,1]; 94
13_3703; [1,3,3,3,3,3,-4,-3,2,-3,2,1,4,4,3,-2]; 106
13_3704; [1,2,2,2,5,4,-3,4,-3,-2,-1,3,5,-4,3,2,1]; 72
13_3705; [1,2,5,4,-3,4,-3,-2,-1,3,5,-4,3,2,2,2,1]; 74
13_3706; [1,2,5,6,3,-4,-5,3,-4,5,6,3,2,5,1,-4,-3,-2]; 77
13_3707; [1,-2,3,-2,-1,-4,3,-2,3,3,3,-4,3,2,2,1]; 123
13_3708; [1,2,-3,4,-3,-2,-1,-5,4,-3,4,-5,4,3,3,2,1]; 67
13_3709; [1,-4,5,-4,3,-2,-2,-4,3,-2,-1,-2,5,-4,3,2,1]; 87
13_3710; [1,-2,4,3,-2,1,1,1,-4,-4,3,-2,-4,-4,3,-2]; 105
13_3711; [1,5,-4,3,-4,5,-4,-3,2,-1,-3,-3,-2,-4,3,2,1]; 51
13_3712; [1,1,1,1,1,2,-3,2,-1,2,2,3,3,2,1]; 54
13_3713; [1,2,2,2,3,3,-4,3,-2,-1,3,4,4,3,2,1]; 40
13_3714; [1,3,3,2,4,4,4,-3,2,-1,4,4,4,3,2,1]; 51
13_3715; [1,2,3,3,-4,3,-2,-1,3,4,4,3,2,2,2,1]; 37
13_3716; [1,2,3,4,4,-5,4,-3,-2,-1,4,5,5,4,3,2,1]; 23
13_3717; [1,-4,-4,-3,-2,-2,-3,4,-3,2,1,1,1,1,-3,-2]; 76
13_3718; [1,2,-1,-4,-3,2,-5,-5,-4,-3,-3,-4,5,-4,3,2,1]; 85
13_3719; [1,1,1,1,-2,3,-2,1,-2,-2,3,-2,-2]; 53
13_3720; [1,2,-1,-3,-3,4,-3,-3,2,-3,4,-3,2,1]; 70
13_3721; [1,1,-2,3,-2,1,-2,1,1,-2,3,-2,-2]; 50
13_3722; [1,-2,1,-2,-2,3,-2,1,1,-2,-2,3,-2]; 52
13_3723; [1,1,-2,1,3,-2,1,1,1,-2,3,-2,-2]; 45
13_3724; [1,-3,-3,4,-3,2,-1,-3,2,4,-3,2,2,1]; 35
13_3725; [1,1,-2,1,3,-2,-2,1,1,3,-2,3,-2]; 50
13_3726; [1,-2,1,3,-2,3,-2,1,1,-2,3,-2,-2]; 49
13_3727; [1,3,-2,1,3,-2,1,1,3,3,-2,3,-2]; 50
13_3728; [1,1,1,-2,1,3,-2,1,1,1,-2,3,-2]; 45
13_3729; [1,-3,4,-3,2,-1,-3,2,4,-3,2,2,2,1]; 36
13_3730; [1,3,-2,1,3,-2,1,1,-2,3,-2,-2,-2]; 53
13_3731; [1,-3,-2,-2,-4,3,-2,-1,-4,3,-4,-4,3,3,2,1]; 67
13_3732; [1,2,2,-3,4,-3,2,-1,-3,2,4,-3,2,1]; 47
13_3733; [1,-2,1,1,3,3,-2,1,1,3,-2,3,-2]; 47
13_3734; [1,-2,1,3,3,-2,1,1,3,-2,3,-2,-2]; 49
13_3735; [1,1,3,-2,1,3,-2,1,1,1,3,3,-2]; 51
13_3736; [1,4,4,-3,2,2,4,-3,2,-1,4,-3,2,1]; 42
13_3737; [1,3,-2,1,-2,3,-2,1,1,-2,3,-2,-2]; 49
13_3738; [1,3,-2,1,3,-2,1,1,3,-2,3,-2,-2]; 50
13_3739; [1,3,-2,1,1,-2,3,-2,1,-2,3,-2,-2]; 53
13_3740; [1,1,1,3,-2,1,3,3,-2,3,3,-2,-2]; 57
13_3741; [1,4,4,-3,4,4,-3,-3,2,-1,4,-3,2,1]; 49
13_3742; [1,1,-2,1,1,3,-2,1,-2,-2,3,-2,-2]; 49
13_3743; [1,1,-2,1,1,1,3,-2,1,-2,3,-2,-2]; 45
13_3744; [1,-2,1,3,-2,1,1,-2,-2,3,-2,-2,-2]; 52
13_3745; [1,4,-3,2,2,-3,-3,4,-3,2,-1,-3,2,1]; 45
13_3746; [1,-3,-2,-4,3,-2,-1,-4,3,-4,-4,3,3,3,2,1]; 75
13_3747; [1,4,-5,4,-3,-2,-2,-1,4,-3,-2,-2,1,-5,4,-3,2]; 103
13_3748; [1,1,1,3,-2,1,3,-2,-2,3,-2,-2,-2]; 55
13_3749; [1,4,-3,-3,-3,4,-3,-3,2,-1,4,-3,2,1]; 47
13_3750; [1,-2,1,3,-2,1,1,1,3,-2,3,3,-2]; 51
13_3751; [1,-3,4,4,-3,2,-1,4,-3,2,4,-3,2,1]; 43
13_3752; [1,4,-3,2,4,-3,4,-3,2,-1,2,-3,2,1]; 46
13_3753; [1,1,3,-2,3,3,-2,1,-2,1,1,3,-2]; 49
13_3754; [1,1,3,-2,1,3,3,-2,1,1,1,3,-2]; 49
13_3755; [1,-2,1,3,-2,1,1,3,-2,3,3,-2,-2]; 51
13_3756; [1,4,4,-3,2,-1,4,-3,2,2,4,-3,2,1]; 47
13_3757; [1,1,3,-2,1,3,-2,1,3,-2,3,3,-2]; 51
13_3758; [1,4,-3,2,4,4,-3,2,-1,2,4,-3,2,1]; 46
13_3759; [1,5,-4,3,-2,-1,5,-4,-4,3,-2,-1,5,-4,3,2,1]; 91
13_3760; [1,1,1,3,2,2,4,-3,2,1,-4,-4,-3,-3,-3,-2]; 54
13_3761; [1,-5,-5,-4,-4,-4,-3,2,-1,4,3,3,5,-4,3,2,1]; 47
13_3762; [1,-4,3,2,2,-4,3,-4,-4,3,-4,3,2,1,-3,-2]; 58
13_3763; [1,1,3,-2,3,-2,1,-2,1,-2,3,-2,-2]; 49
13_3764; [1,1,3,3,-2,1,3,-2,1,-2,3,-2,-2]; 49
13_3765; [1,3,-2,3,-2,1,1,-2,1,-2,3,-2,-2]; 56
13_3766; [1,-2,1,3,-2,1,1,-2,1,-2,3,-2,-2]; 51
13_3767; [1,1,-2,1,3,3,3,-2,1,-2,3,-2,-2]; 51
13_3768; [1,4,-3,4,4,-3,-3,2,-1,-3,4,-3,2,1]; 46
13_3769; [1,-2,1,3,-2,1,-2,1,3,-2,3,3,-2]; 51
13_3770; [1,1,-2,1,3,-2,3,-2,1,-2,1,3,-2]; 49
13_3771; [1,3,-4,-3,2,2,-3,2,2,2,1,4,4,3,3,-2]; 63
13_3772; [1,-4,-4,3,-2,3,3,-4,3,-4,3,2,1,3,3,-2]; 85
13_3773; [1,-4,3,-2,3,-4,-4,3,-4,3,2,1,3,3,3,-2]; 93
13_3774; [1,3,-2,1,4,3,-2,1,1,-2,3,-4,-4,-3,-3,-2]; 93
13_3775; [1,4,-3,2,-3,4,-3,-3,2,-1,2,-3,2,1]; 48
13_3776; [1,1,1,-4,-4,3,-4,3,2,4,-3,2,1,-4,3,-2]; 69
13_3777; [1,5,-4,-3,2,-1,-3,-2,1,-2,1,1,-5,-5,-4,3,-2]; 93
13_3778; [1,2,-5,4,-3,2,-5,-4,3,-2,-1,-4,-3,2,-3,2,1]; 89
13_3779; [1,2,-4,-3,2,-3,-4,3,2,-1,2,2,-3,2,2,1]; 63
13_3780; [1,-2,5,-4,-3,2,-3,-4,5,-4,3,2,1,-4,-4,3,-2]; 128
13_3781; [1,1,-2,-2,1,3,-2,-2,1,1,-2,3,-2]; 54
13_3782; [1,2,3,-4,-3,-3,2,-1,-3,2,2,-4,-3,2,2,1]; 55
13_3783; [1,3,3,-4,-3,2,-3,2,1,1,1,4,4,4,3,-2]; 68
13_3784; [1,2,4,3,3,-5,4,-3,-2,-1,4,4,-5,4,3,2,1]; 37
13_3785; [1,1,-2,1,3,-2,-2,1,-2,1,3,-2,-2]; 52
13_3786; [1,1,-2,1,3,-2,1,-2,1,1,3,-2,-2]; 47
13_3787; [1,3,3,-4,-3,-3,2,-3,2,2,1,4,4,4,3,-2]; 78
13_3788; [1,3,3,-4,-3,2,-3,2,2,2,1,4,4,4,3,-2]; 72
13_3789; [1,-2,1,1,3,-2,-2,1,-2,-4,3,-2,-2,-4,-3,-2]; 98
13_3790; [1,-2,-2,-2,1,3,-2,1,1,-2,-2,3,-2]; 59
13_3791; [1,-3,-2,-2,-4,3,-2,-2,-1,3,3,-4,3,3,2,1]; 67
13_3792; [1,-4,3,2,2,-4,-4,3,-4,-4,3,-2,-1,3,2,1]; 63
13_3793; [1,1,-2,3,-2,1,3,-2,1,3,-2,-2,-2]; 53
13_3794; [1,2,-1,-3,-3,-3,-2,-4,3,-2,-4,3,-4,3,2,1]; 61
13_3795; [1,3,-4,3,-2,3,-4,-4,3,-4,3,2,1,3,3,-2]; 86
13_3796; [1,4,-3,-2,-2,1,-2,-2,-2,4,3,-2,-1,3,2,1]; 60
13_3797; [1,1,3,-2,1,3,3,-2,1,3,-2,-2,-2]; 52
13_3798; [1,-3,-2,-2,-2,-4,3,-2,-1,-4,-4,3,-4,3,2,1]; 67
13_3799; [1,2,3,-4,-3,-3,2,-3,2,-1,2,-4,-3,2,2,1]; 54
13_3800; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,1,1,-4,3,-2]; 65
13_3801; [1,-4,-3,2,-1,2,-5,-5,-4,-3,2,-3,5,-4,3,2,1]; 51
13_3802; [1,1,1,1,-2,1,3,-2,1,-2,3,-2,-2]; 47
13_3803; [1,-3,2,4,-3,2,-3,4,-3,-3,2,-1,2,1]; 47
13_3804; [1,1,3,-2,1,3,-2,1,1,-2,3,-2,-2]; 47
13_3805; [1,1,-2,-2,-2,1,3,-2,1,-2,3,-2,-2]; 55
13_3806; [1,-3,-2,-4,-4,3,3,-2,-1,3,-4,3,-4,3,2,1]; 63
13_3807; [1,4,-3,-2,1,-2,4,3,-2,-2,-1,3,3,2,2,1]; 61
13_3808; [1,-4,-4,-3,2,2,2,3,-4,3,2,2,1,-4,3,-2]; 49
13_3809; [1,2,5,-4,-3,-3,2,-3,5,4,-3,-2,-1,4,3,2,1]; 42
13_3810; [1,1,3,-2,-2,1,3,-2,-2,1,1,3,-2]; 56
13_3811; [1,3,-2,-2,1,3,-2,1,-2,1,3,-2,-2]; 57
13_3812; [1,2,-1,-1,-2,3,-2,-2,1,3,-2,-2,3,-2,1]; 67
13_3813; [1,3,2,-4,-4,-4,-3,2,-1,3,3,3,-4,3,2,1]; 63
13_3814; [1,-4,-5,-5,-4,-3,2,-1,-4,-3,-3,-3,5,-4,3,2,1]; 47
13_3815; [1,-4,-4,3,2,2,-4,-4,3,-4,3,-2,-1,3,2,1]; 65
13_3816; [1,3,-4,-3,2,-3,2,2,-3,2,2,1,4,4,3,-2]; 68
13_3817; [1,-4,-3,-3,2,-3,2,2,-3,2,2,1,4,4,3,-2]; 70
13_3818; [1,-4,-4,3,2,-4,-4,-4,-3,2,-1,3,-4,3,2,1]; 65
13_3819; [1,-5,4,-3,2,-5,-4,3,-2,-1,-4,-3,2,-3,2,2,1]; 47
13_3820; [1,-4,-4,-3,2,2,3,-4,3,2,2,2,1,-4,3,-2]; 49
13_3821; [1,-4,-4,3,-4,3,2,2,2,-3,-4,3,2,1,3,-2]; 66
13_3822; [1,2,5,4,4,-3,-3,4,-3,-3,-2,-1,5,-4,3,2,1]; 77
13_3823; [1,1,3,-2,1,3,-2,3,3,-2,1,1,-2]; 51
13_3824; [1,-2,1,3,-2,1,1,-2,3,3,-2,3,-2]; 51
13_3825; [1,5,5,4,-5,4,-3,4,-3,2,-1,4,-3,2,1]; 59
13_3826; [1,4,4,3,3,5,-4,-5,-5,-4,-4,-3,2,-1,-3,2,1]; 82
13_3827; [1,1,3,-2,1,3,3,3,-2,1,1,1,-2]; 54
13_3828; [1,1,1,3,-2,1,3,-2,3,3,3,-2,-2]; 58
13_3829; [1,4,4,-3,4,4,4,-3,2,-1,4,-3,2,1]; 51
13_3830; [1,4,-3,4,4,4,-3,-3,2,-1,4,-3,2,1]; 50
13_3831; [1,-3,2,2,4,4,4,-3,2,-1,4,-3,2,1]; 45
13_3832; [1,4,4,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 47
13_3833; [1,5,4,4,-5,-5,4,-3,2,-1,-3,2,2,4,-3,2,1]; 99
13_3834; [1,5,4,4,-5,-5,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 91
13_3835; [1,-2,1,-2,-4,3,-2,-1,-4,3,-2,-4,3,2,2,1]; 82
13_3836; [1,3,2,-1,-2,-2,-2,-2,3,-2,3,-2,1,-2,1]; 70
13_3837; [1,-3,-2,-4,3,-4,3,-2,3,-2,-1,-4,3,3,2,1]; 63
13_3838; [1,4,4,-3,4,-3,-3,-3,2,-1,4,-3,2,1]; 46
13_3839; [1,-2,-4,-4,3,-2,1,-2,1,-2,-3,4,3,-2,3,-2]; 93
13_3840; [1,1,-2,1,3,-2,1,3,-2,3,-2,-2,-2]; 53
13_3841; [1,-3,-2,-4,-4,3,-2,-4,3,-2,-1,-4,3,3,2,1]; 63
13_3842; [1,-3,-2,-2,1,-2,-4,3,-2,-1,-4,3,-4,3,2,1]; 57
13_3843; [1,-2,1,1,1,3,-2,1,-2,3,-2,3,-2]; 53
13_3844; [1,4,-3,2,-3,4,-3,4,-3,2,-1,-3,2,1]; 46
13_3845; [1,4,4,4,4,-3,4,-3,2,-1,4,-3,2,1]; 53
13_3846; [1,1,1,1,3,-2,1,3,-2,3,-2,1,-2]; 56
13_3847; [1,2,4,-3,2,4,-3,4,-3,2,-1,-3,2,1]; 51
13_3848; [1,4,-3,2,4,-3,-3,2,-1,2,4,-3,2,1]; 46
13_3849; [1,-2,1,1,3,-2,1,-2,3,-2,3,-2,-2]; 53
13_3850; [1,-2,3,-2,1,-2,1,-2,-2,-2,-2,3,-2]; 57
13_3851; [1,-3,-2,-2,-1,-3,4,-3,2,-3,4,-3,2,1,-3,2]; 69
13_3852; [1,1,1,1,1,4,4,3,-2,1,1,-4,3,-2]; 67
13_3853; [1,4,4,4,-3,4,-3,-3,2,-1,4,-3,2,1]; 50
13_3854; [1,4,-3,2,-1,4,-3,-3,-3,-3,4,-3,2,1]; 65
13_3855; [1,1,3,-2,1,3,-2,1,3,-2,-2,-2,-2]; 55
13_3856; [1,2,-1,-3,-2,-2,-4,-4,3,-2,-4,3,-4,3,2,1]; 60
13_3857; [1,1,1,1,-2,1,3,-2,1,3,-2,3,-2]; 51
13_3858; [1,-3,2,4,-3,2,4,-3,4,-3,2,-1,2,1]; 44
13_3859; [1,3,-4,-3,2,-3,2,-3,2,2,1,4,4,3,3,-2]; 75
13_3860; [1,1,-2,-2,1,3,-2,1,3,-2,3,-2,-2]; 53
13_3861; [1,-2,1,-2,3,-2,-1,-4,3,-2,3,-4,3,2,2,1]; 85
13_3862; [1,4,-3,-2,-5,-5,-4,-4,3,-2,1,-4,5,4,4,-3,-2]; 131
13_3863; [1,-2,1,1,-2,3,-2,1,3,-2,3,-2,-2]; 55
13_3864; [1,3,-4,-3,2,-3,4,-3,2,1,4,4,3,3,3,-2]; 78
13_3865; [1,2,4,3,-2,-1,5,-4,-3,2,5,4,-3,2,-3,2,1]; 66
13_3866; [1,-2,3,-2,3,-2,-1,-4,3,-2,3,3,-4,3,2,1]; 72
13_3867; [1,-4,-3,2,-3,2,-3,2,2,2,2,1,4,4,3,-2]; 79
13_3868; [1,2,5,4,-3,2,-3,4,-3,-2,-1,3,5,-4,3,2,1]; 70
13_3869; [1,3,2,-1,-2,-2,-2,-2,-2,3,-2,-2,1,-2,1]; 83
13_3870; [1,-3,-3,4,-3,2,-1,4,-3,4,-3,-2,-2,1,-3,2]; 78
13_3871; [1,3,-2,-4,-4,3,-2,-2,1,-2,-2,-3,4,3,3,-2]; 129
13_3872; [1,3,-4,-3,-3,2,-3,2,1,4,4,3,3,3,3,-2]; 98
13_3873; [1,2,-4,-4,-3,2,5,-4,-3,2,-1,5,4,3,3,2,1]; 75
13_3874; [1,3,3,-4,-3,2,-3,4,-3,2,1,4,4,3,3,-2]; 77
13_3875; [1,5,-4,5,-4,3,-2,-1,-4,3,-2,-1,5,-4,3,2,1]; 85
13_3876; [1,3,3,-4,-4,-3,-3,-2,1,3,-2,1,-2,4,3,-2]; 87
13_3877; [1,-2,1,1,-2,1,1,3,-2,3,3,3,-2]; 56
13_3878; [1,1,1,3,3,3,-2,1,-2,3,-2,-2,-2]; 53
13_3879; [1,4,-3,2,4,4,4,-3,-2,-2,1,1,1,-2]; 53
13_3880; [1,4,4,4,-3,-3,-3,2,-1,-3,4,-3,2,1]; 53
13_3881; [1,5,5,5,-4,5,-4,-4,-3,2,-1,4,-3,2,1]; 59
13_3882; [1,1,1,1,3,-2,3,-2,1,3,-2,3,-2]; 51
13_3883; [1,4,-3,4,-3,2,4,-3,4,-3,2,-1,2,1]; 43
13_3884; [1,1,3,-2,1,-2,3,-2,1,3,-2,-2,-2]; 51
13_3885; [1,1,1,3,-2,1,-2,3,-2,-2,3,-2,-2]; 51
13_3886; [1,3,3,3,2,-4,-4,-3,-2,1,-2,1,-2,4,3,-2]; 64
13_3887; [1,-3,4,-3,2,4,-3,2,-1,2,4,-3,2,1]; 42
13_3888; [1,1,1,3,-2,1,1,3,3,3,-2,1,-2]; 55
13_3889; [1,-4,-3,-3,-3,2,-3,2,1,4,4,3,3,3,3,-2]; 88
13_3890; [1,5,5,4,-3,2,-5,-4,-4,3,-4,-4,3,2,-1,2,1]; 59
13_3891; [1,4,-3,2,2,4,4,4,-3,2,-1,-3,2,1]; 46
13_3892; [1,1,1,1,3,-2,1,3,3,-2,3,3,-2]; 58
13_3893; [1,4,-3,2,4,4,-3,4,4,-3,2,-1,2,1]; 52
13_3894; [1,1,1,3,2,2,4,-3,2,1,-3,-4,-4,-3,-3,-2]; 53
13_3895; [1,1,1,1,3,-2,1,3,3,3,-2,-2,-2]; 59
13_3896; [1,4,4,4,4,-3,4,-3,-2,1,1,1,3,-2]; 60
13_3897; [1,4,-3,2,4,4,4,-3,-3,-3,2,-1,2,1]; 60
13_3898; [1,4,-3,2,5,5,5,-4,5,-4,-3,2,-1,2,1]; 42
13_3899; [1,1,1,1,3,-2,1,1,1,3,3,3,-2]; 60
13_3900; [1,4,-3,2,2,2,4,4,4,-3,2,-1,2,1]; 48
13_3901; [1,4,4,4,-3,2,-1,4,-3,2,2,2,2,1]; 48
13_3902; [1,2,2,5,5,5,-4,3,-2,-1,5,-4,3,2,1]; 50
13_3903; [1,-2,1,3,-2,1,1,1,3,3,3,-2,-2]; 55
13_3904; [1,3,2,-1,-1,-1,-1,-1,-2,-2,3,-2,1,-2,1]; 63
13_3905; [1,2,2,3,3,-4,3,-2,3,-2,-2,-1,-4,-3,2,1]; 84
13_3906; [1,1,-4,-3,-2,1,-2,-5,-5,-4,-3,-3,5,-4,3,2,1]; 74
13_3907; [1,1,-3,4,-3,-2,1,-2,-3,-3,4,-3,2,1]; 61
13_3908; [1,3,-2,-2,-4,-4,-3,2,1,-3,-3,4,3,-2,3,-2]; 118
13_3909; [1,-2,3,-2,-2,1,-2,1,-2,3,-2,3,-2]; 51
13_3910; [1,1,-2,1,3,-2,3,-2,1,-2,3,-2,-2]; 49
13_3911; [1,1,1,1,3,-2,1,3,-2,-2,3,-2,-2]; 52
13_3912; [1,4,-3,2,4,-3,-3,4,-3,-3,2,-1,2,1]; 54
13_3913; [1,1,1,3,-2,1,3,-2,3,-2,3,-2,-2]; 51
13_3914; [1,4,4,4,4,-3,-3,-3,2,-1,4,-3,2,1]; 56
13_3915; [1,5,5,5,5,-4,5,-4,-3,2,-1,4,-3,2,1]; 63
13_3916; [1,5,5,4,-5,4,-3,-3,-3,2,-1,4,-3,2,1]; 64
13_3917; [1,6,6,5,-6,5,-4,5,-4,-3,2,-1,4,-3,2,1]; 74
13_3918; [1,-3,-3,2,-1,4,-3,2,4,4,4,-3,2,1]; 44
13_3919; [1,1,1,1,-2,3,-2,1,-2,3,-2,3,-2]; 49
13_3920; [1,-3,4,-3,2,-3,4,-3,4,-3,2,-1,2,1]; 44
13_3921; [1,1,-2,1,-2,3,-2,1,-2,3,-2,3,-2]; 48
13_3922; [1,-2,3,-2,1,-2,1,-2,-2,3,-2,-2,-2]; 55
13_3923; [1,1,1,2,2,3,-4,3,-2,3,-2,1,-4,-3,-3,-2]; 105
13_3924; [1,3,3,-4,-3,2,-3,2,-3,2,2,1,4,4,3,-2]; 75
13_3925; [1,-2,-4,-4,3,-2,1,-2,-2,-3,4,3,3,-2,3,-2]; 117
13_3926; [1,-3,-2,-2,4,3,-2,3,-2,1,-2,3,-2,-4,-3,2]; 94
13_3927; [1,-5,-4,-4,-3,2,-1,3,3,4,-5,4,-3,4,-3,2,1]; 77
13_3928; [1,-2,3,-2,3,-2,-1,-4,3,-2,3,-4,3,3,2,1]; 63
13_3929; [1,3,3,3,2,-4,-4,-3,-2,-2,1,-2,1,4,3,-2]; 70
13_3930; [1,-3,-4,3,2,-3,2,3,3,-4,5,-4,3,2,1,-2,3,-4,5]; 100
13_3931; [1,-2,-3,-3,-3,-3,2,-4,3,2,1,-4,3,-2,3,-2]; 74
13_3932; [1,-2,-2,-4,-4,-3,2,1,4,3,-2,3,-2,3,-2,-2]; 103
13_3933; [1,-3,-4,5,-4,3,-2,3,-2,3,4,-5,-5,1,-2,3,-4,3,-2]; 265
13_3934; [1,-2,3,-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,-2]; 96
13_3935; [1,5,5,5,-4,-3,-3,2,-3,2,1,5,-4,3,-2]; 68
13_3936; [1,6,5,-4,5,-4,-4,-3,2,-1,6,-5,4,-3,2,1]; 75
13_3937; [1,2,4,-3,2,-1,-3,2,4,-3,2,-3,2,1]; 53
13_3938; [1,3,3,-4,-3,-3,2,-3,2,2,1,4,4,3,3,-2]; 93
13_3939; [1,1,1,3,3,-2,1,-2,3,-2,3,-2,-2]; 51
13_3940; [1,-2,1,1,1,3,-2,1,-4,3,-2,-2,-2,-4,-3,-2]; 83
13_3941; [1,3,-4,-3,-3,2,-3,2,2,2,1,4,4,3,3,-2]; 84
13_3942; [1,-3,4,-3,4,-3,-3,2,-1,4,4,-3,2,1]; 43
13_3943; [1,3,-4,-3,-3,2,2,2,-3,2,1,4,4,3,3,-2]; 76
13_3944; [1,-2,1,1,-2,-1,-4,-3,2,1,-3,-2,-2,-4,3,-2]; 74
13_3945; [1,-2,1,1,3,-2,1,-4,-4,-3,-2,4,-3,-3,-3,-2]; 81
13_3946; [1,2,4,-3,-3,2,-1,-3,4,-3,2,-3,2,1]; 56
13_3947; [1,-5,-4,3,-4,5,-4,3,2,-1,5,5,4,4,-3,2,1]; 105
13_3948; [1,-3,-2,-5,-4,3,2,-4,-3,-3,2,-1,-5,4,-3,2,1]; 110
13_3949; [1,1,1,1,-2,3,-2,-2,1,-2,3,-2,-2]; 57
13_3950; [1,2,-1,-3,-3,4,-3,2,-3,-3,4,-3,2,1]; 69
13_3951; [1,1,-2,1,3,-2,1,1,3,3,3,-2,-2]; 54
13_3952; [1,-2,1,3,-2,-2,1,1,1,1,-2,3,-2]; 50
13_3953; [1,-3,4,-3,2,-3,2,4,-3,-3,2,-1,2,1]; 41
13_3954; [1,1,1,1,3,3,-2,1,3,-2,3,-2,-2]; 51
13_3955; [1,4,4,-3,2,4,-3,4,-3,-3,2,-1,2,1]; 53
13_3956; [1,-4,-3,2,5,4,-3,2,2,2,1,4,-5,-5,-4,3,-2]; 84
13_3957; [1,-2,1,3,-2,3,3,-2,1,1,-2,3,-2]; 49
13_3958; [1,1,4,3,3,-2,1,-2,3,-2,-1,4,-3,2,2,1]; 75
13_3959; [1,4,-3,4,4,-3,-3,2,-1,4,4,-3,2,1]; 49
13_3960; [1,3,-4,-3,2,-3,2,1,1,1,4,4,4,3,3,-2]; 61
13_3961; [1,1,1,4,3,3,-2,3,-2,-1,2,4,-3,2,2,1]; 83
13_3962; [1,4,3,3,2,-4,-3,2,-1,2,2,3,-4,3,3,2,2,1]; 120
13_3963; [1,2,2,3,3,4,-5,-2,-3,4,2,2,1,-2,-3,4,-5,4,3]; 195
13_3964; [1,3,3,-4,-3,2,-3,2,2,2,1,4,4,3,3,-2]; 80
13_3965; [1,3,3,3,-4,-3,2,-3,2,2,1,4,4,3,3,-2]; 100
13_3966; [1,-5,-4,3,3,2,2,4,4,-3,2,1,5,5,4,-3,-2]; 93
13_3967; [1,2,-5,4,3,3,3,-5,4,-3,-2,-1,4,4,3,2,1]; 36
13_3968; [1,2,5,4,4,-3,4,-3,-2,-1,3,5,-4,3,3,2,1]; 70
13_3969; [1,-4,-4,-3,2,-1,-5,-5,-4,-3,2,-3,5,-4,3,2,1]; 44
13_3970; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,1,-4,3,-2,-2]; 63
13_3971; [1,2,2,-4,-3,2,-1,2,-4,3,3,2,4,3,3,2,2,1]; 92
13_3972; [1,-3,-2,-4,-4,3,3,-2,-1,-4,3,-4,3,3,2,1]; 64
13_3973; [1,-4,-4,-3,-2,-5,4,3,3,-2,-1,3,-5,-4,3,2,1]; 85
13_3974; [1,3,-4,-3,2,-3,2,2,2,2,1,4,4,3,3,-2]; 80
13_3975; [1,-2,3,-5,4,3,1,-2,-3,4,5,1,1,-2,3,3,4,-3,4]; 188
13_3976; [1,2,5,4,-3,4,-3,-2,-1,3,3,5,-4,3,3,2,1]; 81
13_3977; [1,2,-3,-2,-2,-3,1,-4,-2,3,-4,5,-3,-4,-3,2,-3,4,5]; 129
13_3978; [1,-4,-4,3,-2,5,-4,3,-2,-1,-2,-4,5,-4,3,2,1]; 94
13_3979; [1,-4,3,2,2,2,-4,-3,2,2,-1,2,3,3,2,1]; 80
13_3980; [1,-5,4,-3,-2,-2,-5,-4,-4,-4,3,-2,-1,-4,3,2,1]; 78
13_3981; [1,2,3,3,4,-5,4,3,2,2,2,3,1,4,-2,-3,-5,-4,-3]; 68
13_3982; [1,-2,1,1,1,3,-2,1,3,3,-2,3,-2]; 52
13_3983; [1,4,-3,2,4,4,-3,4,-3,2,-1,-3,2,1]; 45
13_3984; [1,-4,-3,-3,-3,-3,2,-3,2,1,4,4,3,3,3,-2]; 90
13_3985; [1,1,1,2,4,3,2,2,5,-4,3,-2,1,-5,-5,-4,-4,-3,-2]; 129
13_3986; [1,-2,3,-2,1,-2,1,1,1,3,-2,-2,-2]; 49
13_3987; [1,-3,-2,-2,-2,-2,-4,3,-2,-1,3,-4,3,3,2,1]; 78
13_3988; [1,-3,-3,-3,2,-1,4,-3,2,-3,4,-3,2,1]; 41
13_3989; [1,4,3,-5,-5,-4,-3,2,-1,-3,2,-3,5,4,-3,2,1]; 60
13_3990; [1,5,5,4,-3,-2,-2,-5,4,3,-2,-2,-2,-1,3,2,1]; 98
13_3991; [1,2,-3,4,5,-6,-4,2,3,4,4,-3,5,-3,-4,5,-6,-5,1,-2]; 207
13_3992; [1,2,-1,-1,-1,-1,-2,3,-2,-2,1,-2,3,-2,1]; 66
13_3993; [1,2,3,-4,3,3,-2,3,-4,3,-2,-2,-1,-3,2,1]; 67
13_3994; [1,1,-2,1,-2,3,-2,1,-2,1,3,-2,-2]; 49
13_3995; [1,-4,-3,-3,2,-3,-3,2,2,-3,2,1,4,4,3,-2]; 74
13_3996; [1,2,-3,-4,5,4,-6,-3,2,-3,-4,5,-6,1,-2,3,4,5]; 121
13_3997; [1,-2,1,1,3,-2,1,3,-2,3,-2,-2,-2]; 56
13_3998; [1,3,2,-4,-4,-3,-2,-2,1,4,3,-2,1,1,3,-2]; 63
13_3999; [1,3,-2,-4,-4,3,-2,1,-2,-3,-3,4,3,3,-2,-2]; 127
13_4000; [1,-5,4,-3,-2,1,-2,-5,-4,-4,3,-2,-1,-4,3,2,1]; 71
13_4001; [1,3,3,-4,-3,-3,2,-3,2,1,4,4,3,3,3,-2]; 99
13_4002; [1,1,3,-2,-2,1,4,3,-2,1,3,-4,-4,-3,-3,-2]; 91
13_4003; [-1,-1,2,-3,2,1,4,-3,-3,2,-3,4,-3,-3,-2,-2]; 111
13_4004; [1,-2,-2,-4,-4,-3,2,1,-3,-3,4,3,3,-2,3,-2]; 116
13_4005; [1,2,5,-4,3,-2,-1,5,4,-3,4,-3,2,2,-3,2,1]; 39
13_4006; [1,1,1,1,3,-2,1,3,-2,1,3,-2,-2]; 53
13_4007; [1,4,-3,2,4,-3,2,4,-3,-3,2,-1,2,1]; 45
13_4008; [1,1,1,1,3,-2,3,-2,1,-2,3,-2,-2]; 51
13_4009; [1,4,-3,4,-3,2,-3,4,-3,-3,2,-1,2,1]; 45
13_4010; [1,1,1,3,-2,-4,3,-2,-2,-1,2,3,-4,3,-2,1]; 107
13_4011; [1,3,2,-1,-1,-1,-2,-2,-2,-2,3,-2,1,-2,1]; 66
13_4012; [1,4,3,3,-2,3,-2,1,-2,-2,-2,-2,-4,-4,-3,2]; 127
13_4013; [1,3,3,-4,-3,-3,2,-3,2,1,4,4,4,4,3,-2]; 86
13_4014; [1,2,5,4,-3,4,-3,-3,-2,-1,3,3,5,-4,3,2,1]; 86
13_4015; [1,2,4,-3,-5,4,-3,-3,-2,-1,3,4,-5,4,-3,2,1]; 95
13_4016; [1,-2,1,1,1,3,-2,1,-2,1,1,3,-2]; 53
13_4017; [1,4,-3,2,-3,2,2,4,-3,2,-1,-3,2,1]; 45
13_4018; [1,-2,1,1,3,-2,1,-2,-2,1,3,-2,-2]; 59
13_4019; [1,-2,1,3,-2,1,-2,1,1,3,-2,-2,-2]; 47
13_4020; [1,-3,-2,-2,-2,-4,3,-2,3,-2,-1,-4,3,3,2,1]; 72
13_4021; [1,3,-4,-4,-3,2,-3,-2,-2,1,4,3,-2,3,-2,-2]; 90
13_4022; [1,-2,1,1,3,-2,-2,1,3,-2,3,-2,-2]; 57
13_4023; [-1,-1,2,-3,2,4,-3,2,-3,2,1,2,4,-3,-2,-2]; 105
13_4024; [1,-2,1,1,1,3,-2,-2,1,-2,3,-2,-2]; 53
13_4025; [1,3,2,-1,-1,-2,-2,3,-2,-2,-2,-2,1,-2,1]; 71
13_4026; [1,-3,4,-3,-3,2,-1,4,-3,4,-3,-2,-2,1,-3,2]; 76
13_4027; [1,1,-2,-2,-1,-1,-3,2,-1,2,2,2,-3,2,1]; 75
13_4028; [1,-2,1,3,-2,-2,1,-2,1,1,1,3,-2]; 54
13_4029; [1,1,1,3,-2,1,-2,3,-2,1,3,-2,-2]; 53
13_4030; [1,-2,1,-2,-3,-3,2,1,3,3,-2,3,-2,-2,-2]; 62
13_4031; [1,-2,1,1,3,-2,1,-2,1,1,3,-2,-2]; 51
13_4032; [1,-2,1,3,-2,-2,1,1,1,-2,3,-2,-2]; 50
13_4033; [1,4,-3,-3,2,-1,-3,4,-3,-3,2,-3,2,1]; 45
13_4034; [1,-2,-2,-4,-4,-3,2,1,-3,4,3,3,-2,-2,3,-2]; 113
13_4035; [1,-3,-2,-2,-4,3,3,-2,3,-2,-1,-4,3,3,2,1]; 68
13_4036; [1,-3,-3,2,4,-3,2,-1,-3,2,4,-3,2,1]; 42
13_4037; [1,4,-3,-3,2,-1,4,-3,2,-3,4,-3,2,1]; 44
13_4038; [1,3,3,-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,-2]; 99
13_4039; [1,-2,3,-2,1,-2,1,1,3,-2,-2,-2,-2]; 53
13_4040; [1,2,-1,-3,-3,-2,-4,3,-2,3,-2,-4,3,2,2,1]; 72
13_4041; [1,3,-2,1,3,3,-2,1,1,1,1,3,-2]; 54
13_4042; [1,4,-3,2,4,-3,2,4,4,-3,2,-1,2,1]; 44
13_4043; [1,-3,2,4,-3,-3,2,-1,2,-3,4,-3,2,1]; 48
13_4044; [1,1,-2,1,-2,1,3,-2,1,-2,3,-2,-2]; 44
13_4045; [1,-4,-3,2,-1,-3,-2,1,-2,1,-2,1,1,-4,3,-2]; 63
13_4046; [1,3,-2,-2,-4,-4,3,-2,1,-2,-2,-3,4,3,3,-2]; 139
13_4047; [1,-3,-3,2,-1,4,-3,2,-3,-3,4,-3,2,1]; 47
13_4048; [1,4,-3,2,-3,2,4,-3,-3,2,-1,-3,2,1]; 44
13_4049; [1,-3,-2,-4,3,-2,-4,3,3,-2,-1,-4,3,3,2,1]; 64
13_4050; [1,-2,-2,3,-2,1,-2,3,-2,-1,-1,-1,2,2,1]; 79
13_4051; [1,1,1,-2,1,1,3,-2,1,-2,3,-2,-2]; 45
13_4052; [1,-4,-3,-3,2,2,-3,2,-3,2,2,1,4,4,3,-2]; 69
13_4053; [1,-4,-3,2,-1,-3,-2,1,1,-2,1,1,1,-4,3,-2]; 63
13_4054; [1,2,4,3,3,2,-4,-3,2,-1,2,2,3,-4,3,3,2,1]; 82
13_4055; [1,-2,3,-2,1,-2,-2,1,1,-2,-2,3,-2]; 51
13_4056; [1,-4,3,3,-4,-4,3,-2,3,-4,3,2,1,3,3,-2]; 97
13_4057; [1,2,3,5,-4,-3,2,-1,2,5,4,-3,2,4,-3,2,1]; 87
13_4058; [1,-3,-2,-5,-5,-4,-4,3,-2,1,-4,5,4,-3,4,-3,-2]; 126
13_4059; [1,-2,1,1,3,-2,1,3,3,-2,3,-2,-2]; 55
13_4060; [1,-2,4,3,-2,-1,-5,4,3,2,2,-5,4,-3,2,2,1]; 115
13_4061; [1,2,2,4,-3,2,-1,-3,4,-3,2,-3,2,1]; 52
13_4062; [1,3,-2,-2,-3,4,4,3,-4,5,-4,2,1,-2,-3,-4,5,-3,-2]; 81
13_4063; [1,-2,1,1,3,-2,1,-4,3,-2,-2,-2,-2,-4,-3,-2]; 96
13_4064; [-1,-1,2,-3,4,-3,2,-3,2,2,1,2,4,-3,-2,-2]; 102
13_4065; [1,-3,4,-3,-3,2,-1,-3,2,2,4,-3,2,1]; 38
13_4066; [1,-3,2,5,-4,3,-2,-1,5,4,-3,4,-3,2,-3,2,1]; 40
13_4067; [1,4,-3,2,-1,-5,4,-3,-3,-5,-4,-3,2,-3,2,2,1]; 101
13_4068; [1,1,1,2,-3,2,-1,2,2,2,2,3,3,2,1]; 57
13_4069; [1,2,3,4,4,3,-4,3,-2,-2,-1,2,3,3,2,2,2,1]; 72
13_4070; [1,-2,3,-2,1,1,1,-2,-2,-2,-2,3,-2]; 55
13_4071; [1,-3,-2,-2,-1,-3,4,-3,2,1,-3,4,-3,2,1,1]; 71
13_4072; [1,3,2,-4,-4,-4,-3,2,-1,3,3,-4,3,3,2,1]; 58
13_4073; [1,2,-3,5,4,-3,-2,4,3,-2,-2,-1,5,-4,3,2,1]; 70
13_4074; [1,-3,4,-3,2,-1,-3,2,2,2,4,-3,2,1]; 39
13_4075; [1,2,3,3,-4,5,4,-2,-2,1,-2,-3,-2,-3,-4,3,5,-4,-3]; 145
13_4076; [1,2,3,4,-5,4,-6,-3,2,-3,-4,-5,-1,2,-3,4,5,-6,1,-5]; 55
13_4077; [1,-3,2,2,2,3,-4,3,3,-2,3,-2,1,-4,-3,-2]; 71
13_4078; [1,4,-3,2,-1,-3,4,-3,-3,-3,2,-3,2,1]; 46
13_4079; [1,-4,-3,-5,-5,-4,-3,2,-3,2,-1,-3,5,-4,3,2,1]; 46
13_4080; [1,2,2,3,4,-3,4,3,-5,-2,3,-4,3,2,1,-2,3,4,-5]; 104
13_4081; [1,4,-3,2,4,4,-3,-3,2,-1,4,-3,2,1]; 49
13_4082; [1,5,4,-3,2,4,-5,-5,-4,-4,-3,2,-1,4,-3,2,1]; 69
13_4083; [1,1,1,2,2,-3,2,-1,2,2,3,3,2,2,1]; 53
13_4084; [1,2,3,3,-4,3,-2,-1,3,3,4,4,3,3,2,1]; 43
13_4085; [1,2,2,2,2,-3,2,-1,2,3,3,2,2,2,1]; 83
13_4086; [1,-3,2,2,1,3,3,4,4,3,2,2,2,2,1,-4,-3,-2]; 83
13_4087; [1,2,4,3,3,-2,4,-3,-2,-1,4,3,3,3,3,3,2,1]; 72
13_4088; [1,2,4,4,3,3,5,5,4,-5,4,-3,-2,-1,3,-4,3,2,1]; 106
13_4089; [1,-3,-2,-2,-4,3,-2,3,-2,-1,-4,3,3,3,2,1]; 73
13_4090; [1,3,3,3,-4,-3,2,-3,2,1,4,4,3,3,3,-2]; 100
13_4091; [1,2,5,4,-3,4,-3,-2,-1,3,5,-4,3,3,3,2,1]; 86
13_4092; [1,-3,4,-3,2,4,-3,-3,2,-1,4,-3,2,1]; 41
13_4093; [1,2,2,3,5,-4,-3,2,-1,5,4,-3,2,4,-3,2,1]; 82
13_4094; [1,-3,-3,4,-3,2,-1,-3,2,2,4,-3,2,1]; 38
13_4095; [1,2,-4,-3,2,-1,2,-4,3,3,2,2,4,3,3,2,2,1]; 123
13_4096; [1,-2,-2,-4,-4,-3,2,1,-3,-3,-3,4,3,-2,3,-2]; 128
13_4097; [1,2,4,-5,4,-3,4,-5,4,-3,-2,-1,3,-4,3,2,1]; 83
13_4098; [1,-4,3,-2,-4,5,-4,3,-2,-1,-2,-4,5,-4,3,2,1]; 92
13_4099; [1,2,3,3,-4,3,-2,3,-2,-1,2,4,4,3,3,3,2,1]; 70
13_4100; [1,-3,-2,-5,-4,3,2,-1,-4,-3,2,-5,4,-3,2,2,1]; 113
13_4101; [1,2,4,3,-2,-1,5,-4,-3,2,2,2,5,4,-3,2,1]; 72
13_4102; [1,2,3,4,-5,6,-2,-4,3,5,-4,3,2,1,-2,-3,5,2,-4,6]; 66
13_4103; [1,2,-3,4,5,-6,2,-3,4,1,-2,-3,2,4,5,-4,5,-6]; 125
13_4104; [1,-2,4,3,-2,-1,-5,4,3,2,2,2,-5,4,-3,2,1]; 131
13_4105; [1,2,3,3,3,3,-4,3,-2,-1,3,4,4,3,2,1]; 43
13_4106; [1,2,5,2,3,-4,5,4,4,3,3,-2,1,2,2,-3,-4,-2,3]; 207
13_4107; [1,-3,4,3,-2,3,-2,1,-2,-2,-2,-2,-4,-4,-3,2]; 133
13_4108; [1,-3,4,-3,2,-1,-3,-3,-3,-3,4,-3,2,1]; 55
13_4109; [1,4,-3,4,-3,2,-1,-3,-3,-5,-5,-4,5,-4,3,2,1]; 63
13_4110; [1,-2,-3,-3,4,-5,-4,-4,3,2,1,3,4,-2,-5,-3,4,-3,-2]; 155
13_4111; [1,-3,-3,4,-3,2,-1,-3,-3,-2,-2,1,-3,4,-3,2]; 78
13_4112; [1,-3,2,4,5,-6,-3,4,2,5,1,2,-3,-4,5,-6,-2,4]; 120
13_4113; [1,2,2,2,4,3,-2,-1,5,-4,-3,2,5,4,-3,2,1]; 86
13_4114; [1,-4,-5,-5,-4,-4,-3,2,-1,-4,-3,-3,5,-4,3,2,1]; 49
13_4115; [1,2,-4,-5,-3,2,-3,4,6,1,-2,-3,4,-5,6,5,5,2,-4,3]; 187
13_4116; [1,2,-5,4,-3,4,-5,4,3,-2,-1,-3,2,4,-3,2,1]; 87
13_4117; [1,-2,1,1,1,3,-2,1,1,1,-2,3,-2]; 47
13_4118; [1,-2,1,1,3,-2,-2,1,-2,1,-2,3,-2]; 47
13_4119; [1,-2,3,-2,1,-2,-2,-4,-4,-3,2,-3,4,3,3,-2]; 116
13_4120; [1,4,4,3,2,-4,-3,-3,-3,2,1,-3,-3,-3,-3,-2]; 67
13_4121; [1,-4,-3,-3,-3,2,2,-3,2,-3,2,1,4,4,3,-2]; 67
13_4122; [1,-3,2,4,3,5,-4,3,-2,-1,-3,2,5,4,-3,2,1]; 63
13_4123; [1,2,-1,-1,-2,3,-2,-2,1,-2,-2,-2,3,-2,1]; 77
13_4124; [1,-2,1,1,-2,1,3,-2,-2,1,-2,3,-2]; 54
13_4125; [1,-2,1,3,-2,1,-2,3,-2,1,1,-2,-2]; 47
13_4126; [1,1,1,-2,1,-2,3,-2,1,-2,3,-2,-2]; 47
13_4127; [1,-3,2,-1,-3,-3,4,-3,2,-3,4,-3,2,1]; 48
13_4128; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,1,-2,-4,3,-2]; 68
13_4129; [1,-4,-5,-5,-4,-3,2,-1,-4,-3,2,-3,5,-4,3,2,1]; 43
13_4130; [1,-2,-2,-1,-1,2,2,-3,2,-1,2,2,-3,2,1]; 92
13_4131; [1,-2,1,1,3,-2,1,-2,1,1,-2,3,-2]; 46
13_4132; [1,-3,4,-3,2,-3,4,-3,2,-1,2,-3,2,1]; 43
13_4133; [1,-2,3,-2,1,1,-2,1,1,-2,3,-2,-2]; 51
13_4134; [1,-2,-2,1,-2,3,-2,1,-2,-2,3,-2,-2]; 60
13_4135; [1,4,4,3,2,-4,-3,-3,2,-3,2,1,-3,-3,-3,-2]; 64
13_4136; [1,-4,-3,2,-5,-5,-4,-3,2,-1,2,-3,5,-4,3,2,1]; 48
13_4137; [1,-2,3,-2,1,-2,3,-2,1,1,-2,-2,-2]; 51
13_4138; [1,2,-1,-3,-3,-3,-2,-4,3,-2,3,-4,3,3,2,1]; 61
13_4139; [1,-4,3,3,3,-2,-4,-4,3,-4,3,2,1,3,3,-2]; 101
13_4140; [1,3,-5,-4,-3,-3,-3,2,-3,2,1,4,5,5,4,3,-2]; 87
13_4141; [1,2,3,-4,5,-4,3,2,-1,2,-3,2,3,-4,-3,5,-4,1,3]; 118
13_4142; [1,3,-2,-4,-4,3,-2,1,-2,-2,-3,-3,4,3,3,-2]; 127
13_4143; [1,1,1,-2,1,3,-2,1,-2,3,-2,-2,-2]; 46
13_4144; [1,-2,3,-2,-2,1,-2,1,-2,-2,-2,3,-2]; 55
13_4145; [1,-3,-2,-4,-4,-4,3,-2,-1,-4,3,-4,3,3,2,1]; 65
13_4146; [1,-2,-2,-2,-3,-3,2,-4,3,2,1,-4,3,-2,3,-2]; 82
13_4147; [1,4,4,3,2,2,2,-4,-3,2,-3,2,2,1,-3,-2]; 70
13_4148; [1,1,3,-2,1,4,3,-2,1,3,3,-4,-4,-3,-3,-2]; 89
13_4149; [1,1,3,-2,-2,1,3,-2,1,3,-2,-2,-2]; 55
13_4150; [1,1,3,-2,1,3,-2,1,3,3,-2,-2,-2]; 54
13_4151; [1,3,-4,-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,1]; 88
13_4152; [1,1,-2,1,3,-2,1,3,-2,-2,3,-2,-2]; 52
13_4153; [1,1,1,-2,1,3,-2,1,3,-2,3,3,-2]; 54
13_4154; [1,4,-3,4,4,-3,2,-1,-3,2,4,-3,2,1]; 43
13_4155; [1,3,3,3,2,-4,-4,-3,-2,1,1,-2,1,4,3,-2]; 70
13_4156; [1,-3,4,2,2,-3,4,3,-5,3,4,-2,3,2,1,-2,3,4,-5]; 111
13_4157; [1,-2,3,-2,1,-2,1,1,-2,-2,-2,3,-2]; 51
13_4158; [1,-3,-2,-4,-4,3,-4,3,-2,-1,3,-4,3,3,2,1]; 63
13_4159; [1,-2,3,-2,1,-2,1,1,-2,-4,3,-2,-2,-4,-3,-2]; 97
13_4160; [1,-2,1,1,1,3,-2,1,-4,-4,-3,-2,4,-3,-3,-2]; 81
13_4161; [1,-3,-2,-5,-4,3,2,-4,-4,-3,2,-1,-5,4,-3,2,1]; 100
13_4162; [1,-2,-2,-2,-4,-4,-3,2,1,-3,4,3,3,-2,3,-2]; 121
13_4163; [1,4,-3,2,-1,-3,-3,-3,4,-3,2,-3,2,1]; 53
13_4164; [1,3,3,3,-4,-3,-3,2,-3,2,2,1,4,4,3,-2]; 94
13_4165; [1,4,3,-5,-5,-4,-3,-3,2,-3,2,-1,5,4,-3,2,1]; 81
13_4166; [1,-5,-4,3,2,2,4,-3,4,-3,2,1,5,5,4,-3,-2]; 94
13_4167; [1,-3,-2,-2,-4,-4,3,3,-2,-1,-4,3,-4,3,2,1]; 63
13_4168; [1,-4,-3,-2,1,-2,-5,4,3,-2,-1,3,-5,-4,3,2,1]; 64
13_4169; [1,-2,1,1,-2,-1,-4,-3,2,1,-3,-3,-2,-4,3,-2]; 78
13_4170; [1,2,4,-3,2,-1,-3,4,-3,-3,2,-3,2,1]; 54
13_4171; [1,3,3,3,3,-4,-3,2,-3,2,2,1,4,4,3,-2]; 103
13_4172; [1,3,2,2,4,4,-3,2,1,5,5,4,-3,-5,-4,3,-2]; 92
13_4173; [1,-4,3,2,-4,-4,-3,2,-1,2,3,-4,-4,3,2,1]; 67
13_4174; [1,3,2,-1,-1,-2,-2,-2,-2,3,-2,-2,1,-2,1]; 73
13_4175; [1,-2,1,3,-2,1,1,-2,3,-2,3,-2,-2]; 50
13_4176; [1,1,1,-2,1,3,-2,-2,1,-2,1,3,-2]; 53
13_4177; [1,-3,2,4,-3,2,-3,-3,2,-1,4,-3,2,1]; 41
13_4178; [1,3,-2,-2,1,3,-2,1,1,1,-2,3,-2]; 53
13_4179; [1,-3,2,2,2,3,-4,3,-2,3,3,-2,1,-4,-3,-2]; 67
13_4180; [1,1,-2,1,1,3,-2,1,-2,3,-2,3,-2]; 47
13_4181; [1,3,-4,-3,-3,2,-3,2,-3,2,2,1,4,4,3,-2]; 73
13_4182; [1,-2,-2,-1,-1,2,2,-3,2,2,-1,2,-3,2,1]; 90
13_4183; [1,-2,1,-2,-2,-2,-3,-3,2,1,3,3,-2,3,-2]; 60
13_4184; [1,3,2,-4,-4,-3,2,-1,2,3,-4,3,-4,3,2,1]; 63
13_4185; [1,2,2,3,3,4,-5,-2,-3,4,1,-2,-3,4,3,-5,3,4,3]; 229
13_4186; [1,-2,-2,3,-2,1,-2,1,1,3,-2,-2,-2]; 56
13_4187; [1,-3,-2,-2,-2,-4,3,-2,-1,3,-4,3,3,3,2,1]; 81
13_4188; [1,-2,3,-2,-1,-4,3,-2,3,-4,3,3,2,2,2,1]; 99
13_4189; [1,-2,3,-2,-2,1,-2,1,1,-2,-2,3,-2]; 53
13_4190; [1,2,-4,-3,2,-1,2,-4,3,3,2,2,2,4,3,3,2,1]; 105
13_4191; [1,3,2,-3,4,2,4,3,-1,2,2,3,-4,5,4,4,3,-2,3,-4,-5]; 329
13_4192; [1,1,3,3,3,-4,3,-2,3,-2,-1,2,-4,-3,2,1]; 117
13_4193; [1,-2,-3,-3,-3,2,4,-3,2,1,-2,-3,4,-3,-3,-2]; 115
13_4194; [1,-2,-2,-2,-4,-4,-3,2,1,-3,-3,4,3,-2,3,-2]; 130
13_4195; [1,2,3,-4,3,-2,3,-2,-1,2,4,4,3,3,3,3,2,1]; 87
13_4196; [1,2,4,5,5,4,3,-2,3,-5,-4,-3,2,-1,2,3,3,2,1]; 90
13_4197; [1,-3,-2,-2,-4,3,-2,-2,-1,3,-4,3,-4,3,2,1]; 64
13_4198; [1,2,4,3,5,-4,3,-2,-1,-3,2,2,5,4,-3,2,1]; 71
13_4199; [1,3,-4,-4,-4,-3,-3,-2,1,3,-2,1,1,4,3,-2]; 82
13_4200; [1,2,-3,-4,-4,-5,-3,-2,-4,-2,1,-2,3,-4,5,-3,4,-2,-3]; 159
13_4201; [1,-2,3,-2,1,-2,-2,-2,-2,3,-2,-2,-2]; 79
13_4202; [1,-3,4,-3,2,-1,-3,-3,-3,4,-3,-2,-2,1,-3,2]; 88
13_4203; [1,4,3,-2,3,-2,1,-2,-2,-2,-2,-2,-4,-4,-3,2]; 141
13_4204; [1,2,2,-3,-4,5,3,-4,3,-2,-3,-4,5,4,2,1,4,-2,-3]; 161
13_4205; [1,2,-3,2,-5,4,-3,4,-5,6,-4,-5,1,-2,3,4,-5,6]; 138
13_4206; [1,3,3,3,-4,-3,2,-3,2,1,4,4,4,4,3,-2]; 93
13_4207; [1,2,5,4,-3,4,-3,-2,-1,3,3,3,5,-4,3,2,1]; 96
13_4208; [1,2,5,3,-4,6,3,4,-5,6,-4,-2,3,2,1,2,5,-4,-3,-2]; 118
13_4209; [1,-5,-5,-4,-3,2,4,3,-5,-4,3,2,1,-4,5,4,4,3,-2]; 63
13_4210; [1,2,-3,2,4,5,-4,5,-6,1,2,-3,4,5,-6,-2,-3,4]; 98
13_4211; [1,3,-4,-4,-3,-3,-2,1,3,-2,1,1,-2,4,3,-2]; 83
13_4212; [1,1,1,2,2,-3,2,-1,2,3,3,3,3,2,1]; 48
13_4213; [1,2,3,3,-4,3,-2,-1,3,4,4,4,4,3,2,1]; 38
13_4214; [1,2,3,3,-5,-4,3,-2,-1,3,4,5,5,4,3,2,1]; 29
13_4215; [1,2,3,3,4,4,4,-3,-2,-1,4,-3,2,4,3,3,2,1]; 65
13_4216; [1,2,3,4,-5,4,-3,4,-3,-2,-1,3,5,5,4,4,3,2,1]; 53
13_4217; [1,2,-4,-3,2,-1,2,2,3,-4,3,3,2,4,3,3,2,1]; 87
13_4218; [1,1,1,3,-2,1,3,-2,3,3,-2,1,-2]; 55
13_4219; [1,-2,3,-2,-1,-4,3,-2,3,3,-4,3,3,2,2,1]; 117
13_4220; [1,1,-2,1,3,-2,1,4,3,-2,3,-4,-4,-3,-3,-2]; 87
13_4221; [1,1,-2,1,3,-2,1,3,3,-2,3,-2,-2]; 52
13_4222; [1,-3,-2,-2,1,-2,-4,3,-2,-1,3,-4,3,3,2,1]; 58
13_4223; [1,-2,3,-2,1,-2,1,1,1,1,-2,3,-2]; 53
13_4224; [1,-3,2,-3,4,-3,2,-3,4,-3,2,-1,2,1]; 45
13_4225; [1,2,-4,-4,3,-4,3,-5,3,4,2,1,2,-3,4,5,-2,-3,5]; 85
13_4226; [1,4,-3,2,4,-3,4,4,-3,2,-1,-3,2,1]; 45
13_4227; [1,2,-3,-3,2,-1,-3,-2,-4,3,-2,3,-4,3,2,1]; 55
13_4228; [1,-2,1,3,-2,1,1,-2,-2,-2,-2,3,-2]; 54
13_4229; [1,-3,-3,2,-1,-3,-2,-4,3,-2,3,-4,3,2,2,1]; 76
13_4230; [1,2,4,3,-2,-1,5,-4,-3,2,2,5,4,-3,2,2,1]; 64
13_4231; [1,-2,-2,-4,-4,-4,-3,2,1,-3,-3,4,3,-2,3,-2]; 113
13_4232; [1,2,4,3,5,-4,3,-2,-1,-3,2,5,4,-3,2,2,1]; 66
13_4233; [-1,2,-3,4,-3,-2,-2,1,2,-3,-4,-4,-5,-4,-4,-3,-2,-2,-3,4,5]; 373
13_4234; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,-4,3,-2,-2,-2]; 73
13_4235; [1,2,5,-4,3,-2,-1,5,4,-3,4,-3,2,-3,-3,2,1]; 41
13_4236; [1,-4,-3,2,-1,-3,-2,1,-2,1,1,-2,-2,-4,3,-2]; 75
13_4237; [1,2,5,4,-3,-3,2,-3,4,-3,-2,-1,5,-4,3,2,1]; 74
13_4238; [1,-5,-5,-4,-4,3,2,2,-4,5,4,-3,2,1,4,-3,-2]; 85
13_4239; [1,3,2,4,4,5,5,4,-3,2,1,4,-3,-5,-4,3,-2]; 95
13_4240; [1,-3,2,-1,4,-3,-3,4,-3,-3,4,-3,2,1]; 59
13_4241; [1,-2,1,1,1,3,-2,1,1,-4,3,-2,-2,-4,-3,-2]; 80
13_4242; [1,-5,-5,-4,-3,2,-1,-3,5,-4,3,2,-4,-3,2,2,1]; 70
13_4243; [1,4,4,-3,4,4,-3,4,-3,2,-1,-3,2,1]; 44
13_4244; [1,-4,3,2,2,-4,-4,-3,2,-1,2,3,-4,3,2,1]; 53
13_4245; [1,2,-3,4,5,-6,2,1,3,-2,3,-4,-3,4,5,-4,5,-6]; 114
13_4246; [1,-4,-4,3,2,-4,-4,-3,2,-1,2,3,-4,3,2,1]; 66
13_4247; [1,3,-2,-2,1,1,3,-2,1,-2,3,-2,-2]; 55
13_4248; [1,-4,3,2,-4,-4,-3,2,-1,2,3,3,-4,3,2,1]; 62
13_4249; [1,-2,-2,1,-2,-3,-3,2,1,3,3,-2,3,-2,-2]; 65
13_4250; [1,1,1,3,-2,1,3,-2,-2,1,3,-2,-2]; 57
13_4251; [1,4,-3,-3,2,4,-3,-3,2,-1,4,-3,2,1]; 47
13_4252; [1,1,3,-2,1,3,3,3,-2,1,3,-2,-2]; 57
13_4253; [1,3,3,-2,1,3,-2,-2,1,1,-2,3,-2]; 53
13_4254; [1,-2,1,3,-2,-2,1,1,-2,-2,-2,3,-2]; 53
13_4255; [1,2,4,-3,4,-5,4,2,3,4,-5,6,-4,-5,6,1,-2,-3]; 109
13_4256; [1,-2,3,-2,1,-2,1,1,-4,3,-2,-2,-2,-4,-3,-2]; 89
13_4257; [1,-2,1,1,1,3,-2,1,-2,-2,3,-2,-2]; 53
13_4258; [1,-3,2,-1,4,-3,2,-3,-3,4,-3,-3,2,1]; 54
13_4259; [1,3,3,3,-4,-3,2,-3,2,1,4,4,4,3,3,-2]; 89
13_4260; [1,1,3,-2,1,3,-2,3,-2,1,-2,1,-2]; 49
13_4261; [1,-3,4,-3,-3,-3,2,-1,4,4,4,-3,2,1]; 46
13_4262; [1,5,-4,3,5,5,5,-4,-3,-3,2,-1,-3,2,1]; 68
13_4263; [1,5,4,4,-5,-5,4,-3,-3,-3,2,-1,-3,4,-3,2,1]; 104
13_4264; [1,2,5,-3,-4,3,-4,5,6,-4,-5,-4,5,2,1,6,-3,-2]; 63
13_4265; [1,3,2,-1,-2,-2,3,-2,-2,-2,3,-2,1,-2,1]; 63
13_4266; [1,2,-1,-3,-3,-2,-4,3,-2,-4,3,-4,3,3,2,1]; 54
13_4267; [1,1,-2,1,1,1,3,-2,1,3,-2,3,-2]; 49
13_4268; [1,-2,1,3,-2,1,3,-2,3,-2,1,-2,-2]; 51
13_4269; [1,4,-3,2,2,-3,4,-3,2,-1,4,-3,2,1]; 41
13_4270; [1,4,4,4,-3,4,-3,2,-1,4,4,-3,2,1]; 53
13_4271; [1,5,4,4,-5,-5,4,-3,2,-3,2,2,-1,4,-3,2,1]; 100
13_4272; [1,-4,-5,-5,-4,-4,-3,2,-1,4,3,3,5,-4,3,2,1]; 46
13_4273; [1,1,1,1,4,4,3,-2,1,1,1,-4,3,-2]; 65
13_4274; [1,5,5,4,-3,2,2,2,-5,4,-3,2,-1,2,1]; 61
13_4275; [1,1,1,1,2,5,5,4,-3,2,1,-5,4,-3,-2]; 52
13_4276; [1,2,2,-6,5,-4,3,-2,-1,6,6,5,-4,3,2,1]; 56
13_4277; [1,4,-3,4,-3,-3,2,-1,4,4,4,-3,2,1]; 50
13_4278; [1,2,3,3,4,-5,-6,2,2,-3,4,5,1,-2,-3,2,-6,-5]; 89
13_4279; [1,-4,5,-4,-3,2,-1,-3,-4,-4,5,-4,3,2,1]; 44
13_4280; [1,-2,-2,1,3,-2,1,3,-2,1,3,-2,-2]; 55
13_4281; [1,1,3,-2,1,3,-2,1,3,-2,1,1,-2]; 47
13_4282; [1,4,-3,4,-3,4,-3,-3,2,-1,4,-3,2,1]; 43
13_4283; [1,5,4,4,-5,-5,4,-3,-3,2,-3,2,-1,4,-3,2,1]; 92
13_4284; [1,-2,1,3,-2,1,3,-2,1,3,-2,1,-2]; 50
13_4285; [1,-2,-2,1,1,3,-2,1,3,-2,3,-2,-2]; 55
13_4286; [1,-2,1,3,3,3,-2,1,-2,-2,3,-2,-2]; 54
13_4287; [1,-3,4,-3,2,-1,4,-3,4,-3,2,-3,2,1]; 39
13_4288; [1,-3,4,-3,2,-1,4,-3,2,4,-3,2,2,1]; 38
13_4289; [1,-2,-3,-3,-2,4,3,-2,1,3,-2,3,-2,-4,3,-2]; 117
13_4290; [1,4,-3,4,-3,-3,2,-1,-3,-3,4,-3,2,1]; 46
13_4291; [1,-2,1,1,1,1,3,-2,3,3,3,-2,-2]; 59
13_4292; [1,1,1,1,-2,1,3,3,3,3,-2,3,-2]; 62
13_4293; [1,-2,1,1,1,1,3,-2,4,4,3,-4,3,-2]; 63
13_4294; [1,-3,2,4,4,4,-3,4,-3,-3,2,-1,2,1]; 65
13_4295; [1,4,-3,5,5,4,-5,4,-3,2,-3,2,-1,2,1]; 53
13_4296; [1,-2,1,1,1,3,-2,3,3,3,-2,-2,-2]; 61
13_4297; [1,-2,1,1,1,1,1,3,-2,3,3,3,-2]; 60
13_4298; [1,2,-3,2,4,4,4,-3,4,-3,2,-1,2,1]; 55
13_4299; [1,4,4,4,-3,4,-3,-3,-3,2,-1,-3,2,1]; 46
13_4300; [1,4,4,4,4,-3,4,-3,-3,2,-1,-3,2,1]; 50
13_4301; [1,5,5,4,-5,4,-3,4,-3,-3,2,-1,-3,2,1]; 57
13_4302; [1,1,1,1,2,2,3,3,2,2,2,2,1,-3,-2]; 45
13_4303; [1,1,1,1,2,2,3,3,4,4,3,2,1,-4,-3,-2]; 37
13_4304; [1,2,2,3,3,5,5,4,-5,4,-3,-2,-1,4,3,2,1]; 53
13_4305; [1,4,4,4,-3,4,-3,2,-1,-3,2,2,2,1]; 39
13_4306; [1,1,1,-2,1,1,1,3,3,3,-2,3,-2]; 49
13_4307; [1,2,5,5,5,-4,5,-4,3,-2,-1,-4,3,2,1]; 29
13_4308; [1,1,3,3,3,-2,1,-2,1,1,-2,3,-2]; 51
13_4309; [1,-2,-2,-1,-1,-3,2,2,2,-1,2,2,-3,2,1]; 85
13_4310; [1,1,1,3,2,4,-3,2,2,2,1,-4,-4,-3,-3,-2]; 61
13_4311; [1,-5,-5,-4,-4,-3,2,-1,4,3,5,-4,3,3,3,2,1]; 53
13_4312; [1,1,1,1,1,3,-2,1,3,3,3,3,-2]; 72
13_4313; [1,2,4,-3,2,4,4,4,4,-3,2,-1,2,1]; 62
13_4314; [1,4,-3,2,4,4,4,4,4,-3,2,-1,2,1]; 63
13_4315; [1,4,-3,2,4,5,5,4,-5,4,-3,2,-1,2,1]; 69
13_4316; [1,1,1,1,1,1,3,-2,1,3,3,3,-2]; 71
13_4317; [1,2,2,4,-3,2,4,4,4,-3,2,-1,2,1]; 60
13_4318; [1,4,-3,2,4,4,4,-3,2,-1,2,2,2,1]; 50
13_4319; [1,-4,-3,2,2,2,5,4,-3,2,1,4,-5,-5,-4,3,-2]; 69
13_4320; [1,2,5,-4,3,5,5,5,-4,3,-2,-1,3,2,1]; 35
13_4321; [1,3,-4,-3,2,-3,2,1,1,1,1,4,4,3,3,-2]; 62
13_4322; [1,2,2,-5,4,3,3,3,-5,4,-3,-2,-1,4,3,2,1]; 45
13_4323; [1,1,1,1,3,3,-2,1,3,3,-2,3,-2]; 54
13_4324; [1,4,4,-3,2,4,4,-3,4,-3,2,-1,2,1]; 53
13_4325; [1,-5,4,-3,-2,-2,-5,-5,-5,4,-3,2,1,-3,-2]; 77
13_4326; [1,3,2,5,-4,3,5,5,5,-4,3,-2,-2,-1,3,2,1]; 71
13_4327; [1,1,1,3,-2,1,1,1,3,3,3,3,-2]; 62
13_4328; [1,4,4,4,4,-3,2,-1,4,-3,2,2,2,1]; 51
13_4329; [1,4,4,4,-3,2,4,4,4,-3,2,-1,2,1]; 55
13_4330; [1,1,1,2,4,-3,2,1,5,5,4,-5,4,-3,-2]; 58
13_4331; [1,1,1,1,2,2,-3,2,-1,2,3,3,2,2,1]; 54
13_4332; [1,2,2,3,3,-4,3,-2,-1,3,4,4,3,3,2,1]; 45
13_4333; [1,2,5,5,5,5,-4,3,-2,-1,5,-4,3,2,1]; 39
13_4334; [1,2,6,6,5,-6,5,-4,3,-2,-1,5,-4,3,2,1]; 44
13_4335; [1,1,3,-2,1,3,-2,1,1,3,3,-2,-2]; 51
13_4336; [1,-4,-3,-3,2,-3,2,1,1,1,1,1,4,4,3,-2]; 70
13_4337; [1,2,5,5,4,-3,2,-5,-4,-4,3,-4,3,2,-1,2,1]; 108
13_4338; [1,1,1,2,5,5,4,-3,2,1,-5,-4,-4,3,-4,3,-2]; 110
13_4339; [1,3,-2,1,1,3,-2,1,-2,3,-2,-2,-2]; 53
13_4340; [1,3,3,2,-4,-4,-3,-2,-2,1,-2,1,1,4,3,-2]; 63
13_4341; [1,1,1,-4,-3,-3,2,-3,2,1,1,1,4,4,3,-2]; 76
13_4342; [1,-6,5,4,-6,-5,4,-3,2,-1,5,5,4,-3,2,1]; 80
13_4343; [1,2,-5,6,3,-4,-5,3,4,-5,6,3,2,-5,1,4,-3,-2]; 71
13_4344; [1,-2,1,1,3,-2,1,-2,1,3,-2,-2,-2]; 52
13_4345; [1,-3,-2,-2,-4,3,-2,3,-2,-2,-1,-4,3,3,2,1]; 69
13_4346; [1,1,1,1,3,-2,1,-2,1,3,-2,1,-2]; 55
13_4347; [1,2,4,-3,2,-3,2,4,-3,2,-1,-3,2,1]; 57
13_4348; [1,-4,3,2,2,-4,-3,2,2,-1,2,3,-4,3,2,1]; 61
13_4349; [1,-2,-2,-1,-1,-3,2,2,2,2,-1,2,-3,2,1]; 84
13_4350; [1,2,-1,-3,-3,-2,-2,-4,3,-2,3,-4,3,2,2,1]; 72
13_4351; [1,-2,1,1,1,1,3,-2,-2,1,-2,3,-2]; 54
13_4352; [1,4,-3,2,-3,4,-3,2,-3,-3,2,-1,2,1]; 46
13_4353; [1,-2,1,3,3,-2,-2,1,1,3,-2,3,-2]; 51
13_4354; [1,1,1,-2,3,-2,1,-2,1,1,3,-2,-2]; 49
13_4355; [1,-3,2,4,-3,2,-1,-3,2,2,4,-3,2,1]; 44
13_4356; [-1,-1,2,-3,2,2,4,-3,2,1,-3,2,4,-3,-2,-2]; 93
13_4357; [1,4,-3,-3,2,-1,-3,4,-3,2,-3,2,2,1]; 41
13_4358; [1,1,3,-2,1,3,3,-2,1,3,-2,1,-2]; 49
13_4359; [1,-2,1,3,-2,1,3,3,-2,1,3,-2,-2]; 51
13_4360; [1,1,1,1,1,-2,3,-2,1,-2,3,-2,-2]; 51
13_4361; [1,2,-3,4,-3,2,-3,4,-3,-3,2,-1,2,1]; 57
13_4362; [1,-4,3,2,-4,-4,-4,-4,-4,-3,2,-1,3,3,2,1]; 81
13_4363; [1,-4,3,2,5,-4,-5,-5,-4,-4,-3,2,-1,3,3,2,1]; 93
13_4364; [1,3,3,-2,1,1,3,-2,1,-2,3,-2,-2]; 54
13_4365; [1,-4,3,2,2,-4,-3,2,2,-1,2,2,3,3,2,1]; 75
13_4366; [1,4,3,3,2,2,-4,-3,2,-1,2,2,3,-4,3,3,2,1]; 99
13_4367; [1,1,1,-2,3,-2,1,3,3,-2,3,-2,-2]; 55
13_4368; [1,1,1,2,-3,2,-1,2,2,2,3,3,2,2,1]; 61
13_4369; [1,-3,2,2,1,3,4,4,3,2,2,2,1,1,1,-4,-3,-2]; 55
13_4370; [1,-4,3,2,2,2,-4,-4,-4,-3,2,-1,3,3,2,1]; 72
13_4371; [1,-2,-3,-3,2,4,-3,2,1,1,1,-2,-3,4,-3,-2]; 103
13_4372; [1,-3,4,-3,-3,2,-1,-3,4,-3,2,2,2,1]; 37
13_4373; [1,2,4,3,-2,-1,5,-4,-3,2,5,4,-3,-3,-3,2,1]; 83
13_4374; [1,1,1,-4,-3,2,-1,-5,-5,-4,-3,-3,5,-4,3,2,1]; 56
13_4375; [1,-3,4,-3,2,-1,4,4,-3,2,4,-3,2,1]; 39
13_4376; [1,4,3,3,3,2,5,-4,-3,2,1,4,3,-5,-5,-4,-4,-3,-2]; 148
13_4377; [1,2,-3,-4,-5,4,2,3,-5,6,4,4,-3,5,-3,-4,5,-6,1,-2]; 211
13_4378; [1,4,-3,2,-1,-3,2,2,4,-3,2,-3,2,1]; 43
13_4379; [1,2,2,-3,2,-1,2,2,2,2,3,3,2,2,1]; 76
13_4380; [1,2,2,4,4,4,3,3,4,4,-3,-2,-1,3,-4,3,2,1]; 89
13_4381; [1,2,2,2,2,2,-3,2,-1,2,3,3,2,2,1]; 88
13_4382; [1,2,2,2,4,3,3,-2,4,-3,-2,-1,4,3,3,3,2,1]; 67
13_4383; [1,2,4,3,3,-2,4,-3,-2,-1,4,3,3,3,2,2,2,1]; 55
13_4384; [1,3,-4,-3,2,-3,2,1,4,4,3,3,3,3,3,-2]; 100
13_4385; [1,2,2,3,5,-4,-3,2,5,4,-3,2,-1,4,-3,2,1]; 95
13_4386; [1,2,2,-3,2,2,-1,2,2,2,3,3,2,2,1]; 77
13_4387; [1,2,4,4,4,3,3,4,4,-3,-2,-1,3,3,-4,3,2,1]; 95
13_4388; [1,2,2,-4,-3,2,-1,2,-4,3,3,2,2,4,3,3,2,1]; 77
13_4389; [1,-3,2,2,4,-3,-3,2,-1,-3,4,-3,2,1]; 42
13_4390; [1,2,3,5,4,4,-3,5,-4,-3,-2,-1,5,4,4,4,3,2,1]; 35
13_4391; [1,-2,-2,-4,-4,-3,-3,-3,2,1,-3,4,3,-2,3,-2]; 113
13_4392; [1,1,1,2,4,3,-2,-1,5,-4,-3,2,5,4,-3,2,1]; 69
13_4393; [1,3,-2,1,1,4,3,-2,1,-2,3,-4,-4,-3,-3,-2]; 89
13_4394; [1,4,4,-3,4,-3,-3,2,-1,-3,4,-3,2,1]; 45
13_4395; [1,2,3,-4,3,-2,-1,3,3,3,4,4,3,3,2,1]; 53
13_4396; [1,2,2,3,4,4,5,-4,5,3,2,2,2,1,-2,-3,-4,-2,3]; 127
13_4397; [1,-4,-4,-4,-3,2,-1,-5,-5,-4,-3,-3,5,-4,3,2,1]; 57
13_4398; [1,2,4,-5,4,-3,4,-3,-2,-1,3,4,-5,4,-3,2,1]; 95
13_4399; [1,-3,-4,5,-4,-3,2,-1,-3,-4,-4,3,5,-4,3,2,1]; 72
13_4400; [1,2,-4,5,-4,-4,3,-2,-1,-4,5,-4,3,2,1]; 26
13_4401; [1,2,-5,6,3,-4,5,3,-4,5,6,3,2,5,1,-4,-3,-2]; 53
13_4402; [1,-4,2,-3,5,2,1,-4,-5,-2,-5,-6,-2,3,-4,5,-6,-3,2,-3]; 253
13_4403; [1,-4,2,3,-2,3,-4,-5,4,-5,-6,5,-6,2,2,1,3,-2]; 100
13_4404; [1,-4,-3,2,-3,4,4,-3,2,2,1,4,4,3,3,-2]; 76
13_4405; [1,1,-2,1,3,-2,1,-2,3,-2,-2,3,-2]; 49
13_4406; [1,1,-2,1,1,3,3,-2,1,3,-2,3,-2]; 48
13_4407; [1,1,-2,1,3,-2,1,1,-2,3,-2,3,-2]; 46
13_4408; [1,1,-2,1,3,-2,1,3,-2,3,-2,3,-2]; 49
13_4409; [1,1,1,-2,3,-2,1,-2,1,3,-2,-2,-2]; 48
13_4410; [1,-3,-2,-4,-4,-4,3,-2,-1,3,-4,3,-4,3,2,1]; 64
13_4411; [1,-2,3,-2,1,-2,-4,-4,-3,2,-3,-3,4,3,3,-2]; 122
13_4412; [1,-2,3,-2,1,-2,1,-2,1,1,-2,3,-2]; 47
13_4413; [1,-2,3,-2,1,-2,1,3,-2,1,1,-2,-2]; 48
13_4414; [1,-2,-2,3,-2,1,-2,3,-2,1,-2,-2,-2]; 59
13_4415; [1,-2,3,-2,1,-2,-2,-2,-4,-4,-3,2,4,3,3,-2]; 120
13_4416; [1,-2,3,-2,1,1,1,-2,1,1,-2,3,-2]; 48
13_4417; [1,-2,1,-2,-2,1,-2,3,-2,1,-2,3,-2]; 49
13_4418; [1,-2,1,1,3,-2,1,-2,3,3,-2,3,-2]; 53
13_4419; [-1,-1,2,2,2,-3,4,-3,2,1,-3,2,4,-3,-2,-2]; 103
13_4420; [1,-3,2,2,-3,4,-3,2,-1,-3,4,-3,2,1]; 41
13_4421; [1,3,-4,-3,-3,2,-3,2,2,1,4,4,3,3,3,-2]; 94
13_4422; [1,-3,2,4,4,3,-2,-1,5,-4,-3,2,5,4,-3,2,1]; 63
13_4423; [1,4,-3,-3,-3,2,-1,-3,4,-3,2,-3,2,1]; 39
13_4424; [1,4,3,-5,-5,-4,-3,2,-3,2,-1,-3,5,4,-3,2,1]; 69
13_4425; [1,3,2,2,-4,-3,2,-3,2,2,1,-3,4,4,3,-2]; 74
13_4426; [1,-4,3,2,-4,-3,2,2,2,1,4,3,-4,-4,3,-2]; 76
13_4427; [1,-4,3,-2,3,3,-4,-4,3,-4,3,2,1,3,3,-2]; 81
13_4428; [1,4,-3,-2,-2,-5,4,-3,2,1,4,-5,4,-3,-2]; 69
13_4429; [1,-4,-4,-3,-2,1,-2,-3,4,-3,2,1,1,1,-3,-2]; 67
13_4430; [1,-4,-3,2,-1,-5,-5,-4,-3,2,-3,-4,5,-4,3,2,1]; 51
13_4431; [1,5,5,4,-3,-2,-5,4,3,-2,3,-2,-2,-1,3,2,1]; 99
13_4432; [1,3,3,-4,-3,2,-3,2,2,1,4,4,4,4,3,-2]; 87
13_4433; [1,-4,3,2,2,3,-4,-4,3,-4,3,-2,-1,3,2,1]; 67
13_4434; [1,3,3,-4,-3,2,-3,2,2,1,4,4,3,3,3,-2]; 101
13_4435; [1,2,4,4,3,-2,-1,5,-4,-3,2,2,5,4,-3,2,1]; 67
13_4436; [1,2,5,4,4,-3,4,-3,-2,-1,3,3,5,-4,3,2,1]; 83
13_4437; [1,-2,1,-2,1,3,-2,1,-2,1,3,-2,-2]; 51
13_4438; [1,1,1,-2,1,3,-2,1,-2,1,1,3,-2]; 49
13_4439; [1,-2,1,-2,1,1,3,-2,1,-2,3,-2,-2]; 47
13_4440; [1,-2,1,-2,3,-2,1,1,-2,3,-2,3,-2]; 48
13_4441; [1,3,2,-1,-1,-2,-2,-2,1,-2,3,-2,1,-2,1]; 55
13_4442; [1,-2,1,1,-2,1,1,3,-2,1,-2,3,-2]; 48
13_4443; [1,-2,1,3,-2,1,1,-2,1,1,-2,3,-2]; 45
13_4444; [1,1,-2,1,3,-2,1,-2,1,3,-2,1,-2]; 49
13_4445; [1,1,-2,-2,-1,-1,-3,2,-1,2,-3,2,2,2,1]; 74
13_4446; [1,-2,1,-2,1,-2,1,3,-2,1,-2,3,-2]; 47
13_4447; [1,-2,1,1,3,-2,-2,1,-2,-2,-2,3,-2]; 53
13_4448; [1,-3,-2,-4,3,-2,3,-2,-2,-1,-4,3,3,3,2,1]; 70
13_4449; [1,-2,3,-2,1,1,-2,-2,1,-2,-2,3,-2]; 55
13_4450; [1,-2,-2,3,-2,1,1,1,-2,3,-2,-2,-2]; 59
13_4451; [1,-2,-4,-3,4,-3,2,1,1,1,3,-2,-4,3,-2,-2]; 87
13_4452; [1,-3,-3,4,-3,2,-1,-3,4,-3,2,-3,2,1]; 36
13_4453; [1,2,3,-4,3,3,3,-2,3,-2,-1,2,4,4,3,3,2,1]; 86
13_4454; [1,2,-5,-4,-3,2,-1,3,3,2,4,5,5,4,3,-2,3,2,1]; 64
13_4455; [1,-3,4,-3,2,-1,-3,4,-3,2,2,-3,2,1]; 39
13_4456; [1,-2,1,1,3,-2,1,-2,-2,-2,3,-2,-2]; 55
13_4457; [1,3,2,-4,-4,-3,-2,-2,-2,1,-2,1,1,4,3,-2]; 71
13_4458; [1,2,5,4,4,-3,4,-3,-3,-2,-1,3,5,-4,3,2,1]; 77
13_4459; [1,2,4,4,3,-4,3,-2,-1,-3,2,4,4,3,3,2,2,1]; 78
13_4460; [1,1,1,3,3,-4,3,-2,3,-2,-1,2,-4,-3,2,1]; 101
13_4461; [1,3,-5,-4,-3,2,-3,2,2,2,1,4,5,5,4,3,-2]; 71
13_4462; [1,2,4,4,-5,4,-3,4,-3,-2,-1,3,-5,-4,3,2,1]; 88
13_4463; [1,-4,3,-2,5,-4,3,-2,-1,-2,-4,-4,5,-4,3,2,1]; 95
13_4464; [1,2,3,3,3,-4,3,-2,3,-2,-1,2,4,4,3,3,2,1]; 81
13_4465; [1,2,4,4,3,5,-4,3,-2,-1,-3,2,5,4,-3,2,1]; 69
13_4466; [1,-4,3,-2,-2,5,-4,3,-2,-1,-2,-4,5,-4,3,2,1]; 96
13_4467; [1,-2,-3,-3,2,4,-3,2,1,-2,-3,4,-3,-3,-3,-2]; 115
13_4468; [1,-3,4,-3,-3,2,-1,-3,-3,-3,4,-3,2,1]; 48
13_4469; [1,4,-3,-5,4,-3,-3,2,-1,-3,-5,-4,5,-4,3,2,1]; 63
13_4470; [1,-2,3,-2,1,-2,1,-2,3,-2,-2,3,-2]; 51
13_4471; [1,-2,1,1,-2,3,-2,1,-2,3,-2,-2,-2]; 55
13_4472; [1,3,2,-4,-4,-3,-2,-2,1,-2,4,3,-2,1,1,-2]; 63
13_4473; [1,-2,-4,-4,3,-2,1,-2,-3,-3,4,3,3,-2,3,-2]; 120
13_4474; [1,-4,3,2,-4,-4,-4,-3,2,-1,2,2,3,3,2,1]; 77
13_4475; [1,3,-4,-4,-3,-3,-2,1,1,3,-2,1,-2,4,3,-2]; 81
13_4476; [1,-2,-4,-4,3,-2,1,-2,-2,-3,-3,4,3,-2,3,-2]; 121
13_4477; [1,-4,3,2,2,-4,-4,3,-4,3,-4,3,2,1,-3,-2]; 60
13_4478; [1,3,-4,-3,-3,2,-3,2,2,1,4,4,4,4,3,-2]; 83
13_4479; [1,3,-2,1,-2,1,-2,3,-2,1,3,-2,-2]; 54
13_4480; [1,-4,-4,-3,-2,1,1,-2,4,-3,2,1,1,1,-3,-2]; 67
13_4481; [1,-4,-4,3,2,-1,-4,3,-2,3,-4,3,3,2,2,1]; 61
13_4482; [1,3,-2,1,1,-2,1,3,-2,1,3,-2,-2]; 54
13_4483; [1,-4,-3,2,-1,-5,-5,-4,-3,-3,-4,-4,5,-4,3,2,1]; 59
13_4484; [1,3,2,-1,-1,-2,-2,-2,3,-2,-2,1,3,-2,1]; 67
13_4485; [1,3,-4,-3,-3,2,2,-3,2,-3,2,1,4,4,3,-2]; 70
13_4486; [1,3,-2,1,1,3,-2,1,1,-2,3,-2,-2]; 49
13_4487; [1,-3,4,2,4,-3,2,3,3,-4,-5,4,3,2,1,-2,3,4,-5]; 97
13_4488; [1,-2,3,-2,1,-2,-2,-2,-2,-2,3,-2,-2]; 83
13_4489; [1,-3,4,-3,2,-1,-3,-3,4,-3,-3,-2,-2,1,-3,2]; 87
13_4490; [1,1,1,2,3,3,-4,3,-2,3,3,-2,1,-4,-3,-2]; 55
13_4491; [1,2,4,4,4,-5,4,-3,4,-3,-2,-1,-5,-4,3,2,1]; 85
13_4492; [1,2,3,-4,3,-2,3,-2,-1,2,4,4,3,3,2,2,2,1]; 82
13_4493; [1,2,3,-4,-5,-4,3,-1,-2,3,4,4,5,3,4,4,3,2,1]; 75
13_4494; [1,1,1,-2,3,-2,1,-2,3,3,-2,3,-2]; 51
13_4495; [1,-3,4,4,-3,4,-3,2,-1,-3,4,-3,2,1]; 41
13_4496; [1,1,1,-2,3,-2,1,-2,1,1,-2,3,-2]; 47
13_4497; [1,1,1,3,-2,-2,3,-2,1,-2,3,-2,-2]; 55
13_4498; [1,-3,4,-3,-3,2,-1,4,-3,-3,4,-3,2,1]; 47
13_4499; [1,3,2,-1,-1,-1,-2,3,-2,-2,1,3,-2,-2,1]; 71
13_4500; [1,1,1,3,-2,-2,1,3,-2,1,3,-2,-2]; 56
13_4501; [1,4,-3,-3,2,-1,4,-3,-3,2,4,-3,2,1]; 48
13_4502; [1,-3,-2,-2,-4,3,3,-2,-1,-4,3,3,-4,3,2,1]; 64
13_4503; [1,1,-2,3,-2,1,-2,1,4,3,-2,3,-4,-4,-3,-2]; 68
13_4504; [1,3,-2,1,-2,3,-2,1,1,-2,-2,-2,-2]; 55
13_4505; [1,2,-1,-3,-3,-3,-2,-4,3,-2,3,-4,3,2,2,1]; 75
13_4506; [1,-2,4,3,-2,-1,-5,4,3,2,2,-5,4,4,-3,2,1]; 116
13_4507; [1,-2,3,-2,-1,-4,-3,-2,-2,4,-5,4,-3,4,-5,4,-3,2,1]; 202
13_4508; [1,2,3,5,-4,-3,2,-1,5,4,-3,2,2,4,-3,2,1]; 91
13_4509; [1,3,3,-4,-3,2,-3,2,1,4,4,3,3,3,3,-2]; 98
13_4510; [1,5,-4,-3,2,2,5,4,-3,2,5,4,-3,2,-1,2,1]; 84
13_4511; [1,3,3,3,-4,-3,-3,2,-3,2,1,4,4,3,3,-2]; 97
13_4512; [1,3,-4,-4,-3,-3,-2,1,3,-2,-2,1,1,4,3,-2]; 93
13_4513; [1,2,5,4,-3,2,-3,4,-3,-2,-1,5,-4,3,3,2,1]; 63
13_4514; [1,3,-4,-3,-3,2,-3,2,1,4,4,4,4,3,3,-2]; 82
13_4515; [1,2,5,4,-3,4,-3,-3,-2,-1,3,5,-4,3,3,2,1]; 72
13_4516; [1,-4,-3,2,-3,4,-3,4,4,-3,2,1,4,3,3,-2]; 73
13_4517; [1,3,2,-1,-1,-1,-1,-2,3,-2,-2,1,3,-2,1]; 68
13_4518; [1,2,-1,-3,-2,-2,-4,3,-2,-4,3,3,-4,3,2,1]; 62
13_4519; [1,1,1,3,-2,1,3,-2,1,3,3,-2,-2]; 55
13_4520; [1,-2,1,3,3,3,-2,-2,1,1,-2,3,-2]; 54
13_4521; [1,1,1,3,3,-2,1,3,-2,1,3,-2,-2]; 54
13_4522; [1,4,-3,-3,2,-1,4,4,-3,2,4,-3,2,1]; 45
13_4523; [1,1,3,3,-2,-2,1,3,-2,1,-2,3,-2]; 52
13_4524; [1,4,4,-3,-3,2,-1,4,-3,2,4,-3,2,1]; 46
13_4525; [1,-3,4,4,-3,-3,2,-1,4,-3,4,-3,2,1]; 47
13_4526; [1,2,-3,2,-3,1,4,-5,6,5,-3,-4,2,-3,-2,5,-4,6]; 89
13_4527; [1,3,3,3,3,-4,-3,2,-3,2,1,4,4,3,3,-2]; 96
13_4528; [1,2,2,5,4,-3,4,-3,-2,-1,3,5,-4,3,3,2,1]; 69
13_4529; [1,2,4,3,3,5,-4,3,-2,-1,-3,2,5,4,-3,2,1]; 67
13_4530; [1,4,4,4,4,4,-3,4,-3,2,-1,-3,2,1]; 53
13_4531; [1,4,5,5,4,-5,4,-3,4,-3,2,-1,-3,2,1]; 59
13_4532; [1,4,-3,5,4,4,-5,-5,4,-3,-3,-3,2,-1,-3,2,1]; 94
13_4533; [1,1,1,2,-3,2,1,5,5,4,-3,-5,4,-3,-2]; 51
13_4534; [1,4,4,4,-3,4,4,4,-3,2,-1,-3,2,1]; 51
13_4535; [1,2,6,6,5,-4,-6,5,-4,3,-2,-1,-4,3,2,1]; 37
13_4536; [1,-3,4,4,-3,4,-3,2,-1,4,4,-3,2,1]; 44
13_4537; [1,-2,3,-4,5,6,-5,6,3,2,-4,3,1,5,-2,-4,-3,-2]; 93
13_4538; [1,1,1,1,1,1,4,4,3,-2,1,-4,3,-2]; 73
13_4539; [1,2,2,5,5,4,-3,2,-5,4,-3,2,-1,2,1]; 72
13_4540; [1,1,1,2,2,5,5,4,-3,2,1,-5,4,-3,-2]; 52
13_4541; [1,2,6,6,5,-4,3,-6,5,-4,3,-2,-1,3,2,1]; 43
13_4542; [1,2,3,3,-4,5,6,-5,3,-4,2,6,5,1,-2,-3,2,-3]; 60
13_4543; [1,1,1,3,-2,3,-2,1,3,-2,3,-2,-2]; 53
13_4544; [1,4,-3,4,-3,-3,2,-1,4,-3,4,-3,2,1]; 45
13_4545; [1,3,2,-1,-1,-1,-1,-2,3,-2,3,-2,1,-2,1]; 58
13_4546; [1,2,-1,-3,-2,-2,-4,3,-2,3,-4,3,-4,3,2,1]; 59
13_4547; [1,1,1,1,1,1,1,2,2,1,1,1,1,-2]; 66
13_4548; [1,1,1,1,2,2,2,2,2,3,3,2,1,-3,-2]; 59
13_4549; [1,1,1,1,2,2,2,3,3,2,2,2,1,-3,-2]; 46
13_4550; [1,1,1,1,1,1,1,2,2,3,3,2,1,-3,-2]; 53
13_4551; [1,2,2,3,3,3,4,4,3,-4,3,-2,-1,3,2,1]; 77
13_4552; [1,1,1,2,2,2,3,3,4,4,3,2,1,-4,-3,-2]; 36
13_4553; [1,3,2,3,3,3,4,4,4,4,-3,-2,-2,-1,4,3,2,1]; 59
13_4554; [1,2,3,3,4,-3,4,4,5,-4,5,3,-2,3,2,1,2,-3,-2]; 104
13_4555; [1,1,1,1,2,2,2,3,4,4,3,2,1,-4,-3,-2]; 32
13_4556; [1,2,3,3,3,5,5,4,-5,4,-3,-2,-1,4,3,2,1]; 41
13_4557; [1,1,3,-2,1,3,-2,3,-2,1,3,-2,-2]; 54
13_4558; [1,1,1,1,1,2,2,2,2,1,1,1,1,-2]; 53
13_4559; [1,2,2,2,3,3,3,3,-2,-1,3,3,3,2,1]; 44
13_4560; [1,1,1,1,1,2,3,3,2,1,1,1,1,-3,-2]; 41
13_4561; [1,1,1,1,2,3,3,3,4,4,3,2,1,-4,-3,-2]; 32
13_4562; [1,1,1,1,1,2,2,3,3,2,1,1,1,-3,-2]; 44
13_4563; [1,2,2,3,4,4,3,-4,3,-2,-1,3,3,3,2,1]; 48
13_4564; [1,1,1,1,1,2,3,3,4,4,3,2,1,-4,-3,-2]; 30
13_4565; [1,2,3,4,4,5,5,4,3,2,-5,-4,-3,2,-1,2,1]; 41
13_4566; [1,1,1,1,2,2,-3,2,-1,2,2,3,3,2,1]; 51
13_4567; [1,2,2,-4,-3,2,-1,2,2,3,3,4,4,3,2,1]; 43
13_4568; [1,2,3,3,3,3,-2,-1,3,3,3,2,2,2,1]; 37
13_4569; [1,1,1,2,3,3,4,4,3,2,1,1,1,-4,-3,-2]; 33
13_4570; [1,2,3,4,4,4,4,-3,-2,-1,4,4,4,3,2,1]; 26
13_4571; [1,1,1,2,3,4,4,5,5,4,3,2,1,-5,-4,-3,-2]; 18
13_4572; [1,1,1,1,2,3,4,5,5,4,3,2,1,-5,-4,-3,-2]; 15
13_4573; [1,2,2,3,4,-5,6,-3,5,-2,-4,5,4,6,3,2,1,-2]; 45
13_4574; [1,3,-4,-3,2,-3,2,1,1,1,1,1,4,4,3,-2]; 69
13_4575; [1,2,2,2,5,4,4,-3,4,-3,-2,-1,5,-4,3,2,1]; 69
13_4576; [1,1,1,3,-4,-3,2,-3,2,1,1,1,4,4,3,-2]; 75
13_4577; [1,2,5,4,4,-3,4,-3,-2,-1,5,-4,3,3,3,2,1]; 76
13_4578; [1,2,-3,4,5,-6,4,5,-4,5,-6,2,1,-2,3,-4,5,3]; 145
13_4579; [1,-2,3,3,3,4,-5,-3,-4,3,2,1,3,3,4,-5,-2,4,3]; 160
13_4580; [1,3,-5,-4,-3,2,2,2,-3,2,1,4,5,5,4,3,-2]; 60
13_4581; [1,2,3,-4,5,6,-5,2,3,-4,6,2,-3,5,-4,5,1,-2]; 56
13_4582; [1,1,1,-4,3,2,-4,-4,-4,-3,2,-1,3,3,2,1]; 63
13_4583; [1,2,-5,4,3,-5,-5,-5,-4,3,-2,-1,4,4,3,2,1]; 50
13_4584; [1,-4,-3,2,-1,-5,-5,-5,-5,-4,-3,-3,5,-4,3,2,1]; 60
13_4585; [1,2,-3,-3,-4,-1,-2,3,-4,-5,-6,2,-3,5,-6,1,4,-5]; 65
13_4586; [1,-4,3,2,2,-4,3,3,-4,-4,3,-2,-1,3,2,1]; 64
13_4587; [1,-3,4,-3,-2,-2,-1,-3,2,1,-3,4,-3,2,1,1]; 71
13_4588; [1,4,-3,-5,4,-3,2,-1,-3,-5,-5,-4,5,-4,3,2,1]; 65
13_4589; [1,1,1,-4,-4,-3,-2,-2,4,-3,2,1,1,1,-3,-2]; 69
13_4590; [1,1,1,-2,3,-2,1,1,1,-2,3,-2,-2]; 46
13_4591; [1,1,1,-2,3,3,3,-2,1,-2,3,-2,-2]; 53
13_4592; [1,-3,4,-3,-3,2,-1,-3,4,4,4,-3,2,1]; 42
13_4593; [1,-3,5,4,4,-5,-5,4,-3,-3,2,-1,-3,4,-3,2,1]; 85
13_4594; [1,3,-2,1,-2,3,3,-2,1,3,-2,-2,-2]; 57
13_4595; [1,1,3,3,-2,1,3,3,-2,1,1,3,-2]; 53
13_4596; [1,1,-2,1,-2,1,3,-2,-2,1,-2,3,-2]; 51
13_4597; [1,-2,-2,3,-2,1,1,1,-2,-2,-2,3,-2]; 57
13_4598; [1,-2,3,-2,1,-2,-2,3,-2,-1,-1,-1,2,2,1]; 74
13_4599; [1,-3,-3,4,-3,2,-1,-3,-3,-3,4,-3,2,1]; 50
13_4600; [1,1,1,-2,1,1,3,-2,-2,1,-2,3,-2]; 50
13_4601; [1,-2,3,-2,-2,1,-2,3,-2,1,1,-2,-2]; 55
13_4602; [1,-2,-4,-3,4,-3,2,1,1,1,3,-2,-2,-4,3,-2]; 85
13_4603; [1,1,-2,1,3,-2,3,-2,1,1,-2,3,-2]; 47
13_4604; [1,4,-3,-3,-5,4,-3,2,-1,-3,-5,-4,5,-4,3,2,1]; 63
13_4605; [1,-2,3,-2,1,1,-2,1,1,3,-2,3,-2]; 48
13_4606; [1,-2,1,1,3,-2,-2,1,-2,3,-2,-2,-2]; 54
13_4607; [1,-2,-2,3,-2,1,-2,-2,-2,-2,-2,3,-2]; 81
13_4608; [1,-3,4,-3,-3,2,-1,-3,4,-3,-3,-2,-2,1,-3,2]; 79
13_4609; [1,-2,-2,-4,-4,3,-2,1,-2,-2,-3,4,3,-2,3,-2]; 136
13_4610; [1,-2,1,3,-2,3,3,-2,1,-2,3,-2,-2]; 52
13_4611; [1,3,2,-4,-4,-3,-2,-2,1,-2,-2,1,1,4,3,-2]; 66
13_4612; [1,-2,1,1,3,-2,3,3,-2,1,-2,3,-2]; 51
13_4613; [1,-2,1,1,-2,3,-2,1,-2,-2,-2,3,-2]; 54
13_4614; [1,1,1,2,3,3,-4,3,3,-2,3,-2,1,-4,-3,-2]; 60
13_4615; [1,3,2,-4,-4,-3,-2,-2,1,-2,1,1,-2,4,3,-2]; 62
13_4616; [1,2,4,4,-5,4,4,-3,4,-3,-2,-1,-5,-4,3,2,1]; 83
13_4617; [1,-3,-3,4,-3,2,-1,-3,-3,-3,-2,-2,1,4,-3,2]; 79
13_4618; [1,-3,-2,-4,3,-2,-2,3,-2,-1,3,-4,3,3,2,1]; 64
13_4619; [1,2,-3,-3,4,5,-2,-4,-2,-3,1,2,-3,-4,5,3,-4,-3,-2]; 147
13_4620; [1,-2,1,-2,1,3,-2,1,-2,3,-2,3,-2]; 49
13_4621; [1,-2,1,1,-2,-2,-1,-4,-3,2,1,-3,-2,-4,3,-2]; 78
13_4622; [1,3,3,-4,-3,2,-3,2,1,4,4,4,3,3,3,-2]; 92
13_4623; [1,3,3,3,3,-4,-3,2,-3,2,1,4,4,4,3,-2]; 97
13_4624; [1,2,2,5,4,-3,4,-3,-2,-1,3,3,5,-4,3,2,1]; 79
13_4625; [1,-2,1,3,-2,1,-2,1,1,-2,3,-2,-2]; 48
13_4626; [1,3,2,-1,-1,-1,-2,-2,-2,3,-2,-2,1,-2,1]; 65
13_4627; [1,-2,-2,-2,-4,-4,-3,2,1,4,3,3,-2,3,-2,-2]; 124
13_4628; [1,-2,1,1,3,-2,1,1,1,-2,3,-2,-2]; 47
13_4629; [1,-2,3,-2,-2,1,-2,3,-2,-1,-1,-1,2,2,1]; 73
13_4630; [1,1,1,-2,1,3,-2,1,-2,-2,3,-2,-2]; 48
13_4631; [1,4,-3,2,-1,-3,-3,4,-3,-3,2,-3,2,1]; 51
13_4632; [1,-4,3,-2,1,-2,1,1,-2,-1,-4,-3,2,1,-3,-2]; 68
13_4633; [1,-4,-3,2,-3,2,2,2,-3,2,2,1,4,4,3,-2]; 65
13_4634; [1,2,-3,2,-3,5,4,-3,-2,-1,4,3,5,-4,3,2,1]; 63
13_4635; [1,-2,-2,-4,-4,-3,2,1,-3,4,3,3,-2,3,-2,-2]; 113
13_4636; [1,-2,3,-2,-2,1,-2,1,-2,-2,3,-2,-2]; 57
13_4637; [1,-2,1,3,-2,1,-2,-2,1,1,3,-2,-2]; 52
13_4638; [1,-2,3,-2,-2,1,-2,1,1,3,-2,-2,-2]; 54
13_4639; [1,-2,-2,3,-2,1,-2,1,1,-2,-2,3,-2]; 55
13_4640; [1,-2,3,-2,1,-2,-2,1,1,3,-2,-2,-2]; 54
13_4641; [1,-3,-2,-2,-2,-4,3,3,-2,-1,3,-4,3,3,2,1]; 69
13_4642; [1,-3,-2,-2,-2,-4,3,-2,-1,3,3,-4,3,3,2,1]; 75
13_4643; [1,-2,-2,3,-2,1,-2,-2,-2,3,-2,-2,-2]; 79
13_4644; [1,-2,3,-2,1,-2,1,1,-2,-2,3,-2,-2]; 52
13_4645; [1,-2,-2,-4,-4,-3,2,1,-3,-3,4,3,-2,3,-2,-2]; 117
13_4646; [1,-2,-2,-2,-2,-4,-4,-3,2,1,4,3,-2,3,-2,-2]; 132
13_4647; [1,1,-2,-2,1,-2,3,-2,1,-2,-2,3,-2]; 54
13_4648; [1,-4,-3,-3,2,2,-3,2,2,-3,2,1,4,4,3,-2]; 69
13_4649; [1,-2,3,-2,1,1,1,-2,-2,-2,3,-2,-2]; 55
13_4650; [1,-3,-2,-2,-1,4,-3,-3,2,1,-3,4,-3,2,1,1]; 70
13_4651; [1,-3,-3,-3,4,-3,-3,2,-1,-3,4,-3,2,1]; 43
13_4652; [1,-3,-4,-4,5,-4,-3,2,-1,4,-3,-4,5,-4,3,2,1]; 59
13_4653; [1,-2,-2,-2,-4,-4,-3,2,1,-3,4,3,-2,3,-2,-2]; 123
13_4654; [1,-4,-3,2,-5,-5,-4,-3,2,-1,-3,-3,5,-4,3,2,1]; 46
13_4655; [1,-3,-4,-4,-3,-3,-2,3,4,-2,-5,-4,1,-2,3,-4,5,-3,-2]; 198
13_4656; [1,-2,-2,-2,-4,-4,-3,2,1,4,3,-2,3,-2,-2,-2]; 125
13_4657; [1,-2,-2,-3,-3,-4,2,1,-2,3,-4,5,-3,4,-3,2,-3,4,-5]; 133
13_4658; [1,1,1,1,1,3,-2,1,3,-2,1,3,-2]; 57
13_4659; [1,2,4,-3,2,4,-3,2,4,-3,2,-1,2,1]; 51
13_4660; [1,4,-3,2,4,-3,2,-1,4,-3,2,2,2,1]; 40
13_4661; [1,2,5,-4,3,5,-4,3,-2,-1,5,-4,3,2,1]; 28
13_4662; [1,-2,1,1,1,3,-2,1,3,-2,3,-2,-2]; 53
13_4663; [1,4,-3,2,4,-3,4,-3,-3,2,-1,-3,2,1]; 45
13_4664; [1,1,1,3,-2,1,3,-2,1,3,-2,-2,-2]; 49
13_4665; [1,-3,-2,-2,-4,-4,-4,3,-2,-1,-4,3,-4,3,2,1]; 63
13_4666; [1,4,-3,-3,-3,2,-1,4,-3,2,4,-3,2,1]; 41
13_4667; [1,4,4,3,-5,-5,-4,-3,2,-3,2,-1,5,4,-3,2,1]; 71
13_4668; [1,1,-2,1,3,-2,1,3,-2,1,3,-2,-2]; 48
13_4669; [1,-5,4,-3,-2,-2,-5,4,-3,2,1,-5,4,-3,-2]; 65
13_4670; [1,3,2,-1,-2,3,-2,3,-2,-2,-2,-2,1,-2,1]; 68
13_4671; [1,-3,2,-1,-3,-2,-4,3,-2,-4,3,-4,3,2,2,1]; 67
13_4672; [1,3,-4,-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,-2]; 81
13_4673; [1,3,2,-1,-1,-1,-1,-1,-2,3,-2,1,3,-2,1]; 67
13_4674; [1,2,-1,-3,-2,-2,-4,3,-2,-4,3,-4,3,2,2,1]; 78
13_4675; [1,1,1,-3,-2,-2,-4,3,-2,-1,-4,3,-4,3,2,1]; 51
13_4676; [1,3,2,-1,-2,3,-2,-2,-2,3,-2,-2,1,-2,1]; 67
13_4677; [1,3,3,2,-4,-4,-3,-2,-2,-2,1,-2,1,4,3,-2]; 69
13_4678; [1,-3,2,-1,-4,-3,-3,-5,4,-3,-5,4,-5,4,3,2,1]; 39
13_4679; [1,3,-2,1,3,-2,1,-2,1,1,-2,3,-2]; 47
13_4680; [1,3,-2,1,3,-2,-2,1,-2,1,-2,3,-2]; 49
13_4681; [1,-2,3,-2,1,3,-2,3,-2,1,1,-2,-2]; 53
13_4682; [1,4,-3,2,4,-3,2,-1,2,2,4,-3,2,1]; 45
13_4683; [1,3,3,3,-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2]; 101
13_4684; [1,1,1,-2,3,-2,1,3,-2,3,-2,-2,-2]; 54
13_4685; [1,4,-3,2,2,2,4,-3,2,-1,4,-3,2,1]; 41
13_4686; [1,-5,4,-3,-2,-2,-1,-5,4,-3,-2,-2,1,-5,4,-3,2]; 100
13_4687; [1,-3,-3,4,-3,2,-1,4,-3,2,4,-3,2,1]; 39
13_4688; [1,4,-3,2,4,-3,-3,-3,2,-1,4,-3,2,1]; 49
13_4689; [1,5,4,-3,2,4,4,3,-5,-5,-4,-3,2,-1,-3,2,1]; 48
13_4690; [1,3,-2,-4,-4,3,-2,1,-2,-2,-2,-3,4,3,3,-2]; 120
13_4691; [1,2,4,-5,4,-3,-5,4,-3,-2,-1,3,-5,-4,3,2,1]; 75
13_4692; [-1,-1,2,5,-4,3,5,-4,3,2,1,-3,-2,5,-4,3,-2]; 104
13_4693; [1,-2,3,3,-2,3,-2,-1,-4,3,-2,3,-4,3,2,1]; 68
13_4694; [1,-3,-3,-3,4,-3,2,-1,4,-3,4,-3,2,1]; 43
13_4695; [1,-2,1,3,-2,1,4,3,-2,3,3,-4,-4,-3,-3,-2]; 89
13_4696; [1,1,-2,3,-2,1,-2,1,1,3,-2,3,-2]; 45
13_4697; [1,1,3,3,-2,1,3,-2,1,1,3,3,-2]; 54
13_4698; [1,3,-2,1,3,3,3,-2,1,1,1,3,-2]; 54
13_4699; [1,4,-3,2,4,4,4,-3,2,-1,4,-3,2,1]; 47
13_4700; [1,4,-3,2,5,4,4,-5,-5,4,-3,2,-1,4,-3,2,1]; 87
13_4701; [1,3,-2,1,1,1,3,-2,1,3,-2,-2,-2]; 53
13_4702; [1,3,3,2,-4,-4,-3,-2,1,-2,1,1,1,4,3,-2]; 61
13_4703; [1,1,1,3,-2,1,-2,3,3,3,-2,1,-2]; 56
13_4704; [1,4,4,4,-3,2,4,-3,2,-1,4,-3,2,1]; 46
13_4705; [1,4,5,4,4,-3,2,-5,-5,4,-3,2,-1,4,-3,2,1]; 97
13_4706; [1,3,-4,-4,-3,-3,-2,1,3,-2,1,1,1,4,3,-2]; 85
13_4707; [1,4,4,4,-3,4,-3,2,-1,-3,4,-3,2,1]; 49
13_4708; [1,1,-2,1,3,-2,1,1,1,3,-2,3,-2]; 45
13_4709; [1,1,1,3,-2,1,3,-2,1,1,1,3,-2]; 50
13_4710; [1,-2,1,3,-2,1,3,-2,1,1,3,-2,-2]; 47
13_4711; [1,1,1,-2,1,3,-2,1,3,-2,3,-2,-2]; 47
13_4712; [1,4,-3,4,-3,-3,2,-1,-3,2,4,-3,2,1]; 38
13_4713; [1,-2,1,1,3,-2,1,3,-2,1,1,3,-2]; 49
13_4714; [1,-2,3,-2,1,3,-2,1,1,3,-2,-2,-2]; 51
13_4715; [1,3,2,-1,-2,-2,-2,3,-2,3,-2,-2,1,-2,1]; 65
13_4716; [1,1,-2,1,-2,3,-2,1,3,-2,3,-2,-2]; 51
13_4717; [1,3,2,-1,-2,-2,-2,-2,3,-2,-2,-2,1,-2,1]; 78
13_4718; [1,-2,-3,-3,2,-4,3,2,1,-4,3,-2,-2,-2,3,-2]; 81
13_4719; [1,2,-3,-4,3,2,1,-3,2,-3,4,-5,4,-3,-2,-5,4,-5,4]; 130
13_4720; [1,-4,3,2,-4,-4,-4,-3,2,-1,3,3,-4,3,2,1]; 62
13_4721; [1,-2,1,-2,3,-2,1,1,1,3,-2,3,-2]; 47
13_4722; [1,-2,1,3,-2,1,1,1,-2,3,-2,-2,-2]; 48
13_4723; [1,-2,1,3,-2,1,1,1,3,3,-2,3,-2]; 47
13_4724; [1,1,3,-2,1,-2,1,3,3,3,-2,1,-2]; 51
13_4725; [1,4,4,-3,4,-3,2,-1,4,-3,4,-3,2,1]; 48
13_4726; [1,3,-4,-3,-3,2,-3,2,2,1,1,1,4,4,3,-2]; 72
13_4727; [1,4,-5,-4,-4,3,-4,3,3,2,-1,5,5,4,-3,2,1]; 119
13_4728; [1,-2,1,-2,-2,3,-2,1,-2,-2,-2,3,-2]; 55
13_4729; [1,3,2,-4,-4,-4,-3,2,-1,3,-4,3,-4,3,2,1]; 59
13_4730; [1,-2,3,-2,1,-2,1,1,3,-2,3,-2,-2]; 49
13_4731; [1,3,2,-4,-3,2,-3,2,2,1,-3,4,4,3,3,-2]; 67
13_4732; [1,-4,-3,-3,-3,-3,2,-3,2,1,1,1,4,4,3,-2]; 72
13_4733; [1,-5,-4,-4,-4,-4,3,-4,3,2,-1,5,5,4,-3,2,1]; 136
13_4734; [1,3,3,-4,-3,-3,2,-3,2,1,1,1,4,4,3,-2]; 75
13_4735; [1,4,4,-5,-4,-4,3,-4,3,2,-1,5,5,4,-3,2,1]; 117
13_4736; [1,-2,1,-2,3,-2,1,1,1,-2,3,-2,-2]; 46
13_4737; [1,3,-4,-3,2,-3,2,2,2,1,4,4,4,4,3,-2]; 74
13_4738; [1,3,2,2,-4,-4,3,-4,3,-2,-1,3,-4,3,2,1]; 57
13_4739; [1,1,1,3,3,3,2,2,2,-1,3,2,2,2,1]; 59
13_4740; [1,2,2,4,4,3,3,3,-2,-1,4,3,3,3,2,1]; 49
13_4741; [1,3,3,3,-4,-3,2,-3,2,1,1,1,4,4,3,-2]; 76
13_4742; [1,2,4,3,3,-5,4,-3,-2,-1,4,-5,4,4,3,2,1]; 35
13_4743; [1,1,3,3,-2,1,-4,3,-2,-4,-4,3,-4,3,2,1]; 82
13_4744; [1,-2,1,1,3,-2,1,-5,-5,-4,3,-2,-2,5,-4,-3,-2]; 114
13_4745; [1,-2,3,-2,1,-2,1,1,-2,3,-2,-2,-2]; 53
13_4746; [1,-2,3,-2,1,-2,1,1,3,3,-2,3,-2]; 50
13_4747; [1,-2,-2,-2,3,-2,1,-2,-2,-2,3,-2,-2]; 82
13_4748; [1,-2,1,3,-2,1,1,1,3,-2,3,-2,-2]; 47
13_4749; [1,3,2,-1,-2,-2,-2,3,-2,1,-2,-2,3,-2,1]; 65
13_4750; [1,1,1,3,3,3,-2,1,3,-2,1,3,-2]; 56
13_4751; [1,3,2,-1,-1,-1,-2,-2,3,-2,-2,-2,1,-2,1]; 60
13_4752; [1,-2,-2,-4,-4,-3,2,1,4,3,3,-2,3,-2,-2,-2]; 113
13_4753; [1,-2,-3,-3,2,-4,3,2,1,-4,3,-2,3,-2,-2,-2]; 81
13_4754; [1,-2,3,-5,3,4,-5,-4,-4,-3,2,1,3,-2,-3,4,-3,4,-2]; 179
13_4755; [1,-3,-4,3,2,2,2,3,-2,-4,5,-4,3,2,1,-2,3,-4,5]; 92
13_4756; [1,3,-2,-3,2,4,-5,4,3,2,2,3,3,4,-5,1,-2,-3,4]; 209
13_4757; [1,4,3,3,2,-4,-3,2,-1,2,2,3,3,-4,3,3,2,1]; 105
13_4758; [1,2,-1,-1,-1,-2,3,-2,-2,-2,1,-2,3,-2,1]; 65
13_4759; [1,3,-4,3,3,3,-2,3,-4,3,-2,-2,-1,-3,2,1]; 126
13_4760; [1,2,3,-5,3,4,-5,-4,-4,-3,-2,1,3,-2,-3,4,-3,4,-2]; 167
13_4761; [1,-4,-3,-3,2,-3,2,2,2,1,4,4,3,3,3,-2]; 84
13_4762; [1,-2,-3,4,3,3,-2,1,3,-2,-2,-2,-4,-4,3,-2]; 137
13_4763; [1,2,2,2,2,-3,2,-1,2,2,2,3,3,2,1]; 71
13_4764; [1,2,3,4,4,3,-4,3,-2,-2,-1,2,3,3,3,3,2,1]; 79
13_4765; [1,-2,-2,-2,3,-2,1,-2,-2,-2,-2,3,-2]; 80
13_4766; [1,-3,4,-3,-3,-3,2,-1,-3,4,-3,-2,-2,1,-3,2]; 73
13_4767; [1,3,-4,-3,2,-3,2,1,1,1,4,4,4,4,3,-2]; 68
13_4768; [1,3,-5,-4,-3,2,-3,2,1,1,1,4,5,5,4,3,-2]; 68
13_4769; [-1,-1,2,-3,2,1,4,-3,-3,-3,2,-3,4,-3,-2,-2]; 105
13_4770; [1,1,1,2,2,-3,2,-1,2,2,2,3,3,2,1]; 50
13_4771; [1,2,4,4,3,-4,3,-2,-2,-1,2,3,3,3,2,2,2,1]; 100
13_4772; [1,2,2,-4,-3,2,-1,2,2,2,3,4,4,3,2,1]; 44
13_4773; [1,2,-4,2,3,5,3,4,4,3,-2,3,-4,5,4,4,-3,1,-2]; 181
13_4774; [1,4,3,3,2,-4,-3,2,-1,2,2,3,-4,3,3,3,2,1]; 119
13_4775; [1,-2,-4,-4,3,-2,1,-2,-3,4,3,3,-2,3,-2,-2]; 121
13_4776; [1,-3,4,2,2,2,3,-2,3,-4,-5,4,3,2,1,-2,3,4,-5]; 73
13_4777; [1,-2,-4,-4,3,-2,1,-2,-3,-3,4,3,-2,3,-2,-2]; 120
13_4778; [1,2,5,4,4,4,-3,4,-3,-3,-2,-1,5,-4,3,2,1]; 75
13_4779; [1,2,3,3,4,-5,4,3,-2,3,4,-2,-5,-2,-3,-4,-3,1,-2]; 82
13_4780; [1,2,4,4,3,-4,3,-2,-2,-1,2,3,3,3,3,3,2,1]; 123
13_4781; [1,2,4,4,5,5,4,3,3,-5,4,-3,-2,-1,3,-4,3,2,1]; 102
13_4782; [1,-2,-2,-4,-4,-3,2,1,4,3,-2,3,-2,-2,-2,-2]; 116
13_4783; [1,-2,3,-2,4,-3,-5,1,2,-3,4,3,-4,-5,4,-3,-2,-3,-2]; 155
13_4784; [1,-5,-4,-3,2,-3,2,2,2,2,1,4,5,5,4,3,-2]; 73
13_4785; [1,2,-3,2,3,-4,5,6,-3,2,-5,6,4,-3,4,5,1,-2]; 147
13_4786; [1,-2,-3,4,-3,-4,5,2,-3,-4,3,-4,5,-4,1,-2,3,-2,-3]; 169
13_4787; [1,1,1,2,2,2,-3,2,-1,2,3,3,2,2,1]; 61
13_4788; [1,2,3,3,3,-4,3,-2,-1,3,4,4,3,3,2,1]; 51
13_4789; [1,-3,2,2,2,1,3,4,4,3,2,2,1,1,1,-4,-3,-2]; 54
13_4790; [1,2,-3,-4,5,4,-1,4,3,-2,3,4,4,4,3,2,5,-4,1]; 120
13_4791; [1,3,3,-4,-3,-3,2,-3,2,2,2,1,4,4,3,-2]; 83
13_4792; [1,-4,-3,-3,2,-3,2,1,1,1,4,4,3,3,3,-2]; 69
13_4793; [1,-5,-4,-4,3,-4,3,2,-1,5,5,4,4,4,-3,2,1]; 117
13_4794; [1,1,1,3,3,-2,3,-2,1,-2,3,-2,-2]; 54
13_4795; [1,3,-4,-3,2,-3,2,1,1,1,4,4,3,3,3,-2]; 67
13_4796; [1,2,4,3,-2,-1,5,-4,-3,2,5,5,5,4,-3,2,1]; 62
13_4797; [1,3,3,-4,-3,2,-3,2,2,1,1,1,4,4,3,-2]; 73
13_4798; [1,1,3,-2,1,-2,3,-2,1,3,3,-2,-2]; 57
13_4799; [1,2,2,-3,2,-1,2,2,3,3,2,2,2,2,1]; 75
13_4800; [1,-3,2,2,2,1,3,3,4,4,3,2,2,2,1,-4,-3,-2]; 63
13_4801; [1,2,2,-3,2,-1,2,2,2,3,3,2,2,2,1]; 73
13_4802; [1,-3,2,2,2,1,3,4,4,3,2,2,2,2,1,-4,-3,-2]; 61
13_4803; [1,-2,-3,4,3,-2,3,-2,1,-2,-2,-2,-4,-4,3,-2]; 139
13_4804; [1,-3,4,-3,-3,2,-1,4,4,-3,4,-3,2,1]; 46
13_4805; [1,2,3,-4,3,3,-2,3,-2,-1,2,4,4,3,3,3,2,1]; 81
13_4806; [1,2,-5,4,3,3,3,3,-5,4,-3,-2,-1,4,3,2,1]; 46
13_4807; [1,2,3,-4,5,-6,3,2,3,-4,5,6,6,1,-2,-3,-4,5]; 74
13_4808; [1,2,3,3,4,-5,4,3,3,-2,3,-2,4,-3,-5,-4,-3,1,-2]; 87
13_4809; [1,3,-4,-3,2,-3,2,2,2,1,4,4,3,3,3,-2]; 81
13_4810; [1,2,4,4,4,3,-2,-1,5,-4,-3,2,5,4,-3,2,1]; 68
13_4811; [1,2,-3,2,3,4,-3,4,-3,5,-3,-4,5,6,-5,6,1,-2]; 135
13_4812; [1,2,4,4,4,3,3,4,4,4,-3,-2,-1,3,-4,3,2,1]; 95
13_4813; [1,3,-5,-4,-3,2,-1,3,3,2,2,2,4,5,5,4,3,-2,1]; 83
13_4814; [1,-2,3,4,-3,4,2,-5,2,2,-3,4,3,2,1,-2,3,4,-5]; 127
13_4815; [1,2,-5,4,3,3,4,4,-5,4,-3,-2,-1,4,3,2,1]; 43
13_4816; [1,-2,-4,-3,-3,-4,5,3,2,3,-4,1,-2,3,-4,5,-4,-3,-2]; 138
13_4817; [1,-2,-2,-4,-4,-3,2,1,-3,4,3,-2,3,-2,-2,-2]; 112
13_4818; [1,-2,-3,-3,-4,5,-4,-3,2,3,5,1,-2,-3,4,-5,-3,-2,4]; 188
13_4819; [1,3,3,3,-4,-3,2,-3,2,2,2,1,4,4,3,-2]; 81
13_4820; [1,-5,-4,3,2,2,2,4,4,-3,2,1,5,5,4,-3,-2]; 84
13_4821; [1,2,4,4,4,3,-4,3,-2,-1,-3,2,2,4,3,3,2,1]; 77
13_4822; [1,1,1,1,1,1,2,2,1,1,1,1,1,-2]; 64
13_4823; [1,1,1,1,1,1,2,2,2,3,3,2,1,-3,-2]; 53
13_4824; [1,1,1,1,1,2,2,2,2,3,3,2,1,-3,-2]; 55
13_4825; [1,2,2,2,3,3,4,4,3,-4,3,-2,-1,3,2,1]; 65
13_4826; [1,1,1,1,1,2,2,3,3,2,2,2,1,-3,-2]; 44
13_4827; [1,1,1,2,2,3,3,3,4,4,3,2,1,-4,-3,-2]; 39
13_4828; [1,1,1,1,1,1,2,2,2,2,1,1,1,-2]; 57
13_4829; [1,1,1,1,1,1,2,3,3,2,1,1,1,-3,-2]; 41
13_4830; [1,2,2,2,2,3,3,3,-2,-1,3,3,3,2,1]; 45
13_4831; [1,1,1,2,3,3,3,3,4,4,3,2,1,-4,-3,-2]; 34
13_4832; [1,1,1,2,2,3,3,2,2,2,1,1,1,-3,-2]; 45
13_4833; [1,1,1,2,2,3,4,4,3,2,2,2,1,-4,-3,-2]; 31
13_4834; [1,1,1,1,1,1,2,3,4,4,3,2,1,-4,-3,-2]; 26
13_4835; [1,2,3,4,4,5,5,4,-5,4,-3,-2,-1,4,3,2,1]; 33
13_4836; [1,1,1,2,2,3,4,5,5,4,3,2,1,-5,-4,-3,-2]; 20
13_4837; [1,-4,-3,2,-3,2,2,1,1,1,4,4,3,3,3,-2]; 68
13_4838; [1,-5,-4,-3,2,-3,2,2,1,1,1,4,5,5,4,3,-2]; 68
13_4839; [1,3,2,3,3,4,4,4,4,4,-3,-2,-2,-1,4,3,2,1]; 75
13_4840; [1,2,3,3,4,4,4,5,-4,5,-3,4,-2,3,2,1,2,-3,-2]; 46
13_4841; [1,3,2,3,3,4,4,4,-3,-2,-2,-1,4,4,4,3,2,1]; 55
13_4842; [1,2,3,3,5,4,-5,-3,4,5,5,5,-2,3,2,1,2,-3,-2]; 74
13_4843; [1,2,-3,2,3,4,4,4,5,-4,5,6,5,-4,5,3,-6,-4,1,-2]; 299
13_4844; [1,3,2,-1,-1,-1,-2,3,-2,-2,-2,1,3,-2,1]; 67
13_4845; [1,-3,-2,-2,-4,3,-2,-1,-4,3,3,3,-4,3,2,1]; 69
13_4846; [1,-3,-2,3,-4,3,-4,-4,-2,1,-2,-3,4,5,-4,5,3,3,-2]; 213
13_4847; [1,3,2,-1,-1,-1,-2,3,-2,3,-2,-2,1,-2,1]; 57
13_4848; [1,3,3,2,-4,-4,-3,-2,1,-2,1,-2,-2,4,3,-2]; 65
13_4849; [1,2,2,2,-3,2,-1,2,2,2,3,3,2,2,1]; 82
13_4850; [1,2,4,4,4,4,3,3,4,4,-3,-2,-1,3,-4,3,2,1]; 94
13_4851; [1,2,4,5,5,4,3,-2,3,3,-5,-4,-3,2,-1,3,3,2,1]; 89
13_4852; [1,1,1,1,1,2,2,3,4,4,3,2,1,-4,-3,-2]; 32
13_4853; [1,2,3,3,4,5,5,4,-5,4,-3,-2,-1,4,3,2,1]; 41
13_4854; [1,2,3,3,4,4,4,-3,-2,-1,4,4,4,3,2,1]; 29
13_4855; [1,1,1,2,3,3,4,5,5,4,3,2,1,-5,-4,-3,-2]; 21
13_4856; [1,4,3,3,-2,3,2,4,-5,2,6,5,1,-2,-3,-4,5,6]; 147
13_4857; [1,2,3,3,-4,-1,2,3,-4,5,6,2,-3,-5,6,1,-4,5]; 57
13_4858; [1,2,2,-3,2,-1,2,2,2,2,2,3,3,2,1]; 71
13_4859; [1,2,3,3,4,4,3,-4,3,-2,-2,-1,2,3,3,3,2,1]; 95
13_4860; [1,2,3,3,4,4,4,-3,-2,-2,-1,2,4,3,3,3,2,1]; 83
13_4861; [1,4,-5,-4,-4,-3,2,-1,3,3,4,5,5,4,3,3,3,2,1]; 75
13_4862; [1,1,1,1,1,1,1,1,2,2,1,1,1,-2]; 70
13_4863; [1,1,1,2,2,2,2,2,2,3,3,2,1,-3,-2]; 61
13_4864; [1,1,1,2,2,2,2,3,3,2,2,2,1,-3,-2]; 48
13_4865; [1,3,2,3,3,3,3,4,4,4,-3,-2,-2,-1,4,3,2,1]; 59
13_4866; [1,1,1,1,1,1,1,1,2,3,3,2,1,-3,-2]; 49
13_4867; [1,2,3,3,3,3,4,4,3,-4,3,-2,-1,3,2,1]; 61
13_4868; [1,1,1,2,2,2,2,3,4,4,3,2,1,-4,-3,-2]; 34
13_4869; [1,2,3,3,3,3,5,4,-5,-3,4,5,-2,3,2,1,2,-3,-2]; 74
13_4870; [1,3,2,3,3,4,4,4,-3,-2,-2,-1,4,3,3,3,2,1]; 60
13_4871; [1,-2,3,-4,-5,-4,3,3,3,4,4,5,2,2,1,-2,3,4,4]; 239
13_4872; [1,-5,-4,-3,2,-1,3,3,3,3,4,5,5,4,3,2,1]; 23
13_4873; [1,2,-4,-3,2,3,-5,-4,5,3,4,5,-6,5,6,1,4,6,3,-2]; 227
13_4874; [1,1,1,1,1,1,1,1,1,1,2,2,1,-2]; 90
13_4875; [1,2,2,2,2,2,2,3,3,2,-3,2,-1,2,1]; 105
13_4876; [1,3,2,3,3,3,3,4,4,3,-4,3,-2,-2,-1,3,2,1]; 87
13_4877; [1,2,3,3,3,-4,3,4,5,4,-3,-4,5,4,3,2,1,-3,2,-3,-2]; 79
13_4878; [1,1,1,1,1,1,1,1,1,1,1,1,1]; 144
13_4879; [1,-4,-4,-3,-2,-5,4,-5,4,-3,2,2,1,-3,-2]; 74
13_4880; [1,-2,5,-4,5,-4,3,2,2,1,-3,-4,-4,-3,-2]; 63
13_4881; [1,-5,4,-3,4,-3,-2,-5,4,3,-2,1,-2]; 46
13_4882; [1,-5,4,-3,2,-3,2,1,-5,4,-3,-3,-2]; 35
13_4883; [1,-2,1,-5,4,-3,-3,-2,-2,-5,4,-3,-2]; 64
13_4884; [1,5,-4,3,3,2,5,-4,-3,2,1,3,-2]; 44
13_4885; [1,-2,-4,3,-4,3,2,2,1,-2,-2,-3,-3,-2]; 55
13_4886; [1,1,4,3,2,2,1,-5,4,3,-5,-4,-4,3,-2]; 63
13_4887; [1,4,-5,4,-3,-3,-2,1,-3,4,4,5,4,-3,-2]; 101
13_4888; [1,1,4,3,-2,1,-5,4,-3,-5,4,-3,-2]; 43
13_4889; [1,1,2,4,-3,-2,-2,-1,4,-3,2,2,2,1]; 45
13_4890; [1,2,3,3,2,1,1,-4,3,-4,3,-2,1,1]; 44
13_4891; [1,1,4,-3,2,4,3,-2,-1,3,2,2,2,1]; 30
13_4892; [1,2,3,5,-4,-3,-3,-2,-1,5,-4,3,3,2,1]; 27
13_4893; [1,2,-5,4,-5,4,3,-2,-1,4,4,3,3,2,1]; 23
13_4894; [1,2,5,-4,3,5,4,-3,-2,-1,4,3,3,2,1]; 16
13_4895; [1,1,2,2,3,-4,3,2,2,1,-4,-3,-3,-2]; 42
13_4896; [1,2,4,-3,2,4,3,3,-2,-1,3,2,2,1]; 38
13_4897; [1,2,2,3,3,2,2,1,-4,3,-4,3,-2,1]; 61
13_4898; [1,2,-1,-3,-3,-2,-2,4,-3,4,-3,2,1,1]; 54
13_4899; [1,2,-4,3,-4,3,-2,-2,-1,3,3,2,2,1]; 21
13_4900; [1,-4,-4,-4,-3,-3,2,2,1,1,3,4,3,-2,3,-2]; 61
13_4901; [-1,2,5,-4,3,-4,3,2,1,2,2,5,-4,-3,2]; 65
13_4902; [1,-5,4,3,-2,3,3,-2,-1,-5,4,3,3,2,1]; 53
13_4903; [1,4,-3,-3,2,-1,2,2,1,-3,4,-3,2,2]; 37
13_4904; [1,3,2,2,2,1,3,-4,3,2,-4,-3,2,2]; 38
13_4905; [1,1,-3,-3,-2,-2,-1,-1,4,-3,4,-3,2,1]; 57
13_4906; [1,-3,4,-3,-2,-2,-1,-1,-1,4,-3,-3,2,1]; 47
13_4907; [1,4,-3,2,-1,2,2,2,1,4,-3,2,2,1]; 47
13_4908; [1,1,3,-4,3,2,2,1,1,1,-4,-3,-3,-2]; 51
13_4909; [1,1,4,-3,2,-1,2,2,2,1,4,-3,-2,-2]; 49
13_4910; [1,-4,-3,2,-3,2,1,3,3,-4,3,2,2,2]; 39
13_4911; [1,-3,2,2,2,1,4,-3,2,4,-3,-2,-2,-2]; 41
13_4912; [1,2,2,-4,-3,-2,-2,-1,2,3,4,4,4,3,2,1]; 27
13_4913; [1,1,2,4,-5,4,3,3,2,1,-5,-4,-4,-3,-2]; 41
13_4914; [1,5,-4,-3,-3,2,5,-4,3,-2,-1,3,2,2,1]; 35
13_4915; [1,3,-4,-4,-4,3,-2,1,3,3,-2,4,3,-2]; 67
13_4916; [1,-2,5,-4,-3,-3,-2,-1,5,-4,3,-4,3,2,1]; 47
13_4917; [1,3,-2,1,-5,4,3,3,-2,-5,4,3,-2]; 60
13_4918; [1,-2,5,-4,3,5,-4,-4,-3,2,2,1,4,3,-2]; 90
13_4919; [1,2,3,5,-4,-3,-3,-2,-2,-1,2,5,-4,3,3,2,1]; 63
13_4920; [1,2,-5,4,-5,4,3,-2,-2,-1,2,4,4,3,3,2,1]; 47
13_4921; [-1,-1,2,5,-4,3,3,2,1,2,5,-4,3,3,2,-3,2]; 113
13_4922; [1,2,2,-3,-2,-2,1,1,1,1,1,2,-3,2,1]; 73
13_4923; [1,1,1,1,3,-4,3,2,2,1,-4,-3,-3,-2]; 44
13_4924; [1,4,-3,2,-1,2,2,2,2,1,4,-3,-2,-2]; 42
13_4925; [1,-3,2,-3,2,-1,-1,2,2,1,1,1,1]; 31
13_4926; [1,3,-2,-1,-1,-1,-2,1,1,1,1,3,-2]; 46
13_4927; [1,2,2,3,-4,-3,-3,-2,-1,3,3,4,4,3,2,1]; 33
13_4928; [1,4,-5,4,3,3,2,-5,-4,-4,-3,2,-1,2,1]; 62
13_4929; [1,2,5,-4,-3,-3,2,5,-4,3,-2,-1,3,2,1]; 44
13_4930; [1,2,2,-4,3,-4,3,-2,-2,-1,3,3,2,1]; 28
13_4931; [1,2,-1,-3,-3,-2,-2,4,-3,4,-3,2,2,1]; 47
13_4932; [1,-3,-2,-2,1,1,1,1,1,2,-3,2,1]; 43
13_4933; [1,3,2,2,2,2,2,-3,2,1,3,3,-2]; 46
13_4934; [1,-3,2,-3,2,1,1,1,1,1,2,2,1]; 34
13_4935; [1,2,3,-4,3,2,2,-4,-3,-3,2,-1,2,1]; 34
13_4936; [1,2,2,4,-3,2,4,3,3,-2,-1,3,2,1]; 29
13_4937; [1,2,3,3,2,2,-4,3,-4,3,2,-1,2,1]; 35
13_4938; [1,1,3,-4,3,2,2,1,3,3,-4,-3,-3,-2]; 53
13_4939; [1,1,3,-2,1,3,2,-3,-3,2,1,1,-2]; 31
13_4940; [1,1,2,-3,4,-3,2,1,4,3,-4,-4,3,-2]; 49
13_4941; [1,-5,4,-3,-2,-5,-4,-4,-3,2,1,-3,4,-3,-2]; 71
13_4942; [1,3,3,2,5,-4,-3,-3,-2,-2,1,5,-4,3,-2]; 79
13_4943; [1,-5,4,-3,-3,-2,-5,4,3,-2,1,3,-2]; 56
13_4944; [1,-5,-4,-4,-3,2,-3,2,1,4,-5,4,3,3,-2]; 53
13_4945; [-1,2,5,-4,3,-4,3,2,1,5,-4,3,-2,3,-2]; 71
13_4946; [-1,-3,2,5,-4,3,-4,3,2,1,2,5,-4,-3,2]; 59
13_4947; [1,-4,-4,-3,-3,-2,-5,4,-5,4,-3,2,1,-3,-2]; 75
13_4948; [1,4,-3,4,5,4,-3,-2,1,4,-5,4,-3,-3,-2]; 94
13_4949; [1,-2,-5,-4,-4,3,2,2,1,4,-5,4,-3,-3,-2]; 72
13_4950; [1,-4,-4,-4,-3,-3,2,2,2,1,3,4,3,-2,3,-2]; 55
13_4951; [-1,2,2,5,-4,3,-4,3,2,1,2,5,-4,-3,2]; 68
13_4952; [1,-5,4,3,-2,3,-2,-1,-5,4,3,3,2,2,1]; 69
13_4953; [1,-3,4,-3,2,2,1,4,-3,-3,2,-1,2,1]; 45
13_4954; [1,3,2,2,1,3,-4,3,2,-4,-3,2,2,1]; 40
13_4955; [1,-3,-3,-2,-2,-1,-1,-1,4,-3,4,-3,2,1]; 51
13_4956; [1,1,-3,4,-3,-2,-2,-1,-1,4,-3,-3,2,1]; 54
13_4957; [1,4,-3,2,-1,2,2,1,4,-3,2,2,1,1]; 39
13_4958; [1,1,1,3,-4,3,2,2,1,1,-4,-3,-3,-2]; 51
13_4959; [1,1,1,4,-3,2,-1,2,2,1,4,-3,-2,-2]; 41
13_4960; [1,-4,-3,2,-3,2,1,1,3,3,-4,3,2,2]; 39
13_4961; [1,1,-3,2,2,1,4,-3,2,4,-3,-2,-2,-2]; 48
13_4962; [1,-5,-4,3,2,2,4,3,-2,1,-2,-5,4,3,-2]; 59
13_4963; [1,-2,5,-4,3,-2,-2,1,5,4,-3,-2,-4,3,-2]; 83
13_4964; [-1,-1,5,-4,-3,2,-3,2,2,1,2,5,-4,3,3,-2,-2]; 119
13_4965; [1,-4,3,-2,5,-4,5,-4,-3,2,1,-3,-2]; 48
13_4966; [1,-2,1,4,4,3,-2,-5,4,-5,4,3,-2]; 60
13_4967; [1,-4,3,2,5,-4,5,-4,-3,2,1,3,-2]; 41
13_4968; [1,2,2,2,4,-3,-2,-2,-1,4,-3,2,2,1]; 47
13_4969; [1,2,2,2,3,3,2,1,-4,3,-4,3,-2,1]; 50
13_4970; [1,2,2,4,-3,2,4,3,-2,-1,3,2,2,1]; 35
13_4971; [1,-4,3,2,5,-4,-3,2,1,5,-4,3,-2]; 41
13_4972; [1,-4,-3,2,-1,5,-4,-3,5,-4,-3,2,1,-3,2]; 41
13_4973; [1,3,2,-5,4,-3,-5,-4,3,2,1,-4,-3,-3,-2]; 43
13_4974; [1,1,2,-4,3,-4,3,-2,-1,-1,3,3,2,1]; 23
13_4975; [1,3,3,4,3,-2,1,-2,3,-4,-4,3,-2,-2]; 75
13_4976; [1,-4,-3,2,1,1,1,3,3,-4,3,2,2,1]; 35
13_4977; [1,2,-4,3,-4,3,-2,-1,-1,-1,3,3,2,1]; 17
13_4978; [1,1,2,2,2,3,-4,3,2,1,-4,-3,-3,-2]; 32
13_4979; [1,-2,-5,4,-3,-5,4,-3,2,2,1,-3,-2]; 53
13_4980; [1,3,5,-4,3,2,5,-4,-3,2,1,3,-2]; 42
13_4981; [1,-2,1,-3,-2,-2,-5,4,-3,-5,4,-3,-2]; 63
13_4982; [1,-5,4,-3,2,-3,2,1,-5,-5,4,-3,-2]; 36
13_4983; [1,-5,4,-5,4,3,-2,1,1,4,4,3,-2]; 59
13_4984; [1,5,-4,3,2,5,5,-4,-3,2,1,3,-2]; 43
13_4985; [1,2,4,-3,-2,-2,-1,4,-3,2,2,2,2,1]; 48
13_4986; [1,1,1,1,2,3,3,2,1,-4,3,-4,3,-2]; 42
13_4987; [1,4,-3,2,4,3,-2,-1,3,2,2,2,2,1]; 27
13_4988; [1,2,2,3,5,-4,-3,-3,-2,-1,5,-4,3,2,1]; 42
13_4989; [1,2,2,-5,4,-5,4,3,-2,-1,4,4,3,2,1]; 30
13_4990; [1,2,2,5,-4,3,5,4,-3,-2,-1,4,3,2,1]; 26
13_4991; [1,2,-3,2,1,-5,4,-3,-2,-5,4,-3,-2]; 36
13_4992; [1,-2,-5,4,-3,-3,-2,-1,-5,4,-3,2,-3,2,1]; 79
13_4993; [1,-3,-2,1,4,4,3,-2,1,5,-4,5,-4,-3,-2]; 67
13_4994; [1,-3,-2,-5,4,3,3,-2,-1,2,-5,4,-3,2,1]; 69
13_4995; [1,-2,5,-4,5,-4,3,2,2,1,-2,-4,-4,-3,-2]; 68
13_4996; [1,-4,-3,2,5,5,4,-3,2,1,1,-5,-4,3,-2]; 42
13_4997; [1,3,2,-5,4,-5,4,3,-2,-2,-1,4,4,3,3,2,1]; 41
13_4998; [1,2,5,-4,3,-2,3,3,2,-1,-1,2,5,-4,3,3,2]; 105
13_4999; [1,-2,-4,3,-4,3,2,2,1,1,-2,-3,-3,-2]; 57
13_5000; [1,-2,-4,3,-4,3,2,2,1,-2,-3,-3,-2,-2]; 55
13_5001; [1,-4,3,2,5,4,-3,2,1,1,4,-5,-4,3,-2]; 61
13_5002; [1,1,5,4,-3,4,-5,4,-3,-2,1,-3,4,-3,-2]; 77
13_5003; [1,-5,4,-3,-2,-5,-4,3,-2,-2,5,5,4,3,-2,1,-2]; 103
13_5004; [1,1,2,2,-3,-2,-2,1,1,1,1,2,-3,2,1]; 68
13_5005; [1,1,1,3,-4,3,2,2,2,1,-4,-3,-3,-2]; 36
13_5006; [1,4,-3,-2,-2,1,4,-3,2,-1,2,2,2,1]; 50
13_5007; [1,-3,2,-3,2,-1,-1,-1,-1,2,2,1,1]; 35
13_5008; [1,-3,2,-3,2,-1,-1,-1,2,2,1,1,1]; 28
13_5009; [1,1,-3,-2,-2,1,1,1,1,2,-3,2,1]; 38
13_5010; [1,1,1,3,2,-1,2,2,2,2,1,3,-2]; 39
13_5011; [1,-3,2,-3,2,1,1,1,1,2,2,1,1]; 38
13_5012; [1,3,-4,3,2,2,2,-4,-3,-3,2,-1,2,1]; 54
13_5013; [1,2,4,-3,2,4,3,3,3,-2,-1,3,2,1]; 38
13_5014; [1,3,3,2,2,2,-4,3,-4,3,2,-1,2,1]; 49
13_5015; [1,2,-4,3,-4,3,-2,-2,-2,-1,3,3,2,1]; 18
13_5016; [1,2,-1,-3,-3,-2,-2,-2,4,-3,4,-3,2,1]; 39
13_5017; [1,-2,1,3,-2,4,3,-2,3,-4,-4,-4,3,-2]; 65
13_5018; [1,3,2,-3,-3,2,1,1,1,1,-2,3,-2]; 31
13_5019; [1,4,-3,2,4,3,-4,-4,3,2,-1,-3,2,1]; 31
13_5020; [1,5,-4,3,3,2,2,5,-4,3,-2,-1,3,2,1]; 50
13_5021; [1,-5,-4,-4,-3,-2,1,3,4,-5,4,3,2,2,1,3,-2]; 80
13_5022; [1,5,-4,-3,-3,2,2,5,-4,3,-2,-1,3,2,1]; 41
13_5023; [1,-4,3,-2,3,-4,-4,-3,-3,2,2,1,3,-2]; 69
13_5024; [1,-3,-2,-2,-5,4,-3,-3,-2,-1,-5,4,-3,2,1]; 69
13_5025; [1,-2,-4,-4,5,-4,3,2,2,1,-4,5,-4,-3,-2]; 61
13_5026; [1,-3,-2,-2,-5,4,3,3,-2,-1,-5,4,-3,2,1]; 70
13_5027; [1,2,2,-4,-3,-3,2,-1,2,3,-4,3,2,1]; 29
13_5028; [1,2,4,-3,4,-3,2,-1,2,2,3,3,2,1]; 47
13_5029; [1,2,-4,3,-4,3,2,-1,2,2,3,3,2,1]; 25
13_5030; [1,2,3,-4,3,2,-1,2,3,3,-4,-3,-3,-2,-2,1]; 79
13_5031; [1,2,-4,-3,-3,2,-1,2,2,3,-4,3,2,1]; 31
13_5032; [1,2,2,4,-3,4,-3,2,-1,2,3,3,2,1]; 41
13_5033; [1,2,2,-4,3,-4,3,2,-1,2,3,3,2,1]; 31
13_5034; [1,2,3,-4,-3,-3,-2,-1,3,3,4,4,3,3,2,1]; 35
13_5035; [1,-5,-4,-4,-3,2,-1,4,-5,4,3,3,3,2,1]; 30
13_5036; [1,5,-4,-3,-3,2,5,-4,3,-2,-1,3,3,2,1]; 26
13_5037; [1,3,-4,-4,-4,3,-2,1,1,3,-2,4,3,-2]; 54
13_5038; [1,-4,-4,-4,-3,-2,-5,4,-5,4,-3,2,1,-3,-2]; 70
13_5039; [1,5,-4,-3,2,1,-3,2,1,5,-4,-3,-3,-3,-2]; 45
13_5040; [1,-4,-4,5,4,-3,4,-3,-2,1,-5,-4,-3,-3,-2]; 71
13_5041; [1,4,4,-3,5,4,-3,-2,1,4,-5,4,-3,-3,-2]; 89
13_5042; [1,-2,-5,-4,-4,3,2,2,1,4,-3,-5,4,-3,-2]; 69
13_5043; [1,-2,-5,4,-5,4,-3,2,1,-3,-2,-4,-4,-3,-2]; 70
13_5044; [1,-2,5,-4,-4,-4,3,2,2,1,-4,5,-4,-3,-2]; 59
13_5045; [1,-5,-4,-4,-3,2,2,-3,2,1,4,-5,4,3,-2]; 42
13_5046; [-1,-3,2,2,5,-4,3,3,2,1,2,5,-4,-3,2]; 74
13_5047; [-1,2,5,-4,3,3,3,2,1,5,-4,3,-2,3,-2]; 71
13_5048; [1,-3,-3,-2,-5,4,-3,-3,-2,-1,-5,4,-3,2,1]; 71
13_5049; [1,-2,-4,5,-4,3,2,2,1,-4,-4,5,-4,-3,-2]; 65
13_5050; [1,-3,-3,-2,-5,4,3,3,-2,-1,-5,4,-3,2,1]; 67
13_5051; [1,-5,4,-3,2,1,-3,2,1,-5,4,-3,-3,-3,-2]; 63
13_5052; [1,-2,-5,-4,-4,-3,2,1,-3,-2,4,-5,4,-3,-2]; 75
13_5053; [1,-2,5,-4,-3,-3,-3,-2,-1,5,-4,-3,-3,2,1]; 63
13_5054; [1,-5,4,3,3,3,-2,1,-5,4,-3,-3,-2]; 62
13_5055; [1,5,-4,3,3,3,2,5,-4,-3,-3,-2,-2,1,-2]; 87
13_5056; [1,-2,5,-4,5,-4,3,2,2,1,-4,-4,-4,-3,-2]; 58
13_5057; [1,-2,5,-4,-3,-3,-3,-2,-1,5,-4,3,3,2,1]; 50
13_5058; [1,5,-4,3,3,3,2,5,-4,3,3,-2,-2,1,-2]; 74
13_5059; [1,-5,4,3,3,3,-2,1,-5,4,3,3,-2]; 70
13_5060; [1,5,-4,3,3,3,-2,1,5,-4,-3,-3,-2]; 71
13_5061; [1,1,1,1,1,1,-3,2,-1,-1,-3,2,1]; 42
13_5062; [1,3,2,-1,2,2,2,2,2,2,1,3,-2]; 50
13_5063; [1,1,1,1,1,2,2,1,-3,2,-3,2,1]; 47
13_5064; [1,2,2,3,-4,3,2,-4,-3,-3,2,-1,2,1]; 43
13_5065; [1,2,2,2,4,-3,2,4,3,-2,-1,3,2,1]; 35
13_5066; [1,2,2,3,3,2,-4,3,-4,3,2,-1,2,1]; 40
13_5067; [1,1,1,2,2,3,-4,3,2,1,-4,-3,-3,-2]; 26
13_5068; [1,2,4,-3,2,4,3,-2,-1,3,2,2,2,1]; 39
13_5069; [1,1,1,2,2,3,3,2,1,-4,3,-4,3,-2]; 40
13_5070; [1,-3,2,-1,-1,-1,-1,-1,-1,-1,-3,2,1]; 39
13_5071; [1,2,2,2,2,4,-3,-2,-2,-1,4,-3,2,1]; 54
13_5072; [1,2,2,4,-3,-2,-2,-1,4,-3,2,2,2,1]; 50
13_5073; [1,-4,-3,2,4,5,5,4,-3,2,1,-5,-4,3,-2]; 45
13_5074; [1,3,2,4,4,3,-5,4,-5,4,3,-2,-2,-1,3,2,1]; 39
13_5075; [1,3,2,3,5,-4,3,5,4,-3,-2,-2,-1,4,3,2,1]; 47
13_5076; [1,-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,2,1]; 18
13_5077; [1,2,3,5,-4,3,5,4,-3,-2,-1,4,3,2,1]; 23
13_5078; [1,2,4,4,3,-5,4,-5,4,3,-2,-1,3,2,1]; 23
13_5079; [1,2,3,3,5,-4,-3,-3,-2,-1,5,-4,3,2,1]; 33
13_5080; [1,-2,5,-4,-3,-3,5,-4,3,2,2,1,-4,-3,-2]; 54
13_5081; [1,3,2,2,1,-4,3,-2,-1,-1,-4,3,2,1]; 30
13_5082; [1,2,4,-3,4,-3,2,-1,2,1,3,3,2,2]; 44
13_5083; [1,4,-5,4,-3,-2,-2,-5,-4,-4,-3,2,1,-3,-2]; 68
13_5084; [1,-5,4,3,3,-2,3,-2,-1,-5,4,3,3,2,1]; 53
13_5085; [1,3,2,2,1,3,-4,3,2,1,-4,-3,2,2]; 27
13_5086; [1,3,-4,3,2,-4,-3,2,1,1,-2,3,2,2]; 45
13_5087; [1,2,4,-3,-3,2,-1,2,1,-3,4,-3,2,2]; 43
13_5088; [1,-2,4,3,-4,3,2,-1,-1,2,1,4,3,-4,3,-2]; 75
13_5089; [1,5,4,3,3,-2,1,4,4,-5,-4,3,-4,3,-2]; 89
13_5090; [1,-5,-4,-4,-3,2,-3,2,2,1,4,-5,4,3,-2]; 57
13_5091; [1,-4,-4,-3,-2,-2,-5,4,-5,4,-3,2,1,-3,-2]; 63
13_5092; [1,-5,4,3,-2,3,-2,-1,2,-5,4,3,3,2,1]; 59
13_5093; [1,-5,4,-3,-3,-2,-2,-5,4,3,-2,-1,3,2,1]; 53
13_5094; [1,5,-4,5,-4,-3,-3,2,-3,2,1,4,4,3,-2]; 60
13_5095; [1,-5,4,3,-2,3,-2,-2,-1,-5,4,3,3,2,1]; 53
13_5096; [1,2,-4,-3,-3,-2,1,1,1,3,4,4,3,3,2,1]; 37
13_5097; [1,2,-1,-3,-3,-2,-4,-3,-3,-4,-4,3,2,2,1,1]; 58
13_5098; [1,1,2,-3,2,2,3,-4,3,2,1,-4,-3,-2]; 26
13_5099; [1,-4,-4,-3,2,2,-3,-4,3,2,1,1,3,-2]; 30
13_5100; [1,2,2,-4,3,3,2,2,1,-4,-4,3,-2,1]; 64
13_5101; [1,4,-3,-3,2,4,4,3,-2,-1,3,2,2,1]; 27
13_5102; [1,4,4,-3,2,1,1,1,4,3,3,2,2,1]; 39
13_5103; [1,3,3,3,2,-1,-1,-1,3,3,2,2,1]; 23
13_5104; [1,3,3,2,-1,-1,3,3,3,2,2,1,1]; 22
13_5105; [1,2,2,1,1,-3,-3,-2,-2,-3,2,1,1]; 36
13_5106; [1,1,4,-3,-3,2,2,1,4,4,3,-4,3,-2]; 51
13_5107; [1,1,3,2,2,1,3,-2,-3,-3,-3,-2,-2]; 33
13_5108; [1,3,2,2,2,1,3,3,-2,-3,-3,-3,-2]; 27
13_5109; [1,1,3,3,2,2,1,-4,-4,-3,-3,-4,3,-2]; 56
13_5110; [1,4,-3,2,-1,-1,4,3,3,3,2,2,1,1]; 34
13_5111; [1,3,3,2,-3,2,-1,-1,-1,-3,2,2,1]; 29
13_5112; [1,1,2,3,3,3,2,2,1,-3,-3,-2,-2]; 23
13_5113; [1,1,2,2,-3,-3,-2,-2,1,1,2,-3,2,2,1]; 63
13_5114; [1,1,3,-4,3,3,2,2,1,-4,-4,-3,-3,-2]; 52
13_5115; [1,4,4,-3,-3,2,-1,2,2,1,4,-3,-2,-2]; 42
13_5116; [1,2,-3,2,2,-1,-3,-3,2,-1,2,2,1]; 39
13_5117; [1,-3,2,2,-3,-3,2,-1,-1,-1,2,2,1]; 27
13_5118; [1,1,1,-3,-3,-2,-2,1,1,-3,-3,-3,-2]; 39
13_5119; [1,2,1,1,3,3,3,2,2,3,3,1,1]; 23
13_5120; [1,1,3,3,2,-3,2,1,1,1,3,-2,-2]; 37
13_5121; [1,1,-3,-3,2,-1,-1,-3,-3,-3,2,2,1]; 42
13_5122; [1,-3,-3,-2,-2,1,1,1,2,-3,2,2,1]; 39
13_5123; [1,3,2,2,2,-3,2,1,1,3,3,-2,-2]; 39
13_5124; [1,-3,2,2,-3,-3,2,1,1,1,2,2,1]; 31
13_5125; [1,-4,-4,-4,-3,2,1,1,1,4,-3,2,2,1]; 51
13_5126; [1,4,4,-3,-3,2,-1,4,3,-4,3,2,2,1]; 25
13_5127; [1,1,-4,-3,2,-1,-1,-3,-4,-4,3,2,2,1]; 47
13_5128; [1,3,2,-3,-3,2,1,1,-2,3,3,-2,-2]; 37
13_5129; [1,-4,-3,2,-3,2,1,-5,-4,-4,-5,-5,-4,3,-2]; 44
13_5130; [1,-4,5,5,-4,3,-2,1,-4,-4,-5,-4,-3,-3,-2]; 89
13_5131; [1,-5,4,-3,2,1,-5,4,-3,-2,-2,1,-2]; 41
13_5132; [1,1,1,1,-3,-3,-3,-2,-2,1,-3,-3,-2]; 42
13_5133; [1,3,2,2,-3,2,1,1,1,1,3,-2,-2]; 33
13_5134; [1,-3,-3,-3,-2,-2,1,1,1,1,3,3,-2]; 43
13_5135; [1,1,1,1,2,-3,2,2,1,-3,-3,-2,-2]; 33
13_5136; [1,3,2,2,2,2,-3,2,1,1,3,-2,-2]; 41
13_5137; [1,-3,2,2,1,1,1,1,1,-3,-3,2,1]; 43
13_5138; [1,1,4,-3,-4,-4,-3,2,1,1,-3,2,2,1]; 50
13_5139; [1,4,3,-4,3,2,4,4,-3,-3,2,-1,2,1]; 45
13_5140; [1,4,4,-3,2,-4,-4,-4,-3,-3,2,-1,2,1]; 35
13_5141; [1,3,-4,3,3,2,-4,-4,-3,-3,2,-1,2,1]; 45
13_5142; [1,2,4,-3,-3,2,4,4,3,-2,-1,3,2,1]; 35
13_5143; [1,2,-4,3,3,2,2,-4,-4,3,2,-1,2,1]; 37
13_5144; [1,-3,2,2,2,2,2,1,1,1,-3,2,1]; 29
13_5145; [1,3,2,-1,2,2,1,3,-2,-2,-2,-2,-2]; 40
13_5146; [1,1,-3,2,-1,-1,-3,2,2,2,2,2,1]; 33
13_5147; [1,-3,2,-1,-1,-1,-1,-1,-3,-3,2,2,1]; 33
13_5148; [1,2,-4,-3,-3,-2,1,1,1,3,3,4,4,3,2,1]; 41
13_5149; [1,2,-1,-3,-3,-2,-4,-3,-3,-4,-4,3,2,2,2,1]; 48
13_5150; [1,2,-4,-3,2,-4,3,-4,3,3,2,-1,2,1]; 49
13_5151; [1,-4,-4,-3,2,2,-3,-4,3,2,-1,3,2,1]; 26
13_5152; [1,-4,-4,-3,2,1,1,1,3,-4,3,2,2,1]; 39
13_5153; [1,1,3,3,4,3,-2,1,3,-4,-4,3,-2,-2]; 73
13_5154; [1,1,2,3,-4,3,2,2,1,-4,-4,-3,-2,-2]; 30
13_5155; [1,-4,-3,2,1,1,1,3,-4,3,2,2,2,1]; 27
13_5156; [1,3,3,4,3,-2,1,3,-4,-4,3,-2,-2,-2]; 87
13_5157; [1,1,2,-4,3,-2,-1,-1,-4,3,3,3,2,1]; 22
13_5158; [1,-5,-4,-3,2,1,1,1,3,4,-5,4,3,2,1]; 17
13_5159; [1,4,4,5,4,-3,2,4,-5,-5,4,-3,-2,1,-2]; 73
13_5160; [1,1,2,3,-5,4,-3,-2,-1,-1,-5,4,3,2,1]; 15
13_5161; [1,4,-3,2,1,1,1,4,3,3,3,2,2,1]; 33
13_5162; [1,-3,-3,2,1,1,1,3,3,3,2,2,1]; 23
13_5163; [1,3,3,2,-1,-1,-1,3,3,3,2,2,1]; 19
13_5164; [1,2,2,1,1,1,-3,-3,-2,-2,-3,2,1]; 35
13_5165; [1,4,4,-3,2,-1,2,2,1,4,3,3,-2,-2]; 40
13_5166; [1,1,3,2,2,1,3,3,-2,-3,-3,-3,-2]; 33
13_5167; [1,3,2,2,2,1,3,-2,-3,-3,-3,-2,-2]; 27
13_5168; [1,3,3,2,2,2,1,-4,-4,-3,-3,-4,3,-2]; 48
13_5169; [1,4,4,-3,2,-1,-1,4,3,3,2,2,1,1]; 41
13_5170; [1,3,3,3,2,2,-1,-3,-3,2,-1,2,1]; 30
13_5171; [1,2,3,3,-2,-2,-1,-1,-1,3,2,2,1]; 17
13_5172; [1,2,2,-3,-3,-2,-2,1,1,1,2,-3,2,2,1]; 63
13_5173; [1,3,-4,3,3,2,2,2,1,-4,-4,-3,-3,-2]; 46
13_5174; [1,4,4,-3,-3,2,-1,2,1,1,4,-3,-2,-2]; 60
13_5175; [1,2,-3,-3,2,2,-1,-1,-1,-3,2,2,1]; 39
13_5176; [1,-2,1,1,2,2,-3,2,2,1,-3,-3,-2]; 37
13_5177; [1,1,1,-3,-3,-3,-2,-2,1,1,-3,-3,-2]; 39
13_5178; [1,3,3,2,2,3,3,3,1,1,1,2,1]; 21
13_5179; [1,1,3,2,2,-3,2,1,1,1,3,-2,-2]; 37
13_5180; [1,1,-3,-3,-3,2,-1,-1,-3,-3,2,2,1]; 39
13_5181; [1,1,-3,-3,-2,-2,1,1,2,-3,2,2,1]; 37
13_5182; [1,1,1,3,3,2,-1,2,2,1,3,-2,-2]; 33
13_5183; [1,-3,2,2,-3,-3,2,1,1,2,2,1,1]; 35
13_5184; [1,2,-3,2,2,2,-1,-1,-1,-3,2,2,1]; 37
13_5185; [1,-3,2,3,3,-2,-2,-1,-1,-1,3,2,1]; 15
13_5186; [1,-3,2,2,2,-3,2,-1,-1,2,2,1,1]; 29
13_5187; [1,2,2,1,1,4,-3,-2,-2,4,-3,-3,-3,-2]; 57
13_5188; [1,3,-4,3,3,3,2,2,2,1,-4,-3,-3,-2]; 47
13_5189; [1,2,2,-3,-3,-3,-2,-2,1,1,1,2,-3,2,1]; 67
13_5190; [1,4,4,-3,2,-1,-1,-1,4,3,3,2,2,1]; 31
13_5191; [1,2,2,-4,3,-2,-1,-1,-1,-4,3,2,2,1]; 39
13_5192; [1,1,2,2,-4,3,-2,-1,-1,-4,3,2,2,1]; 45
13_5193; [1,5,-4,5,-4,-3,2,-1,2,2,1,4,-3,-2,-2]; 43
13_5194; [1,1,3,4,-5,4,3,2,2,1,-5,-4,-3,-3,-2]; 52
13_5195; [1,2,4,-3,-2,-2,-1,2,2,4,-3,2,2,1]; 44
13_5196; [1,-5,4,-3,-2,-2,-1,-1,-1,-5,4,3,3,2,1]; 53
13_5197; [1,1,-5,4,3,3,-2,-2,-1,-1,-5,4,-3,2,1]; 77
13_5198; [1,5,-4,-3,-3,2,-1,2,2,1,5,-4,3,2,2]; 54
13_5199; [1,1,2,-4,3,-4,3,-2,-2,-1,2,2,3,3,2,1]; 46
13_5200; [1,-5,4,-3,2,-3,2,1,-5,-4,-4,-4,3,3,-2]; 46
13_5201; [1,-4,-4,-3,2,1,1,3,-4,3,3,-2,1,-2]; 38
13_5202; [1,1,4,-3,-3,-2,-2,-1,-1,4,4,-3,2,1]; 57
13_5203; [1,3,2,2,1,-4,3,3,2,-4,-4,-3,2,1]; 47
13_5204; [1,-3,-3,2,-3,2,-1,-1,-1,-3,2,2,1]; 27
13_5205; [1,-2,1,1,3,3,2,2,1,-3,-3,-3,-2]; 32
13_5206; [1,-3,-3,-2,-2,-1,-1,-1,-3,2,-3,2,1]; 31
13_5207; [1,-2,1,1,3,-2,-3,-3,2,1,-3,-3,-2]; 31
13_5208; [1,1,4,-3,4,-3,2,2,1,4,4,-3,-3,-2]; 55
13_5209; [1,-4,-4,-3,-3,-2,1,-2,1,-4,3,2,2,1]; 53
13_5210; [1,1,4,3,3,2,2,1,4,4,-3,4,-3,-2]; 45
13_5211; [1,4,-3,-3,-3,-2,-2,-1,-1,-1,4,-3,2,1]; 49
13_5212; [1,-4,3,3,3,-2,-1,-1,-1,-4,3,2,2,1]; 63
13_5213; [1,3,2,2,2,1,-4,3,3,3,2,-4,-3,2]; 39
13_5214; [1,5,-4,-3,-2,-2,-1,-1,-1,-3,5,-4,3,2,1]; 37
13_5215; [1,1,5,-4,-3,-2,-2,-1,-1,-3,5,-4,3,2,1]; 43
13_5216; [1,1,3,2,2,1,4,-5,4,3,2,-5,-4,-3,2]; 48
13_5217; [1,-3,-3,-3,2,-1,-1,-1,-3,-3,2,2,1]; 29
13_5218; [1,-4,-3,2,-1,-1,-1,-3,-4,-4,3,2,2,1]; 35
13_5219; [1,-3,2,-1,2,-1,-1,-3,2,2,-3,2,1]; 27
13_5220; [1,1,-3,-2,-2,-1,-1,-3,2,2,-3,2,1]; 33
13_5221; [1,-3,-3,-2,-2,-1,2,-1,-3,2,-3,2,1]; 33
13_5222; [1,-2,1,-2,-3,-3,2,-3,2,1,-3,-2,-2]; 33
13_5223; [1,1,-4,-4,-3,-3,-2,-2,-1,-1,2,-4,3,2,2,1]; 76
13_5224; [1,4,4,4,-3,-3,2,2,2,1,3,-4,-4,-3,-3,-2]; 67
13_5225; [1,1,-4,-3,4,-3,-2,-2,-1,-1,-4,-4,-3,-3,2,1]; 73
13_5226; [1,-3,-3,2,-1,2,-1,-1,-3,2,-3,2,1]; 27
13_5227; [1,-3,-2,-2,-1,-1,-1,-3,2,2,-3,2,1]; 31
13_5228; [1,-3,-2,1,-2,1,3,-2,3,3,2,2,1]; 29
13_5229; [1,-2,1,1,-2,-3,-3,2,-3,2,1,-3,-2]; 31
13_5230; [1,-4,-4,-3,-3,-2,-2,-1,-1,-1,2,-4,3,2,2,1]; 77
13_5231; [1,4,4,-3,-3,2,2,2,1,3,-4,-4,-4,-3,-3,-2]; 68
13_5232; [1,-4,-3,4,-3,-2,-2,-1,-1,-1,-4,-4,-3,-3,2,1]; 67
13_5233; [1,-3,2,-3,2,2,-1,-1,-1,-3,2,2,1]; 27
13_5234; [1,1,-3,-2,-2,-1,-1,-3,2,-3,2,2,1]; 33
13_5235; [1,-3,2,2,-3,2,-1,-1,-3,2,2,1,1]; 33
13_5236; [1,1,4,-3,-3,2,2,1,4,-3,4,-3,-3,-2]; 53
13_5237; [1,-4,3,-4,3,3,2,2,2,1,-4,-3,-3,-2]; 43
13_5238; [1,1,4,3,3,2,2,1,4,-3,4,-3,-3,-2]; 45
13_5239; [1,4,-3,2,2,1,-4,-4,-4,-3,2,-3,2,1]; 37
13_5240; [1,4,3,3,2,4,4,-3,2,-1,-3,2,2,1]; 44
13_5241; [1,-4,-4,-3,2,-3,2,-4,3,3,2,1,1,-2]; 36
13_5242; [1,-3,-3,2,-3,2,2,2,1,-3,2,2,1]; 28
13_5243; [1,-2,1,1,3,2,2,1,3,3,-2,-2,-2]; 41
13_5244; [1,-3,2,2,2,-3,2,1,1,-3,-3,-2,-2]; 31
13_5245; [1,-4,-4,-4,-3,2,-1,4,-3,2,4,3,2,2,2,1]; 38
13_5246; [1,-3,-2,-2,-4,-3,-3,-2,-2,-1,-4,-4,3,3,2,1]; 58
13_5247; [1,-4,-3,-3,-3,2,-1,-4,3,-4,3,3,2,1]; 21
13_5248; [1,3,-4,3,2,2,1,1,1,3,-4,-4,-3,-3,2,1]; 77
13_5249; [1,3,2,2,2,1,4,3,3,-2,3,-4,-4,-3,-3,-2]; 59
13_5250; [1,1,2,3,-4,3,2,2,1,3,-4,-4,-3,-3,-2,-2]; 73
13_5251; [1,3,-4,-4,-3,-3,2,1,1,1,3,-4,3,2,2,1]; 73
13_5252; [1,1,3,2,2,1,4,3,3,-2,3,-4,-4,-3,-3,-2]; 70
13_5253; [1,-4,-3,-3,-2,-2,-1,-1,-1,3,2,-4,3,2,2,1]; 55
13_5254; [1,-3,-2,-2,-1,-1,-1,-3,4,-3,4,-3,2,1]; 55
13_5255; [1,3,-4,3,-4,3,-2,-1,-1,-1,3,2,2,1]; 59
13_5256; [1,3,2,2,1,3,3,-4,3,2,-4,-3,2,1]; 45
13_5257; [1,4,-3,4,-3,-3,2,-1,2,2,1,-3,2,2]; 38
13_5258; [1,1,3,3,3,-4,3,2,2,1,-4,-3,-3,-2]; 55
13_5259; [1,-2,1,1,3,3,-4,3,2,1,-4,-4,-3,-2]; 35
13_5260; [1,1,-3,-2,-2,-1,-1,4,-3,4,4,-3,2,1]; 56
13_5261; [1,3,2,2,1,3,-4,3,2,-4,-4,-3,2,1]; 47
13_5262; [1,4,4,-3,4,-3,2,-1,2,2,1,-3,2,2]; 39
13_5263; [1,1,3,3,-4,3,2,2,1,-4,-4,-3,-3,-2]; 54
13_5264; [1,2,2,-3,2,-3,2,-1,-1,-1,2,2,1]; 35
13_5265; [1,2,2,-3,2,-3,2,-1,-1,2,2,1,1]; 37
13_5266; [1,2,2,1,1,-3,-2,-2,-3,4,-3,4,-3,-2]; 57
13_5267; [1,1,1,3,-2,1,3,3,-2,-3,-3,-3,-2]; 39
13_5268; [1,-2,1,1,2,2,-3,2,1,-3,-3,-3,-2]; 37
13_5269; [1,4,4,4,-3,2,-1,2,2,1,4,-3,-2,-2]; 42
13_5270; [1,1,3,-4,3,2,2,1,-4,-4,-4,-3,-3,-2]; 51
13_5271; [1,2,3,3,3,3,-2,-2,-1,2,2,-3,2,2,1]; 41
13_5272; [1,2,-3,2,-3,-3,2,-1,-1,-1,2,2,1]; 37
13_5273; [1,-3,-2,1,-2,-2,-2,-3,-3,2,-3,2,1]; 43
13_5274; [1,4,4,-3,4,-3,2,-1,2,2,1,-3,-2,-2]; 41
13_5275; [1,1,2,2,-4,3,-4,3,2,1,-4,-4,-3,-2]; 25
13_5276; [1,4,4,-3,-4,-4,-4,-3,2,-1,4,-3,2,1]; 33
13_5277; [1,-4,-3,2,-1,-3,-3,-4,-4,3,-4,3,2,1]; 27
13_5278; [1,-3,5,-4,-3,-3,2,-1,5,5,4,4,-3,2,1]; 51
13_5279; [1,-5,-4,-4,-3,2,-1,-3,-5,-5,4,3,3,2,1]; 42
13_5280; [1,2,3,3,-4,-3,-3,-2,-1,3,4,4,3,3,2,1]; 33
13_5281; [1,2,-3,4,-3,-2,-1,-1,-1,4,3,-4,3,2,2,1]; 55
13_5282; [1,3,2,-4,3,-4,3,-2,-2,-1,-1,3,2,2,1,1]; 57
13_5283; [1,-5,-4,-4,-4,-3,2,-1,-3,-2,-5,4,3,3,2,2,1]; 74
13_5284; [1,4,4,4,-3,2,-5,4,-3,2,1,-5,-4,3,-2]; 51
13_5285; [1,-5,-4,-4,-4,-3,2,-1,-3,-2,-5,4,-3,-3,2,2,1]; 74
13_5286; [1,-4,-4,-3,-3,2,2,1,1,3,4,3,3,-2,3,-2]; 66
13_5287; [1,1,3,4,3,2,2,1,3,-4,-4,3,-2,3,2,2]; 72
13_5288; [1,4,4,4,-3,-2,-2,-1,-1,-1,4,-3,2,1]; 53
13_5289; [1,1,1,4,4,4,3,-2,1,-4,-4,-3,-3,-2]; 55
13_5290; [1,-4,-3,-3,-2,-4,-4,-3,2,1,1,1,-3,-2]; 47
13_5291; [1,-3,2,-1,-1,-1,-3,-3,-3,-3,2,2,1]; 37
13_5292; [1,-3,2,-1,-1,-1,-4,-4,-3,4,-3,2,2,1]; 33
13_5293; [1,3,2,-4,3,-4,3,-2,-2,-1,-1,-1,3,2,2,1]; 47
13_5294; [1,-4,-3,4,-3,-2,-2,-1,-1,-1,-2,3,-4,3,2,1]; 59
13_5295; [1,-5,-4,-4,-3,2,-1,-3,-2,-5,-5,4,3,3,2,2,1]; 81
13_5296; [1,4,4,-3,2,2,-5,4,-3,2,1,-5,-4,3,-2]; 39
13_5297; [1,-5,-4,-4,-3,2,-1,-3,-2,-5,-5,4,-3,-3,2,2,1]; 82
13_5298; [1,1,1,-2,-4,3,-2,-1,3,-2,-4,3,-2,1]; 59
13_5299; [1,1,2,2,2,-3,-2,-2,1,1,1,2,-3,2,1]; 65
13_5300; [1,-3,-3,-3,-2,1,-2,1,3,3,3,2,1]; 27
13_5301; [1,-2,1,1,3,3,3,2,1,-3,-3,-3,-2]; 25
13_5302; [1,1,3,3,2,2,2,1,-3,-3,-3,-2,-2]; 30
13_5303; [1,1,3,3,3,2,2,2,1,-3,-3,-2,-2]; 31
13_5304; [1,1,-3,-2,-2,-1,-1,-3,-3,2,2,2,1]; 33
13_5305; [1,-2,-2,1,3,3,3,2,1,-3,-3,-3,-2]; 27
13_5306; [1,1,3,-2,4,3,3,3,2,1,4,-3,-3,-2]; 31
13_5307; [1,1,3,3,4,3,2,2,2,1,3,-4,-4,3,2,2]; 67
13_5308; [1,1,4,3,3,3,2,2,1,-4,-4,-4,-4,3,3,-2]; 91
13_5309; [1,1,4,3,3,2,2,1,4,4,-3,-3,-3,-2]; 47
13_5310; [1,-4,3,2,2,2,1,1,-4,-4,-3,-3,-2,-2]; 53
13_5311; [1,1,4,3,3,2,2,2,1,4,4,-3,-2,-2]; 44
13_5312; [1,-4,3,2,2,1,1,-4,-4,-3,-3,-2,-2,-2]; 61
13_5313; [1,1,-4,3,-2,3,-2,-1,-1,-1,-3,-4,-4,3,2,1]; 63
13_5314; [1,1,2,-3,2,1,1,1,-2,-3,-3,-2,-2]; 35
13_5315; [1,3,3,2,2,-1,-1,-1,3,2,2,2,1]; 27
13_5316; [1,1,3,3,3,2,2,2,1,-3,-3,2,2]; 30
13_5317; [1,-2,1,1,2,-3,2,2,2,1,-3,-3,-2]; 37
13_5318; [1,1,1,-4,-3,-3,-2,-2,-2,-1,-4,-4,3,2,2,1]; 69
13_5319; [1,-4,-4,-3,-3,2,2,1,-4,3,2,2,2,1]; 37
13_5320; [1,1,4,3,3,2,2,2,1,4,4,-3,2,2]; 45
13_5321; [1,-5,-4,-3,2,-1,-3,-5,-5,4,-5,4,3,2,1]; 23
13_5322; [1,-5,-5,-4,-4,-3,2,-1,5,5,5,4,-3,2,1]; 50
13_5323; [1,-4,-3,2,-1,-5,-4,-4,-3,-5,-5,-4,3,2,1]; 35
13_5324; [1,3,2,-3,-3,-3,2,1,1,-2,3,-2,-2]; 37
13_5325; [1,-3,-3,2,2,-1,-1,-1,-3,2,2,2,1]; 27
13_5326; [1,1,1,2,-3,2,1,1,-2,1,-3,-3,-2]; 35
13_5327; [1,1,4,-3,-3,2,2,1,4,4,-3,-3,-3,-2]; 57
13_5328; [1,-4,-4,-3,2,2,-3,2,1,-4,3,2,2,1]; 28
13_5329; [1,1,2,4,4,-3,2,4,3,2,2,1,-4,-4,-3,-2]; 51
13_5330; [1,1,3,2,2,4,-3,2,1,-4,-4,-4,-3,-3,2,2]; 55
13_5331; [1,1,3,3,4,4,-3,-2,-2,-1,-1,4,-3,-3,2,1]; 86
13_5332; [1,4,-3,2,2,2,1,-4,-4,-4,-3,2,-3,2]; 41
13_5333; [1,3,2,2,2,1,4,4,3,3,-2,-4,3,-2]; 44
13_5334; [1,1,-4,3,3,-2,-2,-1,-1,-3,-3,-4,-4,3,2,1]; 65
13_5335; [1,-3,-3,-3,-3,2,-3,2,1,-3,2,2,1]; 32
13_5336; [1,-2,1,1,1,1,3,2,2,1,3,3,-2]; 43
13_5337; [1,-3,2,-3,2,1,1,-3,-3,-3,-3,-2,-2]; 38
13_5338; [1,4,-3,-4,-4,-3,2,-3,2,1,-3,2,2,1]; 36
13_5339; [1,2,4,3,3,2,4,4,-3,2,-1,-3,2,1]; 39
13_5340; [1,-4,-4,-3,2,-3,2,-4,3,3,2,-1,2,1]; 33
13_5341; [1,-3,2,-1,-1,-1,-3,2,2,2,2,2,1]; 29
13_5342; [1,2,-4,-4,-3,2,-4,3,-4,3,2,-1,2,1]; 49
13_5343; [1,1,1,-3,2,-3,2,1,1,1,-3,-3,-2]; 25
13_5344; [1,1,-2,1,1,2,-3,2,2,2,1,-3,-2]; 27
13_5345; [1,1,1,-4,-3,-3,-2,-2,-1,-4,-4,3,2,2,2,1]; 61
13_5346; [1,3,2,-3,-3,-3,2,1,1,1,-2,3,-2]; 28
13_5347; [1,4,3,-4,-4,-4,3,2,-1,-3,4,-3,2,1]; 41
13_5348; [1,-3,2,2,2,1,-3,-3,-3,2,-3,2,2]; 38
13_5349; [1,-2,1,1,1,3,2,2,2,1,3,-2,-2]; 36
13_5350; [1,1,1,3,-2,3,-2,-1,-1,-1,-3,-3,2,2,1]; 64
13_5351; [1,-4,-3,-3,-3,2,-1,-4,-3,2,-3,-3,2,1]; 36
13_5352; [1,3,2,2,2,1,4,4,3,-2,-4,3,-2,-2]; 44
13_5353; [1,-4,-4,-4,-3,2,-1,-3,2,4,4,3,3,-2,-2,1]; 72
13_5354; [1,1,2,4,-3,2,4,3,2,2,2,1,-4,-4,-3,-2]; 43
13_5355; [1,-4,-4,-4,-3,-3,2,2,2,1,3,2,2,4,-3,2]; 54
13_5356; [1,1,2,-4,3,-4,3,3,2,1,-4,-3,-3,-2]; 29
13_5357; [1,-3,2,-3,2,2,2,2,1,-3,2,2,2]; 35
13_5358; [1,-2,1,3,2,2,2,1,3,-2,-2,-2,-2]; 37
13_5359; [1,3,3,3,-2,1,-2,-2,1,-3,-2,-2,-2,-2,-2]; 91
13_5360; [1,4,4,-3,2,4,3,2,2,-4,-4,-3,2,-1,2,1]; 51
13_5361; [1,2,-1,-4,-3,-3,-2,-4,-4,-3,-3,2,-3,2,2,1]; 52
13_5362; [1,2,4,4,4,3,-2,-2,-4,-4,-3,-3,2,-1,2,1]; 50
13_5363; [1,-3,2,2,2,1,-3,-3,-3,-3,2,-3,2]; 40
13_5364; [1,-2,1,1,1,1,3,2,2,2,1,3,-2]; 37
13_5365; [1,3,3,3,2,-1,-1,-1,-1,-1,-3,-3,-2,-2,1]; 72
13_5366; [1,-3,2,2,2,1,4,-3,-4,-4,-3,2,-3,2]; 44
13_5367; [1,2,4,3,3,3,2,4,-3,2,-1,-3,2,1]; 32
13_5368; [1,2,4,4,3,3,-2,-2,-4,-4,-4,-3,2,-1,2,1]; 62
13_5369; [1,-3,-3,2,-3,2,2,2,1,-3,2,2,2]; 33
13_5370; [1,-2,1,1,3,2,2,2,1,3,-2,-2,-2]; 36
13_5371; [1,3,3,3,3,-2,1,-2,-2,1,-3,-2,-2,-2,-2]; 87
13_5372; [1,-4,-4,-4,-3,2,-1,4,4,-3,2,4,3,2,2,1]; 47
13_5373; [1,-3,-2,-2,-4,-3,-3,-3,-2,-2,-1,-4,3,3,2,1]; 57
13_5374; [1,-4,-4,-4,-3,2,-1,4,-3,2,4,4,3,-2,-2,1]; 71
13_5375; [1,-2,1,1,3,-4,3,2,2,1,-4,-4,-3,-2]; 38
13_5376; [1,1,4,-3,-2,-2,-1,-1,4,4,-3,-3,2,1]; 60
13_5377; [1,3,2,2,2,1,-4,3,3,2,-4,-4,-3,2]; 39
13_5378; [1,4,-3,2,-1,-1,-1,4,3,3,3,2,2,1]; 25
13_5379; [1,3,3,2,-1,-1,-3,-3,-3,2,-1,2,1]; 31
13_5380; [1,4,-3,-2,-2,-1,-1,-1,4,-3,-3,-3,2,1]; 57
13_5381; [1,-4,3,-2,-1,-1,-1,-4,3,3,3,2,2,1]; 55
13_5382; [1,3,2,2,1,-4,3,3,3,2,-4,-3,2,1]; 45
13_5383; [1,1,2,2,-3,-3,-3,-2,-2,1,1,2,-3,2,1]; 67
13_5384; [1,1,3,-4,3,3,3,2,2,1,-4,-3,-3,-2]; 52
13_5385; [1,-3,2,2,2,-3,2,-1,-1,-1,2,2,1]; 25
13_5386; [1,2,-3,2,2,2,-1,-1,-3,2,2,1,1]; 38
13_5387; [1,2,2,1,1,4,-3,-3,-3,-2,-2,4,-3,-2]; 59
13_5388; [1,-3,2,-3,2,-1,-1,-1,-3,-3,2,2,1]; 27
13_5389; [1,1,-3,-3,-2,-2,-1,-1,-3,2,-3,2,1]; 33
13_5390; [1,-3,-2,-2,-1,-1,-1,-3,-3,2,-3,2,1]; 31
13_5391; [1,-3,-3,-2,1,1,2,-1,-3,2,-3,2,1]; 35
13_5392; [1,1,4,4,-3,4,-3,2,2,1,4,-3,-3,-2]; 55
13_5393; [1,-4,3,-4,3,2,2,2,1,-4,-4,-3,-3,-2]; 43
13_5394; [1,4,3,3,2,2,2,1,4,4,-3,4,-3,-2]; 39
13_5395; [1,-3,-3,2,-1,-1,-1,-3,-3,-3,2,2,1]; 33
13_5396; [1,-3,2,-1,2,-1,-1,-3,2,-3,2,2,1]; 27
13_5397; [1,-3,-2,-2,-1,2,-1,-3,2,2,-3,2,1]; 33
13_5398; [1,-2,-2,1,-2,-3,-3,2,-3,2,1,-3,-2]; 35
13_5399; [1,1,-4,-3,-3,-3,-2,-2,-1,-1,2,-4,3,2,2,1]; 65
13_5400; [1,1,3,4,4,-3,-2,-2,-1,-1,4,-3,2,-3,2,1]; 79
13_5401; [1,-4,-4,-4,-3,2,2,1,4,4,3,3,2,-1,2,1]; 59
13_5402; [1,-3,2,-1,2,-1,-1,-3,-3,2,-3,2,1]; 27
13_5403; [1,-3,-2,1,-2,1,-2,-3,-3,2,-3,2,1]; 35
13_5404; [1,-4,-3,-3,-3,-2,-2,-1,-1,-1,2,-4,3,2,2,1]; 65
13_5405; [1,3,4,4,-3,-2,-2,-1,-1,-1,4,-3,2,-3,2,1]; 75
13_5406; [1,-4,-4,-3,2,2,1,4,4,4,3,3,2,-1,2,1]; 63
13_5407; [1,-3,2,2,-3,2,-1,-1,-1,-3,2,2,1]; 27
13_5408; [1,-3,2,-3,2,2,-1,-1,-3,2,2,1,1]; 33
13_5409; [1,1,4,-3,4,-3,-3,2,2,1,4,-3,-3,-2]; 55
13_5410; [1,-2,1,-4,3,2,2,1,-4,-4,-3,-3,-2,-2]; 52
13_5411; [1,4,3,3,2,2,2,1,4,-3,4,-3,-3,-2]; 39
13_5412; [1,3,-4,-3,-3,2,1,1,1,3,-4,3,3,2,2,1]; 65
13_5413; [1,2,-4,-3,2,-1,-3,-2,-4,-3,-3,-3,2,2,1,1]; 51
13_5414; [1,-4,-4,-3,-3,-2,-2,-1,-1,-1,3,2,-4,3,2,1]; 59
13_5415; [1,-3,2,-3,2,2,2,2,1,-3,2,2,1]; 30
13_5416; [1,-2,1,3,2,2,1,3,3,-2,-2,-2,-2]; 43
13_5417; [1,-3,2,-3,2,2,1,1,1,1,-3,-2,-2]; 33
13_5418; [1,4,-3,2,4,3,2,2,2,-4,-4,-3,2,-1,2,1]; 49
13_5419; [1,2,-1,-3,-3,-2,-2,-4,-3,-3,-4,-4,3,2,2,1]; 62
13_5420; [1,-4,-3,-3,2,-4,3,-4,3,3,2,-1,2,1]; 27
13_5421; [1,-5,4,3,3,-2,-2,-1,-1,-1,-5,4,-3,2,1]; 77
13_5422; [1,1,-5,4,-3,-2,-2,-1,-1,-5,4,3,3,2,1]; 59
13_5423; [1,5,-4,3,2,2,1,5,-4,-3,-3,2,-1,2,1]; 67
13_5424; [1,2,-4,3,-4,3,-2,-2,-1,2,2,3,3,2,2,1]; 44
13_5425; [1,-5,4,-3,2,-3,2,1,-5,-5,-4,-4,3,3,-2]; 50
13_5426; [1,-4,-4,-3,2,2,-3,2,1,-4,3,2,2,2]; 35
13_5427; [1,3,-4,-3,-3,2,1,1,3,-4,3,3,2,2,1,1]; 69
13_5428; [1,1,3,2,4,-3,2,1,-3,-4,-4,-4,-3,-3,2,2]; 52
13_5429; [1,3,2,-4,3,-2,-2,-1,-1,-4,3,3,2,2,1,1]; 60
13_5430; [1,-3,-3,-3,2,-3,2,2,1,-3,2,2,1]; 30
13_5431; [1,-2,1,1,1,3,2,2,1,3,3,-2,-2]; 41
13_5432; [1,-3,2,2,2,2,1,-3,-3,-2,-2,1,-2]; 33
13_5433; [1,-4,-3,-3,2,-1,-4,-4,-3,2,-3,-3,2,1]; 36
13_5434; [1,4,3,3,2,4,4,-3,-3,2,-1,-3,2,1]; 51
13_5435; [1,-4,-4,-3,2,4,-3,2,2,1,1,-3,-2,-2]; 43
13_5436; [1,1,2,2,3,-4,3,2,1,-4,-3,-3,-3,-2]; 28
13_5437; [1,-4,3,2,-5,-4,-3,2,1,3,-4,5,-4,3,-2]; 61
13_5438; [1,-5,4,-3,-3,-3,-5,4,3,-2,1,3,-2]; 62
13_5439; [1,3,-2,4,3,-2,1,3,-2,-4,-4,3,-2,-2]; 66
13_5440; [1,4,-3,2,2,2,-3,2,1,-4,-4,-4,-3,-2]; 28
13_5441; [1,1,-2,3,-2,-1,-3,4,-3,-2,-4,3,-4,3,2,1]; 47
13_5442; [1,3,-4,-4,3,2,2,-3,2,1,1,3,4,3,2,2]; 58
13_5443; [1,1,2,-4,3,-4,3,-2,-2,-1,-1,2,3,3,2,1]; 47
13_5444; [1,2,-4,3,3,-2,-2,-1,-1,-1,2,3,-4,3,2,1]; 39
13_5445; [1,1,2,3,-4,-4,3,2,1,3,-4,-4,-4,-3,-3,-2]; 63
13_5446; [1,1,-3,-2,-4,3,-2,-1,-3,-3,-4,-4,3,3,2,1]; 61
13_5447; [1,1,1,1,1,-3,2,-1,-1,-1,-3,2,1]; 37
13_5448; [1,2,3,-4,3,2,-4,-3,-3,-3,2,-1,2,1]; 32
13_5449; [1,1,1,2,3,-4,3,2,1,-4,-3,-3,-3,-2]; 20
13_5450; [1,-5,-4,-4,-4,-3,2,-1,3,4,-5,4,3,2,1]; 13
13_5451; [1,3,2,2,1,3,-4,3,2,-1,-4,-3,2,1]; 38
13_5452; [1,3,2,-3,2,1,1,-2,3,-2,-2,-2,-2]; 45
13_5453; [1,2,-1,-3,-3,-2,-4,-3,-3,-2,3,-4,3,2,2,1]; 57
13_5454; [1,3,4,3,-2,1,3,3,-2,-4,-4,3,-2,-2]; 78
13_5455; [1,3,2,-4,-3,2,1,3,2,-4,-4,-3,2,1]; 41
13_5456; [1,1,3,-2,-2,1,3,2,-3,2,1,1,-2]; 36
13_5457; [1,4,-3,-3,2,4,4,3,-2,-1,-4,3,2,1]; 23
13_5458; [1,1,2,-4,3,3,-2,-2,-1,-1,2,3,-4,3,2,1]; 45
13_5459; [1,2,-4,3,-4,3,-2,-2,-1,-1,-1,2,3,3,2,1]; 39
13_5460; [1,-3,-3,2,-1,-1,-1,2,-3,2,-3,2,1]; 31
13_5461; [1,2,2,3,3,-2,-2,-1,-1,-1,3,2,1]; 21
13_5462; [1,3,3,2,3,3,3,2,-1,-1,-1,2,1]; 23
13_5463; [1,-3,2,-1,-1,-1,2,2,1,-3,2,2,2]; 27
13_5464; [1,3,3,2,-3,-3,-3,2,-1,-1,-1,2,1]; 35
13_5465; [1,1,2,2,1,3,3,-2,-3,-3,-3,-2,-2]; 37
13_5466; [1,3,3,2,3,3,3,2,-1,-1,2,1,1]; 23
13_5467; [1,1,2,2,3,3,3,2,1,-3,-3,-2,-2]; 23
13_5468; [1,2,-1,2,-1,-3,-3,2,-3,2,-3,2,1]; 35
13_5469; [1,3,2,2,-3,-3,2,1,1,3,-2,1,-2]; 33
13_5470; [1,2,-3,-3,-2,-2,-3,2,1,1,1,2,1]; 31
13_5471; [1,3,2,2,1,3,2,2,-3,-3,-3,2,1]; 27
13_5472; [1,4,3,3,2,4,4,-3,2,-1,-1,-1,2,1]; 51
13_5473; [1,2,2,1,1,-2,-4,-3,-3,-2,-4,-4,3,-2]; 54
13_5474; [1,4,3,3,2,4,4,-3,2,1,1,1,2,1]; 43
13_5475; [1,1,4,3,3,2,4,4,-3,2,-1,-1,2,1]; 53
13_5476; [1,2,-3,2,2,-3,2,-1,-1,-1,-3,2,1]; 39
13_5477; [1,-3,2,2,-3,2,-3,2,-1,-1,2,1,1]; 33
13_5478; [1,-2,1,3,3,2,-3,-3,2,1,3,-2,-2]; 33
13_5479; [1,2,2,1,-3,2,-3,2,-3,2,-3,2,1]; 32
13_5480; [1,1,-3,-3,-3,2,1,1,3,3,3,2,1]; 23
13_5481; [1,-3,-3,-3,2,1,1,1,3,3,3,2,1]; 19
13_5482; [1,2,2,3,2,2,2,3,1,1,1,2,1]; 19
13_5483; [1,3,3,2,2,-1,2,-1,-1,3,2,2,1]; 27
13_5484; [1,1,3,-2,1,3,3,2,1,-3,-3,-2,-2]; 23
13_5485; [1,-3,-3,-3,-2,1,3,3,3,2,-1,2,1]; 35
13_5486; [1,1,2,2,1,3,3,3,-2,-3,-3,-3,-2]; 35
13_5487; [1,3,2,-1,2,2,1,3,-2,3,-2,3,-2]; 32
13_5488; [1,-3,2,-3,2,-3,2,-1,-1,-3,2,1,1]; 35
13_5489; [1,1,2,3,3,3,2,1,-3,-3,-3,-2,-2]; 19
13_5490; [1,3,3,3,2,-1,-3,-3,-3,2,-1,2,1]; 29
13_5491; [1,-3,-2,-2,-1,-1,2,-1,-3,-3,2,2,1]; 31
13_5492; [1,2,-3,-3,-2,1,-2,-3,-3,2,-3,2,1]; 36
13_5493; [1,3,2,2,-3,-3,-3,2,1,1,3,-2,-2]; 36
13_5494; [1,-3,-3,2,1,1,1,2,1,-3,2,2,1]; 33
13_5495; [1,-3,2,2,-3,-3,2,-1,-1,-1,2,1,1]; 35
13_5496; [1,2,-3,2,2,-3,-3,2,-1,-1,-1,2,1]; 43
13_5497; [1,2,-3,-3,2,2,-1,-1,-1,-3,2,1,1]; 47
13_5498; [1,1,2,2,2,-3,2,2,1,-3,-3,-2,-2]; 35
13_5499; [1,-3,2,1,1,1,2,1,-3,2,2,2,1]; 27
13_5500; [1,3,2,-1,-1,-1,2,2,1,3,-2,-2,-2]; 37
13_5501; [1,2,-3,2,2,2,-3,2,-1,-1,2,1,1]; 42
13_5502; [1,2,3,-4,3,2,-4,-3,2,1,1,1,2,1]; 25
13_5503; [1,-2,-4,3,-2,-1,-2,-2,-4,3,-2,1,1,1]; 67
13_5504; [1,1,2,2,2,-4,3,-2,-1,-1,-4,3,2,1]; 29
13_5505; [1,2,2,1,-3,2,2,-3,-3,2,-3,2,1]; 31
13_5506; [1,2,2,1,-3,2,-3,-3,-2,-2,-3,2,1]; 27
13_5507; [1,3,2,2,2,-1,-1,-1,3,2,2,2,1]; 25
13_5508; [1,2,2,-3,-3,-3,-2,1,-2,3,3,2,1]; 27
13_5509; [1,3,2,2,1,3,3,2,2,-3,-3,2,1]; 27
13_5510; [1,1,-2,1,3,2,2,-3,2,1,3,-2,-2]; 33
13_5511; [1,-3,2,2,-3,-3,2,-3,2,1,1,-2,-2]; 33
13_5512; [1,-3,2,-1,-1,-3,-2,-2,-3,-3,2,1,1]; 31
13_5513; [1,1,3,-2,3,2,2,2,1,-3,-3,-2,-2]; 33
13_5514; [1,1,1,2,-3,2,1,1,-2,-3,-3,-2,-2]; 35
13_5515; [1,3,3,2,2,-3,-3,2,1,1,3,-2,-2]; 33
13_5516; [1,2,2,1,4,-3,-4,-4,-4,-3,2,-3,2,1]; 42
13_5517; [1,-3,2,4,3,3,4,4,-3,2,-1,2,2,1]; 33
13_5518; [1,1,-4,-3,2,-1,-1,-3,-3,-4,-4,3,2,1]; 35
13_5519; [1,1,3,2,2,3,3,2,1,-4,3,-4,3,-2]; 37
13_5520; [1,2,-1,-3,-3,-2,-4,3,-2,-4,-3,2,1,1]; 47
13_5521; [1,1,3,2,-4,3,-4,3,-2,-2,-1,-1,3,3,2,1]; 41
13_5522; [1,2,-3,-3,2,-3,-3,2,1,-3,2,2,1]; 35
13_5523; [1,1,3,2,2,2,-1,-1,3,2,2,2,1]; 30
13_5524; [1,3,3,2,2,2,1,-3,-3,-3,-2,-2,-2]; 31
13_5525; [1,3,3,2,-3,2,1,1,3,-2,1,1,-2]; 35
13_5526; [1,1,-3,2,-1,-1,-3,-3,2,-3,-3,2,1]; 39
13_5527; [1,2,-3,-3,-2,1,-2,3,3,3,2,2,1]; 29
13_5528; [1,1,-2,1,1,2,-3,2,2,1,-3,-3,-2]; 29
13_5529; [1,-3,-3,2,-3,2,-3,2,1,1,1,2,1]; 27
13_5530; [1,2,1,1,1,-3,2,2,-3,2,-3,2,1]; 31
13_5531; [1,2,-3,2,2,2,-3,2,-1,-1,-1,2,1]; 41
13_5532; [1,1,-2,1,1,1,3,3,3,-2,-3,-3,-2]; 41
13_5533; [1,1,-2,1,1,1,3,3,-2,-3,-3,-3,-2]; 37
13_5534; [1,1,3,-2,1,1,3,2,2,-3,-3,2,1]; 37
13_5535; [1,2,2,2,-4,3,-2,-1,-1,-1,-4,3,2,1]; 25
13_5536; [1,1,2,-3,2,1,4,4,4,-3,-4,-4,-3,-2]; 39
13_5537; [1,1,-4,-3,2,-1,-3,-3,-4,-4,3,3,2,1]; 35
13_5538; [1,3,4,4,-3,2,-1,-1,2,2,1,4,3,-2]; 40
13_5539; [1,2,1,1,1,-3,-3,2,-3,2,-3,2,1]; 31
13_5540; [1,3,3,2,-3,-3,2,1,1,3,-2,1,-2]; 33
13_5541; [1,1,2,2,-3,2,-3,2,1,-3,-3,-2,-2]; 35
13_5542; [1,-3,2,2,2,2,1,1,1,-3,-3,2,1]; 31
13_5543; [1,3,2,2,-3,2,1,1,3,-2,-2,-2,-2]; 38
13_5544; [1,1,2,-3,2,2,2,2,1,-3,-3,-2,-2]; 36
13_5545; [1,1,-3,2,-1,-1,-1,-1,-3,-3,2,2,1]; 41
13_5546; [1,3,3,2,2,2,-3,2,1,1,3,-2,-2]; 39
13_5547; [1,1,1,-3,-3,2,1,1,1,-3,2,2,1]; 45
13_5548; [1,3,-4,3,2,2,2,3,2,-4,-4,-3,2,-1,2,1]; 79
13_5549; [1,2,-1,-3,-3,-3,-2,-4,-3,-3,-4,-4,3,2,2,1]; 58
13_5550; [1,-4,-4,-3,2,-1,-3,2,2,3,-4,3,2,1]; 30
13_5551; [1,-3,-3,-2,-2,1,4,-3,-2,4,-3,2,2,1]; 65
13_5552; [1,4,-3,-3,2,4,4,3,-2,-1,3,3,2,1]; 23
13_5553; [1,-4,-4,3,2,-1,2,-4,3,3,2,2,2,1]; 53
13_5554; [1,1,-3,-3,-3,2,1,1,-3,2,2,2,1]; 34
13_5555; [1,3,2,2,-3,2,1,1,1,3,-2,-2,-2]; 31
13_5556; [1,1,2,-3,2,2,2,1,-3,-3,-3,-2,-2]; 30
13_5557; [1,1,1,-3,-3,2,-1,-1,-1,-3,2,2,1]; 33
13_5558; [1,-4,-3,2,1,1,1,3,3,3,-4,3,2,1]; 25
13_5559; [1,-2,1,3,3,4,3,-2,3,-4,-4,3,-2,-2]; 75
13_5560; [1,1,2,3,-4,3,-4,3,-2,-1,-1,3,2,1]; 33
13_5561; [1,-4,-4,-4,-3,2,1,1,1,3,-4,3,2,1]; 27
13_5562; [1,1,1,3,3,4,3,-2,1,3,-4,-4,3,-2]; 65
13_5563; [1,1,2,3,-4,3,2,1,-4,-4,-4,-3,-2,-2]; 23
13_5564; [1,-4,-4,-3,2,1,1,1,3,3,-4,3,2,1]; 29
13_5565; [1,-2,1,1,3,3,4,3,-2,3,-4,-4,3,-2]; 61
13_5566; [1,1,2,3,3,-4,3,2,1,-4,-4,-3,-2,-2]; 28
13_5567; [1,1,-2,1,1,1,-3,-3,-2,-3,-3,-3,-2]; 37
13_5568; [1,4,-3,2,-4,-4,-4,-3,2,1,1,1,2,1]; 37
13_5569; [1,2,2,1,-5,4,-3,2,-5,4,-3,2,1]; 41
13_5570; [1,5,-4,3,2,-1,2,2,1,5,-4,3,-2]; 40
13_5571; [1,1,-5,4,-3,2,-1,-1,-5,4,-3,2,1]; 47
13_5572; [1,-3,2,2,-3,2,-3,2,1,1,1,2,1]; 27
13_5573; [1,-2,1,3,2,2,-3,-3,2,1,3,-2,-2]; 31
13_5574; [1,2,-3,2,2,-3,2,-1,-1,-3,2,1,1]; 39
13_5575; [1,-4,-4,-3,2,1,1,1,4,-3,2,2,2,1]; 43
13_5576; [1,4,4,-3,-3,-3,2,-1,4,3,-4,3,2,1]; 25
13_5577; [1,-4,-3,-3,-3,2,-1,-3,-4,-4,3,3,2,1]; 31
13_5578; [1,-4,-4,-3,-3,-3,2,-1,3,-4,3,3,2,1]; 21
13_5579; [1,-5,-5,-4,-3,2,-1,-3,-5,-5,-5,-4,3,2,1]; 36
13_5580; [1,4,-5,-5,4,-3,2,-1,4,4,5,4,-3,2,1]; 61
13_5581; [1,-5,-4,-3,2,-1,-3,-4,-5,-5,4,4,3,2,1]; 25
13_5582; [1,2,-1,-1,-1,-3,-3,2,-3,2,-3,2,1]; 39
13_5583; [1,-3,2,2,-3,2,-3,2,-1,-1,-1,2,1]; 31
13_5584; [1,2,2,1,-3,-3,2,-3,-3,2,-3,2,1]; 33
13_5585; [1,3,2,2,-3,2,1,1,3,-2,1,1,-2]; 32
13_5586; [1,1,-3,-3,2,-1,-1,-3,2,-3,-3,2,1]; 36
13_5587; [1,-3,2,2,-3,2,2,1,1,1,-3,2,1]; 29
13_5588; [1,3,3,2,-1,2,-1,-1,-1,3,2,2,1]; 25
13_5589; [1,1,3,-2,1,1,3,3,2,1,-3,-3,-2]; 21
13_5590; [1,3,2,-1,2,2,1,3,-2,-2,3,-2,-2]; 33
13_5591; [1,1,-3,2,-1,-1,-3,2,2,-3,2,2,1]; 32
13_5592; [1,3,3,-2,-2,-1,-1,-1,3,2,2,1,-2]; 34
13_5593; [1,-3,2,-1,2,-1,-1,-1,-3,-3,2,2,1]; 27
13_5594; [1,2,-3,2,2,-3,-3,2,1,-3,2,2,1]; 33
13_5595; [1,1,-2,1,3,3,2,-3,2,1,3,-2,-2]; 33
13_5596; [1,1,-3,2,-1,-1,-3,2,2,-3,-3,2,1]; 36
13_5597; [1,4,4,-3,2,1,1,1,4,3,3,3,2,1]; 31
13_5598; [1,1,3,2,2,2,1,-4,-4,-3,-3,-4,3,-2]; 46
13_5599; [1,1,4,4,-3,2,-1,-1,4,3,3,3,2,1]; 33
13_5600; [1,-4,-3,-3,2,-3,2,2,1,-4,3,-2,-2,-2]; 49
13_5601; [1,-2,1,-2,1,3,3,2,1,-3,-3,-3,-2]; 27
13_5602; [1,2,-3,-3,-2,1,1,1,3,3,3,2,-1,2,1]; 42
13_5603; [1,2,-3,-3,-2,1,-2,1,3,3,3,2,1]; 20
13_5604; [1,2,-3,-3,-3,-2,1,-2,1,3,3,2,1]; 23
13_5605; [1,-3,2,2,1,1,1,-3,-3,2,-1,2,1]; 27
13_5606; [1,4,4,-3,-3,2,-3,2,2,1,3,-4,-4,-4,-3,-2]; 71
13_5607; [1,3,3,2,2,2,1,4,-3,-2,-2,4,3,-2]; 39
13_5608; [1,3,3,2,-1,2,1,1,1,3,2,2,1]; 29
13_5609; [1,2,2,2,2,-3,-2,-2,1,1,1,2,-3,2,1]; 71
13_5610; [1,-3,2,1,-4,-4,-3,-3,-4,3,2,1,-3,2]; 26
13_5611; [1,-3,2,1,1,1,-4,-4,-3,-3,-4,3,2,-1,2,1]; 48
13_5612; [1,-2,1,-2,1,4,3,3,2,1,4,4,-3,-2]; 39
13_5613; [1,3,2,2,3,-4,3,3,2,1,-4,-4,3,-2]; 31
13_5614; [1,3,2,2,-4,-4,-3,2,1,1,4,3,-2,-2]; 45
13_5615; [1,1,2,3,2,-4,3,3,2,1,-4,-4,-3,-3,-2,-2]; 55
13_5616; [1,1,2,3,3,-2,-2,-2,-1,-1,2,-3,2,2,1]; 41
13_5617; [1,2,-4,3,2,-1,2,2,-4,3,3,3,2,1]; 25
13_5618; [1,3,3,2,-4,-4,-3,2,1,4,3,-2,-2,-2]; 47
13_5619; [1,1,3,2,-4,3,3,3,-2,-2,-1,-1,-4,3,2,1]; 49
13_5620; [1,2,-3,-3,-2,-2,-1,-1,-1,2,3,3,3,2,1]; 39
13_5621; [1,1,-4,-3,-3,-3,-2,-1,-1,3,2,-4,3,2,2,1]; 53
13_5622; [1,3,2,2,3,4,-5,4,3,2,1,-5,-4,3,-2]; 21
13_5623; [1,5,4,-3,2,4,3,3,-5,-5,-4,3,-2,1,-2]; 46
13_5624; [1,1,3,2,3,-5,4,-3,-2,-2,-1,-1,-5,4,3,2,1]; 37
13_5625; [1,1,2,4,-3,-2,-2,-1,-1,2,4,-3,2,1]; 51
13_5626; [1,3,4,3,3,-2,1,3,-2,-4,-4,3,-2,-2]; 78
13_5627; [1,3,2,2,-4,-4,3,-4,3,2,1,1,3,-2]; 42
13_5628; [1,3,2,2,-4,-4,-4,-3,2,1,1,4,3,-2]; 42
13_5629; [1,1,2,3,-4,3,3,2,1,3,-4,-4,-3,-3,-3,-2]; 46
13_5630; [1,1,3,2,2,-3,2,-1,2,1,3,-2,-2]; 32
13_5631; [1,1,2,3,3,3,-2,-2,-1,-1,2,-3,2,2,1]; 40
13_5632; [1,-3,2,-3,2,-1,-1,-1,2,2,2,2,1]; 31
13_5633; [1,1,-3,2,-3,2,-1,-1,2,2,2,2,1]; 33
13_5634; [1,2,2,1,1,4,-3,-2,-2,-2,-2,4,-3,-2]; 62
13_5635; [1,1,-4,3,-2,-2,-2,3,-2,-1,-4,3,2,1]; 40
13_5636; [1,4,-3,2,-1,2,2,1,4,-3,2,2,2,2]; 36
13_5637; [1,2,-3,2,-4,3,-4,3,-2,-2,-1,3,2,1]; 31
13_5638; [1,-4,-3,2,-1,-3,2,2,3,3,-4,3,2,1]; 28
13_5639; [1,2,-1,-4,-4,-3,-2,-2,-5,4,-3,2,-5,4,3,2,1]; 51
13_5640; [1,3,4,3,-2,3,-2,1,-2,-4,-4,3,-2,-2]; 75
13_5641; [1,-4,-3,2,-4,-3,2,-1,2,4,4,3,3,2,2,1]; 41
13_5642; [1,4,4,4,-3,-3,2,-3,2,2,1,3,-4,-4,-3,-2]; 75
13_5643; [1,2,-3,-3,-3,-2,1,1,1,3,3,2,-1,2,1]; 45
13_5644; [1,-3,2,2,2,1,1,1,-3,2,-1,2,1]; 24
13_5645; [1,-4,-3,-3,2,-3,2,2,1,1,-4,3,-2,-2]; 49
13_5646; [1,4,3,3,2,2,4,4,-3,2,1,-3,-3,-2]; 41
13_5647; [1,3,2,2,1,1,-4,-4,-3,-3,-4,3,2,1,-3,-2]; 46
13_5648; [1,3,2,-1,2,1,1,1,3,2,2,2,1]; 25
13_5649; [1,4,-3,-2,-2,-2,-2,-1,-1,-1,4,-3,2,1]; 55
13_5650; [1,1,4,-3,-2,-2,-2,-2,-1,-1,4,-3,2,1]; 57
13_5651; [1,1,3,-4,3,3,2,2,1,3,2,-4,-3,2]; 47
13_5652; [1,-3,-2,-2,-2,-1,-1,-1,4,-3,4,-3,2,1]; 55
13_5653; [1,1,-3,-2,-2,-2,-1,-1,4,-3,4,-3,2,1]; 55
13_5654; [1,3,2,2,1,3,-4,3,2,2,-4,-3,2,1]; 44
13_5655; [1,1,3,3,-4,3,2,2,1,-4,-3,-3,-3,-2]; 49
13_5656; [1,4,-3,4,-3,2,-1,2,2,1,-3,2,2,2]; 37
13_5657; [1,-3,-3,2,-1,-1,-1,-3,2,2,2,2,1]; 33
13_5658; [1,3,-2,-4,3,2,-4,-4,-3,-3,2,-1,2,1]; 57
13_5659; [1,2,-3,2,-3,2,-1,-1,-1,2,2,2,1]; 41
13_5660; [1,1,2,-3,2,-3,2,-1,-1,2,2,2,1]; 41
13_5661; [1,2,2,1,1,-3,-2,-2,-2,4,-3,4,-3,-2]; 53
13_5662; [1,-3,2,-3,-3,2,-1,-1,-1,2,2,2,1]; 33
13_5663; [1,1,-2,1,1,2,2,-3,2,1,-3,-3,-2]; 35
13_5664; [1,4,4,-3,2,-1,2,2,1,4,-3,-2,-2,-2]; 43
13_5665; [1,4,4,-3,2,-1,2,2,1,4,-3,2,2,2]; 37
13_5666; [1,1,-4,3,-2,-2,3,-2,-1,-4,-4,3,2,1]; 41
13_5667; [1,2,3,-4,3,-4,3,-2,-1,-1,-1,3,2,1]; 27
13_5668; [1,2,-4,3,-4,-4,3,-2,-1,-1,-1,3,2,1]; 23
13_5669; [1,-3,-3,2,2,1,-3,2,-3,2,2,2,1]; 27
13_5670; [1,3,2,2,1,1,3,3,2,-1,2,2,1]; 27
13_5671; [1,1,2,2,1,1,-3,-3,-2,-2,1,-3,-2]; 34
13_5672; [1,-2,1,3,2,2,1,1,3,3,-2,-2,-2]; 41
13_5673; [1,-3,2,-3,2,2,2,1,1,-3,-3,-2,-2]; 32
13_5674; [1,3,3,2,2,-3,2,1,1,3,3,-2,-2]; 37
13_5675; [1,1,2,2,1,1,-3,2,2,1,-3,-3,-2]; 27
13_5676; [1,-3,-3,-3,2,-3,2,1,-3,-3,2,2,1]; 31
13_5677; [1,3,3,3,2,2,1,-3,-3,2,-3,2,1]; 29
13_5678; [1,1,-3,-3,-2,-2,1,1,-3,2,-1,2,1]; 32
13_5679; [1,-3,-3,-3,2,2,1,1,3,3,-2,3,-2]; 35
13_5680; [1,1,1,3,2,2,1,1,3,3,-2,1,-2]; 43
13_5681; [1,-3,-3,2,-3,2,1,1,-3,-3,-3,-2,-2]; 36
13_5682; [1,-3,-2,-2,-1,2,-1,-1,-3,-3,2,2,1]; 31
13_5683; [1,1,3,-2,-2,1,1,3,3,2,-1,2,1]; 40
13_5684; [1,-3,2,-3,-3,-2,1,-2,-3,-3,2,2,1]; 36
13_5685; [1,-4,3,2,-4,-3,2,2,1,-3,-3,-2,-2,-2]; 39
13_5686; [1,4,-3,-3,-2,4,4,3,-2,1,1,-3,-3,-2]; 57
13_5687; [1,3,3,2,2,1,-4,3,2,-4,-4,-3,2,1]; 47
13_5688; [1,1,3,-4,3,2,2,1,3,-4,-4,-3,-3,-2]; 53
13_5689; [1,1,-2,3,-2,-1,-4,-4,-3,-2,-2,3,-4,3,2,1]; 58
13_5690; [1,-4,-3,-3,-3,2,-3,2,1,-4,3,3,3,-2]; 42
13_5691; [1,-4,-3,-3,-3,2,4,4,4,-3,2,1,-3,-3,-3,-2]; 72
13_5692; [1,3,2,2,2,1,4,-3,-2,-2,-2,4,3,-2]; 38
13_5693; [1,-4,-3,-3,-3,2,-3,2,1,-4,3,-2,-2,-2]; 41
13_5694; [1,-2,-2,3,3,2,1,-3,2,-3,-3,-3,-2]; 25
13_5695; [1,-3,-3,-2,-2,1,4,-3,-2,-2,4,-3,2,1]; 57
13_5696; [1,3,3,3,2,2,1,-4,3,2,-4,-3,2,1]; 47
13_5697; [1,1,3,-2,4,3,-2,3,2,1,4,-3,-3,-2]; 32
13_5698; [1,3,2,-4,3,-4,3,-2,-2,-1,-1,-1,3,3,2,1]; 35
13_5699; [1,-4,-3,2,-1,-1,-1,-3,-3,-4,-4,3,2,1]; 29
13_5700; [1,-4,-3,-3,2,-1,-4,-4,-3,2,-3,2,2,1]; 35
13_5701; [1,-3,2,-1,-4,-3,-3,-2,-2,-4,-4,-3,2,1]; 33
13_5702; [1,1,4,-3,-2,1,4,3,-2,-1,-1,3,2,1]; 31
13_5703; [1,4,3,3,2,2,4,4,-3,2,-1,-3,2,1]; 49
13_5704; [1,-4,-4,-3,2,-3,2,2,-1,-4,3,3,2,1]; 29
13_5705; [1,-4,-3,-3,-2,3,-2,-1,-4,-4,3,3,2,1]; 37
13_5706; [1,4,-3,-3,2,2,4,4,3,-2,-1,3,2,1]; 29
13_5707; [1,-4,-4,-3,-3,2,-3,2,1,3,-4,3,3,-2]; 49
13_5708; [1,1,-3,-2,-2,1,4,-3,-2,4,-3,-3,2,2]; 65
13_5709; [1,1,3,3,2,-4,3,3,3,2,1,-4,3,-2]; 34
13_5710; [1,1,3,2,-4,3,3,2,2,1,-4,-4,3,-2]; 42
13_5711; [1,1,3,2,2,4,3,3,2,1,4,4,3,-2]; 35
13_5712; [1,2,-3,-3,2,-1,-1,-1,-3,2,-3,2,1]; 37
13_5713; [1,2,3,3,-2,-2,-2,-1,-1,-1,3,2,1]; 15
13_5714; [1,-3,2,-3,2,-1,-1,-1,2,3,3,2,1]; 25
13_5715; [1,2,-3,-3,2,-1,2,-1,3,3,3,2,1]; 23
13_5716; [1,1,-3,2,-3,-3,2,-1,-1,2,-3,2,1]; 35
13_5717; [1,4,4,-3,2,2,2,1,4,-3,-2,4,-3,-2]; 41
13_5718; [1,3,2,-1,-4,-4,-3,-3,-4,3,2,1,3,-2]; 35
13_5719; [1,2,4,4,-3,2,-1,2,-1,4,3,3,2,1]; 41
13_5720; [1,1,4,4,-3,2,-1,-1,-1,4,3,3,2,1]; 43
13_5721; [1,2,2,-3,-3,2,-1,-1,-1,2,-3,2,1]; 39
13_5722; [1,1,2,-3,-3,2,-1,-1,2,2,-3,2,1]; 43
13_5723; [1,-4,-3,2,2,1,1,-3,-3,-2,-4,-4,3,-2]; 47
13_5724; [1,5,-4,3,2,-4,-3,2,1,5,-4,-4,-4,-3,-2]; 49
13_5725; [1,-4,-3,2,5,4,4,4,-3,2,1,-5,-5,-5,-4,3,-2]; 83
13_5726; [1,-3,-2,-2,5,-4,-3,-3,-2,-1,5,-4,-3,2,1]; 63
13_5727; [1,4,-3,-3,-3,-2,-2,4,-3,2,1,1,-3,-2]; 50
13_5728; [1,-4,3,3,2,2,-4,-4,-3,-3,2,1,-3,-2]; 45
13_5729; [1,3,3,2,2,2,1,-4,3,2,-4,-4,-3,2]; 39
13_5730; [1,1,3,-2,4,3,3,2,1,4,4,-3,-3,-2]; 35
13_5731; [1,1,2,2,2,-3,-2,-2,1,1,2,-3,2,2,1]; 58
13_5732; [1,-4,-3,-3,2,4,4,4,4,-3,2,1,-3,-3,-3,-2]; 71
13_5733; [1,-4,-3,-3,-3,2,-3,2,1,-4,-4,3,3,-2]; 41
13_5734; [1,4,3,3,2,4,4,-3,2,1,-3,-3,-3,-2]; 41
13_5735; [1,-3,2,-1,-1,-1,-3,-3,2,-3,-3,2,1]; 35
13_5736; [1,4,3,3,-5,4,3,-2,1,-5,4,3,-2]; 66
13_5737; [1,3,2,2,-5,4,-3,2,1,-5,4,3,-2]; 41
13_5738; [1,-2,-5,4,-3,2,2,2,1,-2,-5,4,-3,-2,-2]; 101
13_5739; [1,-3,2,-3,-3,-3,2,1,-3,-3,2,2,1]; 37
13_5740; [1,1,1,-2,1,1,3,2,2,1,3,3,-2]; 41
13_5741; [1,-3,2,2,1,1,-3,-3,-2,1,1,1,-2]; 31
13_5742; [1,-4,-4,-3,2,-1,-3,2,-4,-3,-3,2,2,1]; 32
13_5743; [1,4,4,-3,2,-1,-3,2,2,4,3,3,2,1]; 33
13_5744; [1,-4,-4,-3,2,-1,-3,2,-4,3,3,2,2,1]; 29
13_5745; [1,3,3,2,-4,-4,-3,2,1,1,4,3,-2,-2]; 43
13_5746; [1,2,-4,-4,3,2,-1,2,-4,3,3,2,2,1]; 37
13_5747; [1,-3,-3,2,-3,2,2,1,-3,-3,2,2,1]; 31
13_5748; [1,-2,1,1,3,2,2,1,1,3,3,-2,-2]; 44
13_5749; [1,-3,-3,2,-3,2,2,1,1,-3,-3,-2,-2]; 35
13_5750; [1,-4,-4,-3,-3,-3,2,-1,3,2,-4,3,3,2,2,1]; 45
13_5751; [1,1,2,-3,-3,-2,-2,-1,-1,2,3,3,3,2,1]; 39
13_5752; [1,3,-4,-3,-3,2,1,1,1,3,-4,3,2,2,2,1]; 55
13_5753; [1,1,3,2,2,1,4,3,-2,3,-4,-4,-4,-3,-3,-2]; 68
13_5754; [1,-4,-3,-3,-2,-2,-2,-1,-1,-1,3,2,-4,3,2,1]; 63
13_5755; [1,2,2,2,3,3,-2,-2,-1,-1,2,-3,2,1,1]; 63
13_5756; [1,1,3,-2,4,3,-2,1,3,-4,-4,3,-2,-2]; 67
13_5757; [1,-3,-3,2,2,2,1,-3,-3,2,-3,2,2]; 38
13_5758; [1,-3,-3,2,2,2,1,-3,-3,-3,-2,3,-2]; 30
13_5759; [1,-3,-3,-3,2,2,2,1,3,3,-2,3,-2]; 30
13_5760; [1,-3,2,2,2,1,-3,-3,-2,-2,-3,-3,2]; 30
13_5761; [1,3,2,2,2,1,1,3,2,-1,2,2,1]; 23
13_5762; [1,1,3,2,-1,2,-1,-1,3,2,2,2,1]; 28
13_5763; [1,3,3,2,2,2,1,3,3,-2,3,-2,-2]; 38
13_5764; [1,1,3,-2,3,-2,-2,-1,-1,-3,2,-3,-3,2,1]; 66
13_5765; [1,-2,-2,1,1,2,-3,2,2,1,-3,-3,-2]; 31
13_5766; [1,2,-3,-3,-3,-2,1,1,3,3,2,-1,2,2,1]; 39
13_5767; [1,1,2,2,1,1,3,2,2,2,1,-3,-3,-3,-2]; 35
13_5768; [1,-3,-3,-2,-2,1,-2,1,3,3,3,2,1]; 25
13_5769; [1,-3,-3,-3,2,-1,2,1,1,1,3,2,2,2,1]; 32
13_5770; [1,-5,-4,-3,2,-1,-3,2,2,4,-5,4,3,2,1]; 20
13_5771; [1,-5,-4,-4,-3,2,-1,4,-3,4,-5,4,3,2,1]; 25
13_5772; [1,-4,3,2,2,1,1,4,-5,4,3,2,4,-5,-4,-3,2]; 77
13_5773; [1,2,2,-4,-4,-3,-2,1,-2,3,-4,3,2,1]; 35
13_5774; [1,1,-2,-2,-4,-4,3,-2,-1,2,-4,3,2,1]; 45
13_5775; [1,3,-4,3,2,2,1,3,2,-4,-4,-3,2,1]; 46
13_5776; [1,3,-4,-4,-3,2,-3,2,1,1,4,3,-2,-2]; 40
13_5777; [1,4,-3,2,2,1,-3,-4,-4,-3,2,-3,2,1]; 40
13_5778; [1,2,4,4,-3,2,-1,-3,2,4,3,3,2,1]; 37
13_5779; [1,-4,-4,-3,2,-3,2,-1,2,-4,3,3,2,1]; 31
13_5780; [1,-4,3,-2,-2,-4,-4,-3,2,1,1,-2,3,-2]; 55
13_5781; [1,4,-3,-3,-2,4,4,3,-2,1,-2,-3,-2,-2]; 54
13_5782; [1,-4,3,-2,-1,-1,-1,3,3,3,2,1,4,4,3,-2]; 64
13_5783; [1,-4,-4,-3,-3,2,2,2,1,3,2,2,2,4,-3,2]; 58
13_5784; [1,3,2,-4,3,-2,-2,-1,-1,-1,3,3,-4,3,-2,1]; 67
13_5785; [1,1,3,-4,3,-2,-1,-1,3,3,2,1,4,4,3,-2]; 70
13_5786; [1,3,4,3,2,2,2,1,3,-2,3,-4,-4,-3,-3,-2]; 59
13_5787; [1,-4,3,-2,3,-2,-1,-1,-1,-3,-3,2,-4,3,2,1]; 69
13_5788; [1,-4,-4,-3,2,-3,2,2,1,3,-4,3,3,-2]; 51
13_5789; [1,2,-3,2,1,1,1,-2,-2,-3,-3,-3,-2]; 29
13_5790; [1,2,-3,2,1,-2,-2,3,-2,-2,-2,3,-2]; 37
13_5791; [1,-3,2,2,2,1,-3,-3,-3,2,2,-3,2]; 38
13_5792; [1,-2,-2,-1,-1,-1,3,2,2,1,3,3,-2]; 33
13_5793; [1,3,3,3,2,2,1,-3,2,-3,2,2,1]; 31
13_5794; [1,3,2,2,2,1,1,1,3,-2,-2,1,-2]; 37
13_5795; [1,1,3,-2,-2,3,-2,-2,-1,-1,-3,2,-3,2,1]; 70
13_5796; [1,-3,-3,-2,1,-2,1,1,2,-3,2,2,1]; 35
13_5797; [1,-3,-3,-2,1,-2,1,1,3,3,3,2,1]; 26
13_5798; [1,-3,-3,2,2,2,-3,2,1,-3,2,2,2]; 31
13_5799; [1,3,3,2,2,2,1,3,-2,3,-2,-2,-2]; 36
13_5800; [1,3,2,-1,-1,-3,-3,-3,-2,1,3,3,-2,1,1]; 61
13_5801; [1,-3,-3,2,2,2,1,-3,-3,-3,2,-3,2]; 40
13_5802; [1,1,1,3,2,2,2,1,1,3,-2,1,-2]; 39
13_5803; [1,3,3,2,2,-1,2,-1,-3,-3,-3,-2,1,1,1]; 67
13_5804; [1,-3,2,-1,-1,-1,-3,2,-3,-3,2,2,1]; 29
13_5805; [1,-3,2,-1,-1,-1,-3,-2,-2,-3,-3,2,1]; 27
13_5806; [1,2,2,2,1,1,-4,-3,-3,-2,-4,-4,3,-2]; 52
13_5807; [1,1,2,2,4,4,3,2,2,2,1,-4,-4,-4,-3,-2]; 47
13_5808; [1,4,3,3,3,2,-1,4,3,3,3,2,2,1]; 26
13_5809; [1,1,2,-4,3,3,3,2,1,-4,-3,-3,-3,-2]; 27
13_5810; [1,3,2,2,2,1,4,-3,-4,-4,-4,-3,-3,2,2,2]; 53
13_5811; [1,1,2,4,3,3,3,2,1,-4,-4,-4,3,3,3,-2]; 49
13_5812; [1,-3,2,2,2,1,-3,2,2,-3,-3,-3,2]; 37
13_5813; [1,1,1,-2,1,3,2,2,2,1,3,-2,-2]; 33
13_5814; [1,1,3,3,-2,-2,-2,-2,-1,-1,-3,2,-3,2,1]; 78
13_5815; [1,-3,-3,2,-4,-3,-3,-3,2,-1,-4,-3,2,1]; 43
13_5816; [1,4,-3,-3,2,-1,-3,2,4,3,3,3,2,1]; 27
13_5817; [1,1,3,-2,-4,-4,-3,4,-3,2,-1,-1,2,-3,2,1]; 101
13_5818; [1,1,-4,3,-2,-1,-1,-1,3,3,2,1,4,4,3,-2]; 68
13_5819; [1,1,3,2,2,2,4,-3,2,1,-4,-4,-3,-3,2,2]; 60
13_5820; [1,3,3,3,-4,3,-2,-1,-1,-1,-4,-3,4,-3,2,1]; 87
13_5821; [1,3,-4,3,-2,-1,-1,3,3,3,2,1,4,4,3,-2]; 68
13_5822; [1,1,3,4,3,2,2,1,3,-2,3,-4,-4,-3,-3,-2]; 66
13_5823; [1,-4,-4,-3,-3,2,-1,-4,3,3,3,2,4,-3,2,1]; 32
13_5824; [1,4,-3,2,2,2,1,-3,-4,-4,-3,2,-3,2]; 44
13_5825; [1,2,4,-3,2,-1,-3,2,4,3,3,3,2,1]; 31
13_5826; [1,2,3,-2,-4,-4,-4,-3,2,-1,2,4,4,-3,2,1]; 49
13_5827; [1,3,-4,3,2,2,2,1,1,1,3,-4,-3,-3,2,1]; 63
13_5828; [1,3,2,2,2,1,4,3,-2,3,-4,-4,-4,-3,-3,-2]; 57
13_5829; [1,1,3,2,-4,3,-2,-2,-1,-1,-4,3,2,2,2,1]; 61
13_5830; [1,3,2,2,3,-4,3,3,3,2,1,-4,3,-2]; 27
13_5831; [1,3,2,2,-4,-4,-3,2,1,4,3,-2,-2,-2]; 51
13_5832; [1,1,2,-4,3,-2,-2,-1,-1,2,-4,3,3,3,2,1]; 45
13_5833; [1,2,-4,-4,3,-2,-2,-1,-1,-1,2,-4,3,3,2,1]; 47
13_5834; [1,2,3,3,-2,-2,-2,-1,-1,-1,2,-3,2,2,1]; 35
13_5835; [1,-4,3,2,2,2,1,-4,-4,-3,-3,-2,-2,-2]; 45
13_5836; [1,1,4,3,3,3,2,2,1,-4,-4,-4,3,3,3,-2]; 89
13_5837; [1,4,3,3,2,2,2,1,4,4,-3,-2,-2,-2]; 43
13_5838; [1,-3,2,4,4,3,-2,3,-2,1,1,-4,-4,-4,-3,-2]; 60
13_5839; [1,3,-4,-4,3,2,2,2,1,3,3,4,3,2,2,2]; 63
13_5840; [1,1,1,3,2,2,2,1,1,3,-2,-2,-2]; 37
13_5841; [1,3,-2,3,3,-2,-1,-1,-1,-3,2,2,-3,2,1]; 71
13_5842; [1,-3,-3,2,2,2,1,-3,-3,-3,-2,-2,-2]; 33
13_5843; [1,-3,-3,-3,2,2,2,1,1,1,3,2,2,2,1]; 35
13_5844; [1,4,4,-3,2,-1,-1,-1,-1,4,3,3,-2,1,1,-2]; 73
13_5845; [1,4,-3,-3,-3,2,-1,4,3,3,3,2,2,1]; 24
13_5846; [1,2,-1,4,-3,-3,-3,-2,4,-3,-3,-3,2,2,1,1]; 77
13_5847; [1,-4,-3,2,-1,5,-4,-4,-4,-3,-2,1,5,-4,3,2,1]; 54
13_5848; [1,5,-4,3,2,-4,-3,2,1,5,5,-4,-4,-3,-2]; 52
13_5849; [1,-3,-3,-2,5,-4,-3,-3,-2,-1,5,-4,-3,2,1]; 68
13_5850; [1,4,4,3,2,2,3,-4,3,-2,-1,-1,-1,3,2,1]; 61
13_5851; [1,3,3,2,-1,-3,-3,-3,2,-1,-1,2,1]; 31
13_5852; [1,1,4,4,3,2,2,3,-4,3,-2,-1,-1,3,2,1]; 60
13_5853; [1,-4,-4,-3,-3,-2,-4,3,2,2,-1,2,3,3,2,1]; 72
13_5854; [1,1,4,-3,2,-1,-1,-1,4,3,3,3,2,1]; 35
13_5855; [1,4,3,3,2,2,2,1,4,4,-3,2,2,2]; 45
13_5856; [1,-4,3,2,2,2,1,-4,-4,-3,-3,2,2,2]; 43
13_5857; [1,1,4,3,3,3,2,2,1,-4,-4,-4,-3,-3,-3,-2]; 71
13_5858; [1,-3,-3,2,2,2,1,-3,-3,-3,2,2,2]; 43
13_5859; [1,3,2,2,2,3,1,1,1,2,2,2,1]; 27
13_5860; [1,2,-3,-3,-3,-2,1,1,1,3,3,2,2,2,1]; 51
13_5861; [1,-4,-4,-4,-3,2,2,2,1,4,-3,2,2,2]; 43
13_5862; [1,-3,2,2,2,1,-3,-3,2,-3,-3,2,2]; 37
13_5863; [1,2,2,1,-3,-3,-2,-2,-3,2,-3,2,1]; 31
13_5864; [1,3,3,2,2,1,3,2,2,-3,-3,2,1]; 25
13_5865; [1,1,-2,1,1,3,2,2,2,1,3,-2,-2]; 33
13_5866; [1,1,3,3,-2,-2,-2,-1,-1,-1,-3,2,-3,2,1]; 67
13_5867; [1,-3,-3,-3,-2,1,1,3,3,2,-1,2,1]; 32
13_5868; [1,3,2,2,-3,-3,2,1,1,3,3,-2,-2]; 33
13_5869; [1,-3,2,-3,-3,2,-1,-1,-1,2,-3,2,1]; 33
13_5870; [1,2,-1,-2,3,3,-2,1,-2,-3,-3,-3,-2,1,1]; 45
13_5871; [1,1,4,4,-3,2,2,1,4,-3,-2,4,-3,-2]; 49
13_5872; [1,2,-3,2,-1,-1,-1,2,2,-3,2,2,1]; 37
13_5873; [1,1,2,-3,2,-1,-1,2,2,-3,2,2,1]; 37
13_5874; [1,4,-3,2,2,1,1,-3,-3,-2,4,-3,-2,-2]; 49
13_5875; [1,2,-3,-3,2,-1,-1,-1,2,2,-3,2,1]; 43
13_5876; [1,2,2,-3,-3,2,-1,-1,2,-3,2,1,1]; 40
13_5877; [1,-4,-3,2,2,1,1,-3,-2,-2,-4,-4,3,-2]; 49
13_5878; [1,-3,2,-1,-1,-1,-3,2,2,-3,-3,2,1]; 33
13_5879; [1,-3,-3,2,-1,-1,-1,-3,2,-3,-3,2,1]; 31
13_5880; [1,-5,4,-3,2,-1,-1,-1,-5,4,-3,2,1]; 41
13_5881; [1,4,4,-3,2,-1,-1,-1,4,3,3,3,2,1]; 27
13_5882; [1,-3,2,-1,-1,-1,-3,2,2,-3,2,2,1]; 29
13_5883; [1,-3,2,2,2,1,-3,2,-3,-3,2,-3,2]; 33
13_5884; [1,3,2,2,2,1,3,-2,3,3,-2,3,-2]; 33
13_5885; [1,1,3,3,-2,-2,3,-2,-2,-1,-1,-3,-3,2,1]; 67
13_5886; [1,-3,2,2,-3,2,2,2,1,-3,2,2,2]; 31
13_5887; [1,-2,-2,1,3,2,2,2,1,3,-2,-2,-2]; 37
13_5888; [1,-3,-2,-2,-2,1,3,3,3,-2,-2,1,-2,-2,-2]; 77
13_5889; [1,-3,2,-3,2,-3,2,2,1,-3,2,2,1]; 28
13_5890; [1,-2,1,-2,1,3,2,2,1,3,3,-2,-2]; 39
13_5891; [1,-3,2,-3,2,-3,2,2,1,1,-3,-2,-2]; 32
13_5892; [1,-3,-3,2,2,2,1,-3,2,-3,-3,-3,2]; 37
13_5893; [1,1,1,-2,1,1,3,2,2,2,1,3,-2]; 34
13_5894; [1,1,3,3,-2,-2,-2,-2,-1,-1,-3,-3,-3,2,1]; 82
13_5895; [1,-4,-3,2,-1,-3,2,-4,-3,-3,-3,2,2,1]; 35
13_5896; [1,4,-3,2,-1,-3,2,2,4,3,3,3,2,1]; 28
13_5897; [1,-3,2,2,3,-4,-4,-4,-3,2,-1,4,4,-3,2,1]; 50
13_5898; [1,3,3,-4,-4,-4,-3,2,-1,-3,-4,3,2,1]; 27
13_5899; [1,-3,2,-4,-3,-2,-2,-1,-3,4,4,4,4,-3,2,1]; 46
13_5900; [1,-4,-4,-3,2,-1,4,4,-3,2,2,4,3,2,2,1]; 45
13_5901; [1,-4,-3,-3,-3,2,-1,-4,-3,2,1,-3,2,2]; 29
13_5902; [1,-3,2,2,2,1,3,-2,-1,-1,2,3,3,2,1]; 27
13_5903; [1,-4,-3,2,-1,-3,-3,-2,-4,-4,-3,-3,2,2,2,1]; 50
13_5904; [1,-3,2,2,2,4,4,4,3,-2,-2,1,-4,-4,-3,-2]; 68
13_5905; [1,-4,-4,-4,-3,2,2,4,4,3,-2,1,3,-2]; 42
13_5906; [1,2,2,3,3,-2,-2,-2,-1,-1,2,-3,2,1,1]; 74
13_5907; [1,-4,-3,-3,-3,2,-1,-4,-3,-3,2,-3,2,1]; 36
13_5908; [1,3,3,2,2,2,1,4,-3,2,-4,-4,-3,2]; 33
13_5909; [1,4,4,3,2,-4,-4,-3,2,2,1,4,-3,-2]; 32
13_5910; [1,-3,-3,2,-1,4,3,3,3,2,4,-3,2,1]; 27
13_5911; [1,3,-4,-4,-4,-3,2,-3,4,4,-3,2,-1,-3,2,1]; 64
13_5912; [1,-4,-3,-3,-3,-2,4,4,4,3,3,-2,-2,1,-3,-2]; 76
13_5913; [1,-4,-4,-3,2,2,-3,-4,3,2,1,-4,3,-2]; 23
13_5914; [1,-4,-3,-3,-3,2,-1,-4,-3,2,-3,2,2,1]; 34
13_5915; [1,3,3,2,2,2,1,4,4,3,-2,-4,3,-2]; 45
13_5916; [1,1,3,-2,3,-2,-2,-1,-1,-4,-4,-3,4,-3,2,1]; 87
13_5917; [1,2,-3,2,-3,2,-1,-1,-1,2,-3,2,1]; 37
13_5918; [1,2,-3,2,-3,2,-1,-1,2,-3,2,1,1]; 37
13_5919; [1,1,4,-3,2,2,1,-3,4,-3,-2,4,-3,-2]; 48
13_5920; [1,-3,2,-1,-1,-1,-3,2,-3,2,-3,2,1]; 33
13_5921; [1,-3,2,-3,2,-3,2,2,1,-3,2,2,2]; 31
13_5922; [1,-2,1,-2,1,3,2,2,2,1,3,-2,-2]; 33
13_5923; [1,-3,-2,-2,-2,1,3,3,3,-2,1,-2,1,-2,-2]; 69
13_5924; [1,-3,2,-3,-3,2,-3,2,1,-3,2,2,1]; 31
13_5925; [1,1,3,2,2,1,3,-2,3,3,-2,3,-2]; 41
13_5926; [1,-3,2,2,1,-3,-3,-2,1,-2,1,1,-2]; 33
13_5927; [1,-3,2,2,-3,2,2,2,1,-3,2,2,1]; 27
13_5928; [1,-2,-2,1,3,2,2,1,3,3,-2,-2,-2]; 45
13_5929; [1,-3,2,2,-3,2,2,2,1,1,-3,-2,-2]; 31
13_5930; [1,3,-4,-3,2,-3,2,2,1,1,1,3,-4,3,2,1]; 53
13_5931; [1,2,-4,-3,2,-1,-3,-2,-4,-4,-3,-3,2,2,2,1]; 47
13_5932; [1,-4,-4,-3,2,-1,2,2,4,4,4,3,-2,1,-2,1]; 62
13_5933; [1,-3,-3,2,-3,-3,2,2,1,-3,2,2,1]; 31
13_5934; [1,1,-2,1,1,3,2,2,1,3,3,-2,-2]; 39
13_5935; [1,-3,2,2,2,1,-3,-3,-2,-2,1,1,-2]; 27
13_5936; [1,1,3,3,4,4,-3,-2,-1,-1,-1,4,3,3,2,1]; 55
13_5937; [1,1,2,-4,3,3,3,2,1,-4,-4,-3,-3,-2]; 29
13_5938; [1,4,4,3,3,2,-1,4,3,3,3,2,2,1]; 25
13_5939; [1,1,3,2,2,2,1,4,-3,-4,-4,-4,-3,-3,2,2]; 52
13_5940; [1,1,-4,3,3,-2,-1,-1,-1,-3,-3,-4,-4,3,2,1]; 65
13_5941; [1,1,2,-4,3,3,3,2,1,-4,-4,3,3,-2]; 39
13_5942; [1,4,4,-3,-3,2,-1,4,3,3,3,2,2,1]; 25
13_5943; [1,3,-4,3,2,1,1,1,3,-4,-3,2,-3,2,2,1]; 55
13_5944; [1,1,2,-3,-3,-2,1,3,2,2,-1,3,3,2,1]; 30
13_5945; [1,-4,-3,-3,2,-1,-4,-4,-3,2,1,-3,2,2]; 28
13_5946; [1,2,-4,-3,2,-1,-3,-2,-4,-3,-3,-3,2,2,2,1]; 48
13_5947; [1,-3,-3,4,-3,-2,-1,-1,-1,-4,-4,3,-4,3,2,1]; 63
13_5948; [1,2,-3,-3,-2,1,-2,-1,-1,2,3,3,3,2,1]; 35
13_5949; [1,1,-4,-3,-3,-2,3,-2,-1,-1,-4,3,2,1]; 36
13_5950; [1,-3,-3,-3,-3,2,2,1,1,1,3,2,2,2,1]; 47
13_5951; [1,3,3,3,2,-1,2,-1,-3,-3,-3,-2,1,1,1]; 65
13_5952; [1,-3,-3,2,2,2,1,1,-3,-3,-3,-2,-2]; 37
13_5953; [1,1,1,3,2,2,2,1,1,3,3,-2,-2]; 39
13_5954; [1,1,-3,-3,-2,-2,1,1,-3,2,2,2,1]; 37
13_5955; [1,1,1,3,2,2,1,1,3,3,-2,-2,-2]; 41
13_5956; [1,4,4,-3,2,-1,-1,-1,-1,4,3,3,3,-2,1,-2]; 71
13_5957; [1,1,3,2,-4,3,3,3,2,2,1,-4,3,-2]; 37
13_5958; [1,1,3,3,2,-4,3,3,2,1,-4,-4,3,-2]; 41
13_5959; [1,1,3,3,2,4,3,3,2,1,4,4,3,-2]; 37
13_5960; [1,1,2,4,3,3,3,2,1,-4,-4,-4,-4,3,3,-2]; 55
13_5961; [1,1,-4,-3,-3,-3,2,-1,-4,-4,3,3,2,1]; 35
13_5962; [1,4,4,-3,-3,-3,2,-1,4,3,3,2,2,1]; 29
13_5963; [1,-3,2,2,-3,-3,-3,2,1,-3,2,2,1]; 33
13_5964; [1,1,1,-2,1,3,2,2,1,3,3,-2,-2]; 39
13_5965; [1,-3,2,2,1,-3,-3,-2,-2,1,1,1,-2]; 31
13_5966; [1,-3,-3,2,-4,-3,-3,2,-1,-4,-4,-3,2,1]; 39
13_5967; [1,4,4,-3,-3,2,-1,-3,2,4,3,3,2,1]; 31
13_5968; [1,-4,-4,-3,-3,2,-1,-3,2,-4,3,3,2,1]; 31
13_5969; [1,4,-3,-2,-2,4,-3,2,1,-3,-3,-2,-2,-2]; 49
13_5970; [1,-4,-4,-3,2,-3,2,2,2,1,-4,3,3,-2]; 41
13_5971; [1,3,3,3,2,2,2,1,-4,3,2,-4,-3,2]; 39
13_5972; [1,-3,-3,-3,2,2,-3,2,1,-3,2,2,1]; 29
13_5973; [1,-2,1,3,2,2,1,1,1,3,3,-2,-2]; 41
13_5974; [1,-3,2,2,1,1,1,-3,-3,-2,-2,1,-2]; 35
13_5975; [1,4,-3,2,2,1,-4,-4,-3,2,-3,2,2,1]; 35
13_5976; [1,-3,-3,2,-1,4,3,3,2,4,4,-3,2,1]; 31
13_5977; [1,-4,-4,-3,-3,2,-3,2,-1,-4,3,3,2,1]; 33
13_5978; [1,-4,-4,-3,2,-1,4,-3,2,2,4,3,2,2,2,1]; 37
13_5979; [1,-4,-3,2,-1,-3,-3,-2,-4,-3,-3,-3,2,2,2,1]; 51
13_5980; [1,-4,-4,-3,-3,2,-4,3,3,3,2,-1,4,-3,2,1]; 32
13_5981; [1,-3,-3,-3,2,2,1,-3,-3,2,2,2,1]; 31
13_5982; [1,3,2,2,2,3,3,1,1,1,2,2,1]; 31
13_5983; [1,-3,2,2,2,1,1,1,-3,-3,2,2,1]; 31
13_5984; [1,4,-3,2,2,2,1,-4,-4,-4,-3,2,2,1]; 35
13_5985; [1,-4,-5,-5,4,-3,2,-3,2,1,-5,-4,-3,-3,-2]; 43
13_5986; [1,2,-5,4,-3,-2,-2,-1,-5,4,3,3,2,2,1]; 50
13_5987; [-1,-1,2,4,-3,2,2,1,-3,-3,2,4,-3,2]; 67
13_5988; [1,-4,3,2,-4,-3,2,1,1,1,3,2,2,1]; 47
13_5989; [1,-2,-4,3,-2,-2,-2,-1,2,-1,-4,3,2,1]; 47
13_5990; [1,-2,-5,-4,3,-4,3,2,1,-5,-4,-4,-4,-3,-2]; 40
13_5991; [1,1,2,4,3,3,2,1,-5,4,3,-5,-4,3,-2]; 47
13_5992; [1,-5,-4,-4,-3,-3,2,-1,3,2,4,-5,4,3,3,2,1]; 39
13_5993; [1,3,2,2,1,-4,3,2,-4,-3,2,1,1,1]; 49
13_5994; [1,1,1,1,4,-3,-2,-2,-1,-1,4,-3,2,1]; 54
13_5995; [1,4,-3,-2,-2,-1,-1,-1,-1,-1,4,-3,2,1]; 54
13_5996; [1,4,3,3,2,-5,4,3,-5,-4,3,2,-1,2,1]; 44
13_5997; [1,2,2,5,-4,-3,-3,-2,-2,-1,5,-4,3,2,1]; 44
13_5998; [1,2,2,-5,4,-3,-2,-2,-1,-5,4,3,3,2,1]; 50
13_5999; [1,-4,-3,2,-3,2,1,-4,-4,-4,-4,-3,-3,-2]; 35
13_6000; [1,-4,-3,2,-3,2,1,-5,-5,-4,5,-4,-3,-3,-2]; 45
13_6001; [1,3,3,2,5,-4,3,3,-2,-2,1,5,-4,3,-2]; 65
13_6002; [1,2,5,-4,3,3,2,5,-4,-3,2,-1,2,-3,2]; 71
13_6003; [1,3,2,2,1,1,1,-4,3,2,-4,-3,2,1]; 47
13_6004; [1,-2,-4,3,-2,-2,-1,2,-1,-1,-4,3,2,1]; 46
13_6005; [1,-2,-5,-5,-4,3,-4,3,2,1,-5,-4,-4,-3,-2]; 41
13_6006; [1,4,3,-2,3,-2,1,5,4,-3,4,-5,4,-3,-2]; 75
13_6007; [1,-2,-5,4,-3,2,2,1,-2,-5,4,-3,4,-3,-2]; 96
13_6008; [1,3,-2,1,4,-5,4,3,-2,4,-5,-4,-4,3,-2]; 101
13_6009; [1,1,1,-3,2,-1,-1,-1,-1,-1,-3,2,1]; 38
13_6010; [1,2,-1,4,-3,-2,-2,-2,-2,4,-3,2,2,1]; 49
13_6011; [1,-3,-3,-3,-3,-3,2,-1,-4,3,-4,3,2,1]; 23
13_6012; [1,-5,4,-3,-2,-2,-1,-3,-3,-5,4,3,-2,1,3,2,1]; 99
13_6013; [1,2,2,2,-3,2,-3,2,-1,-1,-1,2,1]; 43
13_6014; [1,2,2,2,-3,2,-3,2,-1,-1,2,1,1]; 42
13_6015; [1,3,2,-1,-1,-1,-1,-1,2,2,1,3,-2]; 40
13_6016; [1,2,2,-3,2,-3,-3,2,-1,-1,-1,2,1]; 41
13_6017; [1,1,2,2,2,2,-3,2,1,-3,-3,-2,-2]; 42
13_6018; [1,3,2,2,-3,-3,-3,-3,2,1,1,3,-2]; 38
13_6019; [1,2,2,-4,3,-4,3,-2,-1,-1,-1,3,2,1]; 31
13_6020; [1,1,2,2,-4,3,-4,3,-2,-1,-1,3,2,1]; 33
13_6021; [1,-2,1,3,3,4,3,-2,3,-4,-4,-4,3,-2]; 67
13_6022; [1,-2,1,1,1,3,3,3,-2,-3,-3,-2,-2]; 43
13_6023; [1,1,2,2,2,-3,2,1,-3,-3,-3,-2,-2]; 35
13_6024; [1,3,2,2,-3,-3,-3,2,1,1,1,3,-2]; 34
13_6025; [1,-2,1,1,1,1,3,3,3,-2,-3,-3,-2]; 41
13_6026; [1,-2,1,1,1,1,3,3,-2,-3,-3,-3,-2]; 38
13_6027; [1,3,2,2,-3,-3,2,1,1,1,1,3,-2]; 33
13_6028; [1,4,4,4,-3,-4,-4,-3,2,-3,2,-1,2,1]; 35
13_6029; [1,4,4,-3,-4,-4,-4,-3,2,-3,2,-1,2,1]; 33
13_6030; [1,4,-3,2,4,3,3,-4,-4,3,2,-1,2,1]; 27
13_6031; [1,2,2,1,-3,2,-3,2,1,1,1,2,1]; 27
13_6032; [1,2,-3,-3,-3,2,-3,2,1,1,1,2,1]; 33
13_6033; [1,3,2,2,2,3,2,2,1,-4,3,-4,3,-2]; 51
13_6034; [1,2,-1,-3,-3,-2,-4,3,-2,-4,-3,2,2,1]; 43
13_6035; [1,1,3,2,3,-4,3,-4,3,-2,-2,-1,-1,3,2,1]; 51
13_6036; [1,2,2,1,-3,-3,-3,-3,-3,2,-3,2,1]; 39
13_6037; [1,3,2,2,-3,2,1,1,1,1,1,3,-2]; 34
13_6038; [1,1,1,1,1,3,3,-2,1,-3,-3,-3,-2]; 41
13_6039; [1,2,-1,-4,-3,-3,-4,-4,-3,2,-3,2,2,1]; 45
13_6040; [1,2,-3,2,4,3,3,4,4,-3,2,-1,2,1]; 47
13_6041; [1,2,4,4,-3,2,-4,-4,-4,-3,2,-1,2,1]; 52
13_6042; [1,2,2,-3,-3,2,-3,2,1,1,1,2,1]; 29
13_6043; [1,2,1,1,3,3,-4,3,2,-4,-3,2,1,1]; 37
13_6044; [1,-3,-3,-3,-3,2,-3,2,1,1,1,2,1]; 35
13_6045; [1,4,-3,-4,-4,-3,2,-3,2,1,1,1,2,1]; 41
13_6046; [1,3,2,3,-4,3,-4,3,-2,-2,-1,-1,-1,3,2,1]; 47
13_6047; [1,2,4,-3,2,-4,-4,-3,2,1,1,1,2,1]; 41
13_6048; [1,-4,3,2,-1,-1,-1,2,2,1,4,4,3,-2]; 42
13_6049; [1,-4,-3,2,-1,-3,-3,-3,-4,-4,3,3,2,1]; 33
13_6050; [1,3,2,2,3,3,2,1,-4,-4,3,-4,3,-2]; 36
13_6051; [1,2,-1,-3,-3,-2,-4,3,-2,-4,-4,-3,2,1]; 41
13_6052; [1,3,2,-4,3,2,2,-4,-4,-3,-3,-3,2,-1,2,1]; 60
13_6053; [1,-3,2,-3,2,2,1,1,1,-3,-3,2,1]; 31
13_6054; [1,2,3,3,3,2,3,3,3,1,2,2,2]; 15
13_6055; [1,2,2,1,1,-3,-3,-3,-2,-3,-3,-3,-2]; 37
13_6056; [1,3,3,2,-1,2,2,1,3,-2,3,-2,-2]; 33
13_6057; [1,1,2,-3,2,-3,2,2,1,-3,-3,-2,-2]; 32
13_6058; [1,1,3,3,3,2,-1,-1,3,3,3,2,1]; 21
13_6059; [1,1,2,-3,2,1,1,2,2,1,-3,-3,-2]; 27
13_6060; [1,1,-3,-3,2,1,1,1,2,-3,2,2,1]; 35
13_6061; [1,2,2,-4,-4,3,-2,-1,-1,-1,-4,3,2,1]; 33
13_6062; [1,1,2,2,3,-4,3,2,1,-4,-4,-3,-2,-2]; 31
13_6063; [1,1,3,3,4,3,-2,1,3,-4,-4,-4,3,-2]; 63
13_6064; [1,-3,2,-1,-3,-4,-4,-3,4,4,4,-3,2,1]; 49
13_6065; [1,3,-4,3,2,-4,-4,-3,2,1,1,1,2,1]; 41
13_6066; [1,-4,-4,-3,2,-1,-4,-4,-4,-3,2,1,1,1]; 40
13_6067; [1,3,4,4,4,-3,2,-1,2,2,1,4,3,-2]; 40
13_6068; [1,1,1,2,4,4,-3,2,1,-4,-4,-4,-3,-2]; 32
13_6069; [1,-3,2,2,2,-3,-3,2,-1,-1,-1,2,1]; 31
13_6070; [1,3,3,3,2,-1,-1,-1,3,3,3,2,1]; 19
13_6071; [1,2,-3,2,2,2,-1,-3,-3,2,-1,2,1]; 41
13_6072; [1,3,2,2,-3,-3,2,1,1,3,-2,-2,-2]; 35
13_6073; [1,1,4,4,-3,2,1,1,1,4,3,3,2,1]; 47
13_6074; [1,2,-3,-3,2,2,2,-1,-1,-1,-3,2,1]; 47
13_6075; [1,1,2,2,-3,2,2,2,1,-3,-3,-2,-2]; 35
13_6076; [1,3,3,2,-3,-3,2,1,1,3,-2,-2,-2]; 35
13_6077; [1,-3,-3,2,1,1,1,2,-3,2,2,2,1]; 27
13_6078; [1,-3,-3,2,1,1,1,-3,2,-3,2,2,1]; 29
13_6079; [1,-2,1,3,3,2,-3,2,1,1,3,-2,-2]; 37
13_6080; [1,-3,2,-3,2,2,-1,-3,-3,2,-1,2,1]; 30
13_6081; [1,1,1,-2,1,1,1,-3,-2,-2,-3,-3,-2]; 36
13_6082; [1,1,1,3,2,2,-3,2,1,1,1,3,-2]; 35
13_6083; [1,1,1,3,3,-2,1,1,1,-3,-3,-3,-2]; 40
13_6084; [1,1,-3,-3,2,1,1,2,-3,2,2,2,1]; 31
13_6085; [1,-3,2,-1,-5,-4,-4,-5,-5,-4,3,-4,3,2,1]; 21
13_6086; [1,2,5,4,4,5,5,-4,3,-2,-1,-4,3,2,1]; 28
13_6087; [1,-5,-5,-5,-4,-3,2,-1,3,5,5,-4,3,2,1]; 25
13_6088; [1,2,2,1,-3,-3,2,-3,2,-3,-3,2,1]; 34
13_6089; [1,3,3,2,-1,2,2,1,3,3,-2,3,-2]; 33
13_6090; [1,1,-3,-3,2,-1,-1,-3,-3,2,-3,2,1]; 35
13_6091; [1,1,3,4,4,-3,-2,-1,-1,4,-3,2,-3,2,1,-2]; 71
13_6092; [1,-3,-3,-3,-2,1,-2,1,1,3,3,2,1]; 29
13_6093; [1,-2,-2,1,1,3,3,2,1,-3,-3,-3,-2]; 25
13_6094; [1,1,2,2,1,1,-3,2,2,2,1,-3,-2]; 25
13_6095; [1,-4,-3,2,-3,2,2,1,1,-4,-4,3,-2,-2]; 46
13_6096; [1,1,4,3,3,2,4,4,-3,2,1,-3,-3,-2]; 41
13_6097; [1,1,3,-4,3,3,2,2,1,3,-4,-3,-3,-2]; 52
13_6098; [1,1,2,2,1,1,-4,-4,-3,-3,-4,3,2,1,-3,-2]; 43
13_6099; [1,2,2,2,-3,-3,-2,-2,1,1,2,-3,2,1,1]; 74
13_6100; [1,1,4,4,3,2,2,1,4,4,-3,4,-3,-2]; 40
13_6101; [1,-3,-2,-4,3,-2,-2,-1,-1,-1,4,4,3,3,2,1]; 51
13_6102; [1,3,2,2,-4,-4,-4,3,-4,3,2,1,3,-2]; 35
13_6103; [1,3,2,2,-4,-4,-3,2,1,1,1,4,3,-2]; 41
13_6104; [1,3,-4,-4,-4,-3,-3,-3,2,-1,3,-4,3,3,2,1]; 35
13_6105; [1,2,3,3,3,2,-1,2,-3,-3,-2,-2,1,1,1]; 45
13_6106; [1,1,1,3,2,-3,2,-1,2,1,3,-2,-2]; 28
13_6107; [1,3,2,2,3,5,-4,3,2,1,-5,-5,-4,3,-2]; 39
13_6108; [1,4,3,3,-5,-5,-4,3,2,-1,5,4,-3,2,1]; 58
13_6109; [1,-4,-3,-5,-5,-5,-4,-3,2,-1,5,5,4,4,-3,2,1]; 68
13_6110; [1,2,3,-4,-4,-3,-3,-2,-1,3,4,4,4,3,2,1]; 26
13_6111; [1,4,-3,-3,2,4,3,-2,-1,3,-4,3,2,1]; 21
13_6112; [1,3,2,2,-4,3,-4,3,2,1,1,1,3,-2]; 34
13_6113; [1,1,1,-3,-3,-2,-4,3,-2,-1,-4,-3,2,1]; 42
13_6114; [1,1,3,2,-4,3,-2,-2,-1,-1,-4,3,3,3,2,1]; 41
13_6115; [1,1,1,1,1,3,3,3,-2,1,-3,-3,-2]; 46
13_6116; [1,-3,2,-1,-1,-1,-3,-4,-4,-3,4,-3,2,1]; 51
13_6117; [1,2,-4,3,3,3,2,1,-4,3,3,3,-2,1]; 40
13_6118; [1,4,4,4,3,2,2,-4,3,-2,-1,-1,-1,3,2,1]; 55
13_6119; [1,-4,-4,-3,2,2,4,3,3,2,1,1,4,4,3,-2]; 41
13_6120; [1,2,3,-2,3,2,2,1,-4,-4,-3,-3,-4,3,-2,1]; 68
13_6121; [1,-4,-4,-3,-2,5,-4,-3,-3,-2,-2,-1,5,-4,3,2,1]; 69
13_6122; [1,4,4,4,-3,2,5,4,-3,2,1,4,-5,-5,-4,3,-2]; 67
13_6123; [1,4,3,-2,-5,-4,3,-2,-1,-4,-5,-5,-4,3,3,2,1]; 83
13_6124; [1,-4,3,2,-4,-4,-3,2,1,1,-2,3,2,2]; 43
13_6125; [1,-4,-3,2,-3,2,2,1,-4,-4,3,-2,-2,-2]; 47
13_6126; [1,2,-3,-3,-2,1,1,3,3,3,2,-1,2,2,1]; 37
13_6127; [1,-3,-3,-3,-2,-2,1,-2,1,3,3,2,1]; 27
13_6128; [1,1,-4,3,3,-2,3,-2,-1,-1,-3,-4,-4,3,2,1]; 63
13_6129; [1,1,4,3,3,3,2,4,-3,2,1,-3,-3,-2]; 40
13_6130; [1,2,2,2,-3,-3,-2,-2,1,1,1,2,-3,2,1]; 73
13_6131; [1,-3,2,1,-4,-4,-3,-3,-4,3,-2,1,1,2,2,1]; 56
13_6132; [1,4,-3,-2,-2,4,-3,-3,2,1,-3,-2,-2,-2]; 53
13_6133; [1,-4,-3,-3,2,-3,2,1,1,-4,-4,3,-2,-2]; 46
13_6134; [1,3,3,2,2,2,1,-4,3,2,-4,-3,2,2]; 38
13_6135; [1,1,2,4,-3,-2,-1,-1,4,4,-3,2,4,-3,2,1]; 67
13_6136; [1,1,3,-4,3,2,1,-3,2,1,-4,-3,-3,-2]; 29
13_6137; [1,-4,3,-2,-4,3,2,2,2,1,-4,-4,-3,-2]; 33
13_6138; [1,4,-3,-3,-2,4,4,3,-2,1,-3,-3,-3,-2]; 58
13_6139; [1,3,3,2,2,1,-4,3,2,2,-4,-3,2,1]; 46
13_6140; [1,-3,2,4,-3,2,1,4,3,3,2,-4,-3,2]; 33
13_6141; [1,1,4,3,2,2,1,-3,-3,2,4,-3,-2,-2]; 37
13_6142; [1,-4,-3,-3,2,-3,2,1,-4,-4,3,-2,-2,-2]; 45
13_6143; [1,4,-3,-2,-2,4,-3,-3,2,1,1,-3,-2,-2]; 59
13_6144; [1,3,3,2,2,1,-4,3,2,-4,-3,2,2,1]; 40
13_6145; [1,2,4,4,-5,4,3,-2,-1,4,-5,4,3,2,1]; 21
13_6146; [1,-3,2,-1,-4,-4,-3,-5,4,-3,-5,-4,3,2,1]; 32
13_6147; [1,-5,-5,-4,-3,2,-1,-4,-3,5,5,5,4,3,3,2,1]; 49
13_6148; [1,-3,-3,2,-1,-1,-1,-3,-3,2,-3,2,1]; 31
13_6149; [1,-3,-3,-2,1,1,3,3,3,2,-1,2,1]; 33
13_6150; [1,-4,-4,-3,-3,-2,1,-4,3,-2,1,2,2,1]; 53
13_6151; [1,-4,-4,-4,-3,2,4,3,3,2,1,1,4,4,3,-2]; 47
13_6152; [1,1,4,4,4,3,2,2,-4,3,-2,-1,-1,3,2,1]; 57
13_6153; [1,1,-4,-4,-3,-3,-4,3,2,2,3,-2,-1,3,2,1]; 54
13_6154; [1,-3,-3,2,-1,-1,-1,-3,2,-3,2,2,1]; 29
13_6155; [1,-3,2,2,2,1,-3,-3,2,2,-3,-3,2]; 37
13_6156; [1,3,2,2,2,1,1,3,-2,-2,1,1,-2]; 35
13_6157; [1,1,3,-2,3,-2,-2,-2,-1,-1,-3,2,-3,2,1]; 68
13_6158; [1,1,1,1,3,2,2,2,1,3,-2,-2,-2]; 33
13_6159; [1,1,1,3,-2,-2,-2,-2,-2,-1,3,3,-2,-2,1]; 104
13_6160; [1,-3,2,2,2,2,2,1,1,-3,-3,-2,-2]; 33
13_6161; [1,1,3,2,2,2,2,2,1,3,3,-2,-2]; 47
13_6162; [1,1,3,2,2,1,3,3,-2,-2,-2,-2,-2]; 53
13_6163; [1,3,2,2,2,1,4,4,3,-4,3,-2,-2,-2]; 49
13_6164; [1,3,-4,-4,-4,-3,2,-3,4,4,-3,-3,2,-1,2,1]; 79
13_6165; [1,-4,-3,-3,-3,2,-4,3,3,3,2,-1,2,1]; 26
13_6166; [1,4,3,3,3,2,-4,-4,-4,3,3,3,2,-1,2,1]; 40
13_6167; [1,2,-1,-4,-3,-3,-3,-2,-4,-3,-3,-3,2,2,2,1]; 54
13_6168; [1,-3,2,2,2,1,-3,-3,-3,-3,2,2,2]; 43
13_6169; [1,1,1,2,2,2,1,3,2,2,2,3,1]; 31
13_6170; [1,-3,-3,2,2,1,-3,2,2,2,2,2,1]; 29
13_6171; [1,-3,2,2,2,1,4,-3,-4,-4,-3,2,2,2]; 49
13_6172; [1,4,3,3,3,2,4,3,3,3,2,-1,2,1]; 30
13_6173; [1,2,4,4,3,2,2,2,-4,-4,-4,-3,2,-1,2,1]; 64
13_6174; [1,-3,2,-1,-1,-1,-3,-3,2,2,-3,2,1]; 33
13_6175; [1,-3,-3,-3,2,-1,-1,-1,-3,-3,-3,2,1]; 35
13_6176; [1,1,1,2,4,4,4,-3,2,1,-4,-4,-3,-2]; 36
13_6177; [1,3,3,2,-4,3,3,3,2,2,1,-4,3,-2]; 31
13_6178; [1,3,3,2,-4,3,3,2,2,1,-4,-4,3,-2]; 37
13_6179; [1,3,3,2,4,3,3,2,2,1,4,4,3,-2]; 33
13_6180; [1,-4,-4,-4,-3,-2,5,-4,-3,-3,-2,-1,5,-4,3,2,1]; 72
13_6181; [1,4,4,-3,2,2,5,4,-3,2,1,4,-5,-5,-4,3,-2]; 55
13_6182; [1,1,3,-5,4,3,-2,-5,4,-3,-2,-1,-1,4,-3,2,1]; 99
13_6183; [1,1,3,2,2,2,2,2,1,3,-2,-2,-2]; 45
13_6184; [1,-3,-2,-2,-2,-2,-2,1,3,3,3,3,-2,-2,-2]; 97
13_6185; [1,-3,2,2,1,1,1,1,-3,-3,-2,-2,-2]; 35
13_6186; [1,1,1,1,3,2,2,2,1,3,3,-2,-2]; 35
13_6187; [1,-3,2,2,2,1,1,1,1,-3,-3,-2,-2]; 33
13_6188; [1,1,1,1,3,2,2,1,3,3,-2,-2,-2]; 39
13_6189; [1,3,2,2,2,1,3,3,-2,-2,-2,-2,-2]; 43
13_6190; [1,4,3,3,3,2,-4,-4,-4,-4,3,3,2,-1,2,1]; 53
13_6191; [1,2,4,4,4,3,-2,-2,-4,-4,-4,-3,2,-1,2,1]; 55
13_6192; [1,-4,-4,-3,-3,-3,2,-4,3,3,2,-1,2,1]; 29
13_6193; [1,1,3,2,2,2,1,4,4,3,-4,3,-2,-2]; 47
13_6194; [1,-4,-4,-3,-3,2,-4,3,3,3,2,-1,2,1]; 27
13_6195; [1,1,3,2,2,1,4,4,3,-4,3,-2,-2,-2]; 57
13_6196; [1,2,-1,-4,-3,-3,-3,-2,-4,-4,-3,-3,2,2,2,1]; 53
13_6197; [1,-3,2,2,2,2,2,1,-3,-3,2,2,2]; 31
13_6198; [1,1,1,2,2,1,3,2,2,2,3,3,1]; 33
13_6199; [1,1,1,-3,-3,2,2,1,-3,2,2,2,1]; 35
13_6200; [1,2,4,4,4,3,2,2,-4,-4,-4,-3,2,-1,2,1]; 65
13_6201; [1,4,3,3,3,2,4,4,3,3,2,-1,2,1]; 33
13_6202; [1,-4,-4,3,3,2,-4,3,3,3,2,-1,2,1]; 33
13_6203; [1,4,-3,-3,-3,-2,-2,4,-3,2,1,-3,-3,-2]; 49
13_6204; [1,2,4,-3,-2,-1,-1,-1,4,4,-3,2,4,-3,2,1]; 59
13_6205; [1,3,3,2,2,2,1,-4,3,2,2,-4,-3,2]; 38
13_6206; [1,-3,-3,2,2,-3,-3,2,1,-3,2,2,1]; 30
13_6207; [1,1,-2,1,3,2,2,1,1,3,3,-2,-2]; 41
13_6208; [1,-3,2,2,1,1,-3,-3,-2,-2,1,1,-2]; 31
13_6209; [1,-5,-5,-4,-3,2,-1,3,5,5,5,-4,3,2,1]; 28
13_6210; [1,1,2,2,4,4,4,3,2,2,2,1,-4,-4,-3,-2]; 49
13_6211; [1,-3,-3,-3,-3,2,2,1,-3,2,2,2,1]; 31
13_6212; [1,4,-3,-4,-4,-3,2,2,1,-3,2,2,2,1]; 35
13_6213; [1,-2,5,-4,-3,-3,-2,-1,5,-4,-3,2,-3,2,1]; 61
13_6214; [1,-4,3,5,5,-4,3,-2,1,-4,-5,-4,-3,-3,-2]; 84
13_6215; [1,1,2,3,2,4,-5,4,3,2,1,-5,-4,-4,-3,-3,-2]; 45
13_6216; [-1,-1,2,2,4,-3,2,1,-3,2,2,4,-3,2]; 65
13_6217; [1,3,3,4,3,-2,1,3,-2,-4,-4,3,-2,-2]; 77
13_6218; [1,4,3,3,-2,1,5,4,-3,4,4,-5,4,-3,-2]; 92
13_6219; [1,3,2,2,2,1,-4,3,2,-4,-3,2,1,1]; 40
13_6220; [1,1,1,-4,3,-2,-1,-1,-1,-4,3,2,2,1]; 53
13_6221; [1,1,1,4,-3,-2,-2,-1,-1,-1,4,-3,2,1]; 47
13_6222; [1,-4,-3,2,-3,2,1,-4,-4,-4,-3,-3,-3,-2]; 34
13_6223; [1,-5,-4,3,-4,3,2,-1,-5,4,3,3,3,2,1]; 32
13_6224; [1,-5,4,-3,-3,-3,2,-1,-5,-4,3,-4,3,2,1]; 26
13_6225; [1,2,-5,4,-3,-2,-2,-2,-1,-5,4,3,3,2,1]; 41
13_6226; [1,-5,4,3,3,2,2,-5,4,3,-2,-1,3,2,1]; 44
13_6227; [1,2,-5,4,-3,-2,-2,-1,2,-5,4,3,3,2,1]; 47
13_6228; [1,3,3,2,-5,-4,3,-4,3,2,1,-5,4,3,-2]; 35
13_6229; [1,3,2,2,-5,-4,3,-4,3,2,1,-5,4,3,-2]; 43
13_6230; [1,-5,4,3,3,2,-5,4,3,-2,-1,3,3,2,1]; 31
13_6231; [1,2,2,4,-3,-2,-2,-2,-1,4,-3,2,2,1]; 44
13_6232; [1,-2,-2,3,-5,4,-3,2,-3,2,1,-5,4,-3,-2]; 74
13_6233; [1,-2,5,-4,-3,2,1,-3,-2,5,-4,3,-2]; 47
13_6234; [1,1,3,-2,4,3,-2,1,3,-2,-4,-4,3,-2]; 55
13_6235; [1,-3,-3,-3,-3,2,-1,-4,3,-4,3,2,1,1]; 29
13_6236; [1,1,3,2,-1,2,4,3,-2,1,3,-4,-4,-3,-3,-2]; 72
13_6237; [1,2,3,-4,3,2,-1,2,2,3,-4,-3,-3,-2,-2,1]; 71
13_6238; [1,2,3,-4,3,2,-1,2,3,-4,-3,-3,-2,1,-2,1]; 63
13_6239; [1,-3,2,2,2,-1,-1,-1,-3,2,2,2,1]; 25
13_6240; [1,1,-3,2,2,2,-1,-1,-3,2,2,2,1]; 32
13_6241; [1,4,-3,-3,-3,2,2,1,1,4,-3,-3,-3,-2]; 57
13_6242; [1,2,2,-3,2,-1,-1,-1,2,2,-3,2,1]; 39
13_6243; [1,1,2,2,-3,2,-1,-1,2,2,-3,2,1]; 39
13_6244; [1,-4,-3,2,2,2,1,1,-3,-3,-2,-4,3,-2]; 42
13_6245; [1,-3,2,-3,2,-1,-1,-1,2,-3,2,2,1]; 31
13_6246; [1,-2,1,3,3,3,2,-1,2,1,-3,-3,-2]; 31
13_6247; [1,-2,1,3,3,2,-1,2,1,-3,-3,-3,-2]; 30
13_6248; [1,1,2,-3,2,-1,-1,-3,2,2,-3,2,1]; 39
13_6249; [1,4,-3,4,-3,2,2,2,1,-3,4,-3,-3,-2]; 43
13_6250; [1,4,4,-3,2,-1,2,1,4,3,3,-2,1,-2]; 47
13_6251; [1,-2,-4,-4,3,-2,1,2,2,1,-4,-3,-3,-2]; 50
13_6252; [1,2,-3,2,-1,-1,-1,-3,2,2,-3,2,1]; 39
13_6253; [1,1,-3,2,-3,2,-1,-1,2,-3,2,2,1]; 33
13_6254; [1,1,4,-3,4,-3,2,2,1,-3,4,-3,-3,-2]; 51
13_6255; [1,-3,2,-3,2,-1,-1,-1,-3,2,-3,2,1]; 33
13_6256; [1,1,-3,2,-3,2,-1,-1,-3,2,-3,2,1]; 35
13_6257; [1,1,4,-3,4,-3,2,2,1,4,-3,4,-3,-2]; 51
13_6258; [1,1,1,-3,2,2,2,1,-3,2,2,2,1]; 33
13_6259; [1,2,2,-4,-4,-3,2,2,2,-1,4,4,4,3,2,1]; 48
13_6260; [1,3,3,2,2,-4,3,3,3,2,1,-4,3,-2]; 33
13_6261; [1,3,3,2,2,-4,3,3,2,1,-4,-4,3,-2]; 39
13_6262; [1,3,3,2,2,4,3,3,2,1,4,4,3,-2]; 35
13_6263; [1,-3,2,2,2,1,-3,2,2,2,2,2,1]; 27
13_6264; [1,2,4,4,4,3,2,2,2,-4,-4,-3,2,-1,2,1]; 57
13_6265; [1,-5,4,-3,2,-3,2,1,-5,-4,-4,3,-4,3,-2]; 48
13_6266; [1,-2,-4,3,-2,-1,-1,-2,-2,-1,-4,3,2,1]; 35
13_6267; [1,-2,3,-2,-1,-5,4,-3,-2,-2,-5,4,-3,2,1]; 55
13_6268; [1,2,-4,3,-4,3,-2,-2,-1,2,2,2,3,3,2,1]; 42
13_6269; [1,5,-4,3,-2,3,-2,-1,2,5,-4,-3,-3,2,1]; 87
13_6270; [1,5,-4,-3,-3,-2,-2,5,-4,3,-2,-1,3,2,1]; 56
13_6271; [1,1,3,-2,1,3,2,2,-3,2,1,1,-2]; 30
13_6272; [1,4,-3,2,4,-3,4,4,3,-2,-1,3,2,1]; 33
13_6273; [1,1,-3,2,-1,-1,-1,-1,-1,-1,-3,2,1]; 49
13_6274; [1,2,2,2,4,-3,-2,-2,-2,-1,4,-3,2,1]; 43
13_6275; [1,2,4,-3,-2,-2,-2,-1,4,-3,2,2,2,1]; 37
13_6276; [1,-5,-5,-4,3,5,-4,-3,2,-3,2,2,1,-3,-2]; 47
13_6277; [1,1,1,1,-3,2,-1,-1,-1,-1,-3,2,1]; 39
13_6278; [1,2,-1,-4,3,-2,-2,-2,-2,-4,3,2,2,1]; 34
13_6279; [1,4,-3,2,2,2,2,-3,2,1,-4,-4,-3,-2]; 33
13_6280; [1,-4,-3,2,-1,-3,-5,-5,-4,5,-4,3,-2,1,3,2,1]; 51
13_6281; [1,-2,1,3,-2,4,3,3,-2,3,-4,-4,3,-2]; 66
13_6282; [1,1,1,3,-2,1,3,2,-3,2,1,1,-2]; 33
13_6283; [1,2,4,-3,2,4,4,3,-2,-1,-4,3,2,1]; 29
13_6284; [1,3,2,2,-4,-3,2,1,1,3,2,-4,-3,2]; 37
13_6285; [1,3,-4,-4,3,-2,1,1,3,-2,4,3,3,-2]; 59
13_6286; [1,3,2,-3,2,1,1,-2,1,3,-2,-2,-2]; 42
13_6287; [1,-3,-2,-4,3,-2,-2,-1,-3,-3,-4,-4,3,3,2,1]; 57
13_6288; [1,2,4,4,-3,4,-3,-2,-2,-1,-3,2,2,1]; 45
13_6289; [1,4,-3,2,4,4,3,-2,-2,-1,3,2,2,1]; 28
13_6290; [1,2,2,3,2,2,1,-4,-4,3,-4,3,-2,1]; 62
13_6291; [1,1,2,3,3,-4,3,2,1,-4,-4,-3,-3,-2]; 31
13_6292; [1,2,-1,-1,-1,-1,-1,-3,-3,2,-3,2,1]; 47
13_6293; [1,3,2,2,2,2,-3,-3,2,1,1,3,-2]; 38
13_6294; [1,-3,-3,2,-3,2,1,1,1,1,1,2,1]; 38
13_6295; [1,1,1,1,2,2,-3,2,1,-3,-3,-2,-2]; 36
13_6296; [1,1,1,2,2,-3,2,1,1,-3,-3,-2,-2]; 43
13_6297; [1,2,2,4,4,-3,4,-3,-2,-2,-1,-3,2,1]; 49
13_6298; [1,2,4,-3,2,4,4,3,-2,-2,-1,3,2,1]; 31
13_6299; [1,2,3,2,2,-4,-4,3,-4,3,2,-1,2,1]; 38
13_6300; [1,3,3,-4,3,2,-4,-4,-3,-3,2,-1,2,1]; 46
13_6301; [1,3,2,2,2,-3,-3,2,2,1,1,3,-2]; 35
13_6302; [1,1,1,-3,2,2,-1,2,-1,-1,-3,2,1]; 29
13_6303; [1,3,2,2,2,-3,-3,2,-3,2,1,3,-2]; 35
13_6304; [1,-3,2,-1,-1,2,1,1,1,2,-3,2,1]; 26
13_6305; [1,2,-3,2,-3,2,1,1,1,1,1,2,1]; 33
13_6306; [1,1,3,-2,1,1,3,-2,-1,-1,-1,-2,1]; 50
13_6307; [1,3,2,2,2,2,-3,-3,-3,2,1,3,-2]; 41
13_6308; [1,2,-1,-1,-1,-1,-1,-3,2,-3,2,2,1]; 43
13_6309; [1,3,2,2,2,-3,-3,-3,2,1,3,3,-2]; 34
13_6310; [1,-3,2,-3,2,-1,2,-1,-1,2,1,1,1]; 27
13_6311; [1,-3,2,-3,2,-1,2,-1,-1,2,2,1,1]; 32
13_6312; [1,2,-4,3,3,-2,3,-2,-2,-1,-4,3,2,1]; 17
13_6313; [1,4,-3,2,-1,4,3,-2,-1,-1,3,3,2,1]; 20
13_6314; [1,-4,3,2,-4,-3,-3,2,-1,2,3,2,2,1]; 38
13_6315; [1,3,2,2,3,2,2,2,1,-4,3,-4,3,-2]; 51
13_6316; [1,-3,2,-1,-3,4,-3,-2,-2,4,-3,2,2,1]; 39
13_6317; [1,2,4,-3,2,4,3,-2,-2,-2,-1,3,2,1]; 32
13_6318; [1,2,-1,-3,-2,-2,-3,4,-3,4,-3,2,2,1]; 49
13_6319; [1,4,-3,2,2,-1,4,3,-2,-1,-1,3,2,1]; 24
13_6320; [1,1,2,3,3,-4,3,2,1,-4,-3,-3,-3,-2]; 25
13_6321; [1,-4,-3,-3,2,-3,2,2,1,3,3,-4,3,-2]; 54
13_6322; [1,3,-4,-3,-3,2,-3,2,1,3,-4,3,3,-2]; 52
13_6323; [1,3,2,-1,-4,3,-2,-2,-1,-1,-4,3,2,1]; 22
13_6324; [1,2,-4,3,-4,3,-2,3,-2,-1,3,3,2,1]; 18
13_6325; [1,1,2,3,3,3,-4,3,2,1,-4,-3,-3,-2]; 27
13_6326; [1,2,2,3,2,2,1,3,-4,3,-4,3,-2,1]; 60
13_6327; [1,3,-2,1,-2,4,3,-2,3,-4,-4,3,-2,-2]; 68
13_6328; [1,4,-3,2,2,4,-3,-2,-2,-1,2,-3,2,1]; 38
13_6329; [1,2,-1,-3,-2,-2,-3,4,-3,4,-3,2,1,1]; 56
13_6330; [1,-3,-2,-2,1,1,1,2,2,2,-3,2,1]; 41
13_6331; [1,2,2,-3,2,-3,2,1,1,1,2,2,1]; 35
13_6332; [1,1,1,4,-3,2,-3,2,1,-4,-4,-4,-3,-2]; 26
13_6333; [1,-3,2,-1,-1,-3,2,-1,-1,-1,2,2,1]; 25
13_6334; [1,-3,2,-1,-1,-3,2,1,1,1,2,2,1]; 25
13_6335; [1,1,-3,2,-3,2,-1,-1,-1,2,2,2,1]; 33
13_6336; [1,3,2,2,-3,-3,2,-3,2,1,3,3,-2]; 32
13_6337; [1,4,-3,2,-1,-3,-3,-2,-2,4,-3,2,2,1]; 39
13_6338; [1,3,3,2,2,3,-4,3,2,1,-4,-3,-3,-2]; 29
13_6339; [1,1,2,-4,3,-4,3,-2,-1,-1,-1,3,2,1]; 27
13_6340; [1,-3,2,4,-3,4,-3,2,-1,2,1,-3,2,2]; 43
13_6341; [1,2,-3,2,-3,2,-1,-1,2,1,1,1,1]; 37
13_6342; [1,2,2,3,-4,3,-4,3,-2,-2,-1,3,2,1]; 33
13_6343; [1,3,2,-3,-3,2,1,1,-2,3,3,3,-2]; 34
13_6344; [1,3,2,-3,2,1,1,-2,1,-2,1,3,-2]; 36
13_6345; [1,-4,-3,2,1,3,-2,-1,-1,-1,-4,3,2,1]; 19
13_6346; [1,-2,-4,3,-4,3,2,2,1,-2,-3,-3,-3,-2]; 50
13_6347; [1,3,-2,1,-2,4,3,-2,3,-4,-4,-4,3,-2]; 65
13_6348; [1,-3,2,-3,2,1,1,1,-3,-3,-3,-3,-2]; 29
13_6349; [1,3,2,-1,2,-1,2,2,1,1,1,3,-2]; 30
13_6350; [1,-4,-4,-4,-3,2,-3,-4,3,2,-1,3,2,1]; 31
13_6351; [1,4,-3,2,4,3,-2,-2,-1,3,3,2,2,1]; 22
13_6352; [1,3,-4,3,2,-4,-3,-3,2,-1,2,-3,2,1]; 43
13_6353; [1,4,-3,2,4,-3,-2,-2,-1,2,3,3,2,1]; 29
13_6354; [1,-2,3,-2,-1,4,-3,4,-3,2,-3,-3,2,1]; 54
13_6355; [1,-4,3,-4,3,-2,3,-2,-1,2,3,3,2,1]; 44
13_6356; [1,-3,4,-3,2,4,-3,2,-1,2,3,3,2,1]; 36
13_6357; [1,1,1,1,-3,2,-1,-1,-3,2,2,2,1]; 31
13_6358; [1,3,-4,3,3,3,2,-4,-3,-3,2,-1,2,1]; 48
13_6359; [1,-3,-2,4,3,-2,-1,2,-3,-3,4,-3,2,1]; 46
13_6360; [1,4,-3,2,2,1,4,3,-2,-1,-1,-3,2,1]; 35
13_6361; [1,-3,2,-4,3,-4,3,-2,-2,-1,3,3,2,1]; 18
13_6362; [1,-3,2,2,1,2,4,-3,4,-3,2,-1,2,1]; 40
13_6363; [1,3,3,-4,3,2,2,1,-4,3,-2,-1,-1,-3,2,1]; 80
13_6364; [1,-3,2,2,-1,-1,2,-1,-1,-3,2,1,1]; 34
13_6365; [1,-3,2,2,-1,2,-1,-1,-1,2,-3,2,1]; 27
13_6366; [1,4,-3,-3,-3,2,4,3,-2,-1,3,2,2,1]; 26
13_6367; [1,2,2,-4,3,3,3,2,2,1,-4,3,-2,1]; 60
13_6368; [1,5,-4,3,2,5,-4,3,-2,-2,-1,3,2,2,1]; 45
13_6369; [1,1,2,2,4,-5,4,3,2,2,1,-5,-4,3,-2]; 61
13_6370; [1,-5,-5,-5,-4,-3,2,-1,5,-4,3,-4,3,2,1]; 19
13_6371; [1,4,4,-3,4,-3,2,-1,4,3,3,2,2,1]; 27
13_6372; [1,1,2,-4,3,3,2,1,-4,-4,3,-4,3,-2]; 45
13_6373; [1,-4,3,3,-2,-2,-1,-1,-1,-3,-3,-4,-4,3,2,1]; 65
13_6374; [1,-4,3,2,2,2,1,-2,-4,3,2,-1,-1,2]; 53
13_6375; [1,1,2,4,3,3,2,1,-4,-4,-4,3,-4,3,3,-2]; 64
13_6376; [1,1,3,3,4,4,-3,-2,-2,-1,-1,4,3,3,2,1]; 59
13_6377; [1,1,2,4,3,3,2,1,-4,-4,3,-4,3,3,3,-2]; 61
13_6378; [1,3,3,4,4,-3,-2,-2,-1,-1,-1,4,3,3,2,1]; 55
13_6379; [1,-4,-3,2,-3,2,-4,3,3,3,2,1,1,-2]; 33
13_6380; [1,4,-3,4,-3,-3,2,-1,4,3,3,2,2,1]; 27
13_6381; [1,1,2,-4,3,3,2,1,-4,3,-4,3,3,-2]; 45
13_6382; [1,2,-3,-3,2,-3,2,1,1,1,2,2,1]; 39
13_6383; [1,1,-3,2,2,1,2,4,4,-3,4,-3,-2,-2]; 56
13_6384; [1,1,2,3,3,3,3,2,1,-4,3,-4,3,-2]; 33
13_6385; [1,4,-3,2,4,3,-2,-1,3,3,3,2,2,1]; 25
13_6386; [1,-4,-3,2,-4,-3,2,-1,2,3,-4,3,2,1]; 26
13_6387; [1,-3,-2,3,-4,3,-2,-1,-4,-3,2,-3,2,1]; 51
13_6388; [1,3,3,2,2,3,3,2,1,-4,3,-4,3,-2]; 38
13_6389; [1,2,-4,-3,-2,1,-2,1,3,3,-4,3,2,1]; 29
13_6390; [1,4,-3,-2,3,-2,-1,-3,2,-3,4,-3,2,1]; 59
13_6391; [-1,-1,4,-3,2,-3,2,1,2,2,4,-3,-2,-2]; 62
13_6392; [1,3,3,2,4,-3,2,4,3,-2,-1,3,2,1]; 31
13_6393; [1,1,1,-3,2,-1,-3,2,-1,-1,-1,2,1]; 32
13_6394; [1,3,2,2,-1,2,2,2,1,1,1,3,-2]; 32
13_6395; [1,-3,2,-3,2,1,1,1,2,2,2,2,1]; 27
13_6396; [1,-3,-2,-2,-2,4,3,-2,-1,-3,4,-3,2,1]; 52
13_6397; [1,2,4,3,-2,-1,3,3,3,2,4,-3,2,1]; 33
13_6398; [1,-4,-3,2,-4,-3,2,1,1,1,2,4,3,3,2,1]; 31
13_6399; [1,1,2,-3,2,1,3,4,3,2,2,3,-4,-4,3,-2]; 67
13_6400; [1,-5,-4,-3,2,2,3,3,4,3,3,2,1,-5,4,3,-2]; 42
13_6401; [1,-4,-3,2,-1,-3,5,-4,5,-4,-3,2,1,-3,2]; 47
13_6402; [1,-3,-2,-2,-1,-1,2,-1,4,-3,4,-3,2,1]; 51
13_6403; [1,2,-4,-3,2,-1,2,-1,3,3,-4,3,2,1]; 32
13_6404; [1,3,2,-1,4,-3,-4,-4,-4,-3,2,1,3,-2]; 41
13_6405; [1,-2,3,-2,1,1,-3,4,-3,-2,-3,4,-3,-2]; 59
13_6406; [1,3,2,2,3,3,2,1,-4,3,2,-4,-3,2]; 25
13_6407; [1,3,2,4,-3,4,-3,2,-1,2,1,3,2,2]; 36
13_6408; [1,2,4,-3,4,-3,-3,2,-1,2,1,-3,2,2]; 50
13_6409; [1,-3,2,-1,-1,-1,-3,2,2,2,1,-2,1]; 34
13_6410; [1,3,3,2,2,-3,-3,2,-3,2,1,3,-2]; 33
13_6411; [1,2,2,2,1,3,-2,1,3,2,-1,2,1]; 26
13_6412; [1,2,2,1,1,2,2,1,-3,2,-3,2,1]; 30
13_6413; [1,-3,2,-3,2,-1,2,1,1,2,2,1,1]; 26
13_6414; [1,1,1,-3,2,-1,2,-1,-1,2,-3,2,1]; 27
13_6415; [1,2,-3,2,-3,2,-1,2,-1,-1,2,2,1]; 36
13_6416; [1,-5,4,3,-5,-4,3,-2,3,-2,-1,4,-3,2,1]; 59
13_6417; [1,3,-4,3,-4,3,-2,3,-2,-1,3,3,2,1]; 44
13_6418; [1,-4,3,-4,3,-2,-1,-1,3,2,2,1,3,-2]; 56
13_6419; [1,2,-3,2,1,1,1,-3,-2,-3,-3,-3,-2]; 24
13_6420; [1,3,2,-1,2,-1,-1,-1,2,2,1,3,-2]; 32
13_6421; [1,2,4,-3,2,4,3,-2,-1,3,3,2,2,1]; 37
13_6422; [1,1,2,2,3,3,3,2,1,-4,3,-4,3,-2]; 38
13_6423; [1,-4,-3,2,2,-3,4,4,3,3,-2,1,3,-2]; 49
13_6424; [1,-3,-3,4,-3,-2,-2,4,-3,2,1,1,-3,-2]; 51
13_6425; [1,2,-3,-3,2,-1,4,-3,2,1,4,-3,2,2]; 43
13_6426; [1,-4,-3,-3,2,-3,2,-1,3,3,-4,3,2,1]; 26
13_6427; [1,-4,-3,2,-3,-3,-2,-2,4,4,3,-2,1,-2]; 48
13_6428; [1,1,-2,3,-4,3,-2,-1,-4,-3,2,-3,2,1]; 46
13_6429; [1,-4,3,2,5,4,-3,2,2,1,4,-5,-4,3,-2]; 55
13_6430; [-1,-1,-3,2,5,-4,3,3,3,2,1,2,5,-4,-3,-2,-2]; 89
13_6431; [1,2,-3,2,1,5,-4,-3,2,-3,5,-4,-3,-3,-2]; 49
13_6432; [1,1,4,-3,5,4,-3,-2,1,4,-3,-5,4,-3,-2]; 73
13_6433; [1,3,-4,-4,-4,-3,2,-3,-4,3,2,1,3,-2]; 31
13_6434; [1,-3,2,-1,-3,-3,-2,-4,3,-2,-4,-3,2,1]; 38
13_6435; [1,-2,1,3,3,4,3,-2,3,3,-4,-4,3,-2]; 73
13_6436; [1,1,-4,3,-2,3,-2,-1,2,3,-4,3,2,1]; 32
13_6437; [1,2,4,-3,4,-3,-2,-2,-1,2,-3,2,2,1]; 43
13_6438; [1,-4,-3,2,-3,4,4,4,3,3,-2,1,3,-2]; 49
13_6439; [1,-2,-2,3,-2,-2,-1,-4,3,2,-4,3,2,1]; 44
13_6440; [1,-3,2,-1,-3,-3,-2,-2,4,-3,4,-3,2,1]; 39
13_6441; [1,1,-4,-3,2,-3,2,-1,2,3,-4,3,2,1]; 29
13_6442; [1,2,4,-3,-3,2,-1,-3,-2,-2,4,-3,2,1]; 45
13_6443; [1,-4,-3,2,2,-3,2,-1,2,3,-4,3,2,1]; 24
13_6444; [1,2,-4,-3,2,-4,-3,2,-1,2,4,4,3,3,2,1]; 59
13_6445; [1,-4,-3,2,-3,2,-1,2,3,3,-4,3,2,1]; 31
13_6446; [1,-3,2,-1,2,-1,-1,2,-3,2,1,-2,1]; 32
13_6447; [1,3,3,2,2,-3,2,-3,2,2,1,3,-2]; 34
13_6448; [1,-3,2,-3,2,-1,2,-1,-1,-1,2,2,1]; 26
13_6449; [1,2,-3,2,1,-3,-2,1,1,2,2,2,1]; 25
13_6450; [1,-3,2,2,2,-1,2,-1,-1,2,-3,2,1]; 28
13_6451; [1,1,-2,1,1,1,2,-3,2,1,1,-3,-2]; 33
13_6452; [1,-3,2,-1,-3,-2,-2,4,-3,4,-3,2,1,1]; 42
13_6453; [1,3,3,3,2,-3,-3,2,1,1,-2,3,-2]; 33
13_6454; [1,2,2,1,4,-3,4,-3,-3,-2,-2,-3,2,1]; 54
13_6455; [1,4,-3,2,4,4,4,3,-2,-1,3,2,2,1]; 29
13_6456; [1,1,2,3,3,2,1,-4,-4,-4,3,-4,3,-2]; 45
13_6457; [1,2,4,4,4,-3,-2,-2,-1,4,-3,2,2,1]; 44
13_6458; [1,5,5,4,-3,2,-5,4,3,-2,-1,3,2,2,1]; 35
13_6459; [1,-5,-4,-4,-3,2,-1,-4,-4,-5,-5,4,-3,2,1]; 51
13_6460; [1,-5,-4,-4,-3,2,-1,4,5,5,4,4,-3,2,1]; 51
13_6461; [1,-4,-4,-3,-2,-2,-5,4,-3,2,1,-5,-4,3,-2]; 45
13_6462; [1,2,2,4,-5,4,3,2,2,1,4,-5,-4,-4,3,-2,1]; 111
13_6463; [1,1,2,3,4,-5,4,-3,2,1,4,-5,-4,-4,-3,-3,-2]; 75
13_6464; [1,2,-1,-3,4,-3,-2,-2,-3,-4,-4,3,3,2,1,1]; 65
13_6465; [1,2,4,3,-2,3,-4,-4,-3,2,-1,3,3,2,1,1]; 50
13_6466; [1,3,2,-3,-3,2,1,1,-2,3,-2,-2,-2]; 39
13_6467; [1,-3,2,-4,-3,-2,-2,-2,-1,-3,4,4,4,-3,2,1]; 42
13_6468; [1,3,2,-1,2,2,2,2,1,1,1,3,-2]; 37
13_6469; [1,2,2,2,2,1,-3,2,-3,2,1,1,1]; 37
13_6470; [1,2,4,-3,2,4,3,-2,-1,3,3,3,2,1]; 35
13_6471; [1,3,3,3,3,2,-4,3,-4,3,2,-1,2,1]; 37
13_6472; [1,4,-3,2,4,3,-2,-1,3,3,3,3,2,1]; 27
13_6473; [1,-4,3,2,2,2,2,2,-4,3,2,-1,2,1]; 66
13_6474; [1,3,2,3,5,-4,3,-2,5,4,-3,-2,-1,4,3,2,1]; 35
13_6475; [1,3,5,4,4,3,2,-5,-4,3,-5,-4,3,2,-1,2,1]; 45
13_6476; [1,3,2,4,-3,-4,-4,-3,2,1,1,-2,3,-2]; 45
13_6477; [1,5,-4,3,2,2,5,-4,-3,2,1,3,-2]; 43
13_6478; [1,-2,1,-5,4,-3,-2,-2,-2,-5,4,-3,-2]; 67
13_6479; [1,-4,3,-4,3,-2,-1,-1,-1,3,2,2,1,-2]; 53
13_6480; [1,2,2,4,-3,-2,4,-3,-2,-1,4,4,3,3,2,1]; 47
13_6481; [1,-2,3,-4,-4,-3,2,-3,2,1,1,4,3,-2]; 51
13_6482; [1,-3,-3,2,-1,4,-3,2,2,1,4,-3,2,2]; 36
13_6483; [1,-2,3,-2,-1,4,-3,2,2,4,-3,2,2,1]; 55
13_6484; [1,2,-1,-3,4,-3,-2,-2,4,-3,2,-3,2,1]; 43
13_6485; [1,-3,-3,-5,4,-3,2,-1,-5,-4,3,-4,3,2,1]; 26
13_6486; [1,4,-3,4,-3,-3,2,-1,-3,2,1,-3,2,2]; 38
13_6487; [1,-2,1,3,2,-4,-4,-3,2,-3,-4,3,2,1]; 37
13_6488; [1,1,1,-3,2,-1,2,-1,-1,-1,-3,2,1]; 32
13_6489; [1,-3,-2,1,-2,1,1,1,2,2,-3,2,1]; 37
13_6490; [1,-3,-3,2,-1,-4,3,-2,-2,-4,3,2,2,1]; 25
13_6491; [1,-4,3,2,2,5,4,-3,2,1,4,-5,-4,3,-2]; 46
13_6492; [-1,-1,-3,2,5,-4,3,3,2,1,3,2,5,-4,-3,-2,-2]; 92
13_6493; [1,2,-3,2,1,5,-4,-3,2,-3,-3,5,-4,-3,-2]; 45
13_6494; [1,-5,4,-3,-2,-4,-4,-3,2,2,1,-5,4,-3,-2]; 69
13_6495; [1,3,-4,-3,2,-3,2,2,1,1,3,-4,3,-2]; 47
13_6496; [1,1,-3,2,2,1,2,4,-3,4,-3,-2,-2,-2]; 50
13_6497; [1,-3,2,-3,2,2,2,2,1,-3,-3,-3,-2]; 27
13_6498; [1,-3,-2,1,-2,1,1,2,2,2,-3,2,1]; 38
13_6499; [1,2,-1,-4,-3,-4,-4,-3,2,3,-4,3,2,1]; 33
13_6500; [1,4,-3,2,2,2,1,4,-3,2,-1,2,2,1]; 32
13_6501; [1,4,-3,-2,-2,-2,1,4,-3,2,-1,2,2,1]; 48
13_6502; [1,1,3,-4,3,2,2,2,1,-4,-3,-3,-3,-2]; 36
13_6503; [1,4,4,3,-2,3,-4,-3,-3,2,2,1,-3,-2]; 47
13_6504; [1,3,-4,-3,-3,2,2,1,3,-2,1,-4,3,-2]; 47
13_6505; [1,2,-3,4,-3,-2,-2,-1,4,-3,2,-3,2,1]; 41
13_6506; [1,-3,-2,1,-2,1,-2,1,1,2,-3,2,1]; 31
13_6507; [1,2,2,4,-3,-2,-2,-1,4,-3,2,-3,2,1]; 44
13_6508; [1,3,3,2,-3,-3,2,1,1,-2,3,-2,-2]; 36
13_6509; [1,2,-1,-3,-3,-2,-2,-2,-1,2,-3,2,1]; 27
13_6510; [1,1,3,-2,1,4,3,-2,3,-4,-4,3,-2,-2]; 65
13_6511; [1,-2,1,3,-2,3,3,2,-1,2,1,3,-2]; 37
13_6512; [1,-2,-2,-2,4,-3,-2,1,-2,-2,4,-3,2,1]; 63
13_6513; [1,-2,-2,4,-3,2,1,1,4,-3,-2,-3,-3,-2]; 57
13_6514; [1,-4,-3,2,1,1,3,-4,3,2,1,3,3,2]; 21
13_6515; [1,2,2,2,2,3,3,3,-2,-2,-1,2,-3,2,1]; 67
13_6516; [-1,-1,4,-3,-3,2,-3,2,2,1,4,-3,-2,-2]; 60
13_6517; [1,-3,-3,2,-3,2,2,1,1,1,-3,-3,-2]; 27
13_6518; [1,-3,2,-3,2,2,1,1,1,-3,-3,-3,-2]; 28
13_6519; [1,1,1,3,2,-3,2,1,1,-2,3,-2,-2]; 34
13_6520; [1,-3,2,1,3,3,3,2,1,-3,-3,-3,2]; 17
13_6521; [1,1,1,2,2,1,1,3,3,2,2,1,1,-3,-2]; 43
13_6522; [1,-3,2,-1,-1,-1,-3,2,-1,-3,2,2,1]; 28
13_6523; [1,-4,-4,-3,2,-1,-4,-4,3,-4,3,3,2,1]; 19
13_6524; [1,-4,-4,-4,-3,2,-1,-4,3,-4,3,3,2,1]; 19
13_6525; [1,4,-3,-3,2,-3,4,4,3,-2,-1,3,2,1]; 33
13_6526; [1,-4,-4,-3,2,1,3,3,3,2,1,4,-3,2]; 21
13_6527; [1,2,4,3,3,4,4,-3,-2,-1,3,4,4,3,2,1]; 28
13_6528; [1,-4,-3,2,-3,2,-3,2,-1,-4,-4,3,2,1]; 30
13_6529; [1,-4,-4,-4,-3,-3,2,-1,3,2,-4,-4,3,3,2,1]; 47
13_6530; [1,1,4,4,3,3,2,2,1,-4,-4,-3,2,-4,-3,2]; 62
13_6531; [1,2,3,-4,3,2,1,1,3,-4,-3,-3,-2,-2,1,1]; 63
13_6532; [1,3,2,-4,3,2,-4,-3,2,1,3,3,3,-2]; 41
13_6533; [1,2,2,1,1,1,3,2,-4,3,2,-4,-3,-3,2,1]; 59
13_6534; [1,1,-2,-4,3,-2,-1,-3,-3,4,-3,-2,-4,3,2,1]; 48
13_6535; [1,-4,-4,-3,2,-4,-3,2,-1,4,4,3,3,2,1,1]; 48
13_6536; [1,1,2,3,4,-5,4,3,2,1,4,-5,-4,-4,-3,-3,-2]; 43
13_6537; [1,3,2,-3,2,-1,2,1,3,-2,-2,-2,-2]; 35
13_6538; [1,2,3,3,-2,-2,-1,-1,2,-3,2,1,1,1,1]; 47
13_6539; [1,1,1,1,3,2,-4,3,-2,-2,-1,-1,-4,3,2,1]; 51
13_6540; [1,-3,-3,-3,-3,-2,-4,3,-2,-1,-4,-3,2,1]; 53
13_6541; [1,3,2,2,2,2,-4,3,-4,3,2,1,3,-2]; 39
13_6542; [1,2,-1,-4,-3,-3,-2,3,-4,-4,-3,2,-3,2,2,1]; 53
13_6543; [1,2,-4,-4,-3,2,-4,-3,2,-1,4,4,3,3,2,1]; 59
13_6544; [1,3,4,-5,4,3,2,4,-5,-4,-4,-3,-3,2,-1,2,1]; 107
13_6545; [1,4,3,5,-4,3,2,-5,-5,-4,-4,3,3,2,-1,2,1]; 55
13_6546; [1,2,4,-5,4,3,2,2,4,-5,-4,-4,3,2,-1,2,1]; 53
13_6547; [1,3,2,-1,2,2,2,2,-3,2,1,3,-2]; 41
13_6548; [1,-3,2,-1,2,-3,-3,-3,-3,-3,-2,1,2,2,1]; 59
13_6549; [1,3,2,-4,3,-2,-2,-1,-1,-4,3,-2,1,1,1,1]; 71
13_6550; [1,2,2,4,3,-2,3,-4,-4,-3,2,-1,3,3,2,1]; 52
13_6551; [1,-3,2,-1,-3,-4,-4,-3,2,4,-3,-2,1,2,2,1]; 71
13_6552; [1,3,4,-5,4,-3,2,4,-5,-4,-4,-3,-3,2,-1,2,1]; 105
13_6553; [1,-4,3,2,-4,-3,2,1,1,1,-2,3,2,2]; 41
13_6554; [1,-4,3,-2,-2,-4,-3,2,1,1,1,-2,3,-2]; 51
13_6555; [-1,-1,2,4,-3,2,1,-3,2,4,-3,-3,-3,2]; 74
13_6556; [1,-2,-5,-4,-4,-3,-5,-4,3,2,1,5,-4,-3,-2]; 42
13_6557; [1,-3,4,-3,2,-1,-5,4,-3,-3,-5,-4,3,2,1]; 37
13_6558; [1,4,-3,5,4,-3,2,4,-5,-5,4,-3,-2,1,-2]; 58
13_6559; [1,3,2,4,4,4,-3,-2,-2,-1,4,4,3,3,2,1]; 49
13_6560; [1,1,2,3,-4,-3,-3,-2,-1,3,4,4,3,3,2,1]; 36
13_6561; [1,1,3,-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,1]; 59
13_6562; [1,3,2,-4,3,2,2,-4,-3,2,1,3,3,-2]; 41
13_6563; [1,3,2,-4,3,2,-4,-3,-3,2,1,1,1,2,2,1]; 59
13_6564; [1,-3,2,-3,2,-3,2,1,-3,2,-3,2,1]; 27
13_6565; [1,-3,-3,2,-3,2,-3,2,1,1,-3,-3,-2]; 31
13_6566; [1,2,-3,2,-3,2,1,-3,-2,-2,-3,2,1]; 25
13_6567; [1,3,2,-3,2,-3,2,1,1,3,-2,3,-2]; 31
13_6568; [1,2,-3,2,1,-3,-3,-2,-2,-3,2,2,1]; 29
13_6569; [1,2,3,3,2,-1,2,-1,-1,-1,3,2,1]; 17
13_6570; [1,-3,2,-1,-1,-3,-2,-2,-1,-3,2,2,1]; 23
13_6571; [1,1,-3,2,-1,-1,2,-1,-1,-3,-3,2,1]; 39
13_6572; [1,2,2,-3,-3,-2,-2,1,-2,-3,2,2,1]; 38
13_6573; [1,3,3,2,-3,-3,2,1,1,3,-2,3,-2]; 32
13_6574; [1,-3,2,1,1,1,3,3,3,2,1,-3,2]; 17
13_6575; [1,2,1,1,1,-3,-3,-2,1,-2,-3,2,1]; 29
13_6576; [1,2,-1,-1,-3,-3,-2,-2,-1,2,-3,2,1]; 30
13_6577; [1,2,-1,-1,-1,-3,-3,2,-1,2,-3,2,1]; 41
13_6578; [1,2,2,-3,-3,-2,-2,1,-3,2,-3,2,1]; 29
13_6579; [1,3,2,-3,2,1,1,3,-2,3,-2,3,-2]; 35
13_6580; [1,-3,2,1,-3,-3,-2,-2,1,1,2,2,1]; 28
13_6581; [1,1,1,-3,2,1,1,1,-3,2,2,2,1]; 36
13_6582; [1,3,3,2,2,2,-3,2,1,3,-2,-2,-2]; 41
13_6583; [1,1,-3,2,-1,-1,-1,-1,-3,2,2,2,1]; 35
13_6584; [1,1,-4,-3,2,1,1,1,1,3,-4,3,2,1]; 35
13_6585; [1,2,2,2,4,-3,2,-1,-1,2,2,4,-3,2]; 93
13_6586; [1,2,-3,-4,3,-4,1,-2,-2,1,-2,1,1,-3]; 55
13_6587; [1,-4,3,3,3,2,2,2,-4,3,2,-1,2,1]; 58
13_6588; [1,4,-3,-3,-3,2,4,3,-2,-1,3,3,2,1]; 22
13_6589; [1,1,1,4,-3,2,2,-3,2,1,-4,-4,-3,-2]; 28
13_6590; [1,4,-5,4,3,2,2,2,-5,-4,3,2,-1,2,1]; 54
13_6591; [1,5,-4,3,2,5,-4,3,-2,-2,-1,3,3,2,1]; 33
13_6592; [1,5,-4,-3,2,-1,-3,-2,-2,-3,5,-4,3,2,1]; 27
13_6593; [1,2,-3,2,2,1,-3,2,-3,2,-3,2,1]; 28
13_6594; [1,3,3,2,2,-1,3,2,-1,-1,3,2,1]; 22
13_6595; [1,2,1,-3,2,1,1,-3,-2,-2,-3,2,1]; 27
13_6596; [1,2,3,3,2,2,-1,2,-1,-1,3,2,1]; 17
13_6597; [1,-3,2,1,1,3,3,3,2,1,-3,-3,2]; 17
13_6598; [1,2,1,1,-3,-3,-2,-2,1,-2,-3,2,1]; 29
13_6599; [1,2,-3,-3,2,2,-1,2,-1,-1,-3,2,1]; 41
13_6600; [1,3,2,-3,-3,2,1,1,3,-2,-2,3,-2]; 33
13_6601; [1,1,2,2,-3,2,-1,2,1,-3,-3,-2,-2]; 37
13_6602; [1,-3,2,-1,-1,-3,2,-1,-3,2,-3,2,1]; 29
13_6603; [1,-2,1,1,3,2,-3,2,1,1,-2,3,-2]; 35
13_6604; [1,3,2,-3,2,-1,2,2,1,3,-2,3,-2]; 28
13_6605; [1,2,-1,-1,-3,-2,-2,-1,-3,2,-3,2,1]; 27
13_6606; [1,4,-3,2,4,3,3,3,2,1,-4,-4,-3,-2]; 19
13_6607; [1,4,-3,2,2,1,2,4,4,-3,2,-1,2,1]; 40
13_6608; [1,3,3,3,2,2,3,3,-2,-1,3,3,3,2,1]; 39
13_6609; [1,2,-1,-3,-2,-2,-2,-1,-3,2,-3,2,1]; 25
13_6610; [1,4,-3,2,-1,4,3,3,3,2,1,4,-3,-2]; 23
13_6611; [1,3,2,-1,-3,-3,-3,-2,1,-2,-2,3,2,2,1]; 47
13_6612; [1,3,3,2,-1,-3,-3,2,-1,2,1,3,-2]; 27
13_6613; [1,3,3,2,-1,3,3,2,-1,-1,3,2,1]; 17
13_6614; [1,3,3,2,-1,-3,-3,-3,2,1,3,-2,-2]; 29
13_6615; [1,4,-3,2,2,4,4,3,-2,-2,-1,3,2,1]; 29
13_6616; [1,-4,-3,-3,2,-3,2,2,1,-2,-4,-4,3,-2]; 47
13_6617; [1,3,2,-1,-3,-3,2,-1,2,1,3,3,-2]; 27
13_6618; [1,2,4,4,-3,-2,-2,-1,4,-3,2,-3,2,1]; 41
13_6619; [1,-3,-3,2,-3,2,1,-3,2,2,2,2,1]; 27
13_6620; [1,1,3,2,2,2,2,1,3,3,-2,3,-2]; 41
13_6621; [1,-3,-3,-2,1,-2,1,-3,2,2,2,2,1]; 33
13_6622; [1,4,4,3,-4,3,-2,-2,-1,-1,-1,3,3,3,2,1]; 65
13_6623; [1,-4,-4,-3,2,2,3,3,2,1,4,4,4,3,3,-2]; 44
13_6624; [1,-4,-4,-3,2,4,-3,2,2,1,-3,-2,-2,-2]; 37
13_6625; [1,2,2,3,2,2,2,1,-4,3,-4,3,-2,1]; 56
13_6626; [1,1,2,3,3,3,2,1,-4,-4,3,-4,3,-2]; 34
13_6627; [1,2,4,4,-3,-2,-2,-2,-1,4,-3,2,2,1]; 35
13_6628; [1,4,-3,2,4,4,3,-2,-1,3,3,2,2,1]; 23
13_6629; [1,-3,2,-3,2,-1,2,-3,2,-1,-1,2,1]; 27
13_6630; [1,1,-3,-2,3,-2,-1,2,-1,-1,-3,2,1]; 34
13_6631; [1,4,4,-3,2,-1,-3,2,1,4,-3,2,2,2]; 37
13_6632; [1,-3,2,-1,-3,-2,-2,-2,-1,-3,-3,2,1]; 24
13_6633; [1,4,-3,2,4,3,3,3,2,1,4,4,-3,-2]; 24
13_6634; [1,3,3,3,2,-1,-3,-3,2,-1,-3,2,1]; 27
13_6635; [1,3,3,2,-1,-1,-3,-3,-3,2,1,3,-2]; 29
13_6636; [1,-4,-3,2,-3,-4,3,2,2,2,1,1,3,-2]; 38
13_6637; [1,3,-4,-3,-3,2,-3,2,1,1,3,-4,3,-2]; 45
13_6638; [1,-3,-3,2,-3,-3,2,-3,2,1,-3,-3,-2]; 29
13_6639; [1,3,-2,3,2,2,-1,2,1,-3,-3,-3,-2]; 30
13_6640; [1,-3,2,-1,-1,-3,-2,-2,-1,-3,-3,2,1]; 25
13_6641; [1,-3,-3,-3,-2,1,3,-2,3,2,-1,2,1]; 33
13_6642; [1,4,-3,-2,-2,4,-3,2,2,1,1,-3,-3,-2]; 58
13_6643; [1,3,3,2,-3,2,-3,2,1,1,-2,3,-2]; 32
13_6644; [1,1,1,-3,2,-1,-1,-1,-3,2,2,2,1]; 28
13_6645; [1,1,1,2,-4,3,-2,-1,-1,-1,-4,3,2,1]; 21
13_6646; [1,1,-3,2,-3,2,2,1,-3,2,2,2,1]; 31
13_6647; [1,1,1,3,2,2,2,1,3,-2,3,-2,-2]; 31
13_6648; [1,1,-4,3,3,3,-2,-2,-1,-1,3,4,4,3,2,1]; 49
13_6649; [1,4,-3,4,-3,-3,2,-1,4,3,3,3,2,1]; 23
13_6650; [1,1,-3,-3,2,-3,2,1,-3,2,2,2,1]; 31
13_6651; [1,1,1,3,2,2,2,1,3,3,-2,3,-2]; 31
13_6652; [1,3,3,3,2,-1,-1,-1,-3,-3,-3,-3,-2,-2,1]; 67
13_6653; [1,-4,-4,3,-4,3,2,-1,-4,3,3,3,2,1]; 29
13_6654; [1,4,4,-3,4,-3,2,-1,4,3,3,3,2,1]; 23
13_6655; [1,-4,-4,3,3,-2,-2,-1,-1,-1,-3,2,4,-3,2,1]; 73
13_6656; [1,-3,-3,2,-3,2,1,1,2,2,1,-3,2]; 28
13_6657; [1,3,2,3,3,2,-1,2,-1,3,3,2,1]; 16
13_6658; [1,-3,-3,2,-1,-1,-3,2,-1,-3,2,2,1]; 26
13_6659; [1,-2,1,3,3,2,-1,-3,-3,2,-3,2,1]; 33
13_6660; [1,2,-3,2,1,1,2,-3,-3,2,-1,2,1]; 32
13_6661; [1,2,-3,-3,2,-1,-1,2,2,-1,-3,2,1]; 41
13_6662; [1,-3,2,2,1,1,1,2,2,1,-3,-3,2]; 32
13_6663; [1,3,2,2,-1,-3,-3,2,-1,2,1,3,-2]; 27
13_6664; [1,-3,2,1,3,3,3,2,2,1,-3,-3,2]; 20
13_6665; [1,2,2,-3,-3,2,-1,2,-1,2,-3,2,1]; 36
13_6666; [1,-3,2,-3,2,2,1,-3,2,2,2,2,1]; 27
13_6667; [1,-2,1,3,2,2,2,2,1,3,3,-2,-2]; 41
13_6668; [1,1,4,4,3,-4,3,-2,-2,-1,-1,3,3,3,2,1]; 72
13_6669; [1,-4,-4,-4,-3,2,2,3,3,2,1,4,4,3,3,-2]; 41
13_6670; [1,2,2,2,1,-3,-3,2,-3,2,-3,2,1]; 31
13_6671; [1,1,-3,-3,2,-1,-1,-1,-3,2,-3,2,1]; 35
13_6672; [1,3,3,2,2,-3,2,1,1,3,-2,1,-2]; 33
13_6673; [1,2,2,2,1,-3,2,2,-3,2,-3,2,1]; 31
13_6674; [1,1,-3,2,-1,-1,-1,-3,2,2,-3,2,1]; 35
13_6675; [1,-2,1,3,3,2,2,-3,2,1,3,-2,-2]; 35
13_6676; [1,-4,-4,-3,-3,2,-3,2,2,1,3,-4,3,-2]; 51
13_6677; [1,1,3,-2,1,4,3,-2,3,-4,-4,-4,3,-2]; 62
13_6678; [1,-3,2,2,1,3,-4,3,2,2,1,-4,-4,-3,-3,-2]; 56
13_6679; [1,3,3,2,-3,2,-3,2,1,1,3,3,-2]; 34
13_6680; [1,3,3,3,2,-3,-3,2,1,1,3,3,-2]; 36
13_6681; [1,-4,-4,-3,2,2,-3,4,3,-2,1,1,3,-2]; 41
13_6682; [1,-4,3,2,2,1,-4,-4,-3,2,2,1,-3,-2]; 35
13_6683; [1,1,-4,-3,-3,-2,3,-2,-2,-1,-4,3,2,1]; 31
13_6684; [1,-4,3,3,2,2,3,3,2,1,-4,-4,3,-2]; 38
13_6685; [1,-3,-3,2,-1,-4,3,-2,-4,-4,3,2,2,1]; 29
13_6686; [1,3,2,-4,-4,-3,2,-3,2,1,1,4,3,-2]; 41
13_6687; [1,4,-3,2,-3,2,2,2,1,-4,-4,-4,-3,-2]; 32
13_6688; [1,1,-4,-3,-3,-3,-2,3,-2,-1,-4,3,2,1]; 33
13_6689; [1,4,-3,2,2,4,3,-2,-1,3,3,2,2,1]; 28
13_6690; [1,-4,3,3,3,-2,3,-2,-1,-4,3,2,2,1]; 61
13_6691; [1,4,4,3,-2,3,-4,-3,-3,2,-3,2,-1,-3,2,1]; 100
13_6692; [1,-4,-4,-3,2,-3,2,-3,4,3,-2,1,3,-2]; 38
13_6693; [1,1,-4,3,-2,-1,-1,-3,-3,-2,-2,-1,-4,3,2,1]; 50
13_6694; [1,3,-4,-4,-3,2,-3,2,2,1,3,-4,3,-2]; 53
13_6695; [1,-4,-3,2,-1,-1,-3,-2,1,-4,3,2,2,1]; 33
13_6696; [1,4,-3,2,4,-3,2,-1,2,1,-3,2,2,2]; 39
13_6697; [1,3,-2,1,4,3,-2,3,-2,3,-4,-4,3,-2]; 67
13_6698; [1,-4,-3,2,-3,2,-3,4,4,-3,2,1,-3,-2]; 29
13_6699; [1,-4,-3,-3,-2,-2,3,-2,-2,-1,-4,3,2,1]; 34
13_6700; [1,-4,-3,-3,2,2,3,-4,3,-2,-1,3,2,1]; 24
13_6701; [1,3,3,2,2,1,-4,3,-2,-1,-1,-1,-4,-3,2,1]; 74
13_6702; [1,3,-4,-3,-3,2,2,3,-4,3,-2,1,3,-2]; 62
13_6703; [1,-4,-3,2,-3,-4,3,2,1,1,3,3,3,-2]; 31
13_6704; [1,4,-3,2,2,2,4,3,-2,-1,3,2,2,1]; 26
13_6705; [1,-3,2,-1,4,-3,-2,-2,-2,4,-3,2,1,1]; 40
13_6706; [1,1,-4,3,-2,3,-2,-2,-2,-1,-4,3,2,1]; 39
13_6707; [1,5,-4,5,-4,-3,2,-1,4,-3,2,1,4,3,-2]; 51
13_6708; [1,5,4,-3,2,4,-3,2,1,-5,-4,3,-4,3,-2]; 43
13_6709; [1,-2,-5,-4,3,-4,3,2,1,-3,4,-5,4,-3,-2]; 54
13_6710; [-1,-1,-3,2,2,4,-3,2,1,-3,2,4,-3,2]; 65
13_6711; [1,3,2,-3,2,1,-2,3,-2,-2,-1,-1,2,2,1]; 48
13_6712; [1,1,4,-3,2,4,3,3,2,1,-4,-4,-3,-2]; 26
13_6713; [1,3,-2,1,4,3,3,-2,3,-4,-4,-4,3,-2]; 67
13_6714; [1,-3,2,-1,-1,-1,-3,2,1,-3,2,2,2]; 27
13_6715; [1,-4,-3,2,-3,4,4,3,2,-1,2,1,3,-2]; 34
13_6716; [1,4,-3,2,2,1,2,2,4,-3,2,-1,2,1]; 42
13_6717; [1,3,-2,1,4,3,-2,3,3,-4,-4,-4,3,-2]; 70
13_6718; [1,3,2,-3,-3,-3,2,1,1,-2,3,3,-2]; 32
13_6719; [1,3,3,2,-3,-3,2,-1,-3,2,1,3,-2]; 25
13_6720; [1,1,3,-2,-1,-1,-3,4,-3,-2,-2,-1,4,-3,2,1]; 72
13_6721; [1,3,-2,1,3,4,3,-2,3,-4,-4,-4,3,-2]; 67
13_6722; [1,1,2,-1,-1,-3,-2,-2,-1,2,-3,2,1]; 31
13_6723; [1,-3,2,2,2,-3,2,2,2,1,-3,-3,-2]; 23
13_6724; [1,3,3,2,2,-3,-3,-3,2,1,3,3,-2]; 34
13_6725; [1,2,-3,2,-1,-1,-1,2,2,1,-3,2,2]; 24
13_6726; [1,-4,-4,-4,-3,2,-1,-4,3,2,-4,3,3,3,2,1]; 31
13_6727; [1,-3,-3,2,-1,-4,3,-2,-2,-4,-3,2,2,1]; 23
13_6728; [1,3,3,2,2,-4,-4,-3,2,1,4,3,3,-2]; 49
13_6729; [1,3,3,2,2,-4,3,-4,3,2,1,3,3,-2]; 39
13_6730; [1,-3,-2,1,1,3,3,2,2,1,1,-3,-3,-3,-2]; 54
13_6731; [1,-3,2,-1,-1,2,-3,-3,2,-1,-3,2,1]; 28
13_6732; [1,3,3,2,-3,-3,2,-3,2,1,3,3,-2]; 31
13_6733; [1,2,-3,2,-1,-1,-1,2,1,-3,2,2,1]; 26
13_6734; [1,-3,2,-1,-1,-1,-3,2,-1,-1,2,2,1]; 25
13_6735; [1,-4,-3,2,-3,-4,3,2,-1,2,3,3,2,1]; 29
13_6736; [1,-4,-3,2,-1,-3,-2,1,-2,-4,3,2,2,1]; 28
13_6737; [1,3,3,-4,-4,-3,2,-3,2,1,4,3,3,-2]; 43
13_6738; [1,1,4,3,-2,-1,-1,3,2,2,1,4,-3,-2]; 36
13_6739; [1,3,2,-3,-3,-3,-3,2,1,1,-2,3,-2]; 33
13_6740; [1,2,4,3,-2,-1,3,2,2,4,-3,2,2,1]; 29
13_6741; [1,2,2,-1,-4,3,-2,-1,-1,-4,3,2,2,1]; 32
13_6742; [1,1,4,-3,-2,3,-2,-1,-2,-2,4,-3,2,1]; 41
13_6743; [1,2,-4,-3,-3,2,-1,3,-4,3,-2,3,2,1]; 21
13_6744; [1,-2,-2,-4,3,-2,-2,-1,2,-4,3,2,2,1]; 63
13_6745; [1,3,-4,3,-2,3,-2,-1,2,-4,3,3,2,1]; 46
13_6746; [1,-3,2,2,4,-3,-2,-2,-1,2,4,-3,2,1]; 36
13_6747; [-1,-1,-3,2,2,4,-3,2,2,1,2,4,-3,2]; 79
13_6748; [1,2,-3,2,1,-4,-4,-4,-3,-2,-2,4,-3,-2]; 30
13_6749; [1,2,4,-3,2,2,4,3,-2,-1,3,2,2,1]; 36
13_6750; [1,1,-4,-3,-3,2,-3,2,-1,3,-4,3,2,1]; 30
13_6751; [1,-4,-4,-4,-3,2,-3,2,1,4,3,-2,3,-2]; 35
13_6752; [1,-4,-4,-3,-3,-2,-4,3,-2,-1,-4,3,2,1]; 33
13_6753; [1,-4,-4,-3,-3,2,2,4,-3,2,1,4,3,-2]; 35
13_6754; [1,-3,2,2,1,1,3,3,2,2,1,1,-3,-3,-2]; 37
13_6755; [1,1,5,-4,3,2,5,4,-3,2,1,-5,4,-3,-2]; 46
13_6756; [1,-4,-3,2,1,3,-4,3,3,-2,1,3,-2,1]; 41
13_6757; [1,-4,3,2,-4,-3,2,-1,2,1,3,2,2,2]; 36
13_6758; [1,4,-3,-2,-2,-1,4,-3,2,-1,-1,-3,2,1]; 46
13_6759; [1,2,2,3,3,-2,3,-2,-2,-1,2,-3,2,2,1]; 53
13_6760; [1,-2,3,2,2,1,3,2,2,2,2,-3,-3,-3,-2]; 67
13_6761; [1,4,-3,2,2,4,-3,2,-1,-1,2,2,-3,2]; 68
13_6762; [1,3,3,2,-1,-3,2,1,-3,-3,-3,-2,-2]; 27
13_6763; [1,3,-4,-4,-3,2,-1,-3,2,1,4,3,-2,-2]; 34
13_6764; [1,-4,-3,2,-1,-3,-2,-2,-1,-1,-4,3,2,1]; 23
13_6765; [1,3,-4,-4,-3,-3,2,-3,2,1,4,3,3,-2]; 41
13_6766; [1,-4,-3,-3,-2,3,-2,-1,2,-4,3,2,2,1]; 44
13_6767; [1,-4,-3,-2,-2,-5,4,-3,-3,2,1,-5,-4,3,-2]; 54
13_6768; [1,-4,3,-2,3,-4,-3,-3,2,1,3,3,3,-2]; 55
13_6769; [1,-3,-2,1,1,1,3,3,2,2,1,1,-3,-3,-2]; 50
13_6770; [1,3,-4,3,-2,3,-2,-2,-1,-4,3,3,2,1]; 43
13_6771; [1,1,2,3,2,-4,3,-4,3,2,1,-4,-4,-3,-3,-2]; 51
13_6772; [1,3,2,4,4,4,3,3,2,2,1,-4,-4,-3,-3,-2]; 53
13_6773; [1,3,2,-1,2,2,-3,2,1,3,3,-2,-2]; 36
13_6774; [1,3,-4,-4,-3,2,-3,2,2,1,4,3,3,-2]; 40
13_6775; [1,3,-4,3,2,-4,-3,2,-1,2,1,3,2,2]; 40
13_6776; [1,-3,-2,-2,-5,4,-3,2,1,-3,-2,-5,4,-3,2]; 65
13_6777; [1,-4,-3,-3,2,-3,-3,-3,4,4,3,3,2,1,-3,-2]; 57
13_6778; [-1,-1,2,2,-3,2,2,1,4,-3,2,4,-3,2]; 63
13_6779; [1,-4,-3,-3,2,-3,-3,4,4,-3,2,1,-3,-2]; 37
13_6780; [1,-4,-3,-2,1,-2,1,1,1,3,-4,3,2,1]; 33
13_6781; [1,1,-2,-2,4,-3,-2,1,-2,-2,4,-3,2,1]; 51
13_6782; [1,1,1,2,-3,2,-1,2,1,-3,-3,-2,-2]; 30
13_6783; [1,1,2,2,1,1,1,3,3,2,2,1,1,-3,-2]; 45
13_6784; [1,-3,2,2,1,-3,-3,2,1,1,-3,2,1]; 28
13_6785; [1,2,1,3,3,3,2,1,-3,2,-3,2,1]; 18
13_6786; [1,3,2,-3,2,-1,-1,2,2,1,3,3,-2]; 32
13_6787; [1,3,2,2,-3,2,1,1,2,2,1,3,-2]; 27
13_6788; [1,-3,-3,-2,1,-2,-3,-3,2,-3,2,2,1]; 41
13_6789; [1,2,2,1,-3,-3,-2,1,-2,-3,2,2,1]; 30
13_6790; [1,-3,-3,2,-3,2,1,1,1,2,-1,2,1]; 28
13_6791; [1,1,-3,-3,-2,-2,1,1,2,-1,-3,2,1]; 35
13_6792; [1,2,-3,-3,2,-1,2,-3,2,-1,2,1,1]; 41
13_6793; [1,-3,-3,2,2,-3,2,2,2,1,-3,-3,-2]; 26
13_6794; [1,-3,2,-1,-3,-2,-2,-1,-1,-3,-3,2,1]; 25
13_6795; [1,-3,2,-3,2,2,2,-3,2,1,1,-3,-2]; 33
13_6796; [1,3,-4,-4,-3,-3,2,2,-3,2,1,-4,3,-2]; 41
13_6797; [1,1,-4,-3,-3,-3,-2,-1,3,2,-1,2,-4,3,2,1]; 57
13_6798; [1,4,4,4,3,2,-4,3,-4,3,2,1,3,-2]; 21
13_6799; [1,4,4,3,3,3,2,3,-4,3,-2,-1,3,3,2,1]; 38
13_6800; [1,3,3,2,-1,-4,-4,-3,2,1,4,3,-2,-2]; 41
13_6801; [1,-4,-4,-3,2,-3,-4,3,2,2,-1,3,2,1]; 29
13_6802; [1,3,-2,-1,-4,-4,-3,4,-3,2,-1,-1,2,-3,2,1]; 94
13_6803; [1,-4,-3,2,-3,2,2,1,1,-2,-2,-4,3,-2]; 46
13_6804; [1,4,-3,2,4,3,3,-2,-2,-1,3,2,2,1]; 22
13_6805; [1,1,3,2,4,3,3,2,1,4,3,-4,3,-2]; 31
13_6806; [1,2,2,1,3,3,-2,1,1,3,2,2,1]; 32
13_6807; [1,1,3,3,2,-4,3,3,2,1,3,-4,3,-2]; 39
13_6808; [1,1,4,3,-2,3,3,2,2,1,-4,-4,-3,-2]; 38
13_6809; [1,1,2,-1,-3,-2,-2,-2,-1,2,-3,2,1]; 29
13_6810; [1,-2,-2,3,3,2,1,4,3,-2,3,-4,-4,-4,-3,-2]; 52
13_6811; [1,1,3,-4,3,2,2,3,3,2,1,-4,3,-2]; 34
13_6812; [1,2,4,-3,4,-3,2,-1,2,2,1,-3,2,2]; 39
13_6813; [1,4,-3,-2,-2,-3,-3,2,1,1,-2,4,-3,-2]; 53
13_6814; [1,3,2,4,3,3,2,2,1,4,3,-4,3,-2]; 29
13_6815; [1,2,-3,2,-1,2,1,1,2,-3,2,2,1]; 28
13_6816; [1,-4,3,-4,3,-2,3,-2,-1,3,3,2,2,1]; 58
13_6817; [1,1,2,-1,-4,3,-2,-2,-1,-2,-4,3,2,1]; 23
13_6818; [1,3,3,2,-4,-4,-3,2,1,3,3,4,3,-2]; 45
13_6819; [1,-3,2,2,3,-4,3,2,2,1,1,-4,-3,-2]; 31
13_6820; [-1,-1,2,-3,2,2,1,4,-3,2,4,-3,-3,2]; 68
13_6821; [1,-2,1,3,-2,1,3,3,2,-3,-3,2,1]; 37
13_6822; [1,3,-4,-4,-3,2,-3,-4,3,2,2,1,3,-2]; 49
13_6823; [1,-3,2,-1,-1,-1,-3,2,2,1,-3,2,2]; 25
13_6824; [1,1,-3,2,-1,-3,-2,-2,-1,-3,2,2,1]; 28
13_6825; [1,1,4,-3,2,4,3,3,2,1,4,-3,-3,-2]; 33
13_6826; [1,-4,3,2,-4,3,3,2,1,1,-4,-3,-3,-2]; 35
13_6827; [1,1,4,3,3,2,4,3,3,2,1,4,-3,-2]; 28
13_6828; [1,-4,3,3,2,-4,3,3,2,1,1,-4,3,-2]; 40
13_6829; [1,1,-2,3,-2,-1,-4,-3,-3,-2,-2,3,-4,3,2,1]; 58
13_6830; [1,-4,3,3,2,-4,3,3,3,2,1,-4,3,-2]; 29
13_6831; [1,-4,3,2,-4,3,3,3,2,1,-4,-3,-3,-2]; 22
13_6832; [1,2,2,2,1,3,-2,1,1,3,2,2,1]; 29
13_6833; [1,4,-3,2,4,3,3,3,2,1,4,-3,-3,-2]; 23
13_6834; [1,-4,-4,-3,2,-3,-4,3,2,2,1,1,3,-2]; 43
13_6835; [1,3,2,-1,-1,-3,-3,-3,-2,1,-2,3,2,2,1]; 48
13_6836; [1,1,-4,-3,-3,-2,-2,3,-2,-1,-4,3,2,1]; 33
13_6837; [1,3,-4,3,2,2,3,3,2,1,-4,-4,3,-2]; 35
13_6838; [1,-2,3,-2,-1,-4,-4,-3,-3,-2,-2,3,-4,3,2,1]; 69
13_6839; [1,3,2,2,2,-4,3,-4,3,2,1,3,3,-2]; 36
13_6840; [1,3,2,-3,2,-1,2,1,1,1,3,-2,-2]; 31
13_6841; [1,3,3,2,-4,3,3,3,2,1,3,-4,3,-2]; 29
13_6842; [1,4,-3,2,-1,4,3,-2,-1,-1,3,2,2,1]; 24
13_6843; [1,-3,-2,4,3,-2,-1,-2,-2,-3,4,-3,2,1]; 45
13_6844; [1,-4,-4,-3,2,1,-3,-4,3,2,2,1,3,-2]; 38
13_6845; [1,-2,3,4,3,2,2,1,1,3,-2,-4,-4,-3,-3,-2]; 72
13_6846; [1,-3,2,2,2,-3,2,-1,-1,-1,2,1,1]; 31
13_6847; [1,3,3,2,2,-3,-3,2,1,3,-2,-2,-2]; 35
13_6848; [1,2,-3,2,2,2,-1,-1,-1,-3,2,1,1]; 43
13_6849; [1,1,2,2,-4,3,-2,-1,-1,-1,-4,3,2,1]; 31
13_6850; [1,3,3,4,3,-2,1,3,3,-4,-4,-4,3,-2]; 83
13_6851; [1,1,-3,2,1,1,1,2,-3,2,2,2,1]; 29
13_6852; [1,1,2,2,2,1,-3,-3,-3,2,-3,-3,2]; 36
13_6853; [1,1,3,3,3,-2,1,1,1,-3,-3,-3,-2]; 43
13_6854; [1,1,3,3,2,2,-3,2,1,1,1,3,-2]; 37
13_6855; [1,2,1,1,1,3,-4,3,2,-4,-3,2,1,1]; 37
13_6856; [1,4,-3,2,1,1,1,-4,-4,-4,-3,2,1,1]; 51
13_6857; [1,1,-4,-3,2,-1,-1,-1,-3,-4,-4,3,2,1]; 37
13_6858; [1,4,3,3,4,4,-3,2,-1,4,-3,2,2,1]; 37
13_6859; [1,3,3,2,2,-3,-3,2,2,1,1,3,-2]; 35
13_6860; [1,-3,-3,-2,-2,1,1,2,-1,2,-3,2,1]; 38
13_6861; [1,-4,-4,-3,2,-3,2,2,1,3,3,-4,3,-2]; 51
13_6862; [1,-4,-4,-3,-3,2,-3,2,1,3,3,-4,3,-2]; 49
13_6863; [1,-4,-3,-2,-2,1,1,1,2,3,-4,3,2,1]; 25
13_6864; [1,2,2,2,4,-3,2,-1,-1,2,4,-3,2,2]; 83
13_6865; [1,2,2,1,1,3,-4,3,2,-4,-3,2,1,1]; 49
13_6866; [1,5,-4,-3,2,4,5,5,4,-3,-2,-2,-1,4,-3,2,1]; 59
13_6867; [1,3,-2,1,-2,4,3,3,-2,3,-4,-4,3,-2]; 66
13_6868; [1,-2,3,-2,-4,3,-2,-1,-4,-3,2,-3,2,1]; 50
13_6869; [1,3,-2,4,3,-2,1,-2,3,-4,-4,3,-2,-2]; 68
13_6870; [1,-3,2,-1,2,-3,-3,2,-1,-1,-3,2,1]; 28
13_6871; [1,3,3,2,2,-3,2,-3,2,1,3,3,-2]; 33
13_6872; [1,-3,2,-3,2,-1,2,2,1,1,-3,-3,-2]; 29
13_6873; [1,2,-3,2,1,1,1,-3,-2,-2,-3,-3,-2]; 27
13_6874; [1,1,3,-2,1,1,3,2,-1,2,2,2,1]; 39
13_6875; [1,-3,2,2,2,-1,2,-1,-1,-3,2,1,1]; 33
13_6876; [1,3,2,-1,2,2,1,1,1,3,-2,1,1]; 34
13_6877; [1,-4,-3,-3,2,2,-3,2,-1,3,-4,3,2,1]; 22
13_6878; [1,4,-3,2,4,3,3,2,2,1,-4,-4,-3,-2]; 25
13_6879; [1,2,2,4,3,-2,-1,3,2,2,4,-3,2,1]; 40
13_6880; [1,2,2,4,-3,-2,-2,-1,2,2,4,-3,2,1]; 53
13_6881; [1,3,2,-1,-3,-3,2,-3,2,1,3,3,-2]; 25
13_6882; [1,-3,-4,-4,-3,-3,2,-1,-4,3,-4,3,2,1]; 17
13_6883; [1,3,2,-3,2,1,1,1,1,-2,3,-2,-2]; 36
13_6884; [1,2,4,-3,-3,2,4,3,-2,-1,-4,3,2,1]; 32
13_6885; [1,1,2,4,3,-2,-1,3,2,2,4,-3,2,1]; 35
13_6886; [1,4,3,-4,3,2,2,1,-2,-3,4,-3,2,-1,2,1]; 61
13_6887; [1,-4,-2,-4,3,-2,-3,1,-2,3,4,-5,-4,-4,-2,-3,-3,4,-5]; 171
13_6888; [1,-2,1,-4,3,2,1,1,-3,4,-3,-2,-4,-3,-3,-2]; 55
13_6889; [1,-4,3,-2,-1,-1,-3,-3,-3,-2,-2,-1,-4,3,2,1]; 56
13_6890; [1,3,3,3,2,2,1,-4,3,-2,-1,-1,-4,-3,2,1]; 82
13_6891; [1,3,3,-4,3,2,-1,-4,-3,2,1,3,2,2]; 45
13_6892; [1,2,-1,-3,-2,1,-4,3,-2,-4,-3,2,2,1]; 37
13_6893; [1,3,-4,3,2,-1,-4,-4,-3,2,1,3,2,2]; 44
13_6894; [1,3,3,2,1,1,1,4,4,3,3,2,-4,-3,2,1]; 59
13_6895; [1,4,4,4,3,3,2,3,-4,3,-2,-1,3,2,2,1]; 45
13_6896; [1,3,2,-4,3,3,3,2,1,3,-4,-4,3,-2]; 28
13_6897; [1,2,2,1,3,-2,1,1,3,2,2,2,1]; 29
13_6898; [1,-4,-3,2,-3,-3,2,2,1,-2,-4,-4,3,-2]; 41
13_6899; [1,-3,-3,-2,1,-2,1,1,1,2,-3,2,1]; 41
13_6900; [1,1,-3,-2,1,-3,2,2,2,1,-3,-3,-2]; 25
13_6901; [1,2,2,2,3,3,3,-2,-2,-1,2,-3,2,1,1]; 54
13_6902; [1,1,-2,1,1,-3,2,1,1,1,-3,-3,-2]; 34
13_6903; [1,1,-4,3,-2,3,-2,-2,-1,-4,-4,3,2,1]; 39
13_6904; [1,-3,2,2,2,1,3,4,4,3,-2,1,1,-4,-3,-2]; 39
13_6905; [1,-4,-4,-3,2,2,-3,-4,3,2,1,3,3,-2]; 24
13_6906; [1,3,2,-4,-4,-4,-3,2,1,1,-2,4,3,-2]; 41
13_6907; [1,3,-4,-4,-3,2,2,-3,-4,3,2,1,3,-2]; 27
13_6908; [1,3,-2,1,1,3,2,2,-3,2,1,1,-2]; 36
13_6909; [1,1,2,2,1,3,3,2,1,1,2,2,1,-3,-2]; 31
13_6910; [1,-3,-3,2,-3,2,1,1,1,-3,-3,-3,-2]; 27
13_6911; [1,-4,-4,-3,2,-1,-4,-4,-4,3,-4,3,2,1]; 20
13_6912; [1,-3,2,-3,2,2,2,1,1,1,-3,-3,-2]; 26
13_6913; [1,-3,2,2,-3,2,2,1,1,-3,-3,-3,-2]; 32
13_6914; [1,3,3,3,2,-1,-3,-3,-3,2,1,3,-2]; 27
13_6915; [1,-4,-3,-3,2,-3,-3,2,-1,-4,-4,3,2,1]; 28
13_6916; [1,-4,3,3,2,2,3,3,3,2,1,-4,3,-2]; 31
13_6917; [1,-4,-3,-3,-3,-2,3,-2,-2,-1,-4,3,2,1]; 35
13_6918; [1,4,-3,2,-1,-3,2,2,1,4,-3,2,2,2]; 29
13_6919; [1,-3,4,-3,-2,-2,4,-3,-3,2,1,1,-3,-2]; 55
13_6920; [1,3,3,2,-3,2,-1,2,1,3,3,-2,-2]; 35
13_6921; [1,3,-4,-4,-4,-3,2,-3,2,1,4,3,3,-2]; 40
13_6922; [1,1,4,-3,2,-3,2,2,1,-4,-4,-4,-3,-2]; 33
13_6923; [1,-3,-3,2,1,1,-3,2,2,1,-3,-3,2]; 35
13_6924; [1,2,2,-1,3,2,-1,-1,2,3,3,2,1]; 18
13_6925; [1,1,-2,-3,2,1,1,2,2,1,-3,-3,-2]; 30
13_6926; [1,-3,2,1,1,3,3,3,2,2,1,-3,2]; 20
13_6927; [1,1,-2,1,3,3,2,-1,2,2,1,3,-2]; 32
13_6928; [1,2,2,-1,-3,2,-1,-1,2,-3,-3,2,1]; 34
13_6929; [1,1,-4,-3,-3,-2,3,-2,-1,-4,-4,3,2,1]; 36
13_6930; [1,3,-4,-4,-4,-3,2,-3,2,1,1,4,3,-2]; 36
13_6931; [1,1,3,2,-3,-3,2,-1,2,1,3,3,-2]; 31
13_6932; [1,3,-2,1,1,3,2,2,-3,2,-1,2,1]; 32
13_6933; [1,-4,3,2,2,1,-4,-4,-3,-3,2,1,-3,-2]; 38
13_6934; [1,-3,-3,2,-1,-4,-4,3,2,-4,-3,2,2,1]; 27
13_6935; [1,-4,-4,-3,2,-3,2,2,2,1,3,-4,3,-2]; 41
13_6936; [1,2,-4,-4,-3,-2,1,-2,1,3,-4,3,2,1]; 32
13_6937; [1,1,-3,-2,1,1,3,3,2,2,2,1,-3,-3,-2]; 38
13_6938; [1,1,1,1,2,-4,3,-2,-1,-1,-4,3,2,1]; 24
13_6939; [1,2,2,2,2,4,-3,2,-1,-1,2,4,-3,2]; 88
13_6940; [1,-4,-3,2,1,1,1,1,1,3,-4,3,2,1]; 30
13_6941; [1,2,2,3,-5,4,-3,-2,-2,-1,-5,4,3,2,1]; 20
13_6942; [1,5,-4,3,2,3,5,-4,3,-2,-2,-1,3,2,1]; 37
13_6943; [1,2,4,-5,4,3,2,2,-5,-4,3,2,-1,2,1]; 42
13_6944; [1,-4,-3,2,-1,-4,-4,-4,-4,3,-4,3,2,1]; 20
13_6945; [1,1,3,-2,-4,3,-2,-1,-2,-4,-3,4,-3,2,2,1]; 85
13_6946; [1,5,4,-3,2,-4,-4,-3,2,1,5,-4,-3,-3,-2]; 48
13_6947; [1,-5,-4,-3,2,-3,4,3,3,2,1,-5,4,3,-2]; 34
13_6948; [1,3,-4,-4,-3,-3,2,-3,2,1,3,-4,3,-2]; 50
13_6949; [1,4,3,-5,-4,3,-2,4,3,-2,1,-5,4,-3,-2]; 66
13_6950; [1,2,-4,-3,2,-1,-3,-2,-4,-3,2,-3,2,2,1,1]; 47
13_6951; [1,1,-2,-2,3,-2,1,-4,3,-2,-2,-4,-3,2]; 57
13_6952; [1,1,-3,2,2,1,1,3,3,2,2,1,-3,-3,-2]; 39
13_6953; [1,-4,3,2,-4,-3,2,-1,2,1,3,2,2,1]; 37
13_6954; [1,-3,-2,-2,-1,4,-3,2,-1,-1,4,-3,2,1]; 45
13_6955; [1,4,-3,2,4,-3,2,-1,2,2,1,-3,2,2]; 33
13_6956; [1,-5,4,-3,-3,2,-3,2,1,-5,4,-3,-2]; 35
13_6957; [1,-5,4,3,-2,3,2,2,1,-5,4,-3,-2]; 36
13_6958; [1,5,-4,3,2,5,-4,-3,2,1,3,3,-2]; 44
13_6959; [1,-5,4,-3,-2,-5,4,3,-2,1,3,3,-2]; 49
13_6960; [1,5,-4,3,-2,-2,5,-4,-3,2,1,-3,-2]; 50
13_6961; [1,-2,-4,-3,-3,-2,1,-4,3,2,1,-3,-3,4,-3,-2]; 56
13_6962; [1,-4,-3,-3,-2,-2,3,-4,3,-2,-1,3,2,1]; 35
13_6963; [1,4,-3,-2,4,3,-2,-2,-1,-3,2,-3,2,1]; 44
13_6964; [1,-4,-3,2,-3,2,1,1,1,-2,-4,3,-2,-2]; 39
13_6965; [1,-4,-3,-3,-3,-3,-2,3,-2,-1,-4,3,2,1]; 39
13_6966; [1,-3,-3,2,-1,4,-3,-2,-2,-2,4,-3,2,1]; 35
13_6967; [1,4,-3,2,2,4,3,-2,-1,3,3,3,2,1]; 28
13_6968; [1,3,3,-4,3,-2,3,-2,-2,-1,-4,3,2,1]; 51
13_6969; [1,-4,-3,-3,-3,-3,2,-3,2,-1,-4,3,2,1]; 33
13_6970; [1,4,-3,2,2,2,4,3,-2,-1,3,3,2,1]; 24
13_6971; [1,-3,-5,4,-3,-3,2,-1,-5,-4,3,-4,3,2,1]; 26
13_6972; [1,-5,-4,3,-4,3,2,-1,-3,-5,4,3,3,2,1]; 39
13_6973; [-1,-1,2,4,3,3,2,1,2,4,3,-4,3,2,-3,2]; 75
13_6974; [1,4,-5,4,-3,2,-3,4,-3,2,1,-5,-4,3,-2]; 43
13_6975; [1,2,-5,-4,3,-4,3,2,-1,-3,-5,4,-3,2,1]; 39
13_6976; [1,-4,-4,-3,-3,2,-1,3,2,-4,3,-4,3,2,2,1]; 47
13_6977; [1,1,3,2,4,4,4,3,3,2,1,-4,-4,-3,-3,-2]; 52
13_6978; [1,-4,-4,-4,-3,2,-3,2,1,1,2,4,-3,2]; 38
13_6979; [1,-3,2,2,2,-3,2,1,1,2,-3,-3,2]; 33
13_6980; [1,2,3,3,2,2,2,-1,2,-1,3,2,1]; 17
13_6981; [1,2,-1,-3,-3,2,-1,2,2,2,-3,2,1]; 43
13_6982; [1,2,2,2,-3,-3,-2,1,-2,-3,2,2,1]; 39
13_6983; [1,3,3,-4,-4,-4,-3,2,-1,-3,2,4,3,2,2,1]; 49
13_6984; [1,4,-3,2,4,3,2,-1,2,-1,3,3,2,1]; 19
13_6985; [1,3,-4,3,2,2,3,-2,-4,-4,-3,-3,2,-1,2,1]; 95
13_6986; [1,3,3,-4,-4,-3,2,2,-3,2,1,-4,3,-2]; 31
13_6987; [1,4,3,3,3,2,2,3,3,2,1,-4,-4,-4,-3,-2]; 48
13_6988; [1,2,2,-3,2,1,1,2,-3,-3,2,1,1]; 39
13_6989; [1,2,-3,2,4,-3,2,-1,2,1,4,-3,2,2]; 38
13_6990; [1,4,-3,-2,3,-2,1,1,-3,-3,-2,4,-3,-2]; 54
13_6991; [1,3,2,4,3,3,3,2,1,4,3,-4,3,-2]; 24
13_6992; [1,2,-3,2,1,1,1,2,-3,2,-1,2,1]; 28
13_6993; [1,-3,-2,-2,-2,-1,4,-3,2,-1,4,-3,2,1]; 52
13_6994; [1,2,-3,4,-3,2,-1,-3,2,1,4,-3,2,2]; 37
13_6995; [1,3,3,2,-1,-1,-4,-4,-3,2,1,4,3,-2]; 41
13_6996; [1,-4,-3,2,1,-3,-2,-2,-2,1,-4,3,2,1]; 27
13_6997; [1,4,4,3,-2,-4,3,-2,-2,-1,-4,3,2,1]; 35
13_6998; [1,3,2,4,3,-2,-1,3,3,2,1,4,3,-2]; 19
13_6999; [1,5,4,4,-3,2,1,4,3,-2,1,-5,-5,-4,-3,2,1]; 69
13_7000; [1,-4,-3,2,-1,-3,-2,-2,-2,-1,-4,3,2,1]; 23
13_7001; [1,3,-4,3,-2,3,-4,3,-2,-1,3,2,2,1]; 54
13_7002; [1,3,-4,-4,-4,-3,2,-1,-3,2,1,4,3,-2]; 32
13_7003; [1,3,2,2,2,-3,-3,2,1,1,3,3,-2]; 36
13_7004; [1,4,-3,2,4,4,3,3,-2,-2,-1,3,2,1]; 23
13_7005; [1,-3,2,-1,-4,3,-2,-2,-4,-4,-3,2,2,1]; 24
13_7006; [1,3,3,-2,1,3,2,-3,2,-1,2,2,1]; 30
13_7007; [1,-2,-2,4,-3,-2,1,-2,-2,-2,4,-3,2,1]; 68
13_7008; [1,1,2,2,1,1,1,2,-3,2,1,-3,-2]; 24
13_7009; [1,1,2,4,-3,-2,-2,-1,2,4,-3,2,2,1]; 41
13_7010; [1,2,4,-3,2,-1,2,2,1,4,-3,2,2,2]; 35
13_7011; [1,-3,2,-3,2,1,-3,2,2,-3,2,2,1]; 26
13_7012; [1,-3,-3,2,2,-3,2,2,1,1,-3,-3,-2]; 31
13_7013; [1,2,2,-3,2,2,1,-3,-2,-2,-3,2,1]; 25
13_7014; [1,3,2,2,-3,2,2,1,1,3,-2,3,-2]; 32
13_7015; [1,-3,-3,2,1,-3,2,1,1,-3,-2,-2,-2]; 27
13_7016; [1,3,2,-3,2,1,1,3,-2,-2,3,-2,-2]; 37
13_7017; [1,-3,-3,2,-3,-3,2,1,-3,2,-3,2,1]; 29
13_7018; [1,1,-3,-2,1,-3,2,2,1,1,-3,-3,-2]; 29
13_7019; [1,3,3,2,-1,2,1,1,3,-2,1,1,-2]; 36
13_7020; [1,-2,-4,3,-4,3,2,1,-3,-4,-4,-3,-3,-2]; 37
13_7021; [1,-2,-4,3,2,2,1,1,-3,-3,-2,-4,3,-2]; 59
13_7022; [1,-3,2,2,1,1,-3,2,1,-3,2,2,1]; 28
13_7023; [1,1,2,-3,2,2,1,-3,-3,2,-3,-3,2]; 35
13_7024; [1,3,-2,1,1,1,3,2,-3,2,1,1,-2]; 36
13_7025; [1,3,-2,1,-4,-4,3,-2,-2,3,3,4,3,-2]; 75
13_7026; [1,3,2,-1,4,-3,-4,-4,-3,-3,2,1,3,-2]; 38
13_7027; [1,-4,3,2,2,1,-2,-4,3,2,-1,-1,2,1]; 45
13_7028; [1,-2,-4,3,-2,-2,-1,-3,-3,2,-4,3,2,1]; 33
13_7029; [1,4,-3,2,4,3,-4,3,-2,-1,3,2,2,1]; 23
13_7030; [1,-4,3,-2,3,-4,-4,-3,-3,2,1,3,3,-2]; 53
13_7031; [1,-3,2,2,2,-3,-3,2,2,1,-3,-3,-2]; 26
13_7032; [1,3,3,2,-1,2,2,-3,2,1,1,3,-2]; 38
13_7033; [1,2,3,3,3,-2,-2,-1,-1,-1,2,-3,2,2,1]; 35
13_7034; [1,-4,-4,-4,-3,2,-1,-4,3,2,-4,-4,3,3,2,1]; 41
13_7035; [1,-3,-3,2,-1,-1,-3,2,-1,-3,-3,2,1]; 30
13_7036; [1,-2,4,-3,2,2,1,1,-3,-3,-2,4,-3,-2]; 65
13_7037; [1,3,2,-4,3,3,3,2,1,-4,3,-4,3,-2]; 28
13_7038; [1,-4,-4,-3,2,-3,2,-1,2,3,-4,3,2,1]; 34
13_7039; [1,-3,-3,2,-1,-1,2,-3,2,-1,-3,2,1]; 29
13_7040; [1,-4,3,2,-4,3,3,3,2,1,-4,-4,3,-2]; 28
13_7041; [1,1,1,-2,-3,2,1,1,2,2,1,-3,-2]; 28
13_7042; [1,-4,-3,2,-1,-3,-4,3,2,2,3,3,2,1]; 24
13_7043; [1,-2,-2,-4,-3,2,1,-3,-2,-2,-3,-4,-4,3,2,1]; 52
13_7044; [1,3,3,2,2,-4,3,3,2,1,3,-4,3,-2]; 41
13_7045; [1,3,-4,3,-2,3,-2,-1,-4,3,3,2,2,1]; 55
13_7046; [1,-3,2,-3,-3,2,1,-3,2,-3,2,2,1]; 30
13_7047; [1,1,-4,-4,-3,-3,-2,-1,-1,3,2,-4,3,2,2,1]; 65
13_7048; [1,-4,3,-2,-2,3,-2,-2,-1,-4,-4,3,2,1]; 46
13_7049; [1,3,3,2,2,-3,2,2,1,1,3,3,-2]; 35
13_7050; [1,-4,-4,-3,-3,2,-3,-3,4,-3,2,1,-3,-2]; 42
13_7051; [1,4,-3,2,-3,-4,-4,-3,-3,2,1,3,3,-2]; 37
13_7052; [1,-4,-3,2,2,-3,-2,4,4,3,-2,1,3,-2]; 45
13_7053; [1,1,1,-3,2,-1,-1,-1,-3,-3,-3,2,1]; 38
13_7054; [1,1,1,-4,-4,-3,2,-1,-1,-1,4,-3,2,1]; 41
13_7055; [1,-3,2,2,2,3,-4,3,2,2,1,-4,-3,-2]; 25
13_7056; [1,3,2,2,2,-4,-4,-3,2,1,4,3,3,-2]; 48
13_7057; [1,3,3,3,2,-4,3,-4,3,2,1,3,3,-2]; 36
13_7058; [1,2,-3,2,1,-2,-2,-2,-2,3,-2,3,-2]; 40
13_7059; [1,-3,-3,-3,2,-1,-4,-4,-4,3,-4,3,2,1]; 21
13_7060; [1,-3,-3,-3,2,-1,-5,-5,-4,3,5,-4,3,2,1]; 29
13_7061; [1,5,4,4,3,2,-5,-4,3,-5,-4,3,2,1,3,3,-2]; 46
13_7062; [1,1,2,3,2,-4,3,3,-4,3,2,1,-4,-3,-3,-2]; 51
13_7063; [1,3,2,4,4,3,3,2,2,1,-4,-4,-4,-3,-3,-2]; 53
13_7064; [1,3,2,-4,3,-2,-2,-1,-1,-1,-4,3,3,2,2,1]; 47
13_7065; [1,3,2,-3,2,1,-2,3,-2,-1,-1,2,2,2,1]; 49
13_7066; [1,-4,3,2,-4,-4,-3,2,-1,2,1,3,2,2]; 39
13_7067; [1,-4,-3,2,2,-5,4,3,3,2,1,-5,-4,3,-2]; 31
13_7068; [1,4,-5,4,3,2,2,4,-5,-4,3,-4,3,2,1,3,-2]; 64
13_7069; [1,-3,2,-3,2,2,-3,2,1,1,-3,-3,-2]; 33
13_7070; [1,1,2,2,1,3,3,3,2,2,1,1,2,-3,-2]; 41
13_7071; [1,2,-3,2,2,-1,2,-1,-1,-3,2,1,1]; 41
13_7072; [1,-4,-3,2,2,3,3,2,1,-4,-3,2,-3,2]; 27
13_7073; [1,-4,3,-2,3,3,-4,3,-2,-1,3,2,2,1]; 55
13_7074; [1,2,2,3,3,2,-1,2,2,2,-3,-2,-2,1,1]; 73
13_7075; [1,2,-3,2,2,-3,2,1,-3,2,-3,2,1]; 29
13_7076; [1,-2,1,3,2,-3,2,1,1,-2,3,-2,-2]; 35
13_7077; [1,1,-3,-3,2,-1,-1,-1,-3,2,2,2,1]; 35
13_7078; [1,-3,2,-3,2,1,1,2,1,-3,2,2,1]; 26
13_7079; [1,1,-4,-4,-3,-3,-2,-2,-1,-1,3,2,-4,3,2,1]; 63
13_7080; [1,-3,2,2,-3,2,-1,2,-1,-1,-3,2,1]; 27
13_7081; [1,1,3,-4,3,2,2,2,1,3,-4,-3,-3,-2]; 41
13_7082; [1,2,-4,3,3,3,2,2,-4,3,2,-1,2,1]; 30
13_7083; [1,3,2,-4,-4,3,-2,-2,-1,-1,-1,-4,3,2,2,1]; 57
13_7084; [1,-3,-3,2,-3,2,-3,2,2,1,-3,-3,-2]; 27
13_7085; [1,3,-2,1,4,3,-2,1,3,-4,-4,3,-2,-2]; 63
13_7086; [1,-3,2,-1,-3,4,-3,-2,1,-2,-4,3,-4,3,2,1]; 37
13_7087; [1,3,2,4,4,-5,4,-3,4,-3,2,1,-5,-4,-3,-3,-2]; 91
13_7088; [1,-3,2,-1,-3,2,2,-1,-1,-3,-3,2,1]; 32
13_7089; [1,3,2,-1,-1,2,2,1,1,3,-2,1,1]; 34
13_7090; [1,5,-4,-3,-3,2,-3,5,-4,3,2,1,-4,-3,-2]; 36
13_7091; [1,3,-4,3,3,-2,3,-2,-1,-4,3,3,2,1]; 43
13_7092; [1,-2,-4,-3,-3,-2,1,-4,3,2,1,-3,4,-3,-2,-2]; 52
13_7093; [1,-4,-3,-3,-3,-2,3,-4,3,-2,-1,3,2,1]; 33
13_7094; [1,4,-3,2,4,-3,-3,2,-1,2,1,-3,2,2]; 41
13_7095; [1,-3,2,-1,-4,3,-2,-2,-4,-3,-3,2,2,1]; 21
13_7096; [1,2,-3,-3,2,-1,4,-3,-2,-2,4,-3,2,1]; 44
13_7097; [1,4,3,2,2,2,1,3,-4,-4,3,2,2,1,3,-2]; 52
13_7098; [1,3,3,2,2,1,4,4,-3,-2,-1,-1,4,-3,2,1]; 59
13_7099; [1,3,3,2,2,2,1,-4,3,-2,-1,-1,-4,-3,2,1]; 64
13_7100; [1,1,-2,-2,-1,-3,-2,-2,-1,2,-3,2,2,2,1]; 63
13_7101; [1,-4,3,-2,-2,1,-2,3,-2,-1,-4,3,2,1]; 37
13_7102; [1,4,-3,2,2,4,3,3,-2,-2,-1,3,2,1]; 24
13_7103; [1,-3,2,2,-3,2,-3,2,2,1,-3,-3,-2]; 24
13_7104; [1,-4,-3,-3,2,-1,-4,3,-2,3,-4,3,2,1]; 18
13_7105; [1,-2,1,4,3,-2,-1,-1,-3,2,4,-3,2,1]; 54
13_7106; [1,1,2,3,2,-4,3,-4,3,3,2,1,-4,-3,-3,-2]; 51
13_7107; [1,1,3,2,4,4,3,3,2,1,-4,-4,-4,-3,-3,-2]; 53
13_7108; [1,4,-3,-3,2,4,3,-4,3,-2,-1,3,2,1]; 22
13_7109; [1,-4,-3,2,-3,2,1,1,-2,-4,-4,3,-2,-2]; 42
13_7110; [1,4,5,4,-3,2,2,4,-3,2,1,-5,4,-3,-2]; 42
13_7111; [1,4,-3,-3,-2,-5,4,3,-2,-1,-5,-4,3,2,1]; 53
13_7112; [1,4,3,2,2,1,3,3,-4,-4,3,2,2,1,3,-2]; 61
13_7113; [1,-4,3,-2,-2,-1,-1,-3,-3,-2,-2,-1,-4,3,2,1]; 52
13_7114; [1,-4,-3,2,-5,4,3,3,2,2,1,-5,-4,3,-2]; 44
13_7115; [1,-4,-3,2,-3,2,-3,4,4,3,-2,1,3,-2]; 41
13_7116; [1,3,3,2,2,1,-4,3,-2,-1,-1,-4,-3,2,2,1]; 68
13_7117; [1,1,1,-2,1,1,-3,2,1,1,-3,-3,-2]; 34
13_7118; [1,3,-4,-4,-3,2,-1,-3,2,-4,3,3,2,1]; 25
13_7119; [1,-4,-4,-3,2,-3,-4,3,2,1,1,3,3,-2]; 33
13_7120; [1,4,-3,2,2,4,3,3,-2,-1,3,2,2,1]; 27
13_7121; [1,-4,3,-2,3,3,-2,-2,-1,-4,3,2,2,1]; 58
13_7122; [1,3,2,-4,-4,-3,2,1,1,-2,4,3,-2,-2]; 45
13_7123; [1,3,-4,-4,-3,2,2,-3,2,1,4,3,3,-2]; 34
13_7124; [1,-3,-2,-2,1,1,3,3,2,2,1,1,-3,-3,-2]; 48
13_7125; [1,3,2,-4,-4,-3,2,-1,2,1,4,3,-2,-2]; 34
13_7126; [1,1,-4,-3,-3,2,-1,-4,-4,3,-4,3,2,1]; 31
13_7127; [1,3,3,4,4,-3,-2,-2,-1,-1,-1,4,-3,-3,2,1]; 79
13_7128; [1,1,-4,-3,-3,-2,-2,-1,-1,3,2,-4,3,2,2,1]; 57
13_7129; [1,2,4,-3,2,4,3,-2,-1,-4,3,2,2,1]; 31
13_7130; [1,2,2,4,-3,-2,4,-3,-2,-1,4,3,3,2,2,1]; 59
13_7131; [1,1,1,3,2,-1,2,2,-3,2,1,3,-2]; 35
13_7132; [1,-3,-2,1,1,1,3,3,2,2,1,-3,-3,-3,-2]; 48
13_7133; [1,-4,-3,2,-1,-3,-2,3,-2,-1,-4,3,2,1]; 23
13_7134; [1,3,2,2,-4,-4,-3,2,1,3,3,4,3,-2]; 43
13_7135; [-1,-1,2,4,-3,2,1,-3,-3,-3,2,4,-3,2]; 70
13_7136; [1,3,3,-4,-4,-3,-3,2,-3,2,1,4,3,-2]; 43
13_7137; [1,3,2,-4,-3,2,1,3,3,3,2,-4,-3,2]; 39
13_7138; [1,-4,-3,2,-1,-1,-3,-3,-2,-2,-2,1,-4,3,2,1]; 36
13_7139; [1,-3,2,1,4,-3,2,1,3,3,-4,-4,-3,2]; 37
13_7140; [1,-3,2,-1,-5,4,-3,-2,-4,-4,-3,-5,4,3,2,2,1]; 59
13_7141; [1,3,2,2,2,4,3,-2,1,-2,3,-4,-4,-3,-3,-2]; 67
13_7142; [1,4,-3,2,2,4,3,3,2,1,-4,-4,-3,-2]; 23
13_7143; [1,-3,2,2,1,1,3,-2,3,2,2,1,-3,-3,-2]; 35
13_7144; [1,-4,3,2,-4,-3,-3,2,-1,2,1,3,2,2]; 33
13_7145; [1,4,-3,-2,-2,-1,-1,4,-3,2,1,3,3,-2]; 38
13_7146; [1,3,2,5,5,4,-3,2,1,-5,-4,3,-4,3,-2]; 60
13_7147; [1,4,-3,-2,-2,-1,-3,-3,2,-1,4,-3,2,1]; 59
13_7148; [1,3,-4,3,-2,3,-2,-1,3,3,-4,3,2,1]; 39
13_7149; [1,1,3,2,-4,-3,2,1,3,2,-4,-3,2,1]; 39
13_7150; [1,2,2,2,4,-3,-2,-2,-1,2,4,-3,2,1]; 52
13_7151; [1,-2,-3,2,1,4,3,-2,3,5,-4,5,-4,-3,-2]; 62
13_7152; [1,2,2,2,4,-3,2,-1,-1,4,-3,2,-3,2]; 81
13_7153; [1,2,4,-3,-2,-2,-1,-1,-1,2,4,-3,2,1]; 47
13_7154; [1,-3,-2,5,-4,3,2,2,1,5,-4,-3,-2,-2,-2]; 65
13_7155; [1,-4,3,2,5,-4,3,-2,-2,-1,5,-4,3,2,1]; 33
13_7156; [-1,-1,2,-3,2,1,3,-4,3,2,4,-3,4,-3,-2,-2]; 85
13_7157; [1,1,-4,-4,-3,2,-1,-4,-4,3,-4,3,2,1]; 28
13_7158; [1,3,-2,1,3,2,-3,-3,-3,2,1,1,-2]; 35
13_7159; [1,2,2,2,3,3,3,-2,-2,-1,2,-3,2,2,1]; 49
13_7160; [-1,-1,3,2,-5,4,3,3,2,1,-3,-5,4,3,-2]; 63
13_7161; [1,3,2,-1,-4,-4,-3,2,-3,4,3,-2,1,-2]; 37
13_7162; [1,-5,-4,3,2,4,-3,2,1,-5,4,3,-2]; 35
13_7163; [1,-2,-4,5,-4,-3,-3,5,-4,3,2,1,-4,-3,-2]; 48
13_7164; [1,-4,-4,-3,2,-3,-4,3,2,-1,3,3,2,1]; 31
13_7165; [1,-3,2,2,4,-3,2,-1,2,4,3,3,2,1]; 30
13_7166; [1,2,-3,2,1,-2,-4,3,-2,-4,-4,-3,-3,-2]; 42
13_7167; [1,1,4,-3,2,4,3,3,3,2,1,4,-3,-2]; 27
13_7168; [1,2,-3,-3,2,-1,-1,-1,2,1,-3,2,2]; 31
13_7169; [1,1,2,-1,-3,-3,-2,-2,-1,2,-3,2,1]; 32
13_7170; [1,1,3,2,-4,3,3,2,1,3,-4,-4,3,-2]; 39
13_7171; [1,3,2,2,2,1,3,-2,1,-3,-3,-3,-2]; 25
13_7172; [1,-4,3,2,-4,3,3,3,2,1,1,-4,3,-2]; 30
13_7173; [1,-4,-3,-3,-3,2,-1,3,-4,3,3,3,2,1]; 18
13_7174; [1,2,3,-5,4,-3,-2,-2,-2,-1,-5,4,3,2,1]; 13
13_7175; [1,1,1,2,-3,2,1,1,-3,-3,-2,-2,-2]; 40
13_7176; [1,1,3,-2,1,3,3,2,2,-1,2,2,1]; 32
13_7177; [1,-4,-4,-3,-3,2,-4,-3,-3,2,2,1,-3,-2]; 31
13_7178; [1,-3,-3,-3,2,-1,-4,-4,3,-4,3,2,1,1]; 33
13_7179; [1,-3,2,-3,2,2,1,-2,-3,-3,-3,-2,-2]; 27
13_7180; [1,2,3,3,2,-1,2,-1,-1,3,2,2,1]; 18
13_7181; [1,1,-3,2,-1,-1,-3,-2,-2,-1,-3,2,1]; 30
13_7182; [1,-2,3,-2,1,3,2,-1,-3,-3,-3,2,1]; 33
13_7183; [1,2,-3,2,1,1,-2,-2,-3,-3,-3,-2,-2]; 35
13_7184; [1,3,3,3,2,-1,3,2,-1,3,2,2,1]; 22
13_7185; [1,1,2,2,-3,-2,1,1,2,2,1,3,3,2,1]; 39
13_7186; [1,1,2,-3,2,-3,2,-1,2,1,3,3,-2]; 33
13_7187; [1,1,4,-3,2,2,4,3,3,2,1,4,-3,-2]; 32
13_7188; [1,-3,-3,-3,2,-1,-3,2,-1,-3,2,2,1]; 27
13_7189; [1,1,2,-3,2,-1,-1,-1,-3,2,-3,2,1]; 37
13_7190; [1,1,4,-3,2,2,2,1,4,-3,-2,4,-3,-2]; 41
13_7191; [1,1,-3,2,-3,2,-1,-1,-1,2,-3,2,1]; 37
13_7192; [1,3,-4,-3,-3,2,-3,2,-1,-4,3,3,2,1]; 31
13_7193; [1,3,2,-1,-4,-4,-3,2,1,1,-2,4,3,-2]; 42
13_7194; [1,-4,-4,-3,2,-1,-3,-4,3,2,2,3,2,1]; 26
13_7195; [1,4,-3,2,4,3,2,-1,2,-1,3,2,2,1]; 22
13_7196; [1,4,4,4,3,3,3,2,3,-4,3,-2,-1,3,2,1]; 43
13_7197; [1,4,-3,4,4,3,-2,3,-2,-1,-4,3,2,1]; 37
13_7198; [1,2,4,-3,-2,4,-3,-2,-1,2,4,4,3,3,2,1]; 42
13_7199; [1,-4,-4,-3,-3,2,4,-3,2,-1,4,-3,2,1]; 37
13_7200; [1,4,4,-3,-2,-2,-1,-1,2,4,-3,2,1,-2]; 51
13_7201; [1,3,3,3,-4,-4,-3,2,-3,2,1,4,3,-2]; 48
13_7202; [1,2,2,4,-3,2,-1,-1,-3,2,4,-3,2,2]; 73
13_7203; [1,5,-4,-3,2,-1,5,4,-3,4,-3,2,1,3,-2]; 43
13_7204; [1,2,4,-3,-2,-2,-1,2,4,-3,2,-3,2,1]; 42
13_7205; [1,-2,1,3,-2,1,4,3,-2,3,-4,-4,3,-2]; 56
13_7206; [1,-3,2,-3,4,-3,-2,-1,-4,3,-4,3,2,1]; 24
13_7207; [1,-5,4,-3,2,-3,4,5,4,-3,2,1,4,-3,-2]; 47
13_7208; [1,-5,4,-3,2,4,-3,2,1,-5,4,-3,-2]; 35
13_7209; [1,-4,-3,2,-3,2,1,1,1,-2,-2,-4,3,-2]; 37
13_7210; [1,-2,4,3,-2,-1,-3,-3,-3,2,4,-3,2,1]; 60
13_7211; [1,-3,2,2,2,4,3,-2,1,3,-4,-4,-3,-2]; 33
13_7212; [1,3,3,-4,3,3,-2,3,-2,-1,-4,3,2,1]; 50
13_7213; [1,2,2,4,3,-2,-1,3,3,2,4,-3,2,1]; 41
13_7214; [1,4,-5,4,-3,2,4,4,-3,2,1,-5,-4,3,-2]; 46
13_7215; [1,3,-2,1,4,3,-2,3,-2,-4,-4,-4,3,-2]; 65
13_7216; [1,3,-2,-2,4,3,-2,1,3,-2,-4,-4,3,-2]; 67
13_7217; [-1,2,5,-4,3,5,-4,3,2,1,3,-2,-4,3,-2]; 68
13_7218; [1,4,5,4,-3,4,-5,4,-3,-2,1,-3,4,-3,-2]; 87
13_7219; [1,-5,4,-3,-2,-2,-5,-4,-4,-3,2,1,4,-3,-2]; 65
13_7220; [1,3,2,-1,2,2,-3,-3,-3,2,1,3,-2]; 30
13_7221; [1,3,2,4,-3,-2,-1,-1,-1,-4,3,2,1,4,3,-2]; 44
13_7222; [1,4,3,-2,3,-4,-4,-3,-3,2,2,-1,3,3,2,1]; 67
13_7223; [1,4,3,3,2,2,-5,-4,3,-4,3,2,1,5,4,-3,-2]; 67
13_7224; [1,-3,2,2,1,1,1,3,3,2,2,1,-3,-3,-2]; 34
13_7225; [1,-5,4,-3,-2,-5,4,3,-2,1,-2,3,-2]; 46
13_7226; [1,2,-3,2,-3,2,-1,-1,-1,2,1,1,1]; 35
13_7227; [1,2,-3,2,-3,2,-1,-1,-1,-1,2,1,1]; 44
13_7228; [1,3,3,2,2,2,-3,-3,-3,2,1,3,-2]; 36
13_7229; [1,-3,2,-3,-3,2,-1,-1,-1,2,1,1,1]; 33
13_7230; [1,1,2,-1,-1,-1,-1,-3,-3,2,-3,2,1]; 47
13_7231; [1,3,3,2,2,2,-3,-3,2,1,1,3,-2]; 35
13_7232; [1,1,1,2,1,1,1,2,-3,2,-3,2,1]; 35
13_7233; [1,2,2,2,1,-3,-3,-3,2,-3,2,1,1]; 35
13_7234; [1,3,3,2,2,2,-3,2,1,1,1,3,-2]; 36
13_7235; [1,1,-3,2,-1,-1,-1,-1,-3,-3,-3,2,1]; 47
13_7236; [1,3,2,2,2,3,-4,3,-4,3,2,-1,2,1]; 49
13_7237; [1,2,4,-3,2,-1,4,3,-2,-1,-1,3,2,1]; 31
13_7238; [1,-3,2,-1,-3,-2,-2,-3,4,-3,4,-3,2,1]; 45
13_7239; [1,-4,-4,-4,3,-4,3,2,-1,3,3,3,2,1]; 29
13_7240; [1,4,-3,2,4,4,4,3,-2,-1,3,3,2,1]; 24
13_7241; [1,2,4,4,4,-3,-2,-2,-2,-1,4,-3,2,1]; 41
13_7242; [1,-3,-3,2,-3,2,1,1,1,1,2,1,1]; 41
13_7243; [1,3,2,2,2,-4,-4,3,-4,3,2,-1,2,1]; 48
13_7244; [1,4,-3,2,4,4,3,-2,-2,-1,3,3,2,1]; 23
13_7245; [1,4,-3,-2,-3,4,-3,2,2,1,1,-3,-3,-2]; 65
13_7246; [1,-4,-4,-4,-3,2,-1,-4,-4,-4,-4,-3,2,1]; 48
13_7247; [1,4,3,3,4,4,4,-3,2,-1,4,-3,2,1]; 45
13_7248; [1,-4,-4,-4,-3,2,-1,4,4,4,4,-3,2,1]; 48
13_7249; [1,-4,-4,-4,-3,2,-1,-5,-5,-4,5,-4,-3,2,1]; 58
13_7250; [1,5,5,4,-3,2,-5,4,3,-2,-1,3,3,2,1]; 29
13_7251; [1,-5,-4,-4,-4,-3,2,-1,4,5,5,4,-3,2,1]; 46
13_7252; [1,3,3,2,2,2,-4,3,-4,3,2,1,3,-2]; 39
13_7253; [1,3,3,2,2,2,-4,-4,-3,2,1,4,3,-2]; 51
13_7254; [1,1,3,2,-4,3,-2,-2,-1,-1,-1,-1,-4,3,2,1]; 59
13_7255; [1,2,3,3,-2,-2,-1,-1,-1,-1,2,-3,2,1,1]; 53
13_7256; [1,3,2,-1,2,2,2,-3,2,1,3,-2,-2]; 38
13_7257; [1,4,-5,4,3,2,2,2,4,-5,-4,-4,3,2,-1,2,1]; 101
13_7258; [1,-5,4,-3,-2,-2,-3,-5,-4,3,2,1,-4,-3,-2]; 43
13_7259; [1,5,-4,-3,2,-1,-3,-2,-2,-4,-3,5,-4,3,3,2,1]; 67
13_7260; [1,2,-1,-3,4,-3,-2,-2,-2,-3,-4,-4,3,3,2,1]; 49
13_7261; [1,2,4,3,-2,3,-4,-4,-4,-3,2,-1,3,3,2,1]; 40
13_7262; [1,-3,2,-3,2,-1,-1,-1,2,1,1,1,1]; 31
13_7263; [1,3,3,2,2,2,2,-3,-3,2,1,3,-2]; 39
13_7264; [1,1,2,-1,-1,-1,-1,-1,-3,2,-3,2,1]; 49
13_7265; [1,2,2,-4,3,-4,3,-2,-2,-2,-1,3,2,1]; 31
13_7266; [1,2,4,-3,2,4,3,-2,-2,-1,3,3,2,1]; 32
13_7267; [1,2,-1,-3,-2,-2,-2,4,-3,4,-3,2,2,1]; 39
13_7268; [1,-3,2,-3,2,1,1,1,1,1,2,1,1]; 40
13_7269; [1,2,3,2,2,2,-4,3,-4,3,2,-1,2,1]; 38
13_7270; [1,2,2,2,1,-3,-3,2,-3,2,1,1,1]; 38
13_7271; [1,1,-3,2,-1,-1,-1,-1,-1,-3,-3,2,1]; 49
13_7272; [1,3,3,2,2,2,2,-3,2,1,1,3,-2]; 41
13_7273; [1,3,3,3,2,-4,-4,3,-4,3,2,-1,2,1]; 38
13_7274; [1,2,2,4,4,-3,-2,-2,-2,-1,4,-3,2,1]; 43
13_7275; [1,2,4,-3,2,4,4,3,-2,-1,3,3,2,1]; 31
13_7276; [1,1,-3,2,-1,-1,-1,-3,-3,2,-3,2,1]; 35
13_7277; [1,1,1,3,2,2,2,1,3,3,-2,-2,-2]; 33
13_7278; [1,-3,-2,-2,-2,-2,1,3,3,3,3,-2,-2,-2,1]; 95
13_7279; [1,-3,2,2,2,1,1,1,-3,-3,-2,-2,-2]; 29
13_7280; [1,1,3,2,2,2,1,3,3,-2,-2,-2,-2]; 41
13_7281; [1,1,3,2,2,2,2,1,3,3,-2,-2,-2]; 45
13_7282; [1,1,-3,-3,2,2,2,1,-3,2,2,2,1]; 33
13_7283; [1,1,2,2,2,1,3,2,2,2,3,3,1]; 29
13_7284; [1,-3,-3,2,2,2,1,-3,2,2,2,2,1]; 27
13_7285; [1,-4,-4,3,3,3,2,-1,-4,3,3,3,2,1]; 33
13_7286; [1,-4,-4,-3,-3,-3,2,-1,-4,3,3,3,2,1]; 21
13_7287; [1,4,4,3,3,3,2,-1,4,3,3,3,2,1]; 25
13_7288; [1,4,4,-3,-3,-3,2,-1,4,3,3,3,2,1]; 25
13_7289; [1,-4,-3,-3,-3,2,-1,4,4,4,4,-3,-3,-3,2,1]; 65
13_7290; [1,1,4,4,3,-4,3,-2,-1,-1,-1,3,3,3,2,1]; 65
13_7291; [1,1,3,2,2,2,1,4,-3,-4,-4,-3,-3,2,2,2]; 47
13_7292; [1,-4,-4,-4,-4,3,3,3,2,-1,4,3,3,3,2,1]; 45
13_7293; [1,-4,-4,-3,-3,2,-4,-3,2,2,2,1,-3,-2]; 26
13_7294; [1,-4,-3,-2,1,-2,1,1,2,3,-4,3,2,1]; 23
13_7295; [1,1,1,3,-2,1,1,3,2,-1,2,2,1]; 37
13_7296; [1,2,4,-3,2,2,4,3,-2,-1,3,3,2,1]; 31
13_7297; [1,2,-3,2,1,-3,-2,-2,-2,-3,-3,-3,-2]; 27
13_7298; [1,1,1,3,2,-1,2,1,1,1,1,3,-2]; 39
13_7299; [1,1,-3,2,-1,2,-1,-1,-1,-1,-3,2,1]; 39
13_7300; [1,-4,-3,2,-3,-4,3,2,-1,3,3,3,2,1]; 25
13_7301; [1,2,4,-3,2,2,2,4,3,-2,-1,3,2,1]; 35
13_7302; [1,-4,-3,2,-3,4,-3,2,-1,-4,-4,3,2,1]; 28
13_7303; [1,3,2,2,-4,-3,2,-3,-4,3,2,1,3,-2]; 31
13_7304; [-1,-1,2,4,-3,2,-3,2,1,2,2,4,-3,2]; 76
13_7305; [1,1,3,-2,1,4,3,3,-2,3,-4,-4,3,-2]; 62
13_7306; [1,2,3,3,2,2,-1,2,-1,3,2,2,1]; 18
13_7307; [1,3,2,-1,2,2,-3,2,1,1,3,-2,-2]; 37
13_7308; [1,1,2,2,-3,2,2,-1,2,1,-3,-3,-2]; 36
13_7309; [1,2,3,3,3,2,-1,2,-3,-3,-3,-2,-2,1,1]; 47
13_7310; [1,3,2,-4,-4,-3,2,1,1,-2,4,3,3,-2]; 41
13_7311; [1,3,2,-3,-3,2,-1,2,1,3,3,-2,-2]; 30
13_7312; [1,2,4,4,-3,-2,-2,-1,2,4,-3,2,2,1]; 39
13_7313; [1,-4,-3,2,-3,2,2,1,-2,-2,-4,-4,3,-2]; 43
13_7314; [1,-3,2,2,1,2,-3,2,-1,-1,-1,2,1]; 24
13_7315; [1,1,3,2,-4,3,3,3,2,1,3,-4,3,-2]; 30
13_7316; [1,3,-2,-2,1,1,3,2,-3,2,1,1,-2]; 41
13_7317; [1,-3,-3,2,-3,2,2,1,-2,-3,-3,-2,-2]; 28
13_7318; [1,-2,1,3,2,2,1,3,-2,-3,-3,-3,-2]; 30
13_7319; [1,-3,-3,2,-1,-3,2,-1,-3,-3,2,2,1]; 29
13_7320; [1,3,3,2,-1,3,2,-1,-1,3,2,2,1]; 22
13_7321; [1,4,-3,2,-1,4,3,3,2,2,1,4,-3,-2]; 27
13_7322; [1,1,-3,-3,-2,4,3,-2,-1,-3,4,-3,2,1]; 44
13_7323; [1,-3,2,-3,2,2,2,1,-2,-3,-3,-2,-2]; 26
13_7324; [1,-3,-3,-3,-2,1,1,3,2,2,1,3,-2]; 29
13_7325; [1,1,2,-3,2,-3,2,-1,2,1,-3,-3,-2]; 32
13_7326; [1,3,2,-1,3,2,-1,-1,-1,3,2,2,1]; 21
13_7327; [1,1,4,-3,2,4,3,3,2,1,4,4,-3,-2]; 35
13_7328; [1,2,-3,2,1,-3,-3,-2,-2,-3,-3,-3,-2]; 27
13_7329; [1,1,2,2,-3,2,-1,2,1,-3,-3,-3,-2]; 31
13_7330; [1,3,2,2,3,3,3,2,1,-4,3,-4,3,-2]; 30
13_7331; [1,1,4,4,3,2,2,-4,3,-2,-1,-1,-1,3,2,1]; 55
13_7332; [1,-4,-4,-3,-3,-3,-4,3,2,-1,3,-2,3,2,2,1]; 53
13_7333; [1,1,3,4,3,2,2,2,1,3,-2,-4,-4,-3,-3,-2]; 57
13_7334; [1,-4,-4,-4,-3,2,2,4,3,3,2,1,4,4,3,-2]; 43
13_7335; [1,2,2,-3,2,-1,-1,-1,2,-3,2,1,1]; 37
13_7336; [1,-4,-3,2,2,1,1,-3,-3,-2,-2,-4,3,-2]; 47
13_7337; [1,1,2,-3,2,-1,-1,-1,2,2,-3,2,1]; 41
13_7338; [1,3,3,2,-4,3,3,3,2,1,-4,-4,3,-2]; 31
13_7339; [1,3,2,-4,3,3,3,2,2,1,-4,-4,3,-2]; 31
13_7340; [1,-4,-3,2,-3,-4,3,2,2,-1,3,3,2,1]; 27
13_7341; [1,-3,-3,-2,-2,-1,-1,-4,-4,-3,2,1,4,-3,2,1]; 69
13_7342; [1,-4,-4,-3,-3,2,-1,-3,-3,2,-4,3,2,1]; 27
13_7343; [1,3,-2,1,3,3,2,2,-4,3,-4,3,2,1]; 43
13_7344; [1,1,3,2,-4,3,-2,-2,-1,-1,-1,-4,3,3,2,1]; 45
13_7345; [1,3,3,2,2,-4,-4,-4,-3,2,1,4,3,-2]; 49
13_7346; [1,2,4,4,-3,4,-3,2,-1,2,1,-3,2,2]; 45
13_7347; [1,-2,-2,-4,3,-2,-1,2,-1,-4,-4,3,2,1]; 48
13_7348; [-1,-1,2,2,4,-3,2,2,1,2,2,4,-3,2]; 80
13_7349; [1,-3,2,-1,-5,4,-3,-2,-5,4,-3,-3,2,2,1]; 53
13_7350; [1,-2,5,-4,-3,-5,4,-3,-2,-1,-5,-4,3,2,1]; 43
13_7351; [1,-4,-4,-4,3,-2,1,3,3,4,3,-2,3,-2]; 73
13_7352; [1,3,5,-4,3,2,2,5,-4,3,-2,-1,3,2,1]; 51
13_7353; [1,3,2,-4,-4,-3,2,-3,-4,3,2,-1,2,1]; 38
13_7354; [1,4,-3,2,-1,-3,-3,-2,1,-2,4,-3,2,1]; 30
13_7355; [1,2,4,-3,-2,-2,-1,2,-3,2,4,-3,2,1]; 44
13_7356; [1,-2,3,-2,1,1,4,3,-2,3,-4,-4,3,-2]; 58
13_7357; [1,-4,-3,2,-3,-4,3,2,1,3,3,3,3,-2]; 31
13_7358; [1,-4,-3,-3,-2,3,-2,-2,-2,-1,-4,3,2,1]; 39
13_7359; [1,4,-3,2,2,2,2,4,3,-2,-1,3,2,1]; 27
13_7360; [1,-4,3,-2,3,-2,-2,-2,-2,-1,-4,3,2,1]; 50
13_7361; [1,-3,2,-1,4,-3,-2,-2,-2,-2,4,-3,2,1]; 38
13_7362; [1,5,5,-4,3,2,4,-5,4,-3,-2,-2,-1,4,-3,2,1]; 71
13_7363; [-1,-1,3,2,5,4,4,3,-4,3,2,1,-3,5,-4,-3,-2]; 61
13_7364; [1,2,4,3,5,-4,3,5,4,-3,-2,-1,3,-4,3,2,1]; 57
13_7365; [1,-5,4,-3,-2,-2,-1,-3,-5,4,-3,-2,1,4,3,2,1]; 52
13_7366; [1,3,2,-1,2,4,3,-2,1,3,3,-4,-4,-3,-3,-2]; 77
13_7367; [1,2,-3,2,2,-1,-3,2,-1,-1,-3,2,1]; 36
13_7368; [1,-3,-3,2,-3,2,1,1,1,2,1,-3,2]; 31
13_7369; [1,3,2,3,3,2,-1,2,-1,-1,3,2,1]; 17
13_7370; [1,2,2,3,3,3,2,-1,2,-1,3,2,1]; 20
13_7371; [1,2,-3,-3,2,-1,2,-1,2,2,-3,2,1]; 41
13_7372; [1,2,-3,-3,2,-1,-1,2,-3,2,-1,2,1]; 36
13_7373; [1,2,-3,2,2,-1,2,-3,2,-1,-1,2,1]; 36
13_7374; [1,4,-3,2,2,4,4,3,2,-1,2,-1,-1,-3,2,1]; 64
13_7375; [1,1,1,-3,-2,1,-3,-3,-2,1,1,-3,-2]; 35
13_7376; [1,3,2,-1,3,3,2,-1,-1,-1,3,2,1]; 17
13_7377; [1,2,-1,-3,-3,2,-1,-1,-1,2,-3,2,1]; 39
13_7378; [1,-3,-4,-4,-3,2,-1,-3,2,-4,-3,2,2,1]; 30
13_7379; [1,3,2,-4,-4,-3,2,1,1,2,1,4,3,-2]; 29
13_7380; [1,-3,4,-3,-2,3,-2,-1,-3,4,4,-3,2,1]; 48
13_7381; [1,-3,2,-1,-1,-1,-4,-4,3,-4,3,2,1,1]; 33
13_7382; [1,-3,-3,2,-3,-3,2,1,1,2,1,-3,2]; 34
13_7383; [1,2,-3,-3,2,-1,2,-1,-1,2,-3,2,1]; 39
13_7384; [1,-3,-2,1,3,-2,3,2,2,2,1,1,-3,-3,-2]; 50
13_7385; [-1,-1,2,2,-3,2,1,4,-3,2,4,-3,-3,2]; 71
13_7386; [1,-4,-4,-4,-3,2,4,-3,2,-1,2,2,4,3,-2,1]; 59
13_7387; [1,2,4,3,-2,-4,-4,-3,2,-1,2,4,4,-3,2,1]; 42
13_7388; [1,-3,2,-1,-1,-3,2,2,-1,-3,-3,2,1]; 32
13_7389; [1,2,-3,2,1,-3,-3,2,-3,-3,2,2,1]; 31
13_7390; [1,-3,-3,2,-3,-3,2,1,-3,2,2,2,1]; 29
13_7391; [1,-3,2,2,2,1,1,-3,-3,-2,1,1,-2]; 29
13_7392; [1,1,-2,1,1,3,2,2,2,1,3,3,-2]; 35
13_7393; [1,2,-4,-4,-3,2,-1,2,-1,3,-4,3,2,1]; 38
13_7394; [1,2,4,4,-3,-2,-2,-1,-3,2,4,-3,2,1]; 45
13_7395; [1,-5,4,3,-2,1,4,3,-2,-5,4,3,-2]; 57
13_7396; [1,3,2,-5,-4,3,-5,-4,3,2,1,3,5,4,4,3,-2]; 48
13_7397; [1,5,-4,3,2,2,5,-4,3,-2,-2,-1,3,2,1]; 51
13_7398; [1,2,-5,4,3,-2,3,-2,-2,-1,-5,4,-3,2,1]; 41
13_7399; [1,-4,-4,3,-2,1,3,3,4,3,-2,3,-2,-2]; 78
13_7400; [1,1,-4,-3,2,-1,-3,-2,-2,-1,-4,3,2,1]; 27
13_7401; [1,-3,-2,-2,1,1,1,3,3,2,2,1,-3,-3,-2]; 44
13_7402; [1,-2,3,-2,1,4,3,-2,3,-4,-4,3,-2,-2]; 68
13_7403; [1,3,2,4,-5,-4,-4,-3,2,1,4,-3,5,5,-4,3,-2]; 75
13_7404; [1,3,3,-4,-3,2,-3,-4,3,2,1,3,3,-2]; 31
13_7405; [1,-4,-3,2,4,4,4,-3,2,1,-4,-3,-3,-2]; 33
13_7406; [1,4,-3,-2,3,-2,-1,-2,-2,-2,4,-3,2,1]; 43
13_7407; [1,3,-2,1,-2,-4,3,-2,-2,-1,-4,-3,2,1]; 47
13_7408; [1,1,3,-4,3,2,-1,2,-4,-3,2,-1,2,1]; 51
13_7409; [1,-2,-4,3,-2,-2,-4,-3,2,2,1,-2,3,-2]; 53
13_7410; [1,2,-3,2,1,-2,-4,3,-2,-4,-3,-3,-3,-2]; 39
13_7411; [1,3,3,2,-1,-1,-3,2,1,-3,-3,-3,-2]; 27
13_7412; [1,3,-2,1,3,4,3,-2,3,3,-4,-4,3,-2]; 73
13_7413; [1,1,3,2,-1,2,2,-3,-3,2,1,3,-2]; 34
13_7414; [1,3,3,-4,-4,-3,2,-3,2,2,1,4,3,-2]; 41
13_7415; [1,4,3,-2,3,3,-4,-4,-3,-3,2,-1,3,3,2,1]; 72
13_7416; [1,3,-4,-4,-3,2,-3,2,1,-3,-2,4,3,-2]; 33
13_7417; [1,2,3,-4,1,2,2,3,1,-2,1,-2,-3,-4]; 23
13_7418; [1,2,2,2,3,3,-2,3,-2,-2,-1,2,-3,2,1]; 57
13_7419; [1,1,3,2,2,4,3,-2,1,-2,3,-4,-4,-3,-3,-2]; 72
13_7420; [1,4,-3,2,-1,2,4,3,3,2,1,4,-3,-2]; 29
13_7421; [1,-4,-4,-3,-3,2,-3,-4,3,2,2,1,3,-2]; 43
13_7422; [1,-4,-3,2,-3,4,4,-3,2,-1,2,3,3,3,2,1]; 38
13_7423; [1,2,2,-3,2,1,-3,-3,2,-3,2,1,1]; 31
13_7424; [1,-3,2,2,-3,-3,2,2,2,1,-3,-3,-2]; 26
13_7425; [1,2,-3,2,1,-3,-3,-3,2,-3,-3,2,1]; 34
13_7426; [1,-3,-3,2,-1,-1,2,-3,2,-1,2,1,1]; 37
13_7427; [1,-4,-3,2,-1,-4,-4,-3,2,-4,-3,2,2,1]; 29
13_7428; [1,2,3,3,2,1,4,-3,2,-4,-4,-3,2,1]; 27
13_7429; [1,-3,2,-1,4,-3,-2,-2,-3,4,4,-3,2,1]; 41
13_7430; [1,-4,-4,3,-2,-2,3,-4,3,-2,-1,3,2,1]; 49
13_7431; [1,2,2,-3,2,1,-3,-3,2,-3,-3,2,1]; 32
13_7432; [1,-4,-4,3,-4,3,2,-1,3,3,-4,3,2,1]; 25
13_7433; [1,2,3,3,3,2,-1,2,-3,-2,-2,1,-2,1,1]; 40
13_7434; [1,3,2,-3,-3,-3,2,-1,2,1,3,-2,-2]; 30
13_7435; [1,2,2,4,4,4,-3,-2,-2,-1,4,-3,2,1]; 50
13_7436; [1,3,3,2,-4,-4,-4,3,-4,3,2,-1,2,1]; 33
13_7437; [1,-5,-4,-4,-3,2,-1,4,4,5,5,4,-3,2,1]; 53
13_7438; [1,2,5,-4,3,2,2,-5,-5,-4,3,2,-1,2,1]; 45
13_7439; [1,2,2,3,2,2,1,-4,3,2,-4,-3,2,1]; 37
13_7440; [1,-2,1,-4,3,-2,-1,-1,-4,3,2,2,2,1]; 52
13_7441; [1,1,2,-4,-3,-2,1,-2,1,3,-4,3,2,1]; 28
13_7442; [1,3,-2,1,3,-2,4,3,-2,3,-4,-4,3,-2]; 66
13_7443; [1,-3,2,-1,-1,-1,-1,-1,-3,-3,-3,2,1]; 42
13_7444; [1,-4,-4,-3,2,-1,-1,-1,-1,-1,4,-3,2,1]; 46
13_7445; [1,1,3,-2,1,4,3,-2,1,3,-4,-4,3,-2]; 55
13_7446; [1,3,2,-4,-4,-3,2,1,3,3,-2,4,3,-2]; 35
13_7447; [1,3,2,2,1,-4,3,2,-4,-3,2,-1,2,1]; 33
13_7448; [1,2,2,1,-3,-3,-2,1,-2,-3,2,1,1]; 32
13_7449; [1,3,-4,-4,-3,2,-3,2,-1,-4,3,3,2,1]; 30
13_7450; [-1,-1,2,4,-3,2,2,2,1,-3,2,4,-3,2]; 65
13_7451; [1,1,4,-3,-2,-2,-2,-1,-1,-1,4,-3,2,1]; 51
13_7452; [1,4,-3,-2,-2,4,-3,2,1,1,-2,-3,-3,-2]; 47
13_7453; [1,3,2,2,2,-3,2,1,3,3,-2,-2,-2]; 39
13_7454; [1,-3,-2,-2,1,1,1,2,-3,2,2,2,1]; 35
13_7455; [1,-4,-3,2,-3,2,1,1,1,-4,-4,-3,-3,-2]; 31
13_7456; [1,3,3,2,-4,3,-4,3,2,1,1,3,3,-2]; 33
13_7457; [1,3,2,2,-4,-4,-4,-3,2,1,4,3,3,-2]; 45
13_7458; [1,3,2,-3,2,1,1,1,1,1,-2,3,-2]; 35
13_7459; [1,2,2,2,2,2,3,3,-2,-2,-1,2,-3,2,1]; 79
13_7460; [-1,-1,2,2,2,4,-3,2,1,-3,2,4,-3,2]; 67
13_7461; [1,2,2,4,-3,2,4,3,-2,-1,-4,3,2,1]; 27
13_7462; [1,2,2,2,4,-3,-2,4,-3,-2,-1,4,3,3,2,1]; 44
13_7463; [1,-2,5,-4,3,2,-1,2,1,5,-4,3,-2]; 57
13_7464; [1,-4,-3,-2,5,-4,-3,-3,-2,-1,-3,-3,5,-4,3,2,1]; 66
13_7465; [1,3,2,4,3,-2,-1,3,2,2,1,4,3,-2]; 24
13_7466; [1,-4,-3,2,-1,-4,-4,-3,2,1,-4,-3,2,2]; 27
13_7467; [1,-3,4,-3,2,-1,-3,2,1,4,4,-3,2,2]; 37
13_7468; [1,1,2,-3,2,1,4,3,-2,3,-4,-4,-3,-2]; 32
13_7469; [1,-4,-4,-3,2,1,3,3,-4,3,-2,1,3,-2]; 38
13_7470; [1,2,2,1,1,-3,-3,-2,1,-2,-3,2,1]; 30
13_7471; [1,-4,-3,2,-5,4,3,3,2,1,1,-5,-4,3,-2]; 38
13_7472; [1,2,-1,-3,2,1,1,-3,-3,-2,-2,1,1]; 37
13_7473; [1,-3,-2,1,1,3,3,2,2,2,1,1,-3,-3,-2]; 49
13_7474; [1,3,3,2,-3,2,-1,2,2,1,3,-2,-2]; 31
13_7475; [1,-3,-3,-2,1,1,2,2,-3,2,-1,2,1]; 37
13_7476; [1,-4,-4,-3,2,-3,2,2,1,1,3,-4,3,-2]; 44
13_7477; [1,-2,3,-2,1,1,-3,-3,2,2,1,-3,-2]; 31
13_7478; [1,-4,-3,2,1,-4,3,3,2,2,1,-4,-3,2]; 26
13_7479; [1,2,2,2,3,3,-2,-2,-1,2,2,-3,2,2,1]; 58
13_7480; [1,-3,-3,-2,1,3,-2,1,-2,-3,-3,2,1]; 34
13_7481; [1,-4,3,-2,-4,3,3,-2,-1,-4,-4,3,2,1]; 45
13_7482; [1,4,4,4,3,2,2,-4,3,3,-2,-2,-1,3,2,1]; 57
13_7483; [1,1,1,3,3,3,-2,1,1,-3,-3,-3,-2]; 43
13_7484; [1,2,4,4,-3,-2,4,-3,-2,-1,4,4,3,3,2,1]; 45
13_7485; [1,-3,-2,1,1,3,4,4,3,3,2,2,1,-4,-3,-2]; 46
13_7486; [1,3,-4,3,2,2,2,1,3,2,-4,-3,2,1]; 39
13_7487; [1,-3,2,4,4,-3,2,-1,2,1,4,-3,2,2]; 39
13_7488; [1,-4,-3,-3,-2,1,-2,3,-2,-4,3,2,2,1]; 60
13_7489; [1,-5,-4,-4,-3,2,-1,-5,-5,-4,3,-4,3,2,1]; 21
13_7490; [1,3,-4,3,2,-4,-4,-4,3,-4,3,-2,1,-2]; 49
13_7491; [1,3,2,-4,-4,-3,2,1,3,3,3,4,3,-2]; 45
13_7492; [1,-4,-3,2,-1,-5,4,-3,-2,-5,-4,3,2,2,1]; 45
13_7493; [1,-5,4,3,-2,3,-2,-1,3,2,-5,4,-3,2,1]; 74
13_7494; [1,3,-2,1,3,2,-1,2,2,-3,-3,2,1]; 35
13_7495; [1,-3,-2,1,3,3,3,2,2,2,1,-3,-3,-3,-2]; 46
13_7496; [1,3,2,-1,-3,-3,2,1,1,3,-2,1,-2]; 29
13_7497; [1,4,-3,2,2,4,3,-2,-2,-1,3,3,2,1]; 25
13_7498; [1,-4,3,3,-2,3,-2,3,-2,-1,-4,3,2,1]; 44
13_7499; [1,3,-4,-3,2,-3,-4,3,2,1,3,3,3,-2]; 32
13_7500; [1,-3,2,2,4,3,-2,1,3,3,-4,-4,-3,-2]; 39
13_7501; [1,-4,3,-2,-2,-2,-4,3,-2,-1,3,3,2,1]; 50
13_7502; [1,-2,-2,4,3,-2,-1,-3,-3,2,4,-3,2,1]; 66
13_7503; [1,3,5,-4,-3,2,2,5,4,-3,-2,-2,-1,4,-3,2,1]; 61
13_7504; [1,2,-3,2,1,-2,5,-4,-3,2,-3,5,-4,-3,-2]; 51
13_7505; [1,3,3,3,-4,3,-2,3,-2,-1,-4,3,2,1]; 54
13_7506; [1,2,4,-3,-2,-2,-1,2,2,2,4,-3,2,1]; 52
13_7507; [1,-5,-4,3,2,-4,3,3,2,-1,-5,4,-3,2,1]; 41
13_7508; [1,5,4,-3,2,2,-4,3,-2,-1,5,-4,-3,2,1]; 46
13_7509; [1,4,-5,4,-3,2,4,-3,2,2,1,-5,-4,3,-2]; 54
13_7510; [1,-2,3,-2,1,4,3,-2,3,-4,-4,-4,3,-2]; 61
13_7511; [1,4,-3,2,-3,4,3,3,2,1,-4,-4,-3,-2]; 25
13_7512; [1,-2,-2,3,-2,-4,3,-2,-1,2,-4,3,2,1]; 54
13_7513; [1,3,-2,1,4,3,-2,1,3,-4,-4,-4,3,-2]; 58
13_7514; [1,-4,3,2,5,5,4,-3,2,1,4,-5,-4,3,-2]; 58
13_7515; [1,2,3,-4,3,-4,3,-2,-2,-2,-1,3,2,1]; 25
13_7516; [1,-4,-4,-3,-3,-3,2,-1,3,3,-4,3,2,1]; 23
13_7517; [1,1,1,1,-3,-3,2,-1,-1,-1,-3,2,1]; 39
13_7518; [1,3,-4,3,2,-4,-4,-3,-3,-3,2,-1,2,1]; 44
13_7519; [1,-3,2,2,-3,2,-1,-1,-1,-3,2,1,1]; 35
13_7520; [1,-4,3,2,5,5,4,-3,2,1,-5,-4,-4,3,-2]; 59
13_7521; [1,-5,4,3,-2,1,3,-2,1,-5,4,-3,-2]; 44
13_7522; [1,-5,4,3,3,2,2,3,3,2,1,-5,4,-3,-2]; 49
13_7523; [1,-4,-3,2,-1,-4,-4,-4,-4,-3,-5,4,-5,4,3,2,1]; 51
13_7524; [1,-2,-5,4,-3,-2,1,-2,1,-5,4,-3,-2]; 59
13_7525; [1,-5,4,-3,2,1,-3,2,1,-5,4,-3,2]; 40
13_7526; [1,4,3,-2,3,-4,-4,-3,-3,2,-1,2,3,3,2,1]; 70
13_7527; [1,3,-2,1,4,-5,4,3,2,4,-5,-4,3,-4,3,2,1]; 69
13_7528; [1,-4,-4,-3,2,-3,2,1,4,3,3,-2,3,-2]; 35
13_7529; [1,-4,-4,-4,-3,-3,2,4,-3,2,1,4,3,-2]; 41
13_7530; [1,4,5,4,-3,2,-3,4,-3,2,1,-5,4,-3,-2]; 50
13_7531; [1,3,-2,-4,-4,3,-2,1,3,4,3,-2,3,-2]; 74
13_7532; [1,1,4,5,4,-3,2,4,-3,2,1,-5,4,-3,-2]; 51
13_7533; [1,-2,-2,4,3,-2,-1,-3,4,-3,2,-3,2,1]; 63
13_7534; [1,2,-3,-3,-2,-2,1,-2,1,-3,2,2,1]; 28
13_7535; [1,-3,-3,-3,2,2,2,1,-3,2,2,2,1]; 25
13_7536; [1,4,4,3,2,-5,4,-3,2,1,3,-5,-4,3,-2]; 57
13_7537; [1,-2,-2,-4,3,-2,3,-2,-1,2,-4,3,2,1]; 51
13_7538; [1,2,2,2,1,-3,-3,-2,1,-2,-3,2,1]; 25
13_7539; [1,1,-3,2,2,-1,2,-1,-1,-1,-3,2,1]; 37
13_7540; [1,-4,-4,-3,2,4,-3,2,2,1,-3,-3,-3,-2]; 42
13_7541; [1,4,-3,-3,-2,-2,3,-2,-2,-1,4,-3,2,1]; 46
13_7542; [1,3,3,-4,-4,-4,-3,2,-3,2,1,4,3,-2]; 43
13_7543; [1,3,3,-4,3,-2,3,-2,-1,-4,3,2,2,1]; 59
13_7544; [1,1,1,-2,1,1,2,-3,2,1,1,-3,-2]; 33
13_7545; [1,-4,-3,2,-1,-3,2,2,3,-4,3,2,2,1]; 29
13_7546; [1,-4,3,2,-4,-3,2,1,-3,-3,4,4,-3,-2]; 37
13_7547; [1,-4,3,2,-4,3,3,2,1,1,-4,-4,3,-2]; 39
13_7548; [1,-4,-3,-3,2,-3,2,2,1,-2,-2,-4,3,-2]; 47
13_7549; [1,-3,2,-3,2,-1,-1,-1,2,1,-3,2,2]; 27
13_7550; [1,1,3,2,-4,3,3,2,1,-4,3,-4,3,-2]; 38
13_7551; [1,-3,2,2,-3,-3,2,1,-3,2,2,2,1]; 27
13_7552; [1,1,-2,1,3,2,2,2,1,3,3,-2,-2]; 33
13_7553; [1,3,3,2,2,-3,2,1,1,3,-2,-2,-2]; 35
13_7554; [1,3,3,2,2,-1,-1,-1,2,2,1,3,-2]; 32
13_7555; [1,3,2,2,-4,-4,-3,2,2,1,1,4,3,-2]; 41
13_7556; [1,1,3,3,4,3,-2,1,3,3,-4,-4,3,-2]; 69
13_7557; [-1,-1,2,2,4,-3,2,1,-3,-3,2,4,-3,2]; 69
13_7558; [1,1,5,-4,-3,-2,-2,-1,-3,2,1,5,-4,3,-2]; 53
13_7559; [1,4,3,3,3,-2,1,5,4,-3,4,-5,4,-3,-2]; 87
13_7560; [1,2,5,-4,-3,-2,-2,-1,2,3,5,-4,3,2,1]; 47
13_7561; [1,-2,1,3,2,-1,-3,-3,2,1,3,-2,-2]; 29
13_7562; [1,-4,-3,2,-1,-3,2,-1,-3,-4,-4,3,2,1]; 27
13_7563; [1,1,3,-2,1,1,3,2,-1,-3,-3,2,1]; 31
13_7564; [1,-4,3,-2,-2,-4,3,-2,-2,-1,3,3,2,1]; 42
13_7565; [1,1,2,2,-4,3,2,-4,3,3,2,1,-4,-4,-3,-2]; 43
13_7566; [1,-3,2,-1,-3,2,2,-3,-3,2,-1,2,1]; 31
13_7567; [1,-5,-4,3,-2,-4,3,-2,-1,-2,-4,3,-5,4,3,2,1]; 57
13_7568; [1,-3,-3,2,4,-3,2,-1,2,1,4,-3,2,2]; 40
13_7569; [1,4,-3,2,4,4,-3,2,-1,2,3,3,2,1]; 39
13_7570; [1,3,3,-4,-4,-3,2,-3,2,1,-4,3,3,-2]; 40
13_7571; [1,3,-4,3,3,-2,3,-2,-2,-1,-4,3,2,1]; 50
13_7572; [1,-4,-4,-3,2,-3,-3,4,-3,2,2,1,-3,-2]; 40
13_7573; [1,-4,-4,-3,2,2,-3,4,3,3,-2,1,3,-2]; 48
13_7574; [1,4,-3,-2,4,3,-2,-2,-1,2,-3,-3,2,1]; 44
13_7575; [1,4,-3,2,2,4,-3,2,-1,2,3,3,2,1]; 32
13_7576; [1,-4,3,2,-4,-3,2,-1,2,1,3,3,2,2]; 40
13_7577; [1,4,-3,2,2,1,2,4,-3,2,-1,-3,2,1]; 39
13_7578; [1,1,1,1,2,-3,2,1,-3,-3,-3,-2,-2]; 33
13_7579; [1,-4,-3,2,-1,-3,-4,-4,-4,-4,3,3,2,1]; 35
13_7580; [1,3,-4,3,2,-4,-4,-4,-3,-3,2,-1,2,1]; 45
13_7581; [1,-4,-3,2,-1,-3,-5,-5,-4,5,-4,3,3,2,1]; 38
13_7582; [1,-4,-4,-3,2,-3,2,1,1,4,3,-2,3,-2]; 34
13_7583; [1,1,-4,-3,-3,-2,-4,3,-2,-1,-4,3,2,1]; 31
13_7584; [1,-2,3,2,2,-3,-3,2,-3,2,-1,2,-3,2,1]; 66
13_7585; [1,4,-3,-2,-2,-1,4,-3,2,-1,-3,-3,2,1]; 55
13_7586; [1,-3,-2,1,3,2,2,1,1,3,3,2,2,2,1]; 43
13_7587; [1,3,3,3,2,3,-4,3,-2,-1,3,4,4,3,2,1]; 31
13_7588; [1,1,1,2,2,1,1,3,3,2,1,1,2,-3,-2]; 44
13_7589; [1,2,4,4,3,3,2,4,-3,-2,-1,4,4,3,2,1]; 24
13_7590; [1,3,2,-1,2,2,2,2,1,3,-2,-2,-2]; 41
13_7591; [1,2,4,-3,-3,-3,2,4,3,-2,-1,3,2,1]; 38
13_7592; [1,-3,2,2,2,1,1,1,1,1,-3,2,1]; 34
13_7593; [1,-4,-4,-3,-3,2,2,-3,4,3,-2,1,3,-2]; 45
13_7594; [1,1,5,-4,-3,2,5,4,-3,2,1,-5,-5,-5,-4,3,-2]; 93
13_7595; [1,1,3,-2,1,1,3,2,-1,-1,2,2,1]; 35
13_7596; [1,3,-4,-4,-3,2,2,-3,2,1,-4,3,3,-2]; 31
13_7597; [1,4,-3,2,-1,2,4,3,-2,-1,-1,3,2,1]; 27
13_7598; [1,3,-4,3,2,2,1,-4,3,-2,-1,-1,-3,2,2,1]; 70
13_7599; [1,1,1,1,3,3,3,-2,1,-3,-3,-3,-2]; 43
13_7600; [1,3,2,2,-3,-3,-3,-3,2,1,3,3,-2]; 34
13_7601; [1,4,4,4,-3,2,-4,-4,-4,-3,2,-1,2,1]; 35
13_7602; [1,2,-1,-3,-3,-2,-4,3,-2,-2,-4,-3,2,1]; 38
13_7603; [1,-3,2,2,1,1,1,2,2,2,1,-3,2]; 29
13_7604; [1,-4,3,3,3,2,2,3,3,2,1,-4,3,-2]; 38
13_7605; [1,-3,-2,-2,1,3,3,2,2,2,1,-3,-3,-3,-2]; 44
13_7606; [1,-3,2,-3,-3,2,2,1,-2,-3,-3,-2,-2]; 29
13_7607; [1,1,4,4,3,2,-4,-4,-3,2,-1,3,-4,3,2,1]; 53
13_7608; [1,3,2,-4,-4,-4,-3,2,-1,2,1,4,3,-2]; 32
13_7609; [1,2,2,-3,2,2,1,-3,-3,2,-3,2,1]; 29
13_7610; [1,3,3,2,-4,-4,-3,2,-1,2,2,4,3,2,2,1]; 61
13_7611; [1,-3,-3,2,-1,-3,2,-1,-1,-3,-3,2,1]; 30
13_7612; [1,-3,-3,2,-1,2,-3,2,-1,-1,-3,2,1]; 29
13_7613; [1,3,3,2,-1,-3,-3,2,-1,2,-3,2,1]; 29
13_7614; [1,4,3,3,-2,3,3,-4,-4,-3,2,1,1,3,3,-2]; 87
13_7615; [1,-4,-4,-3,2,4,3,3,2,1,1,4,4,3,3,-2]; 50
13_7616; [1,-2,3,-2,-1,-4,3,2,2,-4,3,3,2,1]; 42
13_7617; [1,4,-3,2,2,1,-3,-3,2,-1,4,-3,2,1]; 46
13_7618; [1,-3,2,-1,-3,2,-1,-1,-1,-3,-3,2,1]; 31
13_7619; [1,4,4,-3,2,4,-3,-2,-2,-1,4,-3,2,1]; 37
13_7620; [1,-3,2,-1,4,-3,-2,-2,4,-3,-3,2,2,1]; 39
13_7621; [1,-2,-4,-3,-3,-3,-2,1,-4,3,2,1,-3,4,-3,-2]; 47
13_7622; [1,-3,2,2,-3,2,2,2,1,-3,-3,-3,-2]; 24
13_7623; [1,-4,-3,-3,-3,2,-3,-3,2,-1,-4,3,2,1]; 27
13_7624; [1,-4,-4,-3,2,-3,2,4,-3,2,2,1,-3,-2]; 30
13_7625; [1,1,2,-4,3,2,-4,3,-4,3,2,1,-4,-4,-3,-2]; 37
13_7626; [1,-3,2,-3,2,2,2,-3,-3,2,1,-3,-2]; 30
13_7627; [1,-4,-3,2,-1,-3,-3,-3,-2,-2,4,4,3,2,2,1]; 57
13_7628; [1,-3,2,-1,2,-3,-3,2,-3,2,-1,2,1]; 30
13_7629; [1,-3,2,2,-3,2,-3,2,2,2,1,-3,-2]; 25
13_7630; [1,-4,-4,-3,2,-1,-4,3,2,-4,3,-4,3,3,2,1]; 33
13_7631; [1,2,4,3,-2,-4,-4,-3,2,-1,2,2,4,-3,2,1]; 43
13_7632; [1,4,-3,-2,-2,3,-2,-1,-3,2,4,-3,2,1]; 57
13_7633; [1,2,4,3,-2,-4,-4,-3,2,-1,2,-3,4,-3,2,1]; 44
13_7634; [1,-3,2,2,-3,2,2,1,-3,2,2,2,1]; 25
13_7635; [1,-3,2,2,-3,2,2,1,1,-3,-2,-2,-2]; 31
13_7636; [1,1,3,2,2,2,1,3,-2,-2,3,-2,-2]; 36
13_7637; [1,-3,-3,2,-1,4,-3,2,1,4,4,-3,2,2]; 41
13_7638; [1,-3,-3,-2,1,-2,1,1,2,2,-3,2,1]; 41
13_7639; [1,3,3,4,3,3,-2,1,3,-4,-4,-4,3,-2]; 83
13_7640; [1,1,2,-4,-3,2,-1,2,-1,3,-4,3,2,1]; 33
13_7641; [1,-5,-4,-3,2,-3,2,2,-1,4,-5,4,3,2,1]; 22
13_7642; [1,-5,-4,-3,2,-3,2,2,1,3,4,-5,4,3,-2]; 53
13_7643; [1,-2,-2,-2,-4,3,-2,-2,-1,2,-4,3,2,1]; 55
13_7644; [1,3,-4,3,2,-1,-4,-4,-3,2,1,4,3,-2]; 35
13_7645; [1,-4,-3,2,1,4,-5,4,-3,2,1,-5,-4,-3,2]; 50
13_7646; [1,3,2,-3,-3,-3,-3,2,-1,2,1,3,-2]; 29
13_7647; [1,2,3,3,-4,-3,2,3,3,4,1,-2,-3,-4]; 21
13_7648; [1,-3,-2,1,1,1,1,3,3,2,2,1,-3,-3,-2]; 48
13_7649; [1,2,-1,-3,-2,-4,3,-2,-4,-3,4,-3,2,1]; 36
13_7650; [1,-3,-2,-2,-1,-1,-4,-4,-3,4,-3,2,1,-3,2,1]; 74
13_7651; [1,-4,-3,2,-5,4,3,3,3,2,1,-5,-4,3,-2]; 27
13_7652; [1,3,3,3,-4,-4,-3,2,-3,2,1,-4,3,-2]; 43
13_7653; [1,-2,3,3,4,3,-2,1,3,-2,-4,-4,3,-2]; 61
13_7654; [1,4,-3,2,-4,-4,-3,2,-1,2,4,-3,2,1]; 33
13_7655; [1,-3,2,2,2,-3,-3,2,-3,2,1,-3,-2]; 27
13_7656; [1,-3,-3,4,-3,-3,-2,4,3,-2,-1,-4,3,3,2,1]; 65
13_7657; [1,-3,2,2,2,-3,2,2,2,2,1,-3,-2]; 28
13_7658; [1,-4,-4,-3,2,-1,2,-4,3,2,-4,3,3,3,2,1]; 34
13_7659; [1,-3,2,-1,2,-3,-3,-3,2,-1,-3,2,1]; 31
13_7660; [1,-4,-3,-3,2,-1,-3,2,-3,2,-4,3,2,1]; 25
13_7661; [1,-3,2,-1,-1,-3,-3,2,-1,2,-3,2,1]; 29
13_7662; [1,-3,2,-3,2,-1,2,-1,-1,3,3,2,1]; 21
13_7663; [1,4,-3,2,2,1,4,4,3,-2,3,-2,-1,3,2,1]; 48
13_7664; [1,-4,-3,-3,2,-3,2,1,1,-2,-2,-4,3,-2]; 49
13_7665; [1,-3,2,2,1,-3,2,-1,-1,-1,-3,2,1]; 26
13_7666; [1,3,-4,-4,-4,-3,-2,1,-2,3,3,2,1,4,3,-2]; 47
13_7667; [1,-4,3,2,-4,3,3,2,2,1,1,-4,3,-2]; 36
13_7668; [1,4,-3,2,2,2,1,-4,-4,-3,2,2,2,1]; 33
13_7669; [1,1,3,-2,1,3,2,-3,-3,2,-1,2,1]; 28
13_7670; [1,3,-4,-4,-3,2,-3,2,1,-4,3,3,3,-2]; 43
13_7671; [1,-2,3,-2,1,4,3,-2,3,3,-4,-4,3,-2]; 65
13_7672; [1,4,3,-2,3,-4,-4,-3,-3,2,2,1,-3,-2]; 47
13_7673; [1,-2,3,-2,-1,4,-3,2,4,-3,-3,2,2,1]; 55
13_7674; [1,3,4,-5,-5,-4,-3,2,-4,-3,2,1,4,-5,4,3,-2]; 87
13_7675; [1,3,2,-1,2,2,2,-3,-3,2,1,3,-2]; 33
13_7676; [1,-3,2,-1,-4,3,-2,-2,-4,-3,2,2,2,1]; 21
13_7677; [1,-3,-2,1,1,3,3,2,2,1,-3,-3,-3,-3,-2]; 54
13_7678; [1,2,4,3,-2,3,-4,-4,-3,-3,2,-1,3,3,2,1]; 45
13_7679; [1,-5,4,-3,2,5,4,-3,2,1,-5,-5,-4,-4,3,3,-2]; 57
13_7680; [1,-3,2,-1,-3,4,-3,-2,-2,-3,-4,-4,3,3,2,1]; 47
13_7681; [1,2,1,-3,2,1,1,1,-3,2,-3,2,1]; 28
13_7682; [1,-4,3,-4,3,2,2,3,-4,3,2,1,3,-2]; 33
13_7683; [1,-3,-2,1,-2,1,3,3,2,2,2,1,-3,-3,-2]; 39
13_7684; [1,2,-3,2,1,-3,-3,2,-3,2,-3,2,1]; 29
13_7685; [1,2,1,-3,2,1,-3,-3,-3,2,-3,2,1]; 31
13_7686; [1,1,2,-3,-3,2,-1,2,-1,2,-3,2,1]; 41
13_7687; [1,-4,-3,2,-1,-4,-3,-4,-4,-3,2,-3,2,1]; 32
13_7688; [1,2,2,-3,2,1,-3,2,-3,2,-3,2,1]; 29
13_7689; [1,-3,2,-3,2,-3,2,1,-3,2,2,2,1]; 27
13_7690; [1,-2,1,-2,1,-3,2,2,2,1,-3,-3,-2]; 33
13_7691; [1,1,3,2,2,2,1,3,-2,3,-2,3,-2]; 35
13_7692; [1,3,2,-1,2,2,-3,2,2,1,3,3,-2]; 30
13_7693; [1,-3,2,-1,2,-3,2,-1,-1,-1,-3,2,1]; 30
13_7694; [1,-4,-3,-3,2,-3,2,-3,2,-1,-4,3,2,1]; 27
13_7695; [1,-4,-4,-3,2,-3,4,-3,2,-3,2,1,-3,-2]; 32
13_7696; [1,2,1,-3,2,2,2,1,-3,2,-3,2,1]; 30
13_7697; [1,3,3,-4,-4,-3,2,-1,-3,2,2,4,3,2,2,1]; 47
13_7698; [1,4,-3,2,4,-3,2,-1,2,3,-4,3,2,1]; 35
13_7699; [1,3,3,-4,3,2,-1,3,-4,-3,2,1,3,-2]; 33
13_7700; [1,3,-2,1,3,2,-3,-3,-3,2,-1,2,1]; 30
13_7701; [1,4,3,-2,1,3,3,-4,-4,3,-2,1,3,-2]; 61
13_7702; [1,1,1,3,-2,1,3,2,-3,2,-1,2,1]; 31
13_7703; [1,2,4,-3,2,4,3,-4,3,-2,-1,3,2,1]; 26
13_7704; [1,3,2,2,1,1,-4,3,2,-1,-4,-3,2,1]; 39
13_7705; [1,5,-4,3,2,-4,5,-4,-3,-2,-2,1,4,3,-2]; 57
13_7706; [1,-4,3,2,1,1,-3,-3,-2,-4,-4,-3,2,1,-3,-2]; 58
13_7707; [1,-4,-3,-3,2,-3,2,1,1,-2,-4,3,-2,-2]; 52
13_7708; [1,3,2,-1,2,2,2,-3,2,1,3,3,-2]; 38
13_7709; [1,2,4,3,-2,3,3,-4,-4,-3,2,-1,3,3,2,1]; 41
13_7710; [1,2,4,3,-2,3,-4,-4,-3,2,-1,2,3,3,2,1]; 45
13_7711; [1,2,2,4,-3,-2,4,-3,-2,-1,2,4,3,3,2,1]; 50
13_7712; [1,-3,-3,2,-1,-1,-3,2,-1,-3,2,1,1]; 36
13_7713; [1,1,-4,3,-2,-4,3,-2,-1,-4,-4,3,2,1]; 38
13_7714; [1,-2,-2,-2,-4,3,-2,-1,2,-1,-4,3,2,1]; 49
13_7715; [1,-4,3,-2,-2,-1,-5,-4,3,2,-1,-4,5,-4,3,2,1]; 72
13_7716; [1,4,5,4,-3,2,-3,2,4,-3,2,1,-5,-5,-4,-3,-2]; 55
13_7717; [1,-3,4,-3,2,4,-3,2,-1,2,1,-3,2,2]; 40
13_7718; [1,1,-3,2,-3,2,-1,2,-1,-1,-3,2,1]; 35
13_7719; [1,-4,-4,-3,-3,-2,1,4,3,-2,1,-2,3,-2]; 49
13_7720; [1,-2,1,-4,3,-2,-1,-1,-1,-4,3,2,2,1]; 51
13_7721; [1,5,-4,-3,-3,-2,-4,-4,3,-2,-1,-3,5,-4,3,2,1]; 76
13_7722; [1,1,1,3,2,-1,2,2,1,3,-2,-2,-2]; 31
13_7723; [1,1,-3,-2,-2,1,1,2,-3,2,2,2,1]; 33
13_7724; [1,-4,-3,2,-3,2,1,1,1,-4,-3,-3,-3,-2]; 33
13_7725; [1,-3,2,2,1,3,-4,3,2,2,1,3,-4,-4,-3,-2]; 53
13_7726; [1,4,3,3,2,4,3,3,2,2,1,4,-3,-2]; 25
13_7727; [1,-3,2,2,1,1,3,4,4,3,-2,1,1,-4,-3,-2]; 43
13_7728; [1,4,-3,2,-1,-3,4,-3,2,1,-3,2,2,2]; 33
13_7729; [1,-5,-4,-3,2,-3,2,-1,2,4,-5,4,3,2,1]; 22
13_7730; [1,-2,-2,-3,4,-3,4,-3,2,-1,2,-3,2,1]; 67
13_7731; [1,2,4,4,-3,4,-3,-2,-2,-1,2,-3,2,1]; 47
13_7732; [1,4,-3,2,-1,4,-3,2,1,4,-3,2,2,2]; 37
13_7733; [1,-4,3,-2,-4,3,-2,-2,-1,3,-4,3,2,1]; 38
13_7734; [1,2,-3,-3,-2,-1,3,2,-1,2,3,3,2,2,1]; 30
13_7735; [1,3,-4,3,-2,-4,3,-2,-1,-4,3,2,2,1]; 51
13_7736; [1,2,3,4,4,-3,2,-1,2,-1,4,3,2,1]; 14
13_7737; [1,1,2,2,3,-4,3,2,1,-4,3,-4,3,-2]; 41
13_7738; [1,-3,-2,1,-2,3,-2,-3,-3,2,-3,2,1]; 39
13_7739; [1,2,-3,2,-3,-3,2,-1,-1,-1,2,1,1]; 43
13_7740; [1,3,3,2,2,-3,-3,-3,2,1,1,3,-2]; 33
13_7741; [1,1,2,-1,-1,-3,2,-1,-1,-3,-3,2,1]; 47
13_7742; [1,-3,2,2,-1,2,-1,-1,2,2,-3,2,1]; 27
13_7743; [1,2,2,-3,2,-3,2,-1,-1,-1,2,1,1]; 39
13_7744; [1,-3,2,-3,2,2,1,1,1,1,-3,-3,-2]; 28
13_7745; [1,-3,2,-3,2,-1,2,-1,-1,2,2,2,1]; 28
13_7746; [1,2,-3,2,2,1,1,-3,-2,-3,-3,-3,-2]; 29
13_7747; [1,3,2,2,-1,-1,-1,2,2,2,1,3,-2]; 35
13_7748; [1,3,3,2,2,-3,-3,-3,-3,2,1,3,-2]; 37
13_7749; [1,-3,2,-1,2,-1,-1,-1,2,2,-3,2,1]; 27
13_7750; [1,-3,2,-1,-1,-1,2,1,1,2,-3,2,1]; 26
13_7751; [1,4,-3,-2,3,-2,-1,4,-3,-3,2,-3,2,1]; 45
13_7752; [1,-2,1,3,-2,3,4,3,-2,3,-4,-4,3,-2]; 67
13_7753; [1,4,-3,-2,-3,4,-3,-3,2,2,1,1,-3,-2]; 65
13_7754; [1,-4,-4,-3,-3,2,-3,-4,3,2,-1,3,2,1]; 32
13_7755; [1,-3,-2,3,-2,-1,4,-3,4,-3,2,-3,2,1]; 46
13_7756; [1,-3,2,-1,-1,-3,2,2,2,1,-2,1,1]; 31
13_7757; [1,3,2,2,2,-3,-3,2,2,1,3,3,-2]; 36
13_7758; [1,-3,-3,-2,3,-2,-1,-3,4,-3,4,-3,2,1]; 51
13_7759; [1,3,-2,1,1,3,2,-3,-3,2,1,1,-2]; 36
13_7760; [1,-3,2,1,3,4,4,3,3,2,1,-4,-3,2]; 14
13_7761; [1,-3,2,1,-3,2,1,4,-3,-4,-4,-4,-3,2]; 41
13_7762; [1,1,2,2,1,1,2,-3,2,1,-3,-3,-2]; 30
13_7763; [1,-3,2,-1,-3,2,-1,-1,-1,2,2,2,1]; 27
13_7764; [1,1,2,2,1,1,2,2,-3,2,1,-3,-2]; 28
13_7765; [1,-4,-4,-3,2,-4,3,-4,3,3,2,-1,2,1]; 25
13_7766; [1,-3,-3,-3,-2,4,3,-2,-1,-3,4,-3,2,1]; 42
13_7767; [1,2,3,-4,3,2,-4,-3,2,-1,2,-3,2,1]; 32
13_7768; [1,3,3,2,2,1,-4,3,-4,3,-2,-1,-1,-3,2,1]; 76
13_7769; [1,1,-3,-3,-2,3,-2,-1,4,-3,4,-3,2,1]; 45
13_7770; [1,-2,1,1,3,-2,4,3,-2,3,-4,-4,3,-2]; 56
13_7771; [1,3,4,3,-2,1,-2,3,-2,-4,-4,3,-2,-2]; 70
13_7772; [1,-3,-3,-2,-2,4,-3,4,-3,2,1,1,-3,-2]; 57
13_7773; [1,-2,1,3,-2,4,3,-2,3,-4,-4,3,-2,-2]; 68
13_7774; [1,3,2,-1,2,2,2,2,2,1,1,3,-2]; 48
13_7775; [1,2,2,2,1,-3,2,-3,2,1,1,1,1]; 41
13_7776; [1,2,2,4,-3,2,4,3,-2,-1,3,3,2,1]; 29
13_7777; [1,2,3,3,3,2,-4,3,-4,3,2,-1,2,1]; 32
13_7778; [1,4,-3,2,4,3,-2,-1,3,3,2,2,2,1]; 21
13_7779; [1,1,1,2,3,3,3,2,1,-4,3,-4,3,-2]; 30
13_7780; [1,2,3,-4,3,-2,3,-2,-1,-4,3,2,2,1]; 25
13_7781; [1,2,4,4,3,3,2,3,-4,3,-2,-1,3,2,2,1]; 50
13_7782; [1,1,2,2,3,-4,-3,-3,-2,-1,3,4,4,3,2,1]; 35
13_7783; [1,-4,-3,2,-3,5,5,4,-3,2,1,-5,-4,3,-2]; 41
13_7784; [-1,-1,-3,2,5,-4,3,3,3,2,1,2,5,-4,3,3,2]; 95
13_7785; [1,3,2,-5,4,-5,4,3,-2,-2,-1,4,4,4,3,2,1]; 35
13_7786; [1,2,4,-3,-2,-2,-1,4,-3,2,-3,2,2,1]; 39
13_7787; [1,1,-4,-3,2,1,1,1,3,3,-4,3,2,1]; 33
13_7788; [1,-2,1,3,4,3,3,-2,3,3,-4,-4,3,-2]; 73
13_7789; [1,-3,-2,-2,-3,4,-3,-2,-2,-1,4,-3,2,1]; 45
13_7790; [1,-4,3,-2,3,-2,-1,2,3,-4,3,2,2,1]; 50
13_7791; [1,-2,-2,-4,-4,3,-4,3,2,1,-4,-4,-3,-2]; 34
13_7792; [1,-2,-2,3,-4,3,-2,-2,-1,2,-4,3,2,1]; 51
13_7793; [1,2,5,-4,3,5,4,-3,-2,-1,4,4,3,2,1]; 14
13_7794; [1,2,-5,4,-5,4,3,-2,-1,4,4,4,3,2,1]; 20
13_7795; [1,-3,-3,2,-3,2,1,1,1,2,2,2,1]; 31
13_7796; [1,2,-3,2,-3,2,1,1,1,2,2,2,1]; 35
13_7797; [1,-3,2,-1,-1,2,2,-3,2,1,-2,1,1]; 30
13_7798; [1,1,-3,2,-3,2,1,1,1,2,2,2,1]; 31
13_7799; [1,1,1,3,2,2,-1,2,2,2,1,3,-2]; 32
13_7800; [1,2,-3,2,1,1,-3,-2,-3,-3,-3,-3,-2]; 31
13_7801; [1,-2,1,3,2,-3,-3,2,1,1,-2,3,-2]; 33
13_7802; [1,3,2,-4,3,-4,3,-4,3,-2,-2,-1,-4,3,2,1]; 43
13_7803; [1,3,2,4,-3,4,4,3,3,2,1,-4,-4,-3,-3,-2]; 55
13_7804; [1,3,2,-4,3,-2,-2,-1,-1,-4,3,2,2,1,1,-2]; 63
13_7805; [1,1,3,2,-4,3,-4,3,-2,-2,-1,-1,-1,3,2,1]; 51
13_7806; [1,2,-4,-3,4,-3,-2,-2,1,-2,-4,-3,4,-3,2,1]; 51
13_7807; [1,3,2,4,4,3,3,3,2,1,-4,-4,-4,-3,-3,-2]; 43
13_7808; [1,1,-4,-3,-3,-2,-2,-2,-1,-1,3,2,-4,3,2,1]; 63
13_7809; [1,2,-1,-3,-3,-2,-2,-4,3,-2,-4,-3,2,1]; 39
13_7810; [1,2,-1,-4,-3,-3,-2,-4,-3,2,4,-3,2,2,1,1]; 51
13_7811; [1,1,2,2,4,3,-4,3,-2,1,-2,-3,4,3,3,-2]; 81
13_7812; [1,-2,-4,-3,5,-4,3,3,2,2,1,-2,5,-4,-4,-3,-2]; 117
13_7813; [1,2,3,4,5,-4,-3,4,5,4,4,3,-4,2,1,-3,2,-3,-2]; 27
13_7814; [1,2,3,-4,3,2,-1,2,3,-4,-4,-3,-3,-2,-2,1]; 87
13_7815; [1,2,3,-4,3,2,2,-1,2,3,-4,-3,-3,-2,-2,1]; 79
13_7816; [1,2,-4,-3,4,-3,-2,1,-2,-4,-3,4,-3,2,2,1]; 51
13_7817; [1,3,2,4,4,4,3,3,3,2,1,-4,-4,-3,-3,-2]; 43
13_7818; [1,1,-3,-3,2,-3,2,1,1,1,-3,-3,-2]; 29
13_7819; [1,1,2,2,1,1,3,3,3,2,2,2,1,-3,-2]; 32
13_7820; [1,1,1,-3,2,-3,2,2,1,1,-3,-3,-2]; 29
13_7821; [1,-4,-4,-3,2,-3,2,2,1,-4,3,2,2,1]; 38
13_7822; [1,2,4,4,3,3,4,4,-3,-2,-1,4,3,3,2,1]; 34
13_7823; [1,1,2,4,-3,-2,-2,-1,4,-3,2,-3,2,1]; 41
13_7824; [1,1,3,4,3,-2,1,3,-2,-4,-4,3,-2,-2]; 60
13_7825; [1,4,-3,2,2,4,4,3,-2,-1,3,2,2,1]; 29
13_7826; [1,3,2,-1,2,2,-3,2,1,3,-2,-2,-2]; 35
13_7827; [1,2,3,3,-2,-2,-1,-1,-1,2,-3,2,1,1,1]; 43
13_7828; [1,1,1,3,2,-4,3,-2,-2,-1,-1,-1,-4,3,2,1]; 47
13_7829; [1,3,2,-4,-3,2,1,3,2,-4,-4,-4,-3,2]; 38
13_7830; [1,2,4,4,4,-3,-2,-2,-1,2,4,-3,2,1]; 47
13_7831; [1,3,-4,-4,3,-2,1,1,1,3,-2,4,3,-2]; 53
13_7832; [1,-3,-2,4,-5,4,3,2,2,1,1,4,-5,-4,-4,-3,-2]; 103
13_7833; [1,2,3,-4,3,2,-1,2,3,-4,-3,-3,-2,-2,1,1]; 67
13_7834; [1,-2,-3,4,-3,2,-1,2,2,1,4,3,-4,3,2,2]; 75
13_7835; [1,-3,-3,2,-3,2,1,1,-3,-3,-3,-3,-2]; 35
13_7836; [1,2,3,3,3,2,-1,2,-1,3,2,2,1]; 15
13_7837; [1,1,2,2,1,1,1,1,1,3,3,2,1,-3,-2]; 41
13_7838; [1,-3,2,-1,-3,2,-1,-3,-3,-3,2,2,1]; 31
13_7839; [1,2,3,4,4,-3,2,-1,-3,2,4,3,2,1]; 14
13_7840; [1,2,4,4,4,3,3,2,3,-4,3,-2,-1,3,2,1]; 43
13_7841; [1,1,2,3,3,4,4,3,-2,1,3,-2,1,-4,-3,-2]; 48
13_7842; [1,-3,2,-1,-4,-4,-3,2,-1,4,-3,2,2,1]; 33
13_7843; [-1,-1,2,-5,4,3,3,2,1,-3,2,-5,4,-3,2]; 76
13_7844; [1,-2,-4,3,-2,-1,-3,-3,-3,4,-3,-2,-4,3,2,1]; 49
13_7845; [1,-4,-4,-4,-3,2,-4,-3,2,-1,4,4,3,3,2,1]; 39
13_7846; [1,2,4,3,-5,4,-3,-3,-2,-2,-2,-1,-5,4,3,2,1]; 31
13_7847; [1,5,-4,-3,2,-1,-5,-4,-4,-3,-5,-4,3,2,1]; 32
13_7848; [1,4,-5,-4,-4,-3,2,-1,4,5,5,4,-3,2,1]; 51
13_7849; [1,4,-5,-5,4,-3,2,-1,4,-3,5,4,-3,2,1]; 56
13_7850; [1,2,3,3,3,3,3,-2,-2,-1,2,-3,2,2,1]; 41
13_7851; [1,2,2,3,-4,-3,-3,-2,-1,3,4,4,3,3,2,1]; 34
13_7852; [1,-4,-3,-3,2,-1,3,2,-4,3,3,-4,3,3,2,1]; 39
13_7853; [1,3,2,4,-3,4,3,3,2,1,-4,-4,-4,-3,-3,-2]; 55
13_7854; [1,3,2,-4,3,-2,-2,-1,-1,-1,-4,3,2,2,1,-2]; 47
13_7855; [1,3,2,-4,3,-2,-2,-1,-1,-1,-4,3,2,2,2,1]; 51
13_7856; [1,1,3,4,3,2,2,2,1,3,-2,-4,-4,3,2,2]; 57
13_7857; [1,4,4,3,-2,1,3,-4,-3,2,2,1,-3,-2]; 43
13_7858; [1,-4,-3,2,1,3,-4,3,3,-2,1,-4,3,-2]; 35
13_7859; [1,1,2,-4,3,-4,3,-4,3,2,1,-4,-3,-2]; 22
13_7860; [1,1,2,-3,2,4,3,2,2,1,3,3,-4,-4,-3,-2]; 51
13_7861; [1,1,4,3,3,2,2,3,-4,3,2,1,-4,-4,-3,-2]; 45
13_7862; [1,-3,2,-3,2,-1,2,1,1,1,-3,-2,-2]; 27
13_7863; [1,-3,-3,2,1,-3,2,1,1,-3,-3,-2,-2]; 31
13_7864; [1,-4,3,-2,-2,-4,3,3,-2,-1,-4,3,2,1]; 47
13_7865; [1,-3,2,1,3,3,3,2,2,2,1,-3,2]; 17
13_7866; [1,1,1,2,2,1,1,1,3,3,2,2,1,-3,-2]; 37
13_7867; [1,1,-3,-2,1,1,2,-3,2,-1,-3,2,1]; 31
13_7868; [1,3,2,-1,2,2,-3,2,1,1,1,3,-2]; 33
13_7869; [1,2,3,3,3,3,-2,-2,-1,-1,-1,2,-3,2,1]; 47
13_7870; [1,3,2,-4,3,-2,-2,-1,-1,-1,-4,3,3,3,2,1]; 35
13_7871; [1,2,4,-3,-2,-2,-1,2,4,-3,2,2,2,1]; 46
13_7872; [1,1,2,-4,3,3,-4,3,3,2,1,-4,-3,-2]; 21
13_7873; [1,-3,-3,2,-3,2,1,1,1,1,-3,-3,-2]; 27
13_7874; [1,-3,2,1,-3,-3,-2,-2,-2,1,-2,1,-2]; 32
13_7875; [1,-2,1,1,1,3,3,3,-2,-3,-3,-3,-2]; 39
13_7876; [1,3,3,2,2,-3,-3,2,1,1,1,3,-2]; 31
13_7877; [1,2,2,-3,2,-3,2,1,1,1,2,1,1]; 31
13_7878; [1,1,2,1,1,1,2,-3,-3,2,-3,2,1]; 37
13_7879; [1,-3,-3,-3,2,-3,2,1,1,1,2,1,1]; 35
13_7880; [1,2,2,2,1,-3,-3,-3,-3,2,-3,2,1]; 35
13_7881; [1,3,3,2,2,-3,2,1,1,1,1,3,-2]; 33
13_7882; [1,1,2,2,2,1,4,-3,-4,-4,-3,2,-3,2]; 41
13_7883; [1,4,-3,2,4,3,3,4,4,-3,2,-1,2,1]; 35
13_7884; [1,3,3,2,2,2,2,-3,2,1,3,3,-2]; 46
13_7885; [1,3,2,-1,2,2,2,1,1,3,-2,1,1]; 41
13_7886; [1,3,2,-1,2,2,1,1,3,-2,1,1,1]; 36
13_7887; [1,-3,2,-1,-3,2,-1,-1,2,2,2,2,1]; 27
13_7888; [1,3,3,2,2,4,-3,2,4,-3,2,-1,2,1]; 49
13_7889; [1,2,-3,2,1,-3,-2,-2,-3,-3,-3,-3,-2]; 28
13_7890; [1,1,1,1,3,-2,1,1,3,2,-1,2,1]; 41
13_7891; [1,1,1,1,-3,2,-1,2,-1,-1,-3,2,1]; 33
13_7892; [1,2,-3,2,1,-3,-2,-2,-4,-4,-3,4,-3,-2]; 34
13_7893; [1,2,2,4,-3,2,2,4,3,-2,-1,3,2,1]; 32
13_7894; [1,2,-4,-3,-3,2,-3,2,-1,3,-4,3,2,1]; 27
13_7895; [1,3,3,-4,-3,2,-3,2,2,1,3,-4,3,-2]; 53
13_7896; [1,3,4,3,-2,1,3,-2,3,-4,-4,3,-2,-2]; 75
13_7897; [1,1,2,3,3,2,2,2,4,4,3,2,1,-4,-3,-2]; 30
13_7898; [1,2,3,3,3,2,2,-1,2,-3,-2,-2,1,1,1]; 45
13_7899; [1,2,4,3,-2,4,3,-2,-1,4,3,3,2,1]; 14
13_7900; [1,1,2,2,1,1,1,3,4,4,3,2,1,-4,-3,-2]; 28
13_7901; [1,3,3,2,-1,-3,-3,2,1,3,-2,1,-2]; 29
13_7902; [1,2,2,-3,2,1,-3,-3,-2,-2,-3,2,1]; 25
13_7903; [1,1,-3,-2,1,1,2,2,-3,2,-1,2,1]; 31
13_7904; [1,2,2,-4,3,-4,3,2,-1,2,2,3,2,1]; 35
13_7905; [1,-4,-4,-4,-3,2,-3,-4,3,2,1,3,3,-2]; 29
13_7906; [1,-4,-3,-3,-2,-2,-2,3,-2,-1,-4,3,2,1]; 37
13_7907; [1,4,-3,2,2,4,3,-2,-1,3,2,2,2,1]; 28
13_7908; [1,2,4,-3,2,2,4,3,3,-2,-1,3,2,1]; 31
13_7909; [1,-4,3,-2,3,-2,-2,-1,-4,3,2,2,2,1]; 57
13_7910; [1,1,1,4,-3,2,-3,2,2,1,-4,-4,-3,-2]; 30
13_7911; [1,-3,2,2,2,1,-3,-3,2,1,-3,2,1]; 27
13_7912; [1,2,3,3,2,-1,2,-1,3,2,2,2,1]; 18
13_7913; [1,1,1,2,-1,-3,-3,2,-1,2,-3,2,1]; 37
13_7914; [1,3,4,3,-2,1,3,-2,-4,-4,3,-2,-2,-2]; 77
13_7915; [1,3,3,2,2,2,-3,2,2,1,3,3,-2]; 37
13_7916; [1,2,4,3,-2,-1,3,3,2,2,4,-3,2,1]; 28
13_7917; [1,3,3,3,2,-3,-3,-3,2,1,3,3,-2]; 35
13_7918; [1,1,-3,2,-1,-1,-1,2,-1,-1,-3,2,1]; 37
13_7919; [1,-4,-3,-3,2,-1,-4,-3,2,3,-4,3,2,1]; 29
13_7920; [1,2,4,3,-2,-1,3,2,2,2,4,-3,2,1]; 33
13_7921; [1,3,-2,-4,-4,-3,4,-3,2,2,1,-3,-3,-2]; 58
13_7922; [1,1,-4,-3,-3,-2,3,-4,3,-2,-1,3,2,1]; 31
13_7923; [1,1,-3,-2,3,-2,-1,4,-3,2,4,-3,2,1]; 43
13_7924; [1,-4,-4,-4,-3,2,-3,2,4,-3,2,1,-3,-2]; 31
13_7925; [1,-4,-4,-3,2,-1,-4,3,2,-4,3,-4,3,2,2,1]; 34
13_7926; [1,-3,2,2,2,1,1,3,3,2,2,1,-3,-3,-2]; 31
13_7927; [1,5,-4,3,2,5,4,-3,2,1,-4,-4,-3,-3,-2]; 49
13_7928; [1,1,3,-4,-4,-3,2,2,-3,2,1,-4,3,-2]; 38
13_7929; [1,3,3,3,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 43
13_7930; [1,2,-3,-3,-2,-2,-1,3,2,2,2,3,3,2,1]; 34
13_7931; [1,3,2,-4,3,3,2,-1,-1,3,2,2,-4,3,3,2]; 73
13_7932; [1,2,3,3,2,-1,2,1,1,3,2,2,1]; 18
13_7933; [1,-3,-3,2,-1,2,-3,2,1,1,2,2,1]; 26
13_7934; [1,-2,4,-3,-3,2,2,1,1,-3,-3,-2,-3,4,-3,-2]; 131
13_7935; [1,4,-3,-3,-2,-2,4,-3,2,1,1,4,-3,-2]; 53
13_7936; [1,4,4,4,-3,-4,-4,-4,-3,2,-1,-3,2,1]; 33
13_7937; [1,4,4,3,3,-4,-4,3,2,-1,4,-3,2,1]; 45
13_7938; [1,1,-4,-4,-3,2,1,1,1,3,-4,3,2,1]; 39
13_7939; [1,4,-3,2,-4,-4,-3,2,1,1,1,2,1,1]; 43
13_7940; [1,3,-4,3,2,-1,-4,-4,-3,-3,-2,1,3,2,2,1]; 56
13_7941; [1,-2,1,1,-2,-3,-3,2,1,-3,-2,3,-2]; 32
13_7942; [1,-3,2,2,-3,2,2,2,2,1,1,-3,-2]; 31
13_7943; [1,-4,-4,-3,2,-1,2,-4,3,2,-4,3,3,2,2,1]; 37
13_7944; [1,-4,-3,2,-3,-4,3,2,1,1,1,3,3,-2]; 27
13_7945; [1,1,1,-4,-3,-3,-2,3,-2,-1,-4,3,2,1]; 29
13_7946; [1,1,1,3,-4,-4,-3,2,-3,2,1,-4,3,-2]; 37
13_7947; [1,-4,-3,2,-3,-4,3,2,2,1,1,3,3,-2]; 41
13_7948; [1,3,2,2,-4,-3,-3,-2,-1,3,2,-4,3,3,2,1]; 44
13_7949; [1,2,2,1,1,1,-3,2,-1,2,-3,2,1]; 27
13_7950; [1,4,-3,-3,-2,-2,-3,4,-3,2,1,1,-3,-2]; 53
13_7951; [1,-4,-4,-3,2,-3,-4,3,2,2,1,3,3,-2]; 47
13_7952; [1,-4,-4,-3,-3,-2,3,-4,3,-2,-1,3,2,1]; 37
13_7953; [1,-4,-3,2,-3,-2,4,4,3,-2,1,1,3,-2]; 43
13_7954; [1,-4,-3,2,-3,-4,3,2,2,2,1,3,3,-2]; 38
13_7955; [1,-3,-2,3,-2,-1,-4,3,2,-4,-3,2,2,1]; 39
13_7956; [1,-3,-2,3,-2,-1,4,-3,2,4,-3,2,2,1]; 43
13_7957; [1,1,2,2,2,-3,-2,1,1,2,2,3,3,2,1]; 39
13_7958; [1,-4,-3,-3,2,2,-3,2,1,-4,3,2,2,1]; 32
13_7959; [1,3,2,-1,2,2,-4,-4,-3,2,1,4,3,-2]; 43
13_7960; [1,-4,-3,2,1,3,-4,3,2,1,3,3,2,1]; 17
13_7961; [1,-4,-3,-2,-2,-5,4,-3,2,1,-5,-4,-4,3,-2]; 46
13_7962; [1,-5,-5,-4,-4,3,-4,3,2,-1,4,3,5,-4,3,2,1]; 49
13_7963; [1,2,-4,3,-4,3,2,-1,2,3,-2,3,2,1]; 21
13_7964; [1,-3,2,2,2,1,1,1,-3,-3,2,1,1]; 35
13_7965; [1,2,-3,2,1,-5,-5,-4,3,-2,-2,5,-4,-3,-2]; 48
13_7966; [1,-4,-3,2,-1,-5,-4,-4,-3,4,-5,4,3,2,1]; 24
13_7967; [1,2,5,-4,3,3,5,4,-3,-2,-1,4,3,2,1]; 18
13_7968; [1,-5,-4,-4,3,-4,3,2,-1,4,-5,4,-3,2,1]; 66
13_7969; [1,5,-4,-3,2,-3,2,1,1,-2,-5,-5,-4,3,-2]; 57
13_7970; [1,1,1,1,-2,-3,-3,-2,1,-2,1,-3,-2]; 37
13_7971; [1,-4,-3,2,-1,2,-3,-4,-4,-3,2,-3,2,1]; 30
13_7972; [1,2,3,4,4,3,-2,3,-2,-1,4,3,2,1]; 11
13_7973; [1,2,3,-2,-4,-4,3,-2,-1,3,-4,3,2,1]; 27
13_7974; [1,-4,-3,-3,2,-1,-4,3,-2,-4,3,2,2,1]; 24
13_7975; [1,3,3,2,2,-4,3,-2,-1,3,4,4,4,3,2,1]; 34
13_7976; [1,3,2,-4,-4,-3,2,-3,-4,3,2,1,3,-2]; 32
13_7977; [1,-3,-2,1,1,3,3,3,2,2,1,1,-3,-3,-2]; 49
13_7978; [1,1,4,3,3,3,2,2,3,3,2,1,-4,-4,-3,-2]; 47
13_7979; [1,1,-2,1,3,2,-3,2,-1,2,1,3,-2]; 28
13_7980; [1,3,-2,1,3,4,3,-2,3,-4,-4,3,-2,-2]; 75
13_7981; [1,1,-3,-2,1,-2,-4,3,-2,-1,-4,-3,2,1]; 38
13_7982; [1,-2,-4,-4,-3,-3,5,-4,3,2,1,5,-4,-3,-2]; 51
13_7983; [1,1,2,4,-3,2,2,4,4,3,-2,1,-4,-4,-3,-2]; 69
13_7984; [1,2,2,-3,-3,2,1,-3,2,-3,2,1,1]; 32
13_7985; [1,2,-1,2,2,-3,-3,2,-1,2,-3,2,1]; 40
13_7986; [1,-4,3,2,-4,-4,3,-4,3,2,1,3,3,-2]; 29
13_7987; [1,3,4,4,3,2,-4,3,-4,3,2,1,3,-2]; 24
13_7988; [1,2,3,-4,-4,-3,-3,2,-3,2,-1,3,-4,3,2,1]; 46
13_7989; [1,2,-3,-2,1,1,2,2,1,1,1,3,3,2,1]; 44
13_7990; [1,4,4,3,3,2,3,3,-4,3,-2,-1,3,3,2,1]; 33
13_7991; [1,-4,-4,-3,-2,1,-2,4,3,-2,-1,-1,-1,3,2,1]; 51
13_7992; [1,-3,2,-1,2,-3,2,1,1,1,2,2,1]; 24
13_7993; [1,2,-3,-3,-2,1,1,1,3,-2,3,2,-1,2,1]; 40
13_7994; [1,-4,-4,-4,-3,2,4,-3,-2,-2,1,1,4,3,3,-2]; 67
13_7995; [1,-3,-2,-2,4,-3,-2,1,-2,-2,4,-3,2,1]; 58
13_7996; [1,3,3,3,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 49
13_7997; [1,3,2,2,-4,-4,3,-4,3,2,1,3,3,-2]; 37
13_7998; [1,3,-4,-4,-3,2,-3,2,1,1,4,3,3,-2]; 37
13_7999; [1,3,3,3,2,-4,-4,-3,2,1,4,3,3,-2]; 50
13_8000; [1,4,-3,2,-1,-3,-2,-2,-2,4,-3,2,2,1]; 35
13_8001; [1,1,2,-3,2,4,3,2,2,1,3,-4,-4,-3,-3,-2]; 56
13_8002; [1,-4,-3,2,2,2,-3,-4,3,2,1,3,3,-2]; 24
13_8003; [1,4,-3,2,-1,-1,2,4,3,3,2,1,-3,-2]; 27
13_8004; [1,-4,3,-2,-2,-2,3,-2,-2,-1,-4,3,2,1]; 46
13_8005; [1,-5,-5,-4,-3,2,-1,-5,4,4,3,5,5,-4,3,2,1]; 40
13_8006; [1,-2,-2,-5,4,-3,2,1,-5,-4,3,-2,-4,-3,-2]; 51
13_8007; [1,5,4,4,3,2,-5,-4,3,-5,-4,3,2,2,1,3,-2]; 37
13_8008; [1,2,2,4,-3,2,-1,-1,-3,4,-3,2,-3,2]; 72
13_8009; [1,-4,-3,2,5,5,4,-3,2,1,-5,-4,-4,3,-2]; 42
13_8010; [1,2,3,-4,-3,-3,-2,-1,3,4,4,4,3,3,2,1]; 33
13_8011; [1,1,4,3,3,2,2,2,3,3,2,1,-4,-4,-3,-2]; 48
13_8012; [1,1,-3,2,-3,2,2,1,1,1,-3,-3,-2]; 29
13_8013; [1,-4,-4,-3,-3,2,-3,2,1,-4,3,2,2,1]; 38
13_8014; [1,4,4,4,3,2,2,-4,3,-2,-2,-1,3,3,2,1]; 51
13_8015; [1,1,2,2,1,1,3,3,2,2,1,1,1,-3,-2]; 44
13_8016; [1,4,4,4,3,3,2,3,-4,3,-2,-1,3,3,2,1]; 39
13_8017; [1,2,4,-3,-2,4,-3,-2,-1,4,4,3,3,2,2,1]; 45
13_8018; [1,4,-3,-2,4,4,3,-2,1,-2,-3,-2,-2,-2]; 52
13_8019; [1,4,4,-3,2,-1,-1,-1,4,-3,-2,1,-2,1]; 45
13_8020; [1,3,2,-3,2,1,1,1,-2,3,-2,-2,-2]; 34
13_8021; [1,2,2,2,3,3,2,-1,2,-3,-2,-2,1,1,1]; 61
13_8022; [1,-3,-2,-4,3,-2,-1,-3,-3,-4,-4,-4,3,3,2,1]; 61
13_8023; [1,2,3,-4,-3,-3,-2,-1,3,3,3,4,4,3,2,1]; 34
13_8024; [1,5,-4,3,2,-1,5,-4,3,-2,-1,-4,3,2,1]; 27
13_8025; [1,1,-2,1,3,2,-3,2,1,1,-2,3,-2]; 34
13_8026; [1,1,3,-2,1,3,4,3,-2,3,-4,-4,3,-2]; 65
13_8027; [1,-3,-3,-3,2,-1,-3,2,1,3,2,2,-3,2,2]; 49
13_8028; [1,1,4,-3,2,2,1,2,4,-3,2,-1,2,1]; 39
13_8029; [1,2,2,-3,2,4,-3,2,-1,-1,2,4,-3,2]; 72
13_8030; [1,4,-5,4,-3,2,-1,-4,-4,-3,-2,-5,-4,3,2,2,1]; 77
13_8031; [1,2,3,5,-4,-3,-3,-2,-1,3,5,-4,3,2,1]; 30
13_8032; [1,3,-4,-4,-3,2,-3,2,-1,2,2,4,3,2,2,1]; 50
13_8033; [1,3,3,-4,-4,-3,2,-1,-3,2,1,4,3,-2]; 33
13_8034; [1,-4,-3,-2,1,-2,-5,4,-3,2,1,-5,-4,3,-2]; 41
13_8035; [1,5,-4,-3,-3,-2,3,-2,-1,-3,5,-4,3,2,1]; 42
13_8036; [1,3,2,-1,-4,-4,-3,2,1,3,3,4,3,-2]; 37
13_8037; [1,-5,-5,-4,-3,2,-1,5,-4,3,-4,3,3,2,1]; 22
13_8038; [1,4,-3,2,4,3,-2,-1,3,3,-4,3,2,1]; 23
13_8039; [1,2,3,-4,-4,-4,-3,-3,-2,-1,3,4,4,3,2,1]; 31
13_8040; [1,-5,-5,-5,-4,-3,2,-1,-4,-3,5,5,4,3,3,2,1]; 49
13_8041; [1,4,3,-5,-4,3,2,-1,4,3,-5,-4,3,2,1]; 30
13_8042; [1,-3,2,2,-3,2,-3,2,1,1,-3,-3,-2]; 30
13_8043; [1,-4,-3,-3,2,-3,2,1,1,-4,3,-2,-2,-2]; 45
13_8044; [1,3,3,2,2,2,1,-4,3,2,-4,-3,2,1]; 41
13_8045; [1,2,-3,-3,-3,-2,1,1,3,3,3,2,-1,2,1]; 45
13_8046; [1,3,3,2,2,2,1,3,3,2,-3,2,1]; 27
13_8047; [1,-3,2,2,2,1,1,-3,-3,2,-1,2,1]; 25
13_8048; [1,-4,-4,-4,-3,2,4,4,-3,-2,-2,1,1,4,3,-2]; 69
13_8049; [1,4,-3,-2,-2,4,-3,2,1,1,-3,-2,-2,-2]; 55
13_8050; [1,3,3,2,2,-4,-4,3,-4,3,2,1,3,-2]; 41
13_8051; [1,1,-4,-3,-3,-2,-1,-1,-1,3,2,-4,3,2,2,1]; 55
13_8052; [1,3,3,2,2,-4,-4,-3,2,1,1,4,3,-2]; 43
13_8053; [1,-4,-4,-3,-2,1,-2,1,1,3,-4,3,2,1]; 38
13_8054; [1,3,-4,-4,-3,2,-3,2,1,4,3,3,3,-2]; 46
13_8055; [1,3,-4,3,-2,3,-2,-1,-4,3,3,3,2,1]; 39
13_8056; [1,4,-3,-2,3,-2,-2,-1,4,-3,2,-3,2,1]; 39
13_8057; [1,-4,3,3,-2,3,-2,-1,-4,3,2,2,2,1]; 56
13_8058; [1,3,3,2,-1,-3,-3,2,1,1,3,-2,1]; 31
13_8059; [1,3,2,3,-5,4,-3,-2,-2,-1,-1,-1,-5,4,3,2,1]; 31
13_8060; [1,-5,-4,3,2,4,-5,4,-3,2,-1,4,-3,2,1]; 55
13_8061; [1,3,-4,-4,-3,2,-1,-1,-3,2,1,4,3,-2]; 34
13_8062; [1,-2,-4,-4,3,-2,1,3,4,3,-2,3,-2,-2]; 75
13_8063; [-1,-1,-1,2,4,3,-4,3,2,1,-3,2,4,-3,-2,-2]; 69
13_8064; [1,2,-5,4,4,-3,4,-3,-2,-1,-5,4,3,2,1]; 29
13_8065; [1,-3,5,-4,3,-2,3,-2,-1,5,-4,3,3,2,1]; 53
13_8066; [1,-4,-3,2,-3,-4,-4,-3,2,-1,2,-3,2,1]; 35
13_8067; [1,3,3,-4,-4,-3,-3,2,-1,-3,2,4,3,2,2,1]; 51
13_8068; [1,3,4,4,-3,2,-1,-3,-2,-1,-1,-4,3,2,2,1]; 59
13_8069; [1,-4,-3,2,-4,-3,2,-1,2,2,4,4,3,3,2,1]; 37
13_8070; [1,4,-3,2,4,3,-2,-2,-2,-1,-4,3,2,1]; 22
13_8071; [1,3,-2,-2,-1,-1,2,2,2,1,3,2,2,1,-2]; 61
13_8072; [1,-4,3,-2,-2,3,-2,3,-2,-1,-4,3,2,1]; 45
13_8073; [1,3,-4,3,2,2,1,-4,3,3,-2,-1,-1,-3,2,1]; 81
13_8074; [1,1,3,-2,1,3,2,-3,2,1,1,1,-2]; 31
13_8075; [1,-4,-4,-3,-3,-3,2,-4,-3,2,2,1,-3,-2]; 29
13_8076; [-1,-1,2,2,4,-3,2,-3,2,1,2,4,-3,2]; 79
13_8077; [1,-3,2,4,-3,2,-1,2,4,3,3,3,2,1]; 31
13_8078; [1,-3,2,4,-3,2,-1,2,2,4,3,3,2,1]; 33
13_8079; [1,-4,-3,2,-3,2,-1,2,3,-4,3,2,2,1]; 36
13_8080; [1,3,4,3,-2,1,3,-4,-4,3,-2,-2,3,-2]; 78
13_8081; [-1,-1,2,2,2,4,-3,2,2,1,2,4,-3,2]; 83
13_8082; [1,-3,-2,1,-2,1,1,1,1,2,-3,2,1]; 37
13_8083; [1,3,-4,3,2,2,-4,-3,2,-3,2,-1,2,1]; 48
13_8084; [1,3,3,2,-1,2,2,1,1,3,-2,1,1]; 34
13_8085; [1,1,-3,2,-1,-3,2,-1,-1,-1,2,2,1]; 35
13_8086; [1,-3,-3,-2,-2,4,3,-2,-1,-3,4,-3,2,1]; 48
13_8087; [1,2,2,-3,-3,2,-1,2,-1,-1,-3,2,1]; 36
13_8088; [1,3,3,2,2,-4,3,-2,-1,3,4,4,3,3,2,1]; 40
13_8089; [1,3,-4,-4,-3,-3,2,-1,-3,2,1,4,3,-2]; 33
13_8090; [1,3,2,2,-4,-4,-3,2,-1,2,4,3,2,2,2,1]; 55
13_8091; [1,-4,-3,2,-3,2,2,1,1,-4,3,-2,-2,-2]; 43
13_8092; [1,1,3,2,2,2,1,4,-3,-2,-2,4,3,-2]; 38
13_8093; [1,-4,-3,-3,-3,2,4,4,4,4,-3,2,1,-3,-3,-2]; 71
13_8094; [1,5,-4,3,2,5,-4,3,3,-2,-2,-1,3,2,1]; 33
13_8095; [1,3,3,-4,-4,-3,2,-3,2,-1,2,4,3,2,2,1]; 53
13_8096; [1,-3,4,-3,-2,-2,4,-3,2,1,1,1,-3,-2]; 44
13_8097; [1,3,-4,3,-2,3,-2,-1,-4,3,2,2,2,1]; 53
13_8098; [1,1,1,-2,-4,3,-2,-1,-4,-3,2,-3,2,1]; 41
13_8099; [1,3,2,2,2,-3,-3,-3,-2,-2,1,-2,3,2,2]; 60
13_8100; [1,-4,3,2,-4,-4,3,-4,3,2,1,1,3,-2]; 31
13_8101; [1,2,-4,-4,-4,-3,2,-1,2,-1,4,-3,2,1]; 44
13_8102; [1,3,2,2,-4,-4,-3,2,-1,2,2,4,3,2,2,1]; 58
13_8103; [1,3,-4,-4,-3,-3,2,-1,-3,2,2,4,3,2,2,1]; 48
13_8104; [1,4,-3,2,4,4,3,-4,3,-2,-1,3,2,1]; 23
13_8105; [1,3,3,3,2,-1,-4,-4,-3,2,1,4,3,-2]; 40
13_8106; [1,2,4,3,-2,-2,-1,3,3,2,4,-3,2,1]; 27
13_8107; [1,2,-1,-3,-5,4,-3,-2,-5,-4,3,-4,3,2,1]; 34
13_8108; [1,-3,-2,-5,-4,3,-2,-1,3,4,-5,4,-3,2,1]; 49
13_8109; [1,4,4,3,3,2,-5,-4,3,-4,5,-4,3,2,1,3,-2]; 44
13_8110; [1,3,2,-1,-1,-1,4,-3,2,1,-4,-4,3,-2]; 41
13_8111; [1,2,4,-5,4,-3,4,-3,-2,-1,-5,4,3,2,1]; 30
13_8112; [1,-3,-3,-3,2,-3,2,2,1,1,-3,-3,-2]; 32
13_8113; [1,-3,2,-1,-1,-3,2,-1,-3,-3,2,2,1]; 26
13_8114; [1,-2,-2,-4,-4,3,-2,-2,-1,2,-4,3,2,1]; 51
13_8115; [1,3,-2,3,-2,-1,5,-4,3,2,5,-4,-3,2,1]; 91
13_8116; [1,-4,3,2,-1,-1,4,4,-3,2,1,3,3,-2]; 44
13_8117; [1,3,-2,3,2,2,1,3,2,2,2,2,-3,-3,-2]; 70
13_8118; [1,-4,-3,-3,2,-3,2,2,2,1,3,-4,3,-2]; 49
13_8119; [1,-3,2,2,2,-3,2,2,1,1,-3,-3,-2]; 30
13_8120; [1,-4,-4,-4,-3,2,-1,-4,3,2,-4,3,3,2,2,1]; 36
13_8121; [1,1,-3,2,-1,2,-1,-1,-3,-3,-3,2,1]; 40
13_8122; [1,-3,2,2,1,1,-3,-2,1,1,1,-3,-2]; 27
13_8123; [1,-3,-3,-3,-2,1,-2,1,1,2,-3,2,1]; 35
13_8124; [1,-4,-4,-4,-3,2,-1,4,4,-3,4,-3,2,1]; 39
13_8125; [1,-4,-3,2,-4,3,3,2,2,-1,-4,-3,2,1]; 23
13_8126; [1,-4,-4,-3,2,-1,-3,-4,-4,3,-4,3,2,1]; 29
13_8127; [1,4,-3,2,4,4,4,3,-2,-1,-4,3,2,1]; 24
13_8128; [1,4,-3,2,2,2,4,3,-2,-1,-4,3,2,1]; 23
13_8129; [1,3,3,2,-3,-3,-3,2,1,1,3,3,-2]; 33
13_8130; [1,-3,2,-1,-1,-3,2,-3,2,-1,-3,2,1]; 29
13_8131; [1,3,3,2,-4,-4,-3,2,1,1,4,3,3,-2]; 43
13_8132; [1,-3,-2,1,1,3,3,3,2,2,2,1,-3,-3,-2]; 41
13_8133; [1,-3,2,-3,2,2,-3,2,2,1,-3,-3,-2]; 26
13_8134; [1,3,2,2,4,3,3,2,1,4,3,-4,3,-2]; 31
13_8135; [1,-3,2,-1,-1,-3,-3,2,-1,-3,-3,2,1]; 33
13_8136; [1,-3,2,2,-3,2,2,-3,2,1,-3,-3,-2]; 25
13_8137; [1,1,1,-3,2,-1,-3,2,-1,-1,2,2,1]; 28
13_8138; [1,3,3,2,2,2,-3,-3,2,2,1,3,-2]; 36
13_8139; [1,1,2,3,-4,3,2,1,3,-4,3,-4,3,-2]; 35
13_8140; [1,-3,2,1,4,-3,2,1,-3,-4,-4,-4,-3,2]; 41
13_8141; [1,-3,-3,2,-3,2,1,-3,-3,2,2,2,1]; 27
13_8142; [1,3,3,3,2,-1,-1,-1,-3,-3,-3,-2,-2,1,-2]; 63
13_8143; [1,-3,2,2,2,1,1,-3,-3,-2,-2,-3,2]; 29
13_8144; [1,-3,-3,-3,-3,2,-1,2,1,1,3,2,2,2,1]; 37
13_8145; [1,1,3,3,2,2,2,1,3,3,-2,3,-2]; 36
13_8146; [1,3,3,-4,-4,3,-2,1,1,3,4,3,3,-2]; 70
13_8147; [1,-3,-3,-2,-4,3,-2,-1,-4,-3,2,-3,2,1]; 44
13_8148; [1,2,2,-4,-3,2,-1,2,-1,3,-4,3,2,1]; 26
13_8149; [1,-3,-3,2,2,-3,2,1,-3,2,2,2,1]; 25
13_8150; [1,1,3,-2,3,-2,-2,-1,-1,-1,-3,2,-3,2,1]; 59
13_8151; [1,1,3,3,2,2,2,1,3,-2,3,-2,-2]; 35
13_8152; [1,3,3,2,2,5,-4,3,-2,-1,5,-4,3,2,1]; 54
13_8153; [1,2,2,4,3,-2,-4,-4,-3,2,-1,2,4,-3,2,1]; 71
13_8154; [1,4,-3,2,4,-3,2,-1,2,2,3,3,2,1]; 36
13_8155; [1,4,-3,-2,3,-2,-1,-3,-3,2,4,-3,2,1]; 51
13_8156; [1,-3,2,-1,-3,-3,2,-1,-3,-3,2,2,1]; 33
13_8157; [1,-3,2,-3,2,2,-3,2,2,1,1,-3,-2]; 31
13_8158; [1,1,1,3,-2,1,1,3,-2,1,-3,-3,-2]; 39
13_8159; [1,-4,-4,-3,2,-1,4,-3,2,2,4,-3,2,1]; 33
13_8160; [1,-3,2,2,-3,2,2,-3,-3,2,1,-3,-2]; 29
13_8161; [1,-3,2,-1,2,-3,2,-1,-3,-3,-3,2,1]; 37
13_8162; [1,-4,-3,2,-1,-3,2,-3,-3,2,-4,3,2,1]; 24
13_8163; [1,3,-4,-4,-3,2,-3,2,1,4,3,-2,-2,-2]; 45
13_8164; [1,5,4,-3,2,4,-5,-5,-4,3,-4,3,-2,1,-2]; 42
13_8165; [1,-5,-4,-4,-4,-3,-3,2,-1,3,2,4,-5,4,3,2,1]; 31
13_8166; [1,3,2,-4,-4,-3,2,-1,-1,2,1,4,3,-2]; 34
13_8167; [1,3,-4,-4,-3,2,2,2,-3,2,1,-4,3,-2]; 32
13_8168; [1,-5,-4,3,-4,-3,-3,2,-1,5,5,4,-3,2,1]; 50
13_8169; [1,-2,1,1,3,2,-3,2,-1,2,1,3,-2]; 29
13_8170; [1,4,-3,2,-1,-3,2,1,4,-3,2,2,2,2]; 36
13_8171; [1,3,3,3,3,2,2,1,3,-2,-1,3,3,2,1]; 38
13_8172; [1,3,2,2,2,2,-3,-3,2,1,3,3,-2]; 37
13_8173; [1,2,4,-3,2,4,3,3,-2,-2,-1,3,2,1]; 30
13_8174; [1,-3,2,-3,2,-3,2,2,-3,2,1,-3,-2]; 28
13_8175; [1,-3,2,-1,-1,-1,-3,2,-1,-3,-3,2,1]; 31
13_8176; [1,-3,2,2,2,-3,2,2,1,-3,-3,-3,-2]; 24
13_8177; [1,-3,2,-3,2,-3,2,2,2,2,1,-3,-2]; 28
13_8178; [1,-4,-4,-3,2,-1,2,-4,3,2,-4,3,-4,3,2,1]; 34
13_8179; [1,-4,-4,-4,-4,-3,2,-1,-4,3,2,-4,3,3,2,1]; 39
13_8180; [1,-3,-2,1,1,3,3,2,2,1,1,1,-3,-3,-2]; 47
13_8181; [1,-3,2,-3,2,1,1,1,1,2,1,-3,2]; 32
13_8182; [1,-3,2,-3,2,-3,2,-3,2,1,1,-3,-2]; 31
13_8183; [1,-3,2,-1,-3,2,-3,2,-1,-3,-3,2,1]; 33
13_8184; [1,-3,2,-3,2,2,2,-3,2,2,1,-3,-2]; 26
13_8185; [1,-3,2,-1,-3,2,-1,-3,-3,-3,-3,2,1]; 39
13_8186; [1,4,-3,2,4,-3,2,-4,-4,-3,2,-1,2,1]; 41
13_8187; [1,-3,2,-1,-1,-1,2,-3,2,-1,-3,2,1]; 31
13_8188; [1,-3,2,-1,-3,-3,2,-3,2,2,-1,2,1]; 35
13_8189; [1,-3,2,2,-3,2,2,2,2,2,1,-3,-2]; 28
13_8190; [1,-3,-4,-4,-3,4,-3,2,1,1,-3,-2,-2,1,-3,-2]; 64
13_8191; [1,3,3,2,-3,2,-1,2,1,3,-2,-2,-2]; 33
13_8192; [1,4,4,3,3,2,3,3,-4,3,-2,-1,3,2,2,1]; 42
13_8193; [1,4,-3,-3,-3,2,2,4,3,-2,-1,3,2,1]; 28
13_8194; [1,-4,-4,-3,2,2,4,-3,2,-1,4,-3,2,1]; 31
13_8195; [1,-3,-3,-3,2,-1,2,-3,2,2,-1,2,1]; 30
13_8196; [1,-4,-3,-3,2,-1,-3,-3,-3,2,-4,3,2,1]; 27
13_8197; [1,-3,-3,-3,-2,-4,3,-2,-1,-4,-3,-3,2,1]; 44
13_8198; [1,3,2,-3,-3,2,-1,2,1,3,-2,-2,-2]; 30
13_8199; [1,-3,2,-4,-3,-2,-2,-1,-3,-3,4,4,4,-3,2,1]; 42
13_8200; [1,-4,-4,-3,2,-4,-3,2,-1,2,4,4,3,3,2,1]; 37
13_8201; [1,3,-4,-4,-3,2,-3,2,2,2,1,-4,3,-2]; 44
13_8202; [1,-3,2,2,4,3,-2,-4,-4,-3,2,-1,4,-3,2,1]; 59
13_8203; [1,-4,-3,2,-3,2,-1,-3,-3,2,-4,3,2,1]; 25
13_8204; [1,3,-2,1,1,1,3,2,-3,2,-1,2,1]; 32
13_8205; [1,-2,1,3,2,-3,2,-1,2,1,3,-2,-2]; 28
13_8206; [1,-2,1,3,2,-3,-3,2,-1,2,1,3,-2]; 27
13_8207; [1,3,2,2,-3,-3,2,1,1,1,3,3,-2]; 30
13_8208; [1,4,3,3,-4,-4,3,2,-1,4,4,-3,2,1]; 45
13_8209; [1,3,-4,-4,-3,2,-3,2,-1,2,1,4,3,-2]; 32
13_8210; [1,3,-2,1,1,3,2,-3,-3,2,-1,2,1]; 31
13_8211; [1,3,3,2,-4,-4,-3,2,-1,2,1,4,3,-2]; 33
13_8212; [1,4,-3,2,2,4,3,-2,-1,3,-4,3,2,1]; 25
13_8213; [1,2,4,4,3,3,2,3,3,-4,3,-2,-1,3,2,1]; 46
13_8214; [1,-4,-4,-3,-3,-2,-2,1,3,4,3,2,2,1,3,-2]; 69
13_8215; [1,4,3,3,2,2,1,3,-4,-4,3,2,2,1,3,-2]; 60
13_8216; [1,-2,-4,-3,-3,-2,1,-4,3,2,1,-3,4,-3,-3,-2]; 46
13_8217; [1,4,-3,2,4,4,-3,2,-1,2,1,-3,2,2]; 41
13_8218; [1,2,-3,4,-3,-2,1,-2,-4,-3,-3,-2,-4,3,2,1]; 44
13_8219; [1,4,-3,2,-1,2,2,-3,2,1,4,-3,2,2]; 38
13_8220; [1,4,3,-2,3,-4,-4,-3,-3,2,2,1,1,3,3,-2]; 91
13_8221; [1,4,-3,4,-3,-3,2,-1,-3,-2,-4,-4,3,2,2,1]; 63
13_8222; [1,-4,-4,-3,2,-3,-3,2,4,-3,2,1,-3,-2]; 38
13_8223; [1,-4,-3,2,-3,2,-3,-3,2,-1,-4,3,2,1]; 26
13_8224; [1,2,-4,3,-2,-4,3,-2,-2,-1,3,3,2,1]; 17
13_8225; [1,1,1,3,2,-3,-3,2,-1,2,1,3,-2]; 27
13_8226; [1,1,1,4,3,-2,3,2,2,1,-4,-4,-3,-2]; 32
13_8227; [1,-3,-2,1,3,3,3,2,2,2,2,1,-3,-3,-2]; 51
13_8228; [1,4,3,3,2,2,4,-3,2,1,2,4,-3,-2]; 35
13_8229; [1,3,3,-2,1,3,-2,-1,-1,3,3,2,1]; 26
13_8230; [1,-3,-3,-2,1,-2,3,-2,1,1,3,2,1]; 27
13_8231; [1,-3,-3,-2,-2,1,-2,3,-2,1,3,2,1]; 25
13_8232; [1,3,2,-1,3,2,2,1,1,3,2,2,1]; 19
13_8233; [1,3,2,-4,3,3,2,-1,-1,3,2,-4,3,3,2,2]; 81
13_8234; [1,1,2,-3,2,1,1,-3,2,2,1,-3,-2]; 26
13_8235; [1,1,3,3,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 45
13_8236; [1,3,-2,-2,1,1,3,3,2,1,-3,-3,-2]; 24
13_8237; [1,2,-3,2,-1,-3,-3,-2,1,1,1,3,2,2,1]; 41
13_8238; [1,1,-4,3,3,-2,-2,-4,3,-2,-1,-2,-4,3,2,1]; 65
13_8239; [1,4,-3,2,4,4,-3,-2,-2,-1,4,-3,2,1]; 38
13_8240; [1,-4,-3,-3,2,-3,-3,-3,2,-1,-4,3,2,1]; 30
13_8241; [1,4,-3,2,2,1,4,-3,-3,2,2,1,3,-2]; 36
13_8242; [1,1,2,2,-3,2,1,1,2,2,1,-3,-2]; 25
13_8243; [1,1,3,3,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 42
13_8244; [1,-3,-3,-3,2,-3,2,1,3,3,-2,3,-2]; 30
13_8245; [1,2,-3,-3,-2,1,-2,3,-2,1,3,2,1]; 18
13_8246; [1,4,-3,-2,1,-2,4,-3,-3,2,1,-3,-2,-2]; 50
13_8247; [1,-2,-2,3,-2,-1,-4,3,-2,-2,-4,-4,-3,-3,2,1]; 88
13_8248; [1,-4,3,2,-3,2,-1,-1,2,1,4,4,3,-2]; 41
13_8249; [1,-5,-5,-4,-3,2,-1,5,4,-3,4,3,3,2,1]; 28
13_8250; [1,-4,-4,-3,2,-1,-4,-3,2,2,4,4,3,3,2,1]; 35
13_8251; [-1,-1,2,4,3,-4,3,3,2,1,-3,2,4,-3,-2,-2]; 55
13_8252; [1,-4,-4,-3,2,-4,-3,2,-1,4,4,4,3,3,2,1]; 37
13_8253; [1,3,2,-4,3,2,-4,3,-4,3,2,-1,2,1]; 32
13_8254; [-1,-1,2,-3,2,2,1,4,-3,2,2,4,3,3,-2,-2]; 88
13_8255; [1,1,-4,-4,-3,2,-3,2,4,-3,2,1,-3,-2]; 37
13_8256; [1,1,2,2,4,3,-2,1,3,2,1,-4,-4,-3,-2,-2]; 41
13_8257; [1,3,3,2,2,2,-3,2,-1,2,1,3,-2]; 30
13_8258; [1,2,2,3,3,2,-1,2,-3,-2,1,-2,1,-2,1]; 61
13_8259; [1,-4,-3,2,1,-4,-3,-3,-2,1,-4,3,2,1]; 22
13_8260; [1,-3,-2,-2,-1,-3,2,-1,-1,-3,2,2,1]; 29
13_8261; [1,2,-3,-3,-2,1,1,3,-2,3,2,-1,2,2,1]; 34
13_8262; [1,-4,-4,-4,-3,-2,1,-2,4,3,-2,-1,-1,3,2,1]; 52
13_8263; [1,3,-2,-2,1,3,3,2,1,-3,-3,-2,-2]; 27
13_8264; [1,-2,-2,4,-3,-3,2,1,-3,-2,-2,4,-3,-2]; 50
13_8265; [1,2,-3,-3,2,-1,-3,-3,-2,1,1,3,2,2,1]; 43
13_8266; [1,2,4,3,-2,-1,3,-4,3,2,4,-3,2,1]; 23
13_8267; [1,-3,-2,1,3,3,-2,3,2,2,2,1,-3,-3,-2]; 48
13_8268; [1,2,-3,-3,-3,-2,1,1,1,3,3,3,2,2,1]; 63
13_8269; [1,2,2,3,3,3,2,-1,2,-3,-2,-2,1,-2,1]; 57
13_8270; [1,3,3,2,-3,-3,2,-1,2,1,3,-2,1]; 31
13_8271; [1,2,1,1,2,-3,-3,-2,1,-2,-3,2,1]; 28
13_8272; [1,2,-3,2,2,1,-3,-3,2,-3,2,2,1]; 29
13_8273; [1,-3,-3,-2,-2,1,1,2,-3,2,-1,2,1]; 33
13_8274; [1,1,2,-1,2,-3,2,-1,2,1,-3,-3,-2]; 33
13_8275; [1,2,2,-1,-3,-3,2,-1,2,2,-3,2,1]; 36
13_8276; [1,-3,2,-3,2,1,1,3,3,-2,3,2,2]; 26
13_8277; [1,3,2,2,-3,2,1,1,3,-2,3,-2,-2]; 33
13_8278; [1,-3,-2,-2,1,1,3,3,2,2,2,1,-3,-3,-2]; 40
13_8279; [1,2,2,2,-3,-2,1,1,1,2,2,3,3,2,1]; 41
13_8280; [1,-4,-3,-3,2,2,-3,2,1,-4,3,2,2,2]; 37
13_8281; [1,2,-3,2,-1,2,2,-3,-3,2,-1,2,1]; 38
13_8282; [1,3,3,2,2,1,3,-2,-1,2,3,3,2,2,1]; 46
13_8283; [1,3,2,-3,-3,2,-1,-1,2,1,3,3,-2]; 30
13_8284; [1,-3,2,1,-3,2,2,2,1,1,2,2,1]; 27
13_8285; [1,-3,-2,-2,1,3,-2,3,2,2,2,1,-3,-3,-2]; 46
13_8286; [1,3,3,2,-3,-3,2,-1,2,1,3,-2,-2]; 29
13_8287; [1,2,2,2,3,3,3,-2,-1,2,2,3,3,2,1]; 39
13_8288; [1,-4,3,2,2,2,1,-4,-4,-3,2,-3,2,2]; 40
13_8289; [1,4,3,-2,1,3,2,-4,-4,-3,2,1,1,-2]; 46
13_8290; [1,4,-3,-3,2,-1,-3,2,1,-3,4,-3,2,2]; 37
13_8291; [1,2,-4,-3,2,-1,-3,-2,-4,-3,2,-3,2,2,2,1]; 47
13_8292; [1,4,3,-2,-1,-1,-1,3,2,2,1,4,-3,-2]; 34
13_8293; [1,-4,-3,2,-1,2,-3,2,1,-4,3,2,2,1]; 25
13_8294; [1,3,-4,-4,-3,2,2,-3,4,3,-2,1,3,-2]; 48
13_8295; [1,-4,3,-2,5,-4,-3,-3,-2,-1,5,-4,3,2,1]; 46
13_8296; [1,-3,2,2,1,4,-3,2,4,-3,2,-1,2,1]; 39
13_8297; [1,1,-3,-2,-2,-1,4,-3,2,-1,4,-3,2,1]; 48
13_8298; [-1,-1,2,5,-4,3,3,2,1,3,-2,5,-4,3,-2]; 82
13_8299; [1,-5,-4,-3,2,-3,2,1,4,-5,4,-3,2,-3,2]; 50
13_8300; [1,4,-3,2,-1,2,4,-3,2,1,-3,2,2,1]; 38
13_8301; [1,3,-2,-1,-1,-1,-4,3,2,2,1,-4,3,-2]; 50
13_8302; [1,-3,2,-4,-3,-3,2,-1,2,3,-4,3,2,1]; 25
13_8303; [1,-3,-3,-2,-2,-1,4,-3,2,-1,4,-3,2,1]; 49
13_8304; [1,2,4,-3,2,4,-3,2,-1,2,3,3,2,1]; 42
13_8305; [1,-4,3,-2,1,5,-4,3,3,2,5,-4,-4,-3,-2]; 93
13_8306; [1,-3,2,2,-3,2,-1,2,1,1,-3,-2,-2]; 30
13_8307; [1,-3,-3,2,1,-3,2,2,1,-3,-3,-2,-2]; 29
13_8308; [1,1,2,2,-3,-3,-2,1,-2,1,1,2,-3,2,1]; 69
13_8309; [1,-3,2,2,1,1,-3,2,2,1,1,-3,-2]; 24
13_8310; [1,-3,2,2,1,1,3,3,3,2,2,1,1,-3,-2]; 33
13_8311; [1,-4,-3,2,-3,2,2,1,-2,-4,-4,3,-2,-2]; 43
13_8312; [1,3,-2,-2,1,-2,-3,-3,2,1,-3,-3,-2]; 35
13_8313; [1,-4,3,-2,-4,3,3,-2,-1,-4,3,3,2,1]; 39
13_8314; [1,4,-3,2,-4,-4,-3,2,-1,2,-4,3,-2,3,2,1]; 57
13_8315; [1,-3,-2,-4,5,-4,3,-2,1,5,4,-3,4,-3,-2]; 74
13_8316; [1,-3,-2,-5,4,-3,-3,-2,-1,-3,-5,4,-3,2,1]; 74
13_8317; [1,-4,5,-4,-3,2,-1,-4,-4,-3,-2,1,5,-4,3,2,1]; 49
13_8318; [1,5,-4,3,2,5,-4,-3,2,1,5,-4,-4,-3,-2]; 51
13_8319; [1,5,-4,3,5,-4,-3,2,-3,2,1,4,3,3,-2]; 55
13_8320; [1,-4,-3,4,-3,2,1,1,3,-2,-4,-3,-3,-2,1,-2]; 52
13_8321; [1,2,4,4,3,-2,-4,3,-2,-2,-1,2,3,3,2,1]; 45
13_8322; [1,-3,-2,-4,3,2,-1,2,-1,-1,2,3,-4,3,2,1]; 54
13_8323; [1,2,-4,3,-4,3,-2,3,-2,-2,-1,2,3,3,2,1]; 35
13_8324; [1,-3,2,4,4,-3,2,-1,2,4,3,3,2,1]; 33
13_8325; [1,-3,2,4,-3,4,-3,2,-1,2,3,3,2,1]; 39
13_8326; [1,-2,3,-2,-1,-3,4,-3,2,-3,4,-3,2,1]; 52
13_8327; [1,5,-4,3,2,-4,5,-4,-3,2,1,-4,-4,-3,-2]; 49
13_8328; [1,-4,5,-4,3,-2,3,-4,3,2,1,5,-4,3,-2]; 61
13_8329; [1,-4,5,-4,-3,-2,-4,3,-2,-1,5,-4,3,2,1]; 41
13_8330; [1,4,-3,-2,-5,4,-3,-3,-2,-1,-5,4,-3,2,1]; 71
13_8331; [1,3,2,2,4,3,-2,1,3,-2,3,-4,-4,-3,-3,-2]; 75
13_8332; [1,4,-3,2,4,-3,2,-1,2,1,3,3,2,2]; 40
13_8333; [1,-4,3,3,2,5,-4,3,5,-4,3,-2,1,3,-2]; 62
13_8334; [1,4,-3,-3,2,-1,2,-3,2,1,4,-3,2,2]; 39
13_8335; [1,-3,2,2,2,1,1,-3,-3,-2,-2,1,-2]; 31
13_8336; [1,3,3,2,-3,2,1,1,3,3,-2,-2,-2]; 39
13_8337; [1,3,-4,-4,3,-2,1,1,3,4,3,-2,3,-2]; 60
13_8338; [1,-2,1,3,4,3,-2,3,-2,3,-4,-4,3,-2]; 67
13_8339; [1,-3,-3,2,-1,2,4,-3,2,1,4,-3,2,2]; 39
13_8340; [1,2,2,-3,-3,-2,1,-2,1,1,1,2,-3,2,1]; 68
13_8341; [1,-3,2,2,1,1,-3,-2,-2,1,1,-3,-2]; 27
13_8342; [1,-4,-4,-3,2,2,3,3,-4,3,-2,1,3,-2]; 45
13_8343; [1,2,-3,-3,-3,2,1,-3,2,2,-3,2,1]; 36
13_8344; [1,1,1,-3,-2,1,-3,2,2,1,-3,-3,-2]; 28
13_8345; [1,1,1,-2,1,3,3,2,-1,2,1,3,-2]; 37
13_8346; [1,-3,2,-4,-3,-3,2,-1,-3,-4,-4,-3,2,1]; 35
13_8347; [1,-4,-3,2,-1,-3,-4,-4,-3,2,3,3,2,1]; 24
13_8348; [1,-3,4,-3,2,-1,-3,2,4,4,3,3,2,1]; 30
13_8349; [1,-2,-2,-4,3,-2,-2,-1,2,-1,-4,3,2,1]; 46
13_8350; [1,-2,-2,3,3,3,2,-1,2,-3,-3,2,-3,2,1]; 78
13_8351; [1,-3,2,-1,-1,-3,2,2,-3,2,1,-2,1]; 35
13_8352; [1,-3,2,1,-3,2,2,1,-3,-3,-2,-2,-2]; 27
13_8353; [1,-3,-2,1,1,2,2,-3,2,2,1,-3,-2]; 29
13_8354; [1,-4,3,-2,-4,3,-2,-1,-4,3,3,2,2,1]; 51
13_8355; [1,-3,2,2,1,-3,-3,-2,1,3,-2,1,-2]; 27
13_8356; [1,-3,-3,-2,-2,-1,-1,-3,2,-1,-3,2,1]; 30
13_8357; [1,-3,2,-3,2,1,-3,-3,-2,-2,-3,-3,2]; 30
13_8358; [1,2,2,2,-3,-2,1,-2,1,1,2,-3,2,1,1]; 62
13_8359; [1,-3,-2,-2,-1,-1,-3,2,2,-1,-3,2,1]; 32
13_8360; [1,-2,1,-2,-3,-3,2,1,-3,2,1,-3,-2]; 29
13_8361; [1,-4,-4,-4,-3,-2,1,3,4,3,-2,1,3,-2,1,-2]; 60
13_8362; [1,2,-3,2,1,1,2,1,-3,2,-3,2,1]; 27
13_8363; [1,3,-2,1,4,3,2,2,1,3,-2,-4,-4,-3,-3,-2]; 65
13_8364; [1,-3,4,-3,-2,-2,-1,4,-3,2,-1,-3,2,1]; 45
13_8365; [1,4,-3,4,-3,2,-1,2,-3,2,1,-3,2,2]; 40
13_8366; [1,2,-4,-3,2,-3,2,-1,2,3,-4,3,2,1]; 28
13_8367; [1,2,2,1,1,2,-3,2,-3,2,-1,2,1]; 33
13_8368; [1,1,1,2,2,1,1,2,-3,2,1,-3,-2]; 24
13_8369; [1,-3,-3,2,-3,2,-1,2,1,1,2,2,1]; 27
13_8370; [1,2,3,3,2,-4,-3,2,-1,3,-4,3,2,1]; 23
13_8371; [1,-3,2,-3,2,1,1,1,1,2,-1,2,1]; 25
13_8372; [1,2,3,-4,3,2,2,-4,3,-2,-1,3,2,1]; 22
13_8373; [1,1,2,2,3,3,2,2,4,4,3,2,1,-4,-3,-2]; 33
13_8374; [1,1,2,3,-4,3,2,1,-4,-3,-3,-4,3,-2]; 29
13_8375; [1,-4,-3,-3,2,2,1,3,-2,1,-4,3,-2,1]; 53
13_8376; [1,2,-4,3,3,-2,3,-2,-2,-1,2,3,-4,3,2,1]; 33
13_8377; [1,1,1,1,2,2,1,1,3,3,2,2,1,-3,-2]; 38
13_8378; [1,1,2,2,1,1,3,3,4,4,3,2,1,-4,-3,-2]; 32
13_8379; [1,2,-3,2,1,3,-2,-2,-2,-2,-2,3,-2]; 40
13_8380; [1,2,3,3,2,-1,2,-3,-2,-2,1,1,1,1,1]; 51
13_8381; [1,2,-1,-4,-3,-3,-2,-4,-3,2,4,-3,2,2,2,1]; 46
13_8382; [1,2,2,2,3,-4,-3,-3,-2,-1,3,4,4,3,2,1]; 31
13_8383; [1,-2,-3,4,3,3,2,-1,2,1,4,3,-4,3,-2,-2]; 80
13_8384; [1,-4,-4,-3,-3,2,-1,3,2,-4,3,-4,3,3,2,1]; 39
13_8385; [1,-3,4,-3,-3,-2,-3,4,-3,2,2,1,-3,-2]; 60
13_8386; [1,3,2,4,4,3,3,4,4,3,2,1,-4,-3,-3,-2]; 31
13_8387; [1,3,2,4,4,-3,4,3,3,2,1,-4,-4,-3,-3,-2]; 55
13_8388; [1,3,2,-4,3,-2,-2,-1,-1,-4,3,2,2,1,-2,1]; 63
13_8389; [1,3,-4,-3,-3,2,-1,2,1,1,2,3,-4,3,2,1]; 43
13_8390; [1,3,2,-4,3,2,-4,-3,-3,2,1,3,3,-2]; 31
13_8391; [1,-4,3,2,2,2,1,-4,-4,-3,-3,2,-3,2]; 38
13_8392; [1,1,1,-2,-4,3,-2,-1,-3,4,-3,-2,-4,3,2,1]; 39
13_8393; [1,1,1,2,3,-4,-3,-3,-2,-1,3,4,4,3,2,1]; 27
13_8394; [1,4,-3,2,-3,4,4,4,3,-2,-1,3,2,1]; 32
13_8395; [1,-4,-3,-3,-2,-2,-1,2,-1,-1,3,2,-4,3,2,1]; 55
13_8396; [1,-3,2,-1,-4,-4,-4,3,-2,1,-4,-4,-4,3,2,1]; 45
13_8397; [1,3,2,4,4,4,-3,-2,-2,-1,4,4,4,3,2,1]; 39
13_8398; [1,1,1,3,2,-3,2,1,1,1,-2,3,-2]; 31
13_8399; [1,-3,2,-1,-5,-4,-4,-3,-5,-4,3,5,-4,3,3,2,1]; 62
13_8400; [1,2,3,4,-5,-4,-4,-3,-2,-1,4,5,5,4,3,2,1]; 19
13_8401; [1,2,5,-4,3,5,4,-3,-2,-1,-5,4,3,2,1]; 14
13_8402; [1,-4,-4,-3,-3,2,-1,3,2,-4,-4,3,-4,3,2,1]; 43
13_8403; [1,3,2,4,4,-3,4,-3,-2,-2,-1,4,4,3,2,1]; 39
13_8404; [1,3,-4,-3,-3,-2,1,-2,1,1,2,3,-4,3,2,1]; 59
13_8405; [1,2,3,3,3,2,2,1,-3,2,-3,2,1]; 19
13_8406; [1,1,2,2,1,1,1,1,3,3,2,2,1,-3,-2]; 41
13_8407; [1,2,-3,2,2,1,1,-2,-3,-3,-3,-2,-2]; 31
13_8408; [1,3,3,2,-3,2,-1,2,1,1,3,-2,-2]; 35
13_8409; [1,-2,1,-2,-3,-3,2,1,-3,-3,-2,3,-2]; 32
13_8410; [1,2,3,3,3,3,-2,-2,-1,2,-3,2,2,2,1]; 42
13_8411; [1,2,3,-4,-3,-3,-2,-1,3,4,4,3,3,3,2,1]; 35
13_8412; [1,2,-3,-3,2,2,1,-3,-3,2,-3,2,1]; 34
13_8413; [1,2,-3,-3,2,-1,2,-1,-1,-3,2,2,1]; 34
13_8414; [1,3,2,2,-3,2,1,1,3,3,-2,3,-2]; 33
13_8415; [1,-4,-4,-3,-3,2,4,-3,2,1,1,4,3,-2]; 37
13_8416; [1,-2,-4,-4,3,-2,3,-2,-1,2,-4,3,2,1]; 49
13_8417; [1,3,2,-4,-4,-3,2,1,1,1,-2,4,3,-2]; 36
13_8418; [1,2,-3,-3,-3,-2,1,1,-2,3,-2,-1,3,2,1]; 32
13_8419; [1,-4,-4,-3,-3,2,-3,2,1,4,3,-2,3,-2]; 35
13_8420; [1,-4,-3,-3,-2,-4,-4,3,-2,-1,-4,3,2,1]; 33
13_8421; [1,2,2,3,3,-2,3,3,-2,-2,-1,2,-3,2,1]; 64
13_8422; [1,1,2,-3,-3,-2,-2,1,-3,2,-3,2,1]; 28
13_8423; [1,3,-4,-4,-3,-3,2,-1,-4,3,-4,3,2,1]; 22
13_8424; [1,-4,-3,2,-1,2,1,1,2,3,-4,3,2,1]; 17
13_8425; [1,4,-3,-3,-3,2,4,3,-2,-1,-4,3,2,1]; 22
13_8426; [1,1,2,-4,3,3,2,-4,-3,2,1,-4,-3,-2]; 27
13_8427; [1,3,2,2,4,3,3,-2,1,-2,3,-4,-4,-3,-3,-2]; 81
13_8428; [1,3,2,2,4,3,-2,1,-2,3,-4,-4,-4,-3,-3,-2]; 73
13_8429; [1,1,1,1,2,2,1,1,1,3,3,2,1,-3,-2]; 35
13_8430; [1,2,2,4,4,3,3,2,4,-3,-2,-1,4,3,2,1]; 30
13_8431; [1,1,1,4,-3,-2,-4,3,-2,-1,-4,-3,2,1]; 35
13_8432; [1,3,2,-1,-4,-4,-3,2,1,4,3,-2,-2,-2]; 42
13_8433; [1,1,-3,2,-1,2,-3,2,1,-3,-3,-2,-2]; 30
13_8434; [1,-3,-3,2,1,-3,2,1,-3,-3,-3,-2,-2]; 30
13_8435; [1,3,-2,1,1,-2,-3,-3,2,1,-3,-3,-2]; 32
13_8436; [1,-3,-2,-4,3,-2,-1,5,-4,-3,-4,5,-4,3,3,2,1]; 86
13_8437; [1,2,-3,2,-1,2,2,-1,-1,-3,2,1,1]; 42
13_8438; [1,-4,3,-2,3,-4,3,-2,-1,3,3,2,2,1]; 54
13_8439; [1,3,3,2,-4,-3,2,-1,3,3,2,-4,-3,2,2,1]; 69
13_8440; [1,-3,2,-1,5,-4,-3,-5,4,-3,-5,-4,3,2,1]; 27
13_8441; [1,-2,3,-2,1,-2,-3,-3,2,2,1,-3,-2]; 29
13_8442; [1,-3,-3,-2,-2,-1,-3,2,-1,2,-3,2,1]; 30
13_8443; [1,-2,-4,3,-2,1,-2,3,-2,-1,-3,-4,-4,3,2,1]; 53
13_8444; [1,1,1,2,2,2,1,1,3,3,2,2,1,-3,-2]; 35
13_8445; [1,-3,2,1,-3,2,1,-3,-3,-3,-2,-2,-2]; 28
13_8446; [1,-4,-4,-3,-3,2,-1,-3,2,-4,3,2,2,1]; 37
13_8447; [1,2,3,3,3,2,2,1,4,4,3,-2,-4,-3,2,1]; 53
13_8448; [1,2,4,-3,-2,4,-3,-2,-1,4,4,3,3,3,2,1]; 39
13_8449; [1,2,-3,2,1,-3,-3,-2,-2,-3,2,1,1]; 28
13_8450; [1,-2,-2,-3,-3,2,1,-3,-3,-2,3,-2,-2]; 37
13_8451; [1,-4,-4,-3,-3,-4,3,2,-1,3,-4,3,2,1]; 22
13_8452; [1,3,2,2,-3,2,-3,2,-1,2,1,3,-2]; 28
13_8453; [1,-4,-4,-3,2,4,-3,2,2,1,1,-3,-3,-2]; 44
13_8454; [1,2,4,4,3,3,3,4,4,-3,-2,-1,4,3,2,1]; 26
13_8455; [1,-4,-4,-3,2,-3,2,2,1,4,3,-2,3,-2]; 33
13_8456; [1,-4,-3,-3,-2,-4,3,-4,3,-2,-1,3,2,1]; 34
13_8457; [1,2,-3,2,-1,-3,-3,-2,1,1,-2,3,3,2,1]; 31
13_8458; [1,-4,-3,2,-4,-3,2,-1,-4,3,3,3,2,1]; 21
13_8459; [1,-3,2,-3,2,-3,2,1,1,2,1,-3,2]; 26
13_8460; [1,2,1,1,-3,2,1,-3,-2,-2,-3,2,1]; 27
13_8461; [1,3,2,-3,-3,-3,2,1,1,3,-2,3,-2]; 33
13_8462; [1,2,4,4,3,-2,-1,3,2,2,4,-3,2,1]; 33
13_8463; [1,3,3,2,2,2,-3,2,1,1,3,3,-2]; 40
13_8464; [1,-2,3,-2,1,1,-2,-3,-3,2,-3,-3,-2]; 41
13_8465; [1,-3,2,-3,2,1,1,1,2,1,-3,2,2]; 31
13_8466; [1,3,2,4,4,3,2,2,3,3,2,1,-4,-3,-3,-2]; 37
13_8467; [1,2,-1,2,1,3,-2,1,3,2,-3,2,1]; 25
13_8468; [1,2,-3,2,1,-3,2,-3,-3,2,-3,2,1]; 29
13_8469; [1,2,-3,2,-3,2,-1,2,-1,-1,-3,2,1]; 33
13_8470; [1,-3,2,3,3,2,-1,2,-1,-1,-3,2,1]; 21
13_8471; [1,-4,-3,2,-3,4,3,3,2,2,1,1,4,4,3,-2]; 57
13_8472; [1,4,3,-5,-5,-4,-3,-3,2,-1,3,3,5,4,-3,2,1]; 53
13_8473; [1,2,3,-5,-4,-3,-3,-2,-1,3,4,5,5,4,3,2,1]; 26
13_8474; [1,3,-4,-4,3,2,-1,-3,2,1,3,-2,4,3,2,2]; 54
13_8475; [1,-3,2,-1,-1,-3,2,-1,2,-3,-3,2,1]; 29
13_8476; [1,2,2,-3,2,2,-1,2,-1,-1,-3,2,1]; 35
13_8477; [1,2,-1,-1,-3,-3,2,-1,-3,2,-3,2,1]; 35
13_8478; [1,4,3,-5,-5,-4,3,2,-1,-3,5,4,-3,2,1]; 49
13_8479; [1,2,4,4,3,2,-1,-4,-3,-3,-2,1,3,2,2,1]; 41
13_8480; [1,3,2,4,3,-2,-1,-4,3,2,1,4,3,-2]; 19
13_8481; [1,2,2,2,-3,2,2,1,-3,2,-3,2,1]; 30
13_8482; [1,-4,3,2,-4,3,3,-4,3,2,1,3,3,-2]; 27
13_8483; [1,3,2,-4,-3,-3,-4,3,2,1,3,-4,3,-2]; 32
13_8484; [1,3,2,-4,-4,-3,2,1,1,4,3,-2,3,-2]; 40
13_8485; [1,1,2,-3,-3,-2,1,-2,3,-2,-1,3,3,2,1]; 35
13_8486; [1,1,1,3,-2,1,1,3,3,2,-1,2,1]; 39
13_8487; [1,2,4,-3,2,2,4,4,3,-2,-1,3,2,1]; 33
13_8488; [1,-3,-3,2,-3,2,1,1,-3,-3,-2,-2,-2]; 33
13_8489; [1,2,-3,2,1,-3,2,-3,2,-3,2,2,1]; 29
13_8490; [1,-3,2,-3,-3,-3,2,1,-3,2,-3,2,1]; 34
13_8491; [1,-4,-4,-3,2,-1,-3,2,-4,-3,2,-3,2,1]; 34
13_8492; [1,5,-4,3,-2,-2,-1,5,-4,-3,2,-1,-3,2,1]; 69
13_8493; [1,4,-3,-2,-2,-1,-1,2,4,-3,2,2,1,-2]; 48
13_8494; [1,4,4,3,2,-4,3,3,2,-1,2,-1,-1,-3,2,1]; 56
13_8495; [1,4,-3,2,5,4,-3,2,1,4,-5,-5,4,-3,-2]; 47
13_8496; [1,1,-3,2,-1,-3,2,-3,2,-1,-1,2,1]; 35
13_8497; [1,3,-2,1,3,3,2,-3,2,-1,2,2,1]; 31
13_8498; [1,2,2,-3,2,-1,2,-1,-1,-3,2,1,1]; 36
13_8499; [1,-3,2,-1,-1,-3,2,-1,-3,-3,2,1,1]; 35
13_8500; [1,4,-3,2,2,4,3,2,-1,2,-1,-1,-3,2,1,1]; 62
13_8501; [1,-3,2,-1,-1,2,2,-3,2,2,1,-2,1]; 35
13_8502; [1,-4,-4,-4,-3,2,-1,4,-3,2,2,4,3,3,-2,1]; 65
13_8503; [1,1,2,-3,2,-1,2,-3,2,-1,-1,2,1]; 38
13_8504; [1,1,2,-3,2,-1,-3,2,-1,-1,-3,2,1]; 37
13_8505; [1,3,3,2,-4,3,2,-4,-3,2,1,3,3,-2]; 41
13_8506; [1,-4,-4,-3,2,-3,4,-3,2,2,1,-3,-3,-2]; 37
13_8507; [1,4,-3,2,4,-3,2,-1,2,3,3,2,2,1]; 40
13_8508; [1,-4,3,2,1,1,-3,-3,-2,-4,-3,-3,2,1,-3,-2]; 52
13_8509; [1,-3,-2,1,-2,-4,3,-2,-2,-1,-4,-3,2,1]; 37
13_8510; [1,3,4,4,-3,2,-1,2,1,1,4,3,-2,1]; 45
13_8511; [1,2,2,-3,2,-1,2,1,1,2,-3,2,1]; 30
13_8512; [1,-4,3,3,-2,3,-2,-1,-4,3,3,3,2,1]; 36
13_8513; [1,1,1,2,-3,2,1,1,2,2,1,-3,-2]; 21
13_8514; [1,2,2,2,3,3,-2,-2,-1,-1,-1,2,-3,2,1]; 63
13_8515; [1,-4,3,-2,1,5,-4,3,2,2,-4,5,-4,-3,-2]; 88
13_8516; [1,-4,3,-2,3,-2,-1,2,-4,3,3,3,2,1]; 39
13_8517; [1,-4,3,-2,3,-2,-2,-1,-4,3,3,3,2,1]; 36
13_8518; [1,5,-4,-3,2,5,4,4,-3,2,1,-5,-5,-5,-4,3,-2]; 81
13_8519; [1,1,3,3,-2,3,-2,-2,-1,-1,-1,-3,-3,2,1]; 59
13_8520; [1,4,4,3,3,2,-4,-3,2,1,1,1,3,3,2,1]; 55
13_8521; [1,2,2,-3,-3,2,1,1,1,2,-3,2,1]; 37
13_8522; [1,1,-3,2,4,3,-2,-1,3,2,4,-3,2,1]; 30
13_8523; [1,-4,-4,-3,2,-3,4,3,3,2,2,1,1,3,3,-2]; 69
13_8524; [1,1,3,3,-2,-2,-2,-1,-1,-1,-3,-3,-3,2,1]; 71
13_8525; [1,1,2,2,-3,2,4,3,2,2,1,3,-4,-4,-3,-2]; 53
13_8526; [1,1,2,3,-4,3,3,2,1,-4,3,-4,3,-2]; 33
13_8527; [1,-4,-4,-4,-3,2,1,-3,2,1,4,-3,2,2]; 40
13_8528; [1,4,-3,2,4,-3,2,-1,4,3,3,2,2,1]; 28
13_8529; [1,-4,-4,-4,-3,2,-3,2,1,4,-3,2,-3,2]; 38
13_8530; [1,-4,-3,2,-1,-3,-3,-2,-4,-3,2,-3,2,2,1,1]; 52
13_8531; [1,1,2,-3,2,4,3,3,2,2,1,3,-4,-4,-3,-2]; 55
13_8532; [1,4,3,3,2,2,3,3,3,2,1,-4,-4,-4,-3,-2]; 40
13_8533; [1,1,4,3,3,2,2,3,3,3,2,1,-4,-4,-3,-2]; 43
13_8534; [1,1,-2,-2,-3,-3,-2,-1,-4,3,-2,3,-4,3,2,1]; 51
13_8535; [1,1,-3,-2,-2,-4,-3,-3,-2,-1,-4,3,-4,3,2,1]; 50
13_8536; [1,3,3,3,3,-2,-2,1,-2,-2,1,-3,-2,-2,-2]; 77
13_8537; [1,-4,-4,-4,-3,2,4,3,3,2,2,1,4,4,3,-2]; 53
13_8538; [1,-3,-3,2,2,1,-2,3,-2,-1,-1,-1,3,2,1]; 31
13_8539; [1,3,3,2,2,1,3,-2,-1,-1,-1,-3,-3,2,1]; 41
13_8540; [1,2,3,3,2,-1,2,1,-3,-3,-2,-2,-3,2,1]; 33
13_8541; [1,1,-3,-3,-2,4,-3,4,-3,-2,-1,3,3,-4,-4,3,2,1]; 98
13_8542; [1,4,3,2,2,3,3,-2,-1,-1,3,2,1,4,-3,-2]; 53
13_8543; [1,3,3,2,-1,-1,-3,-3,-2,1,3,2,2,2,1]; 36
13_8544; [1,-4,-4,-3,2,4,3,3,2,2,1,1,4,4,3,-2]; 48
13_8545; [1,-4,-3,-3,2,2,3,-4,3,-2,1,1,3,-2]; 50
13_8546; [1,-3,2,-3,2,1,4,4,3,3,2,-4,-3,2]; 33
13_8547; [1,4,-3,2,-3,2,4,3,-2,-1,3,2,2,1]; 27
13_8548; [1,-3,2,-3,2,1,4,-3,2,-4,-4,-4,-3,2]; 38
13_8549; [1,4,4,4,3,3,2,2,3,-4,3,-2,-1,3,2,1]; 54
13_8550; [1,3,4,4,-3,-2,-2,-1,-1,4,3,3,2,1,3,-2]; 54
13_8551; [1,2,-3,2,2,2,2,1,-3,2,-3,2,1]; 32
13_8552; [1,-3,2,1,-3,2,1,1,-3,-2,-2,-2,-2]; 30
13_8553; [1,3,2,2,2,-3,2,1,1,3,-2,3,-2]; 36
13_8554; [1,3,3,3,-4,-4,-3,2,-3,4,3,3,2,-1,2,1]; 81
13_8555; [1,-4,-3,2,-4,-3,2,-1,-4,-4,3,3,2,1]; 27
13_8556; [1,-3,2,4,4,3,-2,-1,3,2,4,-3,2,1]; 30
13_8557; [1,4,-3,4,-3,2,-1,4,3,-4,3,2,2,1]; 23
13_8558; [1,3,2,-4,-4,-3,2,-1,2,2,4,3,3,2,2,1]; 66
13_8559; [-1,-1,2,3,3,2,1,4,4,-3,2,-3,4,-3,-2,-2]; 78
13_8560; [1,3,3,2,-3,2,1,1,3,-2,-2,3,-2]; 36
13_8561; [1,4,3,3,3,2,2,3,3,3,2,1,-4,-4,-3,-2]; 48
13_8562; [1,-3,2,2,1,-3,-3,-3,2,1,-3,2,1]; 32
13_8563; [1,-4,-3,-3,2,-1,-3,-4,-4,-3,2,-3,2,1]; 38
13_8564; [1,1,2,-3,2,2,1,-3,2,-3,2,2,1]; 31
13_8565; [1,2,-3,2,2,1,-3,-2,-2,-3,2,1,1]; 27
13_8566; [1,3,2,-3,2,1,1,3,-2,-2,-2,3,-2]; 37
13_8567; [1,2,-3,2,2,1,-3,-3,-3,2,-3,2,1]; 31
13_8568; [1,-3,2,1,-3,2,1,1,-3,-3,-3,-2,-2]; 31
13_8569; [1,3,3,3,2,-3,2,1,1,3,-2,3,-2]; 37
13_8570; [1,-4,3,3,2,2,-4,3,-4,3,2,1,3,-2]; 36
13_8571; [1,-4,-3,-3,-4,3,2,-1,3,-4,3,3,2,1]; 21
13_8572; [1,-4,-4,-3,-3,2,2,-3,2,1,3,2,2,4,-3,2]; 45
13_8573; [1,-3,2,-3,2,2,1,-3,2,2,-3,2,1]; 26
13_8574; [1,-3,2,2,2,1,-3,2,1,-3,2,2,1]; 25
13_8575; [1,3,-4,-4,-3,2,-1,-3,2,4,3,3,2,2,2,1]; 50
13_8576; [1,4,-3,2,2,1,-4,-4,-3,2,1,-3,2,1]; 40
13_8577; [1,-4,-4,-3,2,-4,-3,2,-1,-4,3,3,2,1]; 25
13_8578; [1,4,-3,2,-3,2,4,4,3,-2,-1,3,2,1]; 29
13_8579; [1,3,-4,-4,-3,2,-1,-3,2,2,4,3,3,2,2,1]; 51
13_8580; [1,-4,-3,-3,2,-4,3,3,-4,3,2,1,3,-2]; 20
13_8581; [1,3,-2,1,4,3,3,2,2,1,3,-4,-4,-3,-3,-2]; 73
13_8582; [1,-3,-3,2,-3,2,1,-3,2,2,-3,2,1]; 27
13_8583; [1,2,3,-4,-4,-4,-3,2,-1,4,-3,2,4,-3,2,1]; 59
13_8584; [1,-4,3,2,-4,-4,-3,-3,-4,3,2,1,3,-2]; 32
13_8585; [1,2,4,4,3,3,2,-4,-3,2,-1,2,3,3,2,1]; 46
13_8586; [1,2,3,-4,-4,-3,2,-1,4,4,-3,2,4,-3,2,1]; 53
13_8587; [1,-3,2,2,1,1,3,-4,3,2,2,1,1,-4,-3,-2]; 45
13_8588; [1,-4,3,3,2,4,4,3,-2,-1,3,-4,3,2,2,1]; 45
13_8589; [1,4,4,3,3,3,2,2,3,-4,3,-2,-1,3,2,1]; 61
13_8590; [1,-4,-4,-3,2,-3,4,3,3,2,2,1,3,3,3,-2]; 77
13_8591; [1,-3,2,-3,2,1,-3,2,-3,2,2,2,1]; 27
13_8592; [1,-3,-3,-3,2,-3,2,1,-3,2,-3,2,1]; 28
13_8593; [1,4,-3,2,-3,2,1,-4,-4,-3,2,-3,2,1]; 38
13_8594; [1,-4,3,-2,-2,-1,-1,3,3,3,2,1,4,4,3,-2]; 66
13_8595; [1,4,-3,2,-4,-4,-3,2,1,-3,2,-3,2,1]; 35
13_8596; [1,4,4,3,2,-4,-3,2,1,-3,2,-3,2,1]; 31
13_8597; [1,-4,-4,-3,-3,2,2,3,-4,3,-2,1,3,-2]; 61
13_8598; [1,3,2,2,-4,3,-4,-4,3,2,1,-3,4,4,3,-2]; 58
13_8599; [1,1,2,-4,3,-4,3,2,1,-4,3,-4,3,-2]; 34
13_8600; [1,-3,2,2,-1,2,-1,-1,-3,2,2,2,1]; 23
13_8601; [1,-2,1,-2,1,-3,2,-3,2,1,-3,-3,-2]; 33
13_8602; [1,1,-3,2,-3,2,-3,2,1,1,1,-3,-2]; 30
13_8603; [1,3,3,-2,-2,-1,-1,2,-1,-3,-3,-3,2,2,1]; 71
13_8604; [1,3,3,-2,-2,-1,-1,-1,-3,-3,2,-3,2,2,1]; 67
13_8605; [1,-2,1,-2,1,-3,2,-3,2,2,1,-3,-2]; 33
13_8606; [1,-3,2,-3,2,-3,2,1,1,1,1,-3,-2]; 28
13_8607; [1,-4,-3,2,-4,3,-4,3,-4,3,2,-1,2,1]; 25
13_8608; [1,3,-4,-4,-3,2,-3,2,1,1,1,4,3,-2]; 37
13_8609; [1,4,-5,-5,-4,3,-4,3,2,-1,5,4,-3,2,1]; 62
13_8610; [1,1,1,1,2,-3,2,1,-3,2,-3,2,1]; 38
13_8611; [1,2,3,-4,3,2,-4,3,-4,3,2,-1,2,1]; 30
13_8612; [1,1,2,-3,2,1,1,1,-3,2,-3,2,1]; 33
13_8613; [1,1,1,2,3,-4,3,2,1,-4,3,-4,3,-2]; 31
13_8614; [1,2,-5,4,-5,4,3,-2,-1,4,-5,4,3,2,1]; 20
13_8615; [1,-3,2,2,2,-3,2,1,1,2,2,1,1]; 30
13_8616; [1,-3,2,2,2,-3,2,1,1,1,2,2,1]; 27
13_8617; [1,-3,-3,2,-3,2,1,1,1,-3,2,2,1]; 31
13_8618; [1,1,1,3,2,2,1,1,3,3,-2,3,-2]; 39
13_8619; [1,-3,2,-3,2,1,1,-3,-3,-2,-2,1,1]; 37
13_8620; [1,1,2,-3,-3,-2,-2,1,1,3,3,3,2,2,1]; 58
13_8621; [1,-3,-3,-3,2,-3,2,2,1,1,1,3,2,2,1]; 57
13_8622; [1,1,3,3,3,-2,-2,-1,-1,-3,2,2,-3,2,1]; 62
13_8623; [1,1,2,-3,-3,-3,-2,-2,1,1,3,3,2,2,1]; 63
13_8624; [1,-3,-3,2,-3,2,2,2,1,1,1,3,2,2,1]; 55
13_8625; [1,3,3,3,-2,-2,-1,-1,-1,-3,2,2,-3,2,1]; 65
13_8626; [1,-3,2,-3,2,2,1,1,1,-3,2,2,1]; 31
13_8627; [1,1,1,3,2,2,1,1,3,-2,3,-2,-2]; 39
13_8628; [1,1,-3,-2,-2,1,1,-3,2,-3,2,2,1]; 37
13_8629; [1,1,1,3,3,-2,-2,-1,-1,-1,-3,-3,-3,2,1]; 60
13_8630; [1,-3,-3,-3,2,-1,-3,-4,-4,3,-4,3,-4,3,2,1]; 71
13_8631; [1,-3,-3,-3,2,-3,2,1,1,1,2,2,1]; 31
13_8632; [1,3,2,2,2,-3,2,1,1,1,3,3,-2]; 35
13_8633; [1,-3,-3,-3,-2,-2,1,1,1,2,-3,2,1]; 39
13_8634; [1,4,-3,2,-4,-4,-3,2,1,1,1,2,2,1]; 39
13_8635; [1,4,4,3,3,4,4,4,-3,2,-1,-3,2,1]; 45
13_8636; [1,-4,-4,-3,2,-1,-3,-4,-4,-4,3,3,2,1]; 32
13_8637; [1,-4,-3,2,2,2,-3,2,1,-4,3,2,2,1]; 28
13_8638; [1,5,5,5,-4,-4,-3,2,-1,5,5,4,-3,2,1]; 59
13_8639; [1,3,3,2,-1,-1,-1,-1,-1,-3,-3,-3,-2,-2,1]; 76
13_8640; [1,2,4,4,4,3,3,-2,-2,-4,-4,-3,2,-1,2,1]; 64
13_8641; [1,2,-3,-3,-2,1,1,1,3,3,3,2,2,2,1]; 47
13_8642; [1,-3,2,-3,2,1,1,1,1,-3,-3,-2,-2]; 33
13_8643; [1,-4,-4,-3,-3,2,-4,3,-4,3,2,-1,2,1]; 27
13_8644; [1,-3,2,-3,2,1,-3,-3,-3,-3,-2,-2,-2]; 33
13_8645; [1,-4,-3,2,-3,2,-4,3,3,3,2,-1,2,1]; 32
13_8646; [1,-3,2,-3,2,1,1,1,-3,-3,-2,-2,-2]; 29
13_8647; [1,-4,-3,-3,-3,2,-1,-4,-4,3,-4,3,2,1]; 21
13_8648; [1,-3,2,2,1,1,1,-3,-3,2,-3,2,1]; 31
13_8649; [1,1,3,2,2,1,1,1,3,3,-2,3,-2]; 39
13_8650; [1,1,-3,-3,-2,-2,1,1,-3,2,-3,2,1]; 37
13_8651; [1,2,-3,-3,-2,-2,1,1,1,3,3,3,2,2,1]; 57
13_8652; [1,1,-3,-3,-3,2,-3,2,2,1,1,3,2,2,1]; 61
13_8653; [1,3,3,3,2,-1,2,-1,-3,-3,-2,-2,1,1,1]; 63
13_8654; [1,2,-3,-3,-3,-2,-2,1,1,1,3,3,2,2,1]; 63
13_8655; [1,1,-3,-3,2,-3,2,2,2,1,1,3,2,2,1]; 59
13_8656; [1,3,3,2,-1,2,-1,-3,-3,-3,-2,-2,1,1,1]; 64
13_8657; [1,-3,2,2,1,1,1,-3,2,-3,2,2,1]; 31
13_8658; [1,1,3,2,2,1,1,1,3,-2,3,-2,-2]; 39
13_8659; [1,1,-3,-2,-2,1,1,-3,2,2,-3,2,1]; 37
13_8660; [1,3,3,3,3,-2,1,-2,-2,-2,-2,1,-3,-2,-2]; 83
13_8661; [1,2,4,4,3,-2,-2,-4,-4,-4,-3,-3,2,-1,2,1]; 55
13_8662; [1,1,1,1,3,2,2,1,3,3,-2,3,-2]; 37
13_8663; [1,-3,-3,2,-3,2,1,-3,2,2,1,1,1]; 35
13_8664; [1,-2,1,1,3,2,2,1,4,4,3,-4,3,-2]; 51
13_8665; [1,-4,-4,3,-4,3,2,-4,3,3,2,-1,2,1]; 37
13_8666; [1,-2,3,-2,1,1,1,3,-2,-3,-3,-3,-2]; 39
13_8667; [1,1,2,-3,-3,-3,2,1,-3,2,-3,2,1]; 35
13_8668; [1,-3,-4,-4,-4,-3,2,-1,4,-3,4,-3,2,1]; 31
13_8669; [1,-4,3,2,-4,-4,-4,3,-4,3,2,1,3,-2]; 28
13_8670; [1,-4,-4,-4,-3,2,-3,2,2,1,3,-4,3,-2]; 49
13_8671; [1,-4,-3,2,-1,-3,-4,-4,-4,-3,2,-3,2,1]; 35
13_8672; [1,-5,4,-3,2,-1,-3,-5,-4,-4,3,-4,3,2,1]; 52
13_8673; [1,-5,-5,-4,3,-4,3,2,-1,3,5,-4,3,2,1]; 39
13_8674; [1,-3,2,-1,2,-1,-1,-1,-3,2,2,2,1]; 24
13_8675; [1,-4,-3,-3,2,-3,2,2,1,-4,-3,-3,-3,-2]; 38
13_8676; [1,1,-3,2,-3,2,1,1,1,-2,-3,-3,-2]; 29
13_8677; [1,-3,2,2,1,3,3,2,2,2,1,-3,2]; 23
13_8678; [1,2,-4,3,-2,-2,-1,-1,-1,2,-4,3,3,3,2,1]; 39
13_8679; [1,1,3,-2,1,-3,-3,-2,-2,-3,2,1,1,1,-2]; 51
13_8680; [1,-4,-3,-3,2,-3,2,2,1,-4,-4,-3,-3,-2]; 40
13_8681; [1,1,-2,-2,3,3,-2,1,-2,-2,-3,-3,-3,2,1]; 71
13_8682; [1,1,2,2,1,1,3,2,2,1,-3,-3,-3,-3,-2]; 47
13_8683; [1,3,3,3,2,2,-1,2,-1,-3,-3,-2,1,1,1]; 69
13_8684; [1,-3,-3,-3,-3,2,-1,2,1,1,1,3,2,2,1]; 43
13_8685; [1,-3,2,2,2,-1,-3,2,-1,-1,2,2,1]; 23
13_8686; [1,-4,3,2,2,2,1,-4,-3,2,-3,2,2,2]; 38
13_8687; [1,-4,-3,2,-3,2,2,2,1,-4,-3,-3,-3,-2]; 32
13_8688; [1,1,-3,2,2,-3,2,2,1,1,1,-3,-2]; 29
13_8689; [1,3,-2,3,-2,-2,-1,-1,-1,-4,-4,-3,4,-3,2,1]; 91
13_8690; [1,-3,-2,-2,-1,4,-3,-2,4,-3,-3,2,2,1,1,1]; 67
13_8691; [1,-4,-4,-4,-3,2,4,-3,2,1,-4,-4,3,-2]; 39
13_8692; [1,2,-3,-3,2,1,1,1,-3,2,-3,2,1]; 33
13_8693; [1,2,3,3,3,2,-1,2,-1,3,3,2,1]; 17
13_8694; [1,1,-2,3,-2,1,1,1,3,-2,-3,-3,-2]; 39
13_8695; [1,-4,-3,2,-3,2,2,2,1,-4,3,2,2,1]; 35
13_8696; [1,3,3,2,-1,-1,-1,-3,-3,-3,-2,-2,-2,-2,1]; 87
13_8697; [1,-3,2,2,3,-4,-4,-3,2,-1,4,4,4,-3,2,1]; 51
13_8698; [1,3,-2,3,-2,-2,-1,-1,-1,-3,2,-3,-3,2,1]; 67
13_8699; [1,-3,-3,2,-3,2,2,1,-3,-3,-2,-2,-2]; 31
13_8700; [1,1,-3,2,-1,2,-1,-1,-3,2,2,2,1]; 30
13_8701; [1,3,3,2,2,-3,2,1,3,3,-2,-2,-2]; 39
13_8702; [1,1,3,2,-1,2,1,1,1,3,-2,-2,-2]; 39
13_8703; [1,2,3,-2,-4,-4,-3,2,-1,2,4,4,4,-3,2,1]; 46
13_8704; [1,4,-3,2,-1,-3,-3,-3,-2,4,-3,-3,-3,2,2,1]; 76
13_8705; [1,-4,-4,-4,-3,-3,2,-1,-4,3,3,2,4,-3,2,1]; 41
13_8706; [1,-3,2,-3,2,2,1,-3,-3,-3,-2,-2,-2]; 31
13_8707; [1,-3,-2,1,-2,1,1,2,-3,2,2,2,1]; 32
13_8708; [1,-3,2,-3,2,2,2,1,-3,-3,-2,-2,-2]; 27
13_8709; [1,-3,-3,2,-3,2,1,-3,-3,-3,-2,-2,-2]; 33
13_8710; [1,-3,-3,4,-3,2,-1,-1,-1,-3,-2,4,-3,2,2,1]; 63
13_8711; [1,1,-4,3,-2,3,-2,-1,-1,-3,-3,2,-4,3,2,1]; 67
13_8712; [1,-4,-3,2,-3,2,-1,2,-4,3,3,3,2,1]; 28
13_8713; [1,3,2,-4,3,3,3,-2,-2,-1,-1,-1,-4,3,2,1]; 39
13_8714; [1,2,-1,-3,-3,-3,-2,1,-2,-2,-2,3,3,2,1]; 39
13_8715; [1,4,4,3,2,2,3,4,4,4,3,-2,-1,3,2,1]; 48
13_8716; [1,-3,2,2,2,1,1,1,-3,2,2,2,1]; 27
13_8717; [1,3,2,2,-3,-3,2,1,3,3,-2,-2,-2]; 33
13_8718; [1,-3,2,-3,2,1,1,1,2,-3,-3,2,1]; 31
13_8719; [1,2,-3,2,1,1,1,2,2,-3,2,2,1]; 33
13_8720; [1,-3,2,2,2,1,-3,-2,1,-2,1,1,-2]; 30
13_8721; [1,-3,2,2,-3,2,2,2,1,-3,-2,-2,-2]; 27
13_8722; [1,-2,1,3,3,3,-2,-1,-1,-1,-3,-3,2,2,1]; 67
13_8723; [1,-3,2,2,2,1,1,-3,-2,1,1,1,-2]; 29
13_8724; [1,-4,-3,2,-1,-3,2,-4,3,3,3,2,2,1]; 29
13_8725; [1,-4,-4,-4,-3,-3,2,-4,3,3,2,-1,4,-3,2,1]; 41
13_8726; [1,-4,-3,-3,-2,3,-2,-1,-1,-1,-4,3,2,1]; 37
13_8727; [1,2,-3,-3,-2,3,-2,-1,-1,-1,2,3,3,2,1]; 39
13_8728; [1,-4,-3,-3,2,-3,2,-1,-4,3,3,3,2,1]; 28
13_8729; [1,-4,-3,-3,-2,3,-2,-1,-4,3,3,3,2,1]; 32
13_8730; [1,-3,2,-1,4,-3,-3,-3,-2,-2,4,-3,2,1]; 42
13_8731; [1,-4,-3,2,-3,2,2,-1,-4,3,3,3,2,1]; 26
13_8732; [1,2,-3,2,-3,2,1,1,1,2,-3,2,1]; 33
13_8733; [1,-3,2,-3,2,-3,2,2,1,-3,-2,-2,-2]; 27
13_8734; [1,-2,1,3,3,3,-2,-1,-1,-3,-3,2,2,2,1]; 73
13_8735; [1,-3,-2,-2,1,3,3,3,3,-2,-2,1,-2,-2,-2]; 81
13_8736; [1,4,4,-3,4,-3,-2,-1,-1,-1,3,3,-4,3,2,1]; 67
13_8737; [1,-4,-4,-4,-3,2,-1,2,2,4,4,3,-2,1,-2,1]; 60
13_8738; [1,2,2,3,3,-2,-2,-2,-1,-1,-1,2,-3,2,1]; 73
13_8739; [1,-4,-4,-3,2,2,4,4,4,3,-2,1,3,-2]; 44
13_8740; [1,-4,-3,2,-3,2,2,2,1,-4,-4,-3,-3,-2]; 33
13_8741; [1,1,3,-2,3,-2,-1,-1,-3,2,2,-3,2,2,1]; 66
13_8742; [1,3,-4,-4,-3,2,-3,4,4,4,-3,2,-1,-3,2,1]; 68
13_8743; [1,1,-4,3,3,-2,-1,-1,-3,-3,-3,2,-4,3,2,1]; 68
13_8744; [1,3,2,2,2,2,2,1,3,-2,3,-2,-2]; 41
13_8745; [1,-3,2,2,2,2,2,1,-3,2,-3,2,2]; 29
13_8746; [1,4,3,3,2,-4,-4,-4,3,-4,3,3,2,-1,2,1]; 57
13_8747; [1,2,4,4,4,3,2,2,-4,-4,-3,-3,2,-1,2,1]; 59
13_8748; [1,-2,3,3,3,-2,-1,-1,-1,2,2,-3,-3,2,1]; 81
13_8749; [1,1,-2,1,1,-3,2,-3,2,1,-3,-3,-2]; 29
13_8750; [1,-3,2,-3,2,1,1,-3,-3,-2,1,1,-2]; 29
13_8751; [1,-2,-2,1,-3,2,-3,2,1,-3,-3,-2,-2]; 31
13_8752; [1,-2,1,3,3,3,-2,-1,-1,-1,2,-3,-3,2,1]; 68
13_8753; [1,2,3,3,3,3,2,-1,2,-1,3,2,1]; 14
13_8754; [1,-3,2,1,3,3,2,2,2,2,1,-3,2]; 20
13_8755; [1,3,3,2,2,2,2,-1,-3,-3,-2,1,3,-2,1]; 68
13_8756; [1,-3,2,1,-3,2,1,-3,-3,-3,-3,-3,2]; 40
13_8757; [1,2,4,4,3,-4,3,2,-1,2,-1,3,2,1]; 23
13_8758; [1,-3,2,1,3,3,4,4,3,2,1,-4,-3,2]; 17
13_8759; [1,2,2,3,-4,3,-2,3,-2,-1,-4,3,2,1]; 33
13_8760; [1,2,-1,-4,-3,2,-4,-3,2,-4,-3,2,2,1]; 43
13_8761; [1,1,1,-4,-3,2,-1,-4,-3,2,-4,-3,2,1]; 33
13_8762; [1,-3,2,-1,-5,-4,3,-5,-4,3,-5,-4,3,2,1]; 22
13_8763; [1,4,-3,-3,-3,2,-1,-1,-1,-3,-2,4,-3,2,2,1]; 67
13_8764; [1,-3,-3,-3,2,-1,-5,-5,-4,3,-2,1,5,-4,3,2,1]; 53
13_8765; [1,-5,4,-3,2,-1,-5,-4,3,-2,-2,-2,1,-4,3,2,1]; 49
13_8766; [1,-3,2,2,1,4,-3,-2,-2,-2,4,-3,2,1]; 43
13_8767; [1,-4,-3,2,-4,-3,2,1,-4,3,3,2,2,1]; 30
13_8768; [1,1,3,-4,3,-2,1,3,3,2,1,-4,-3,2]; 31
13_8769; [1,1,3,3,2,-3,2,1,1,1,3,3,-2]; 37
13_8770; [1,-3,2,2,2,1,1,-3,-2,-2,1,1,-2]; 29
13_8771; [1,3,2,2,-4,-4,-3,-3,2,1,-4,3,3,-2]; 47
13_8772; [1,1,-4,-3,5,-4,-3,-2,-1,-1,3,2,5,-4,3,2,1]; 61
13_8773; [1,-3,2,2,2,1,4,-3,-2,-2,-2,4,-3,2]; 38
13_8774; [1,1,3,-2,3,-2,-1,-1,-3,2,-3,2,2,2,1]; 70
13_8775; [1,-3,2,2,-3,2,1,-3,-2,-2,1,1,-2]; 27
13_8776; [1,1,3,3,-2,-2,-1,-1,-3,2,-3,2,2,2,1]; 69
13_8777; [1,3,3,3,2,2,2,-1,-1,-3,-3,-2,-2,1,1]; 74
13_8778; [1,1,3,3,-2,-2,-1,-1,-3,-3,-3,2,-3,2,1]; 66
13_8779; [1,-2,1,1,3,3,-2,3,-2,-1,-3,-3,-3,2,1]; 61
13_8780; [1,2,-3,-3,-3,-2,-2,1,1,3,3,2,-1,2,1]; 48
13_8781; [1,2,2,2,1,3,3,-2,3,-2,-1,-1,3,2,1]; 33
13_8782; [1,3,3,2,2,-3,2,-1,-1,-1,-3,-2,1,-2,1]; 63
13_8783; [1,3,3,3,-2,-2,-1,-1,-1,-3,2,-3,2,2,1]; 67
13_8784; [1,1,1,2,-3,-3,2,1,-3,2,-3,2,1]; 36
13_8785; [1,-2,3,-2,1,1,1,1,3,-2,-3,-3,-2]; 42
13_8786; [1,-4,3,2,-4,-4,3,-4,3,2,-1,3,2,1]; 26
13_8787; [1,4,-3,-4,-4,-3,2,-3,4,-3,2,-1,2,1]; 36
13_8788; [1,2,2,-3,2,1,1,1,2,-3,2,1,1]; 35
13_8789; [1,-3,2,-3,2,1,1,1,2,-3,2,2,1]; 27
13_8790; [1,2,-3,2,1,1,-3,-2,-2,-3,2,1,1]; 30
13_8791; [1,1,3,2,-3,2,1,1,1,3,-2,3,-2]; 35
13_8792; [1,2,-3,2,2,1,1,1,-3,2,-3,2,1]; 31
13_8793; [1,-3,2,-3,2,1,1,1,-3,2,-3,2,1]; 31
13_8794; [1,-2,-2,1,-3,2,-3,2,2,1,-3,-3,-2]; 31
13_8795; [1,-3,2,-1,2,1,1,-3,2,-3,2,2,1]; 25
13_8796; [1,-2,1,3,3,2,-3,2,1,3,3,-2,-2]; 36
13_8797; [1,-3,2,-3,2,2,1,1,-3,-2,-2,1,-2]; 31
13_8798; [1,-3,-3,2,-3,2,1,-3,-3,-2,-2,1,-2]; 33
13_8799; [1,-3,-3,-2,1,-2,1,-3,-3,2,-3,2,1]; 33
13_8800; [1,3,3,2,-3,2,1,1,3,3,-2,1,-2]; 38
13_8801; [1,-3,2,-1,2,1,1,-3,-3,2,-3,2,1]; 25
13_8802; [1,-3,-3,2,-3,2,1,1,-3,-2,-2,1,-2]; 31
13_8803; [1,-3,-3,-2,1,-2,1,-3,2,-3,2,2,1]; 31
13_8804; [1,1,1,-3,2,-3,-3,2,-3,2,1,-3,-2]; 28
13_8805; [1,-4,-3,2,-1,-4,3,-4,-4,3,-4,3,2,1]; 20
13_8806; [1,3,3,2,2,-1,-1,-1,-3,-3,-3,-2,-2,1,-2]; 67
13_8807; [1,-3,-3,-3,2,-3,2,2,1,1,3,2,-1,2,1]; 44
13_8808; [1,2,-3,-3,-2,-2,1,1,3,3,3,2,-1,2,1]; 43
13_8809; [1,3,3,2,2,-1,-1,-3,-3,-3,-2,-2,1,1,-2]; 71
13_8810; [1,3,3,2,2,-1,-1,-1,-3,-3,2,-3,-2,-2,1]; 71
13_8811; [1,1,-2,-2,1,-3,-3,2,-3,2,1,-3,-2]; 27
13_8812; [1,3,3,-2,-2,-1,-1,-1,-3,2,-3,2,2,2,1]; 69
13_8813; [1,3,3,-2,-2,-1,-1,-1,-3,-3,-3,2,-3,2,1]; 63
13_8814; [1,3,3,2,2,2,-1,-1,-3,-3,-3,-2,-2,1,1]; 72
13_8815; [1,1,-2,-2,1,-3,2,-3,2,1,-3,-3,-2]; 27
13_8816; [1,3,3,2,2,2,-1,-1,-3,-3,-3,-2,1,-2,1]; 71
13_8817; [1,-3,2,-3,2,2,1,1,-3,-2,1,1,-2]; 29
13_8818; [1,-2,-2,1,-3,2,-3,2,2,1,-3,-2,-2]; 31
13_8819; [1,-3,2,2,-3,2,1,1,-3,-2,1,1,-2]; 29
13_8820; [1,-3,2,2,2,2,2,1,-3,-3,2,-3,2]; 29
13_8821; [1,3,2,2,2,2,2,1,3,3,-2,3,-2]; 41
13_8822; [1,3,4,4,3,-4,3,-2,-2,-1,-1,-1,3,3,2,1]; 65
13_8823; [1,4,3,3,2,-4,-4,3,-4,3,3,3,2,-1,2,1]; 54
13_8824; [1,-3,2,-3,2,2,1,-3,2,2,1,1,1]; 35
13_8825; [1,1,1,1,3,2,2,1,3,-2,3,-2,-2]; 37
13_8826; [1,-4,3,-4,3,3,2,-4,3,3,2,-1,2,1]; 37
13_8827; [1,4,3,3,2,4,-3,4,-3,-3,2,-1,2,1]; 51
13_8828; [1,-3,-3,2,-3,2,-1,-3,2,1,1,-3,-2]; 29
13_8829; [1,-3,2,-3,2,1,1,-3,2,2,1,-3,-2]; 21
13_8830; [1,-3,2,-1,-1,-1,-3,2,-1,-3,2,1,1]; 37
13_8831; [1,-3,2,-1,-3,2,1,1,-3,-2,1,-2,1]; 29
13_8832; [1,2,-3,-3,-2,1,3,-2,1,3,3,2,1]; 19
13_8833; [1,-3,-3,-2,1,3,-2,1,3,2,-1,2,1]; 31
13_8834; [1,-3,2,-1,-3,-2,-2,-1,-1,-3,2,2,1]; 23
13_8835; [1,-3,-3,2,-1,-3,2,-1,-3,2,-3,2,1]; 28
13_8836; [1,3,-2,1,3,-2,-2,-1,-1,3,3,2,1]; 25
13_8837; [1,1,-3,-2,-2,-1,-3,2,-1,-3,2,2,1]; 32
13_8838; [1,3,2,-1,-1,3,2,2,1,3,2,2,1]; 18
13_8839; [1,3,2,2,1,-3,2,-3,2,1,3,3,-2]; 23
13_8840; [1,2,-3,2,2,1,-3,-2,1,-2,-3,2,1]; 23
13_8841; [1,-2,-2,1,-3,2,1,-3,2,1,-3,-3,-2]; 27
13_8842; [1,2,2,2,-3,2,1,-3,2,-3,2,1,1]; 29
13_8843; [1,2,-3,2,1,-3,-2,1,-2,3,3,2,1]; 17
13_8844; [1,-3,-2,-2,-1,-3,2,-1,2,2,-3,2,1]; 31
13_8845; [1,-2,1,3,3,2,-3,2,1,3,-2,3,-2]; 33
13_8846; [1,3,3,2,-1,-3,2,3,3,-2,-1,-1,2,2,1]; 49
13_8847; [1,-2,1,3,-2,3,2,-1,2,1,-3,-3,-2]; 31
13_8848; [1,-2,1,3,3,2,-1,2,-3,2,1,-3,-2]; 28
13_8849; [1,2,-3,-2,-2,1,-2,1,-3,2,-3,2,1]; 25
13_8850; [1,2,-3,-3,-2,-1,3,2,-1,2,-3,2,1]; 21
13_8851; [1,2,-1,-3,-2,-2,-1,-1,-3,2,-3,2,1]; 27
13_8852; [1,-3,-3,-2,3,-2,-1,2,-1,-3,-3,2,1]; 31
13_8853; [1,-3,2,1,1,-3,-3,-2,1,-2,-3,2,1]; 27
13_8854; [1,-2,3,-2,1,3,2,-1,2,1,-3,-3,-2]; 31
13_8855; [1,-2,1,3,2,-3,2,1,1,3,-2,3,-2]; 36
13_8856; [1,3,3,2,2,1,-3,-3,2,2,1,3,-2]; 29
13_8857; [1,-3,2,-1,-1,-3,-2,-2,1,-3,2,2,1]; 25
13_8858; [1,-2,1,-3,2,1,-3,2,1,1,-3,-3,-2]; 31
13_8859; [1,2,-3,2,1,-3,-2,-2,-1,-1,2,3,3,2,1]; 30
13_8860; [1,-3,2,-1,-3,2,-1,-1,-3,2,-3,2,1]; 29
13_8861; [1,-3,-3,-2,1,-2,3,-2,3,-2,-1,-1,2,2,1]; 58
13_8862; [1,-3,2,-3,2,-3,2,2,1,1,1,-3,-2]; 26
13_8863; [1,3,3,2,-1,-3,-3,-2,1,-2,3,-2,1,1,1]; 49
13_8864; [1,3,2,2,-3,2,1,3,-2,1,-2,3,-2]; 29
13_8865; [1,-4,-3,2,-1,-4,3,-4,3,-4,3,3,2,1]; 17
13_8866; [1,4,4,3,-2,1,-2,-4,-3,2,1,-3,-3,-2]; 45
13_8867; [1,3,-2,-1,-1,-4,-4,-3,4,-3,2,-1,2,-3,2,1]; 94
13_8868; [1,-4,3,2,2,2,-4,3,-4,3,2,1,3,-2]; 34
13_8869; [1,-3,-2,1,-2,1,3,3,3,2,2,1,-3,-3,-2]; 44
13_8870; [1,3,2,2,2,2,-3,2,1,1,1,3,-2]; 37
13_8871; [1,1,1,2,2,1,-3,-3,-3,2,-3,2,1]; 39
13_8872; [1,2,4,-3,2,4,4,4,3,-2,-1,3,2,1]; 32
13_8873; [1,-3,-3,-3,2,-1,-3,2,-1,-3,-3,2,1]; 31
13_8874; [1,-4,3,-2,-2,-4,3,-2,-1,3,-4,3,2,1]; 41
13_8875; [1,-2,-2,1,-3,2,1,-3,2,1,-3,-2,-2]; 29
13_8876; [1,3,2,2,1,3,2,-3,-3,2,1,3,-2]; 23
13_8877; [1,-2,3,-2,1,3,2,-3,2,1,3,-2,-2]; 34
13_8878; [1,3,2,2,-1,-1,-1,3,2,2,1,3,-2]; 24
13_8879; [1,-3,-2,-2,1,-3,2,-3,2,1,-3,-3,-2]; 26
13_8880; [1,-2,1,-3,-3,2,1,-3,2,1,-3,-3,-2]; 31
13_8881; [1,-2,1,3,-2,1,3,2,-3,2,1,3,-2]; 34
13_8882; [1,-3,2,-3,2,1,1,-3,-2,-2,1,-3,-2]; 26
13_8883; [1,-3,-3,-2,1,3,-2,3,-2,-1,-1,-1,2,2,1]; 53
13_8884; [1,-3,-3,2,-3,2,1,3,3,-2,3,2,2]; 29
13_8885; [1,2,-3,-3,-2,1,-2,1,-3,2,-3,2,1]; 24
13_8886; [1,2,-3,2,-1,2,-3,-3,-2,-2,-1,3,3,2,1]; 40
13_8887; [1,1,1,2,-3,2,-1,-3,2,1,1,-3,-2]; 32
13_8888; [1,3,2,-3,-3,2,-1,-1,-1,2,1,3,-2]; 29
13_8889; [1,-3,2,-3,2,2,1,3,2,2,1,1,-3,-3,-2]; 35
13_8890; [1,-2,1,3,-2,1,1,1,3,-2,-3,-3,-2]; 38
13_8891; [1,-3,2,1,-3,2,-3,2,1,1,1,2,1]; 27
13_8892; [1,3,3,-2,1,-2,1,3,-2,-1,-1,-3,2,2,1]; 60
13_8893; [1,-3,2,-4,-3,2,-1,3,-4,3,-4,3,2,1]; 24
13_8894; [1,4,4,3,2,-1,-4,-3,2,-3,2,-1,2,1]; 35
13_8895; [1,4,-3,-4,-4,-3,2,-3,2,-1,4,-3,2,1]; 32
13_8896; [1,3,3,-4,3,2,-4,3,-4,3,2,1,3,-2]; 29
13_8897; [1,3,-4,3,-4,3,-2,3,-2,-1,-4,3,2,1]; 43
13_8898; [1,-4,3,-4,3,-2,3,-2,-1,3,-4,3,2,1]; 38
13_8899; [1,2,3,-4,3,-2,-4,3,-2,-1,-4,3,2,1]; 24
13_8900; [1,4,3,3,2,-4,-4,3,-4,3,2,2,1,3,3,-2]; 45
13_8901; [1,3,2,-4,-3,2,1,-3,4,-3,-4,-4,3,-2]; 41
13_8902; [1,2,-3,2,1,-2,-3,-3,-2,-3,-3,-3,-2]; 27
13_8903; [1,4,-3,2,2,4,3,2,-1,2,-1,-1,-1,-3,2,1]; 61
13_8904; [1,3,3,2,-3,-3,-3,2,-1,2,1,3,-2]; 28
13_8905; [1,-2,-2,-4,3,-2,-1,-4,3,2,-4,3,2,1]; 43
13_8906; [1,-3,-3,2,-1,-3,2,-1,-1,-3,2,2,1]; 26
13_8907; [1,3,2,-3,-3,2,1,1,3,-2,1,3,-2]; 33
13_8908; [1,-3,2,2,-1,-3,2,-1,-1,-3,2,2,1]; 24
13_8909; [1,-3,-2,-2,-1,-1,-3,-3,2,-1,-3,2,1]; 31
13_8910; [1,2,-3,2,1,-3,-2,1,1,-2,-3,2,1]; 26
13_8911; [1,3,2,-3,2,1,1,3,-2,1,1,3,-2]; 33
13_8912; [1,-3,2,-3,2,1,1,-3,-2,1,1,-3,-2]; 25
13_8913; [1,-3,-2,-2,-1,-1,-3,2,-1,-3,2,2,1]; 29
13_8914; [1,-3,2,-1,-3,2,-1,-1,-1,-3,2,2,1]; 27
13_8915; [1,-4,-4,3,-2,-4,3,-2,-1,2,-4,3,2,1]; 43
13_8916; [1,-4,-4,-3,2,-1,-4,-4,-4,-4,-4,-3,2,1]; 48
13_8917; [1,1,1,1,2,2,1,4,4,3,-2,-4,3,-2]; 49
13_8918; [1,2,5,5,4,-3,2,-5,4,3,-2,-1,3,2,1]; 41
13_8919; [1,2,-3,-3,-2,1,3,-2,3,-2,-1,3,3,2,1]; 33
13_8920; [1,-4,-3,2,-1,-3,2,-4,-3,2,1,-3,2,2]; 28
13_8921; [1,-3,2,4,3,-2,-1,3,3,2,4,-3,2,1]; 23
13_8922; [1,3,-4,-3,2,-3,2,1,-3,-2,4,4,3,-2]; 35
13_8923; [1,3,-4,-4,-3,2,-3,2,1,4,3,-2,3,-2]; 38
13_8924; [1,-4,-4,-3,2,-3,2,1,4,3,-2,3,2,2]; 33
13_8925; [1,3,2,-4,-4,-3,2,-1,2,2,-3,4,3,2,2,1]; 53
13_8926; [1,4,-3,-3,-2,3,-2,-1,4,-3,2,-3,2,1]; 44
13_8927; [1,2,-3,2,1,1,-3,-2,1,-2,-3,2,1]; 26
13_8928; [1,3,-2,1,1,3,2,-3,2,1,1,3,-2]; 37
13_8929; [1,3,3,2,2,1,-3,2,2,1,3,3,-2]; 28
13_8930; [1,3,2,2,-3,2,1,1,1,3,-2,3,-2]; 29
13_8931; [1,2,-3,2,2,2,1,-3,2,-3,2,1,1]; 31
13_8932; [1,4,-3,4,-3,2,-1,4,3,3,-4,3,2,1]; 22
13_8933; [1,-4,3,3,3,2,-4,3,-4,3,2,1,3,-2]; 30
13_8934; [1,2,-3,2,1,-3,-2,1,1,-2,-3,-3,-2]; 24
13_8935; [1,-3,2,2,-3,-3,2,-1,2,-1,-3,2,1]; 27
13_8936; [1,1,-2,1,-3,2,1,-3,2,1,-3,-3,-2]; 24
13_8937; [1,3,2,2,-1,3,2,-1,-1,3,2,2,1]; 22
13_8938; [1,2,-3,2,2,-1,2,-1,-1,-3,2,2,1]; 34
13_8939; [1,-3,2,-1,2,-3,2,-1,-1,-1,2,2,1]; 26
13_8940; [1,3,2,-3,-3,-3,2,1,3,-2,-2,3,-2]; 31
13_8941; [1,-3,2,-3,-3,-2,1,-2,1,-3,-3,2,1]; 24
13_8942; [1,-3,2,-1,-3,2,2,-1,-1,-3,2,2,1]; 27
13_8943; [1,3,-2,1,3,2,-3,-3,2,1,3,-2,-2]; 32
13_8944; [1,3,-2,1,3,-2,3,-2,-1,3,3,2,1]; 23
13_8945; [1,-3,-3,2,-1,-3,2,-1,2,-3,2,2,1]; 27
13_8946; [1,1,2,2,-3,2,-1,2,-3,2,1,-3,-2]; 31
13_8947; [1,2,-3,-3,-3,2,-1,2,-3,2,-1,2,1]; 38
13_8948; [1,-3,-3,-4,-4,-3,2,-1,4,-3,4,-3,2,1]; 34
13_8949; [1,-3,-2,1,1,3,3,2,2,2,2,1,-3,-3,-2]; 47
13_8950; [1,3,3,3,-4,-4,-3,2,-1,-3,2,4,3,2,2,1]; 53
13_8951; [1,-4,-4,-3,2,-1,-4,-3,2,4,4,4,3,3,2,1]; 37
13_8952; [1,-5,-4,-4,3,-4,3,2,-1,3,3,5,5,4,-3,2,1]; 67
13_8953; [1,3,-2,1,3,3,2,2,1,-3,-3,-3,-2]; 33
13_8954; [1,-3,2,-3,2,-1,2,-1,-1,-3,2,2,1]; 26
13_8955; [1,3,2,-3,-3,2,1,3,-2,1,-2,3,-2]; 30
13_8956; [1,1,-3,-2,-2,-1,-3,2,-1,2,-3,2,1]; 32
13_8957; [1,-2,1,-2,1,-3,2,1,-3,2,1,-3,-2]; 29
13_8958; [1,-3,-2,1,-2,1,-3,2,-3,2,1,-3,-2]; 26
13_8959; [1,4,-3,2,4,-3,-2,-2,-1,2,4,-3,2,1]; 35
13_8960; [1,2,4,4,3,-2,-4,-4,-3,2,-1,2,4,-3,2,1]; 40
13_8961; [1,2,3,-4,3,-2,3,-4,3,-2,-1,3,2,1]; 24
13_8962; [1,2,3,3,2,1,1,2,-3,-3,-2,-1,3,2,1]; 17
13_8963; [1,3,-4,3,2,1,3,-4,3,2,1,-4,-3,2]; 19
13_8964; [1,3,3,-4,3,-2,-4,3,-2,-1,-4,3,2,1]; 44
13_8965; [1,2,3,3,-2,3,-2,-2,-1,2,-3,2,2,2,1]; 38
13_8966; [1,1,1,4,4,3,2,-4,-3,-3,2,-1,3,3,2,1]; 50
13_8967; [1,2,4,4,3,-4,3,-2,-2,-1,2,-3,2,-3,2,1]; 66
13_8968; [1,2,5,5,4,3,-5,-4,-4,3,-2,-1,4,4,3,2,1]; 36
13_8969; [1,-3,2,2,1,3,-4,3,2,2,1,3,3,-4,-3,-2]; 51
13_8970; [1,2,5,5,4,3,-2,3,-5,4,-3,-2,-1,4,3,2,1]; 35
13_8971; [1,-4,5,-4,-3,-2,5,-4,-3,-3,-2,-1,5,-4,3,2,1]; 68
13_8972; [1,-5,-4,3,-4,3,2,-1,-4,-3,5,5,4,3,3,2,1]; 77
13_8973; [1,1,1,3,-2,1,3,-2,1,-3,-3,-3,-2]; 36
13_8974; [1,3,2,2,2,-3,-3,2,-1,2,1,3,-2]; 30
13_8975; [1,3,3,2,2,2,-1,-3,-3,-2,1,-2,3,-2,1]; 64
13_8976; [1,3,3,2,2,-1,-3,-3,-2,1,1,-2,3,-2,1]; 57
13_8977; [1,4,-3,2,-4,-4,-4,-3,2,-1,4,-3,2,1]; 29
13_8978; [1,3,-2,3,-4,3,-2,-1,-4,3,-4,3,2,1]; 41
13_8979; [1,2,2,2,2,3,3,-2,-2,-1,2,2,-3,2,1]; 77
13_8980; [1,1,1,4,3,-2,1,3,-2,1,-4,-4,-3,-2]; 41
13_8981; [1,3,-2,1,3,2,2,2,-3,2,-1,2,1]; 33
13_8982; [1,-3,-3,-3,4,-3,-2,-3,-3,-2,-1,4,3,3,2,1]; 65
13_8983; [1,2,-4,3,3,2,1,-4,-3,2,-4,-3,2,1]; 28
13_8984; [1,3,3,2,-3,2,-1,2,-3,2,-1,2,1]; 27
13_8985; [1,1,-3,-3,-3,2,-1,-3,2,-1,-3,2,1]; 37
13_8986; [1,4,-3,2,4,3,3,2,2,1,4,4,-3,-2]; 29
13_8987; [1,2,2,4,4,-3,-2,4,-3,-2,-1,4,3,3,2,1]; 48
13_8988; [1,4,-3,2,-5,-5,-4,-3,2,-1,5,4,-3,2,1]; 37
13_8989; [1,4,4,-3,2,4,3,-2,-1,3,-4,3,2,1]; 22
13_8990; [1,-4,-3,2,-4,-3,2,-1,2,-4,3,3,2,1]; 25
13_8991; [1,-4,-4,-4,-3,2,4,-3,2,-1,4,-3,2,1]; 30
13_8992; [1,1,2,-3,2,-1,2,-3,2,2,1,-3,-2]; 30
13_8993; [1,1,2,-3,2,1,1,-3,-2,-2,1,-3,-2]; 33
13_8994; [1,3,2,-3,2,1,1,3,2,2,1,3,-2]; 26
13_8995; [1,3,-2,1,3,2,-3,2,1,1,3,-2,-2]; 37
13_8996; [1,1,3,2,2,1,3,-2,1,-2,3,-2,-2]; 39
13_8997; [1,1,2,-1,-3,2,-1,-3,-3,2,-3,2,1]; 37
13_8998; [1,3,2,-4,-4,-3,2,-1,2,1,1,4,3,-2]; 37
13_8999; [1,3,-4,-4,3,-4,3,2,-1,3,-4,3,2,1]; 28
13_9000; [1,-2,-4,3,-2,-1,-4,-4,3,2,-4,3,2,1]; 39
13_9001; [1,3,3,2,-3,2,-3,2,-1,2,1,3,-2]; 27
13_9002; [1,2,2,-3,2,1,3,-2,1,3,2,2,1]; 27
13_9003; [1,4,4,3,2,2,-4,3,3,-2,-2,-1,3,3,2,1]; 54
13_9004; [1,3,2,2,-3,-3,2,2,-1,2,1,3,-2]; 30
13_9005; [1,2,3,3,2,1,-4,-3,2,-3,-4,3,2,1]; 20
13_9006; [1,2,2,-4,-3,-3,2,-1,3,3,2,4,4,3,2,1]; 39
13_9007; [1,1,-3,2,-1,2,-3,-3,2,-1,-3,2,1]; 37
13_9008; [1,-4,-3,2,-1,-1,-3,-3,-3,-2,-2,1,-4,3,2,1]; 43
13_9009; [1,-4,3,-2,3,3,-4,3,-2,-1,-4,3,2,1]; 43
13_9010; [1,3,2,-1,-3,-3,-2,1,1,-2,3,2,2,2,1]; 37
13_9011; [1,4,-3,2,2,4,3,3,2,1,4,4,-3,-2]; 29
13_9012; [1,-3,2,1,-4,-3,-3,-2,1,3,-4,3,2,1]; 22
13_9013; [1,-2,-2,3,-2,1,-2,-3,-3,-2,-2,-1,3,2,1]; 37
13_9014; [1,-2,-2,3,3,2,1,-3,2,-3,-3,-2,-2]; 24
13_9015; [1,4,3,2,-3,2,1,-3,-3,2,4,-3,-2,-2]; 33
13_9016; [1,1,-3,-2,1,-2,1,1,1,3,3,2,-1,2,1]; 49
13_9017; [1,4,-3,-2,-2,-2,4,-3,2,2,1,-3,-3,-2]; 52
13_9018; [1,3,2,-1,2,-1,-1,-1,3,2,2,1,-2]; 23
13_9019; [1,-3,-2,1,1,2,2,-3,2,-1,2,2,1]; 31
13_9020; [1,2,1,-3,-3,-2,1,-2,-3,2,-3,2,1]; 23
13_9021; [1,-3,2,2,1,3,3,3,2,2,1,-3,2]; 27
13_9022; [1,3,2,-1,2,1,1,3,-2,1,1,-2,-2]; 33
13_9023; [1,-4,-4,-3,-3,-2,1,3,4,3,2,2,1,1,3,-2]; 65
13_9024; [1,-4,3,2,2,-4,3,3,2,1,-4,-4,3,-2]; 35
13_9025; [1,2,-3,-3,-3,2,1,-2,-2,3,-2,3,-2]; 29
13_9026; [1,-3,-2,-2,1,1,2,-3,2,-1,2,2,1]; 27
13_9027; [1,3,2,-1,2,2,1,1,3,-2,1,-2,-2]; 33
13_9028; [1,3,2,2,-3,-3,2,1,3,-2,3,-2,-2]; 30
13_9029; [1,-3,2,2,-3,-3,2,1,-3,2,-3,2,2]; 34
13_9030; [1,1,-2,1,3,2,-1,2,2,1,3,-2,-2]; 29
13_9031; [1,3,2,-1,2,2,1,1,1,3,-2,1,-2]; 32
13_9032; [1,3,2,2,-3,-3,2,1,3,3,-2,3,-2]; 29
13_9033; [1,-3,-3,2,-3,-3,2,2,1,-3,2,-3,2]; 36
13_9034; [1,2,-3,2,-1,2,-1,-1,-1,-3,2,1,1]; 43
13_9035; [1,-3,-3,2,-3,2,1,-3,-2,-2,3,3,-2]; 27
13_9036; [1,3,2,-1,2,2,1,3,-2,1,-2,-2,-2]; 32
13_9037; [1,-3,2,2,2,1,-3,2,2,1,-3,-3,2]; 27
13_9038; [1,3,3,-2,1,1,1,3,-2,-1,-1,-3,2,2,1]; 64
13_9039; [1,-4,-3,2,-1,-3,4,-3,-2,-4,-4,-3,-3,2,2,1]; 49
13_9040; [1,3,-4,-4,-4,-3,2,-1,-3,2,4,3,3,2,2,1]; 50
13_9041; [1,-2,-4,-4,-3,4,-3,2,2,1,-2,-3,-3,-2,3,-2]; 97
13_9042; [1,3,-2,4,3,-2,3,3,2,1,4,-3,-3,-2]; 40
13_9043; [1,-4,-3,2,-3,-3,-2,1,-2,1,-4,3,2,1]; 22
13_9044; [1,3,2,2,-4,3,3,2,1,-4,3,-4,3,-2]; 35
13_9045; [1,1,-4,3,-2,-1,-4,3,-2,-2,-1,3,-4,3,2,1]; 61
13_9046; [1,1,3,-2,1,1,3,2,2,1,3,3,-2]; 38
13_9047; [1,2,2,-1,-3,-3,2,-1,-3,2,-3,2,1]; 32
13_9048; [1,3,2,2,-3,2,1,1,3,-2,1,3,-2]; 31
13_9049; [1,-3,2,2,-1,2,-3,2,-1,-1,2,2,1]; 23
13_9050; [1,2,2,-3,2,-1,-1,2,2,-3,2,1,-2]; 36
13_9051; [1,2,2,-1,-3,2,-1,-1,2,2,-3,2,1]; 34
13_9052; [1,3,2,-1,2,2,1,1,3,2,2,1,-2]; 23
13_9053; [1,3,2,-1,2,1,1,3,-2,-2,1,1,-2]; 35
13_9054; [1,3,2,2,-3,2,1,3,3,-2,-2,3,-2]; 34
13_9055; [1,-3,2,2,1,-3,-3,2,2,1,-3,-3,2]; 33
13_9056; [1,1,3,2,2,1,1,3,2,2,1,3,-2]; 30
13_9057; [1,1,3,-2,1,3,2,2,1,1,3,-2,-2]; 39
13_9058; [1,1,3,2,2,1,1,3,-2,1,3,-2,-2]; 43
13_9059; [1,1,-3,-3,-3,2,-1,2,-3,2,-1,2,1]; 39
13_9060; [1,-3,4,-3,2,-1,-4,-4,-4,-3,4,-3,2,1]; 33
13_9061; [1,2,2,3,3,2,-1,2,2,-3,-2,-2,1,1,1]; 63
13_9062; [1,-4,3,-2,3,-4,-4,-4,3,-2,-1,3,2,1]; 48
13_9063; [1,2,3,3,-4,-3,-3,-2,-1,3,3,4,4,3,2,1]; 31
13_9064; [1,-3,4,-3,2,-1,-5,-5,-4,-3,5,4,-3,2,1]; 39
13_9065; [1,1,3,-2,1,1,3,3,2,2,1,3,-2]; 37
13_9066; [1,1,-3,2,-1,2,-3,2,2,1,-3,-3,-2]; 29
13_9067; [1,3,3,2,2,-1,-3,-3,-2,1,-2,3,-2,1,1]; 55
13_9068; [1,1,2,-3,2,1,1,2,2,1,-3,-2,-2]; 28
13_9069; [1,-3,-3,-2,3,-2,1,-2,1,-3,-3,2,1]; 31
13_9070; [1,3,2,2,-3,2,1,3,-2,1,3,-2,-2]; 31
13_9071; [1,-2,1,3,-2,1,3,2,2,1,-3,-3,-2]; 31
13_9072; [1,-2,1,3,-2,1,-2,-3,-3,2,1,-3,-2]; 30
13_9073; [1,3,2,2,1,3,3,-2,1,-2,1,3,-2]; 37
13_9074; [1,1,1,-2,1,3,2,-1,2,2,1,3,-2]; 30
13_9075; [1,3,3,2,2,-1,-3,-3,-2,1,3,-2,1,1,1]; 50
13_9076; [1,-3,2,2,2,1,-3,2,1,-3,-3,-3,2]; 30
13_9077; [1,-3,4,-3,2,-1,-3,2,4,3,3,3,2,1]; 25
13_9078; [1,-4,-3,2,-4,-3,-3,-3,2,-1,-4,-3,2,1]; 33
13_9079; [1,4,-3,-2,-2,-2,4,-3,-3,2,2,1,-3,-2]; 56
13_9080; [1,3,3,-4,3,2,2,3,3,2,1,-4,3,-2]; 36
13_9081; [1,3,2,-4,-4,-4,3,-4,3,-2,1,-2,-3,4,3,-2]; 54
13_9082; [1,4,-3,2,4,3,3,2,2,1,4,-3,-3,-2]; 29
13_9083; [1,4,3,3,2,2,4,3,3,2,1,4,-3,-2]; 29
13_9084; [1,-4,3,2,-4,3,3,2,2,1,-4,-3,-3,-2]; 27
13_9085; [1,-4,3,3,2,2,-4,3,3,2,1,-4,3,-2]; 36
13_9086; [1,-4,-4,-3,-3,2,-1,2,-3,2,1,4,3,-2,3,2]; 59
13_9087; [1,-4,3,2,-4,3,3,2,2,1,-4,-4,3,-2]; 35
13_9088; [1,-4,-4,-3,-3,-2,1,1,3,4,3,2,2,1,3,-2]; 59
13_9089; [1,2,-3,2,-1,2,-3,2,-1,2,1,1,1]; 34
13_9090; [1,1,2,-1,2,2,-3,2,-1,2,-3,2,1]; 41
13_9091; [1,3,-2,3,3,-4,3,-2,-1,3,-4,3,2,1]; 43
13_9092; [1,1,4,3,-2,1,-2,3,-2,1,-4,-4,-3,-2]; 43
13_9093; [1,-3,-3,2,-3,2,-1,2,-1,-3,2,1,1]; 34
13_9094; [1,2,4,4,3,3,-2,-4,-4,-3,2,-1,4,-3,2,1]; 42
13_9095; [1,3,-4,-4,-4,-4,-3,2,-1,-3,2,4,3,2,2,1]; 54
13_9096; [1,3,5,-4,-5,-5,-4,-3,2,-1,-3,2,4,3,2,2,1]; 50
13_9097; [1,2,3,3,3,3,-2,3,-2,-2,-1,2,-3,2,1]; 46
13_9098; [1,4,4,3,2,-4,-3,-3,2,2,2,-1,3,3,2,1]; 60
13_9099; [1,2,4,4,3,-4,3,-2,3,-2,-2,-1,2,-3,2,1]; 67
13_9100; [1,3,3,-4,3,-2,3,-2,-1,3,2,4,4,-3,2,1]; 85
13_9101; [1,-4,3,-2,3,3,3,-4,3,-2,-1,3,2,1]; 46
13_9102; [1,-5,-5,-4,-3,2,-1,5,-4,3,3,2,-4,3,3,2,1]; 42
13_9103; [1,-4,-4,-4,3,-4,3,2,-1,3,-4,3,2,1]; 29
13_9104; [1,-4,-3,2,-1,5,5,4,-3,-2,-5,-4,3,-2,1]; 53
13_9105; [1,5,-4,3,2,-5,-5,-4,3,-4,3,2,1,3,-2]; 35
13_9106; [1,-3,2,-1,2,2,-3,2,1,1,2,2,1]; 25
13_9107; [1,-2,-2,4,-3,2,1,-3,-3,-2,-2,4,-3,-2]; 48
13_9108; [1,3,3,2,2,2,-4,-3,-3,-2,-1,3,-4,3,2,1]; 42
13_9109; [1,-3,2,2,1,-3,2,2,1,-3,-3,-3,2]; 32
13_9110; [1,3,2,2,2,-3,2,1,3,-2,-2,3,-2]; 35
13_9111; [1,3,2,-1,2,1,3,-2,1,1,1,-2,-2]; 33
13_9112; [1,1,2,-3,2,-1,2,2,-3,2,1,1,-2]; 45
13_9113; [1,-4,-3,-3,2,-4,-3,-3,2,-1,-4,-3,2,1]; 37
13_9114; [1,-3,2,4,3,-2,-1,3,2,4,-3,-3,2,1]; 28
13_9115; [1,-3,4,-3,-3,2,-1,-3,2,4,3,3,2,1]; 27
13_9116; [1,-3,2,2,1,1,-3,-3,2,-1,-3,2,1]; 24
13_9117; [1,4,4,-3,2,4,-3,-2,-2,1,4,-3,-3,-2]; 49
13_9118; [1,-4,-4,-4,-3,2,4,-3,-2,1,-2,1,1,4,3,-2]; 63
13_9119; [1,-3,2,2,1,-3,2,1,1,1,-3,-2,-2]; 28
13_9120; [1,1,3,2,2,1,3,2,2,2,1,3,-2]; 24
13_9121; [1,3,-2,1,1,3,2,2,1,3,-2,-2,-2]; 39
13_9122; [1,-3,2,1,-3,2,2,2,1,-3,2,2,1]; 29
13_9123; [1,1,3,-2,1,3,2,2,2,1,3,-2,-2]; 31
13_9124; [1,-3,-2,-2,-4,-3,-3,-2,-1,-4,-4,3,-4,3,2,1]; 53
13_9125; [1,-4,-3,-3,2,-1,-4,-3,2,1,-4,-3,2,2]; 28
13_9126; [1,3,3,2,2,-3,2,1,1,1,3,3,-2]; 33
13_9127; [1,3,3,3,2,-3,2,1,1,1,3,3,-2]; 37
13_9128; [1,4,4,3,3,4,4,-3,2,-1,4,-3,2,1]; 44
13_9129; [1,4,4,4,-3,2,-1,4,4,3,-4,3,2,1]; 30
13_9130; [1,-4,-3,2,-3,2,2,2,1,-2,-4,3,-2,-2]; 40
13_9131; [1,-3,2,2,1,1,1,-3,2,2,1,-3,-2]; 22
13_9132; [1,-3,-2,1,-2,1,1,1,3,3,3,2,-1,2,1]; 47
13_9133; [1,-4,-4,-3,-2,1,3,4,3,-2,1,1,3,-2,1,-2]; 61
13_9134; [1,-3,2,2,1,1,1,3,3,3,2,2,1,-3,-2]; 31
13_9135; [1,-3,-3,2,-3,2,1,-3,-3,-3,-2,3,-2]; 30
13_9136; [1,-3,2,-1,-3,2,-1,-1,-3,-3,2,2,1]; 26
13_9137; [1,4,-3,2,4,3,3,-2,3,3,-2,1,-4,-4,-3,-2]; 61
13_9138; [1,-4,-3,-3,2,-3,2,2,1,-2,-4,3,-2,-2]; 47
13_9139; [1,-4,-4,-3,-3,2,-1,4,4,3,-2,3,-4,3,-2,1]; 69
13_9140; [1,-4,3,-2,-4,3,-2,-1,-4,3,2,2,2,1]; 49
13_9141; [1,2,-5,4,-3,-5,4,-3,-2,-1,-5,4,3,2,1]; 27
13_9142; [1,1,1,4,3,3,-2,3,-2,1,-4,-4,-3,-2]; 46
13_9143; [1,2,3,3,3,3,-2,-2,-1,2,2,2,-3,2,1]; 50
13_9144; [1,4,-3,2,2,4,4,4,3,-2,-1,3,2,1]; 30
13_9145; [1,-5,-5,-4,-3,2,-1,5,4,4,-3,4,-3,2,1]; 40
13_9146; [1,2,3,3,3,-4,-3,-3,-2,-1,3,4,4,3,2,1]; 31
13_9147; [1,5,5,4,-3,2,2,-5,4,3,-2,-1,3,2,1]; 38
13_9148; [1,1,-3,-2,-2,1,1,2,-3,2,-1,2,1]; 29
13_9149; [1,2,-3,2,-1,2,1,1,-3,-2,-2,1,1]; 30
13_9150; [1,-2,1,1,3,2,-1,2,2,1,3,-2,-2]; 33
13_9151; [1,1,-3,2,-1,2,-3,2,-1,-1,2,2,1]; 32
13_9152; [1,-3,2,-1,2,2,-3,2,-1,-1,2,2,1]; 26
13_9153; [1,-2,1,3,2,-1,2,2,1,3,-2,-2,-2]; 32
13_9154; [1,2,-3,2,2,1,-3,-3,2,-3,2,1,1]; 33
13_9155; [1,3,2,-1,2,2,1,3,-2,1,-2,1,1]; 32
13_9156; [1,-3,2,1,-3,-3,2,2,1,-3,-3,-3,2]; 37
13_9157; [1,2,-3,2,-1,2,-1,-1,-1,-3,2,2,1]; 33
13_9158; [1,-4,-3,2,-1,-3,-3,-2,-4,-4,-3,2,-3,2,2,1]; 49
13_9159; [1,-4,-4,-3,2,1,3,3,2,2,1,4,-3,2]; 25
13_9160; [1,-4,-4,3,-4,3,2,-1,3,-4,3,3,2,1]; 27
13_9161; [-1,-1,3,-4,3,3,2,3,3,3,2,1,-4,-3,-3,-2]; 57
13_9162; [1,3,2,-1,2,-3,-3,2,-3,2,1,3,-2]; 27
13_9163; [1,-2,-2,3,3,2,-1,2,2,-3,-3,2,-3,2,1]; 92
13_9164; [1,-4,-3,2,-4,-3,2,2,-1,-4,3,3,2,1]; 23
13_9165; [1,4,-3,2,-3,2,4,3,3,-2,-1,3,2,1]; 24
13_9166; [1,-4,-3,-3,2,-1,-4,-3,2,-4,-3,2,2,1]; 35
13_9167; [1,-3,2,-1,4,-3,-3,-2,-2,-3,4,-3,2,1]; 40
13_9168; [1,-4,3,-2,3,-4,3,-2,-2,-1,3,3,2,1]; 38
13_9169; [1,2,-3,2,2,-1,2,-3,2,-1,2,2,1]; 34
13_9170; [1,3,2,-3,2,1,3,-2,-2,-2,3,-2,-2]; 37
13_9171; [1,-4,-3,2,-1,-3,-3,-2,-4,-3,2,-3,2,2,2,1]; 47
13_9172; [1,-3,-2,-2,1,1,3,-2,3,2,2,1,-3,-3,-2]; 45
13_9173; [1,-3,2,-1,-3,2,-1,-1,2,3,3,2,1]; 21
13_9174; [1,4,3,2,2,-4,3,-2,-1,3,2,4,3,3,2,1]; 42
13_9175; [1,4,4,3,2,-1,2,3,-4,3,-2,-1,-1,3,2,1]; 56
13_9176; [1,2,-3,-3,2,-1,2,-1,3,-2,3,2,1]; 21
13_9177; [1,-3,2,-1,-3,-3,2,-1,2,-3,-3,2,1]; 33
13_9178; [1,4,-3,2,2,4,3,2,-1,2,-1,-1,2,-3,2,1]; 66
13_9179; [1,3,2,2,-3,-3,-3,2,1,3,-2,3,-2]; 30
13_9180; [1,-3,2,2,-3,-3,-3,2,1,-3,2,-3,2]; 36
13_9181; [1,3,3,2,2,2,-3,2,1,3,-2,3,-2]; 36
13_9182; [1,-3,2,1,1,1,-3,2,1,-3,-3,-2,-2]; 29
13_9183; [1,1,2,-3,2,-1,2,-1,-1,-3,2,2,1]; 37
13_9184; [1,3,2,2,-4,-4,-3,2,1,4,3,-2,3,-2]; 42
13_9185; [1,-4,-3,2,-1,-3,-3,2,-4,-3,2,-3,2,1]; 35
13_9186; [1,2,4,3,-2,-1,3,2,4,-3,2,-3,2,1]; 29
13_9187; [1,3,2,2,1,3,-2,1,-2,3,-2,-2,-2]; 39
13_9188; [1,2,3,3,-2,3,-2,-2,-1,2,2,3,3,2,1]; 31
13_9189; [1,-4,-3,2,-1,-3,-3,-2,-4,-3,-3,2,-3,2,2,1]; 49
13_9190; [1,2,-3,-3,-2,1,1,-2,3,-2,-1,3,3,2,1]; 31
13_9191; [1,2,2,4,4,3,2,-4,-3,2,-1,2,3,3,2,1]; 53
13_9192; [1,3,2,-4,3,-4,3,2,1,3,4,4,3,-2]; 24
13_9193; [1,-4,3,2,2,1,3,-4,3,2,1,-4,-3,-2]; 22
13_9194; [1,-4,-3,-3,-2,-2,-4,3,-2,-1,-4,3,2,1]; 35
13_9195; [1,-4,-4,-4,-3,-3,2,2,3,4,3,-2,1,-2,3,-2]; 61
13_9196; [1,2,3,-4,-4,-3,2,-1,-3,4,-3,2,4,-3,2,1]; 50
13_9197; [1,2,2,-3,2,-1,2,-1,-1,2,-3,2,1]; 34
13_9198; [1,2,-3,2,-1,-1,2,2,-3,2,2,1,-2]; 35
13_9199; [1,2,-3,2,-1,2,-1,2,2,-3,2,2,1]; 35
13_9200; [1,2,-3,-3,-2,1,1,1,3,-2,-1,3,3,2,1]; 29
13_9201; [1,-4,3,-2,3,-4,3,-2,-1,-4,3,3,2,1]; 40
13_9202; [1,-3,2,2,1,1,1,-3,-2,-2,1,-3,-2]; 29
13_9203; [1,-4,3,-2,-4,3,-2,-1,-4,-4,3,3,2,1]; 41
13_9204; [1,-3,2,-1,-3,2,2,-1,-3,-3,2,1,1]; 39
13_9205; [1,-4,3,-2,3,3,-4,3,-2,-1,3,3,2,1]; 41
13_9206; [1,1,1,-3,-2,1,-3,-2,-2,1,1,-3,-2]; 34
13_9207; [1,2,2,-1,-3,2,-1,-1,-1,2,-3,2,1]; 33
13_9208; [1,-4,-3,2,-1,-4,-3,2,-4,-3,-3,2,2,1]; 28
13_9209; [1,-3,4,-3,-2,-2,3,-2,-1,-3,4,-3,2,1]; 48
13_9210; [1,-3,2,-3,2,1,1,2,-1,-3,-3,2,1]; 25
13_9211; [1,-3,2,-1,-3,-3,2,-1,-1,2,-3,2,1]; 29
13_9212; [1,2,-1,-3,-3,2,-1,-1,-3,2,-3,2,1]; 35
13_9213; [1,1,-2,1,3,-2,1,1,3,-2,-3,-3,-2]; 37
13_9214; [1,-3,2,-1,-3,2,-1,-1,2,-3,-3,2,1]; 29
13_9215; [1,-3,2,-3,2,-1,2,-1,2,3,3,2,1]; 22
13_9216; [1,2,-1,-3,-3,2,-1,2,-3,2,-3,2,1]; 36
13_9217; [1,-3,2,-3,-3,2,-1,2,-1,2,-3,2,1]; 30
13_9218; [1,-3,2,2,1,1,-3,2,-3,2,-1,2,1]; 25
13_9219; [1,4,-3,-2,1,-2,-2,4,-3,2,1,-3,-2,-2]; 44
13_9220; [1,3,3,2,2,-4,-3,-3,-2,-2,-1,3,-4,3,2,1]; 49
13_9221; [1,2,-3,2,-1,-1,-3,-2,1,2,2,3,3,2,1]; 33
13_9222; [1,2,-3,-3,2,-1,2,-1,-3,2,-3,2,1]; 35
13_9223; [1,1,-3,2,-1,2,-3,2,-1,-1,-1,2,1]; 38
13_9224; [1,-3,-2,-2,4,3,-2,-1,-3,-3,4,-3,2,1]; 51
13_9225; [1,-4,3,-2,-2,-2,3,-4,3,-2,-1,3,2,1]; 49
13_9226; [1,-2,3,-2,1,-2,4,3,-2,3,-4,-4,3,-2]; 59
13_9227; [1,2,4,-3,-2,-1,-1,4,-3,2,4,3,3,2,1,-2]; 41
13_9228; [1,-4,-3,2,-3,-2,-2,1,-3,4,4,3,3,-2,3,-2]; 85
13_9229; [1,1,2,-3,2,-1,2,-3,2,1,-3,-3,-2]; 32
13_9230; [1,2,4,3,3,2,4,-3,-2,-1,2,2,4,-3,2,1]; 47
13_9231; [1,-4,3,-2,3,-4,3,-2,-1,3,2,2,2,1]; 55
13_9232; [1,2,-5,4,-3,4,-5,4,-3,-2,-1,4,3,2,1]; 30
13_9233; [1,-3,2,-1,4,-3,-2,-2,-2,-3,4,-3,2,1]; 36
13_9234; [1,-4,-3,-3,-2,-4,3,-2,-1,3,-4,3,2,1]; 31
13_9235; [1,-4,-4,-4,-3,-3,2,2,1,3,4,3,-2,1,3,-2]; 57
13_9236; [1,2,3,-4,-4,-3,2,-1,4,-3,2,4,4,-3,2,1]; 52
13_9237; [1,1,1,1,-3,2,-1,2,-3,2,-1,2,1]; 37
13_9238; [1,2,2,-4,3,-2,3,-4,3,-2,-1,3,2,1]; 32
13_9239; [1,3,2,2,1,1,1,1,1,3,3,2,1,-3,-2]; 41
13_9240; [1,2,2,4,4,3,3,2,3,-4,3,-2,-1,3,2,1]; 46
13_9241; [1,4,4,3,3,2,3,-4,3,-2,-1,3,2,2,2,1]; 48
13_9242; [1,-3,2,2,1,3,4,4,3,-2,1,1,1,-4,-3,-2]; 42
13_9243; [1,2,5,5,4,4,3,4,-5,4,-3,-2,-1,4,3,2,1]; 29
13_9244; [1,2,3,-4,5,-4,-3,-2,-1,-4,3,5,4,4,3,2,1]; 30
13_9245; [1,-3,2,1,-3,2,2,1,-3,-3,-3,2,2]; 35
13_9246; [1,3,2,-1,2,1,1,1,3,2,2,1,-2]; 25
13_9247; [1,1,3,-2,-2,1,-2,1,3,2,-1,2,1]; 37
13_9248; [1,-3,2,-1,4,-3,-3,-2,3,-2,4,-3,2,1]; 33
13_9249; [1,-4,3,3,2,-4,-3,2,-1,-4,3,3,2,1]; 37
13_9250; [1,4,-3,-3,-2,4,3,-2,-1,4,3,3,2,1]; 30
13_9251; [1,-4,-3,-3,2,-4,-3,2,-1,-4,3,3,2,1]; 29
13_9252; [1,-3,2,2,1,4,4,3,2,2,1,-4,-3,2]; 31
13_9253; [1,-4,-4,-3,2,1,-3,2,2,1,4,-3,2,2]; 36
13_9254; [1,-3,2,-1,-4,-3,-3,-2,3,-2,-4,-3,2,1]; 31
13_9255; [1,4,3,3,2,-3,2,4,3,-2,-1,3,2,1]; 27
13_9256; [1,-4,-3,-3,-2,3,-4,3,-2,-1,3,3,2,1]; 33
13_9257; [1,4,-3,-3,2,-3,2,4,3,-2,-1,3,2,1]; 27
13_9258; [1,-4,3,3,-2,3,-4,3,-2,-1,3,3,2,1]; 41
13_9259; [1,2,-3,-3,-2,1,1,3,-2,-2,-1,3,3,2,1]; 29
13_9260; [1,2,-4,3,-2,-1,-1,-1,3,-4,3,-2,1,3,2,2]; 56
13_9261; [1,2,-3,-3,-2,1,1,3,2,2,-1,3,3,2,1]; 29
13_9262; [1,-3,2,-1,-1,-4,3,-2,-2,-4,-3,-2,1,2,2,1]; 35
13_9263; [1,2,3,3,2,2,1,3,-2,-1,2,3,3,2,1]; 23
13_9264; [1,-4,-4,-3,2,-1,4,-3,4,3,2,2,3,3,2,1]; 37
13_9265; [1,-4,3,3,-2,-4,3,-2,-1,-4,3,3,2,1]; 40
13_9266; [1,2,-4,3,-2,-1,-1,-1,-4,3,-2,1,-4,3,2,2]; 56
13_9267; [1,3,2,2,1,4,3,2,2,1,3,-4,-4,-3,-3,-2]; 51
13_9268; [1,-4,-3,-3,-2,-4,3,-2,-1,-4,3,3,2,1]; 32
13_9269; [1,4,-3,2,2,1,2,4,-3,-2,-1,-1,4,-3,2,1]; 49
13_9270; [1,3,-2,-2,1,4,3,2,2,1,3,-4,-4,-3,-3,-2]; 73
13_9271; [1,3,2,2,1,-4,-4,-3,2,2,1,4,3,-2]; 35
13_9272; [1,-4,3,3,2,3,-4,3,-2,-1,2,2,3,3,2,1]; 35
13_9273; [1,-2,3,2,2,1,4,3,2,2,3,-4,-4,-3,-3,-2]; 59
13_9274; [-1,-1,2,3,3,2,1,4,-3,-3,2,-3,4,-3,-2,-2]; 76
13_9275; [1,1,2,4,3,3,-2,1,3,3,-2,1,-4,-4,-3,-2]; 65
13_9276; [1,-4,3,-2,1,1,3,3,-4,3,2,1,3,-2]; 40
13_9277; [1,-4,-3,-3,-3,2,-4,-3,-3,2,-1,-4,-4,3,2,1]; 46
13_9278; [1,4,4,-3,2,5,4,-3,2,1,-3,4,-5,-5,-4,3,-2]; 69
13_9279; [1,-4,-4,-3,-2,5,-4,-3,-3,-2,-1,-3,5,-4,3,2,1]; 61
13_9280; [1,-3,-3,2,-1,4,-3,2,1,-3,4,-3,2,2]; 35
13_9281; [1,-4,3,-2,3,-4,3,-2,-1,2,3,3,2,1]; 43
13_9282; [1,-3,2,-1,2,-3,2,2,-1,2,1,1,1]; 35
13_9283; [1,-3,2,-1,2,-3,2,2,2,-1,2,1,1]; 41
13_9284; [1,4,-3,2,2,4,3,3,-2,-4,-4,-3,2,-1,2,1]; 68
13_9285; [1,-4,-3,2,-3,2,-1,4,4,3,3,-2,3,2,2,1]; 45
13_9286; [1,4,3,3,3,3,2,2,3,3,2,1,-4,-4,-3,-2]; 55
13_9287; [1,-4,-4,-4,-3,2,-1,3,-4,3,2,1,-4,3,2,2]; 31
13_9288; [1,2,3,-4,3,-2,-1,3,-4,3,2,-3,2,1]; 31
13_9289; [1,-5,-4,-3,2,4,3,3,4,4,3,2,1,-5,4,3,-2]; 32
13_9290; [1,-5,-5,-4,-4,-3,2,-1,4,3,2,2,5,-4,3,2,1]; 45
13_9291; [1,2,3,-5,-5,-4,3,-2,-1,5,4,-3,2,4,-3,2,1]; 51
13_9292; [1,-4,-4,-3,-3,-4,3,2,-1,3,3,2,4,-3,2,1]; 33
13_9293; [1,4,3,3,2,2,3,-4,-4,-3,2,-1,2,-3,2,1]; 61
13_9294; [-1,-1,2,-3,2,4,3,3,2,1,-3,2,4,-3,-2,-2]; 67
13_9295; [1,-3,2,1,-3,2,-3,2,2,1,-3,2,2]; 27
13_9296; [1,1,3,2,2,1,3,2,-3,2,1,3,-2]; 25
13_9297; [1,-2,1,3,-2,1,3,2,2,1,3,-2,-2]; 37
13_9298; [1,-3,2,-3,2,1,-3,2,1,1,-3,-2,-2]; 25
13_9299; [1,3,-2,1,3,3,2,-3,2,1,3,-2,-2]; 35
13_9300; [1,3,3,-4,3,-2,3,-4,3,-2,-1,3,2,1]; 48
13_9301; [1,5,-4,-3,2,1,5,-4,-4,-3,2,1,4,-3,2]; 51
13_9302; [1,-3,2,-3,2,-1,2,1,1,-3,-2,-2,1]; 31
13_9303; [1,-2,1,3,3,2,2,1,3,-2,3,-2,-2]; 38
13_9304; [1,1,2,-3,2,-1,2,2,-3,2,1,-3,-2]; 32
13_9305; [1,-3,2,-1,2,-3,2,-1,-1,-3,2,2,1]; 26
13_9306; [1,1,-3,-2,-2,1,1,-3,2,-1,-3,2,1]; 30
13_9307; [1,1,1,3,2,2,1,1,3,-2,1,3,-2]; 41
13_9308; [1,1,-3,2,-1,-3,2,-1,-1,-3,2,2,1]; 33
13_9309; [1,-3,-2,-2,-1,-1,-4,3,2,-1,-4,-3,2,1]; 37
13_9310; [1,4,3,3,2,2,4,-3,2,-1,4,-3,2,1]; 45
13_9311; [1,4,-3,-3,-2,4,3,-2,-1,-3,4,-3,2,1]; 45
13_9312; [1,-4,3,-2,-4,3,-2,-2,-1,-4,3,3,2,1]; 39
13_9313; [1,-2,1,3,3,2,2,1,3,3,-2,3,-2]; 40
13_9314; [1,3,-4,3,-2,3,-4,3,-2,-2,-1,3,2,1]; 44
13_9315; [1,2,3,-4,3,-2,3,-2,-1,-4,3,3,2,1]; 22
13_9316; [1,4,3,3,2,2,2,3,-4,3,2,1,-4,-4,-3,-2]; 44
13_9317; [1,2,-3,2,-1,2,2,-3,-3,-2,-1,3,3,2,1]; 31
13_9318; [1,1,1,3,-2,1,1,3,2,2,1,3,-2]; 37
13_9319; [1,4,-3,2,-1,4,-3,2,2,4,3,3,2,1]; 31
13_9320; [1,1,1,-4,-3,-2,-2,-3,-3,-2,-2,-1,-4,3,2,1]; 43
13_9321; [1,3,-4,-4,-3,2,-1,-3,2,2,2,4,3,2,2,1]; 49
13_9322; [1,-4,-3,2,-1,-5,-4,-3,-3,-4,-4,-3,-5,4,3,2,1]; 33
13_9323; [1,4,-5,-4,-4,3,2,-1,-4,3,2,5,5,-4,3,2,1]; 59
13_9324; [1,-3,-3,2,-3,2,2,1,-3,-3,-2,3,-2]; 28
13_9325; [1,-3,2,-3,2,2,1,-3,-3,2,-3,2,2]; 34
13_9326; [1,3,3,2,-3,2,1,3,3,-2,-2,3,-2]; 38
13_9327; [1,-3,-4,-3,2,-3,-2,1,-2,4,4,4,3,-2,1,-2]; 52
13_9328; [1,-4,-3,2,-3,-2,-2,-2,1,-3,4,4,3,-2,3,-2]; 82
13_9329; [1,3,-4,3,2,1,-4,-3,2,1,3,-4,3,-2]; 35
13_9330; [1,1,4,-3,2,4,3,3,-2,1,-2,1,-4,-4,-3,-2]; 55
13_9331; [1,3,2,2,1,4,3,-2,1,-2,3,-4,-4,-3,-3,-2]; 66
13_9332; [1,-4,3,-4,3,-2,3,-2,-1,-4,3,3,2,1]; 39
13_9333; [1,-3,2,2,-3,2,2,1,1,1,1,-3,-2]; 26
13_9334; [1,-4,-3,2,-4,3,3,-4,3,3,2,-1,2,1]; 23
13_9335; [1,3,2,-3,2,1,1,1,3,-2,-2,3,-2]; 31
13_9336; [1,4,-3,4,-3,-3,2,-1,4,3,-4,3,2,1]; 23
13_9337; [1,-3,2,-3,2,2,1,-3,-3,-3,2,-3,2]; 36
13_9338; [1,1,3,-2,1,-2,1,1,3,2,-1,2,1]; 36
13_9339; [1,4,-3,-2,-2,1,4,3,-2,-1,-1,3,2,1]; 33
13_9340; [1,-4,-3,2,-3,2,-4,-3,2,-1,3,3,2,1]; 27
13_9341; [1,4,-3,2,-3,2,4,3,-2,-1,3,3,2,1]; 24
13_9342; [1,-3,2,-3,2,1,4,4,3,2,2,-4,-3,2]; 34
13_9343; [1,-3,-3,2,-1,-4,-3,2,-3,2,-4,-3,2,1]; 40
13_9344; [1,-4,-3,-3,-2,3,-2,-4,3,-2,-1,3,2,1]; 35
13_9345; [1,4,-3,2,-3,2,2,4,3,-2,-1,3,2,1]; 27
13_9346; [1,-4,-3,-3,2,2,3,-4,3,-2,1,3,3,-2]; 61
13_9347; [1,-2,1,3,2,2,1,1,1,3,-2,3,-2]; 38
13_9348; [1,-2,3,-2,1,-2,-3,-3,2,1,-3,-3,-2]; 31
13_9349; [1,-3,4,-3,2,-1,4,3,3,2,4,-3,2,1]; 28
13_9350; [1,-3,2,1,-3,2,2,2,1,-3,-3,-2,-2]; 24
13_9351; [1,-3,2,-3,2,2,2,1,-3,2,-3,2,2]; 29
13_9352; [1,3,3,2,-3,2,1,3,-2,3,-2,-2,-2]; 36
13_9353; [1,3,2,-1,-4,3,-2,-1,-1,-1,3,3,-4,3,-2,1]; 61
13_9354; [1,1,-4,3,-2,-2,-1,-1,3,3,2,1,4,4,3,-2]; 67
13_9355; [1,-4,-3,2,-1,-3,-3,-3,-2,-4,-3,2,-3,2,2,1]; 56
13_9356; [1,-2,1,-2,-3,-3,2,1,-3,2,-3,-3,-2]; 33
13_9357; [1,-2,3,3,-2,1,-3,-3,2,2,1,-3,-2]; 32
13_9358; [1,1,-2,1,1,3,2,2,1,3,-2,3,-2]; 35
13_9359; [1,1,3,-2,1,3,2,-3,2,1,3,-2,-2]; 31
13_9360; [1,-4,-3,2,-3,-3,2,-1,-4,-3,2,-3,2,1]; 37
13_9361; [1,-3,2,4,-3,2,-1,-3,2,4,3,3,2,1]; 30
13_9362; [1,-3,-3,2,-3,2,1,-3,2,2,1,-3,2]; 27
13_9363; [1,3,2,2,1,3,-2,1,-2,1,1,3,-2]; 35
13_9364; [1,-3,2,-3,-3,2,1,-3,2,1,-3,-2,-2]; 25
13_9365; [1,3,2,4,3,3,2,-1,-3,2,1,4,3,-2]; 33
13_9366; [1,-3,-3,4,-3,2,-1,-3,2,1,4,-3,2,2]; 36
13_9367; [1,-4,-4,-3,-3,2,-3,2,1,3,4,3,3,-2,3,-2]; 59
13_9368; [1,4,-3,-3,-2,-2,-2,-3,4,-3,2,1,-3,-2]; 52
13_9369; [1,2,-4,-3,2,-1,-4,-3,2,-4,-3,2,2,1]; 41
13_9370; [1,-4,-4,3,-2,-4,3,-2,-1,3,-4,3,2,1]; 38
13_9371; [1,2,3,3,3,-2,3,-2,-2,-1,2,2,-3,2,1]; 46
13_9372; [1,-4,-4,-3,-3,2,2,1,3,4,3,3,-2,1,3,-2]; 63
13_9373; [1,4,-3,-2,1,-2,4,-3,2,1,-3,-3,-2,-2]; 47
13_9374; [1,3,-4,-4,-3,-3,2,-3,2,-1,2,4,3,2,2,1]; 53
13_9375; [1,-4,2,-3,-3,4,4,5,-4,3,2,-3,1,2,-3,4,4,5,-2]; 83
13_9376; [1,-4,-3,2,-1,-4,-3,2,-4,-3,2,2,2,1]; 29
13_9377; [1,5,4,-3,2,1,-5,-5,-4,-4,-3,2,1,-5,4,-3,2]; 77
13_9378; [1,4,-3,2,-3,4,-3,-2,-2,-1,2,-3,2,1]; 37
13_9379; [1,-4,-3,2,-1,-4,-4,-4,-3,2,-4,-3,2,1]; 35
13_9380; [1,4,3,3,2,2,2,2,3,3,2,1,-4,-4,-3,-2]; 53
13_9381; [1,-5,4,3,3,2,-5,-4,-3,2,-1,3,4,4,3,2,1]; 50
13_9382; [1,-4,-3,-2,5,-4,-3,-3,-2,-1,-3,-4,5,-4,3,2,1]; 65
13_9383; [1,3,2,-4,-4,-3,2,-1,2,2,2,4,3,2,2,1]; 67
13_9384; [1,-5,-4,3,-4,5,5,4,4,3,2,-1,3,-4,3,2,1]; 58
13_9385; [1,-3,2,1,-3,-3,-2,-2,1,-2,-3,-3,2]; 31
13_9386; [1,2,-3,2,-1,-1,2,2,1,-3,2,2,1]; 26
13_9387; [1,2,-3,2,-1,2,-1,-1,2,-3,2,2,1]; 34
13_9388; [1,-2,1,2,-3,2,-1,-1,2,2,-3,2,1]; 43
13_9389; [1,2,2,-3,2,-1,2,-1,2,2,-3,2,1]; 36
13_9390; [1,3,2,-3,-3,2,-1,2,1,3,3,3,-2]; 29
13_9391; [1,2,2,-3,2,-1,-1,-1,2,-3,2,1,-2]; 34
13_9392; [1,4,-3,2,4,3,-2,-2,-1,3,-4,3,2,1]; 21
13_9393; [1,-3,4,-3,-2,3,-2,-1,-3,-3,4,-3,2,1]; 45
13_9394; [1,1,2,-3,2,1,1,2,-3,2,1,-3,-2]; 25
13_9395; [1,-3,-2,-2,-1,-3,-3,2,-1,2,-3,2,1]; 31
13_9396; [1,-3,2,2,-1,-3,2,-1,-1,2,-3,2,1]; 26
13_9397; [1,2,-3,2,-1,-1,-3,2,2,-3,2,1,-2]; 36
13_9398; [1,1,-2,1,3,2,2,1,1,3,-2,3,-2]; 37
13_9399; [1,-3,2,-1,2,-3,2,-1,-1,2,-3,2,1]; 27
13_9400; [1,2,3,3,2,-1,2,2,-3,-3,-2,-1,3,2,1]; 21
13_9401; [1,2,2,3,-2,-1,-3,-3,2,-1,2,2,-3,2,1]; 53
13_9402; [1,-3,2,-3,2,1,1,2,-3,2,-1,2,1]; 23
13_9403; [1,-3,2,-1,-3,-3,2,-1,2,2,-3,2,1]; 30
13_9404; [1,3,2,-3,2,1,1,3,3,-2,1,3,-2]; 36
13_9405; [1,1,1,-3,-2,1,-3,-2,1,1,1,-3,-2]; 34
13_9406; [1,-3,-3,2,-1,-3,-3,2,-1,2,-3,2,1]; 30
13_9407; [1,3,3,3,2,-1,-1,-3,2,2,1,-3,2,2,1]; 43
13_9408; [1,-4,-4,3,-2,-2,-4,3,-2,-1,-4,3,2,1]; 45
13_9409; [1,-3,2,-1,-3,2,-1,-1,2,-3,2,2,1]; 27
13_9410; [1,2,2,3,3,-2,-1,-3,-3,2,-1,2,-3,2,1]; 48
13_9411; [1,3,2,-3,2,1,3,-2,1,1,-2,3,-2]; 31
13_9412; [1,3,3,2,-1,-3,-3,-2,1,3,-2,1,1,-2,1]; 52
13_9413; [1,3,3,2,-3,-3,2,-1,-1,2,1,3,-2]; 29
13_9414; [1,3,3,3,2,-3,-3,2,-1,2,1,3,-2]; 29
13_9415; [1,2,2,-3,2,-1,2,-1,-1,-1,-3,2,1]; 35
13_9416; [1,2,-3,2,-1,2,2,2,-3,2,-1,2,1]; 37
13_9417; [1,4,-3,2,4,3,-4,3,-2,-2,-1,3,2,1]; 22
13_9418; [1,-3,2,-1,4,-3,-2,-2,-3,-3,4,-3,2,1]; 41
13_9419; [1,-4,3,-2,3,-4,3,3,-2,-2,-1,3,2,1]; 43
13_9420; [1,2,4,4,3,-2,-4,-4,-3,2,2,-1,4,-3,2,1]; 40
13_9421; [1,-3,-2,1,3,-2,3,3,2,2,2,1,-3,-3,-2]; 47
13_9422; [1,-3,2,2,-3,2,2,2,1,1,1,-3,-2]; 25
13_9423; [1,-4,-3,2,-1,-4,3,3,-4,3,3,3,2,1]; 17
13_9424; [1,1,-3,2,-3,-3,2,-1,2,-1,-3,2,1]; 35
13_9425; [1,-2,1,1,3,-2,1,1,3,-2,-3,-3,-2]; 39
13_9426; [1,-3,2,-1,2,-3,2,-1,2,3,3,2,1]; 19
13_9427; [1,2,-3,-3,2,-1,-3,2,-3,2,-1,2,1]; 35
13_9428; [1,-3,2,-1,-3,2,-1,2,2,-3,-3,2,1]; 30
13_9429; [1,1,4,3,-2,1,3,3,-2,1,-4,-4,-3,-2]; 46
13_9430; [1,-3,2,-1,-3,2,-1,-3,2,-3,-3,2,1]; 31
13_9431; [1,4,4,-3,2,5,4,-3,2,1,4,-5,-5,-4,3,3,-2]; 68
13_9432; [1,-4,3,-2,-4,3,-2,-1,2,-4,3,3,2,1]; 42
13_9433; [1,-3,2,-3,2,-1,2,-1,2,-3,2,2,1]; 28
13_9434; [1,3,3,3,2,-1,-3,-3,-2,1,-2,3,3,-2,1]; 62
13_9435; [1,2,-1,-3,-3,-2,-2,3,3,2,-1,2,-3,2,1]; 53
13_9436; [1,4,-3,2,-1,2,4,3,-2,-1,-4,-4,-4,-3,2,1]; 71
13_9437; [1,2,-3,2,-1,2,2,-3,2,-1,2,2,1]; 33
13_9438; [1,3,3,3,2,2,4,-3,-2,-2,-1,4,3,3,2,1]; 50
13_9439; [1,-4,3,-2,3,3,-4,3,3,-2,-1,3,2,1]; 49
13_9440; [1,4,-3,-2,1,4,3,-2,-1,-1,3,3,2,1]; 35
13_9441; [1,4,-3,2,2,1,4,3,3,-2,3,-2,-1,3,2,1]; 46
13_9442; [1,-4,-4,-3,2,-3,-4,3,2,2,1,-4,3,-2]; 43
13_9443; [1,-4,3,2,2,2,-4,3,4,4,3,-2,-1,3,2,1]; 41
13_9444; [1,-4,3,-2,3,-4,-4,3,-2,-1,-4,3,2,1]; 43
13_9445; [1,2,-3,2,-1,-3,-3,-2,-2,1,1,3,2,2,1]; 39
13_9446; [1,2,-3,-3,-2,1,3,2,2,3,3,2,-1,2,1]; 36
13_9447; [1,2,2,3,3,2,2,1,3,-2,-1,3,3,2,1]; 30
13_9448; [1,-4,-3,-3,-2,3,-2,1,-2,1,-4,3,2,1]; 34
13_9449; [1,3,3,-4,-3,2,-3,2,1,3,3,-4,3,-2]; 41
13_9450; [1,3,-4,3,2,2,3,3,2,1,-4,-3,-3,-2]; 29
13_9451; [1,3,3,2,-4,3,3,2,2,1,3,-4,3,-2]; 35
13_9452; [1,-3,-3,2,4,-3,2,1,4,3,2,-4,-3,2]; 33
13_9453; [1,-4,-4,-4,-3,-3,2,-3,2,1,3,4,3,-2,3,-2]; 55
13_9454; [1,-4,-4,-3,4,-3,2,-3,2,1,-4,-4,3,-2]; 39
13_9455; [1,-4,3,2,2,1,-4,3,-2,-1,-1,3,2,1]; 29
13_9456; [1,4,-3,2,-1,2,4,3,-2,1,-2,-4,-4,-4,-3,2]; 81
13_9457; [1,-4,-3,2,1,3,3,2,2,1,-4,3,2,2]; 30
13_9458; [1,-3,-3,-2,4,-3,-3,2,2,1,-2,-3,4,-3,-2,-2]; 109
13_9459; [1,-4,3,2,-5,4,-3,-3,-5,4,-3,2,1,-3,-2]; 53
13_9460; [1,-4,-3,-3,2,-3,2,1,4,-3,-2,4,3,-2]; 34
13_9461; [1,-4,-3,5,4,3,3,2,4,-3,2,1,-5,-5,-4,3,-2]; 71
13_9462; [1,4,-3,-3,-2,-2,-3,4,-3,2,1,-3,-3,-2]; 51
13_9463; [1,-3,2,-1,2,-1,-1,-3,2,2,1,-2,1]; 33
13_9464; [1,3,2,-1,2,2,1,3,-2,1,1,-2,-2]; 29
13_9465; [1,2,1,1,3,2,2,1,3,2,2,3,1]; 19
13_9466; [1,-3,-3,2,2,1,-3,2,2,1,-3,-3,2]; 32
13_9467; [1,2,2,1,-3,2,2,1,1,2,-3,2,1]; 29
13_9468; [1,3,-4,3,2,1,-3,2,2,1,-4,-3,-3,-2]; 33
13_9469; [1,-4,-4,-3,2,2,4,-3,4,3,-2,1,3,-2]; 42
13_9470; [1,-3,2,4,-3,2,1,4,3,2,2,-4,-3,2]; 34
13_9471; [1,-4,-4,-4,-3,2,-3,2,2,1,3,4,3,-2,3,-2]; 61
13_9472; [1,4,-3,2,2,4,3,3,2,1,4,-3,-3,-2]; 28
13_9473; [1,-4,3,2,2,-4,3,3,2,1,-4,-3,-3,-2]; 29
13_9474; [1,-4,3,3,2,-4,3,3,2,2,1,-4,3,-2]; 35
13_9475; [1,-3,-4,-4,-3,-3,2,-1,2,3,3,2,1,4,-3,2]; 48
13_9476; [1,-3,-2,-2,1,3,3,2,2,1,1,1,-3,-3,-2]; 45
13_9477; [1,-4,-4,-3,2,-4,-3,-3,2,-1,4,4,3,3,2,1]; 35
13_9478; [1,3,2,-1,2,2,1,1,3,-2,-2,1,-2]; 33
13_9479; [1,3,2,2,-3,-3,2,1,3,-2,-2,3,-2]; 30
13_9480; [1,-3,2,2,-3,-3,2,1,-3,2,2,-3,2]; 34
13_9481; [1,3,2,-1,2,2,1,1,3,-2,1,-2,1]; 34
13_9482; [1,3,3,2,2,-3,-3,2,1,3,-2,3,-2]; 30
13_9483; [1,-3,2,-3,-3,2,2,1,-3,-3,2,-3,2]; 35
13_9484; [1,2,-3,2,1,-3,-3,-3,-2,-3,-3,-3,-2]; 29
13_9485; [1,-3,2,1,1,-3,2,1,-3,-3,-2,-2,-2]; 27
13_9486; [1,2,2,-3,2,2,-1,2,-3,2,-1,2,1]; 33
13_9487; [1,2,-3,2,2,2,-1,2,-3,2,-1,2,1]; 37
13_9488; [1,2,4,4,4,3,-2,-4,-4,-3,2,-1,4,-3,2,1]; 40
13_9489; [1,-3,-3,2,-1,-3,2,-1,2,-3,-3,2,1]; 30
13_9490; [1,1,-3,2,1,-3,2,2,2,1,-3,-3,2]; 31
13_9491; [1,2,2,2,1,3,-2,1,3,2,-3,2,1]; 27
13_9492; [1,3,-2,1,3,2,2,-3,2,2,1,3,-2]; 31
13_9493; [1,-4,-3,2,-3,4,3,3,2,2,2,1,4,4,3,-2]; 53
13_9494; [1,-3,2,-3,-3,2,-1,2,-3,2,-1,2,1]; 29
13_9495; [1,3,2,2,2,1,3,3,-2,1,1,3,-2]; 31
13_9496; [1,-2,1,3,4,3,2,2,1,3,-2,-4,-4,-3,-3,-2]; 60
13_9497; [1,3,2,-4,3,3,2,2,1,-4,3,-4,3,-2]; 35
13_9498; [1,-4,-3,2,1,4,4,4,3,-2,-4,-3,-3,-2,1,-2]; 48
13_9499; [1,-4,-3,-3,2,-3,2,2,1,1,-2,-4,3,-2]; 53
13_9500; [1,2,-3,2,-1,2,-3,2,-1,2,2,2,1]; 35
13_9501; [1,2,3,3,-4,3,-2,3,-2,-1,-4,3,2,1]; 23
13_9502; [1,3,2,2,-3,2,-3,2,1,3,-2,3,-2]; 28
13_9503; [1,3,2,2,-4,3,3,2,1,3,-4,-3,2,-3,2,2]; 55
13_9504; [1,3,2,-4,-3,2,-1,3,3,2,1,-4,3,-2]; 34
13_9505; [1,-4,-3,2,-3,-2,-2,1,-3,4,4,4,3,-2,3,-2]; 85
13_9506; [1,-3,2,-4,-3,2,1,3,3,2,1,-4,-3,2]; 28
13_9507; [1,2,3,3,-2,-1,3,2,-1,2,-3,2,1]; 18
13_9508; [1,1,2,-3,-3,2,-1,2,-3,2,1,-3,-2]; 32
13_9509; [1,3,2,-4,-3,2,-1,3,3,2,1,4,4,4,3,-2]; 53
13_9510; [1,-4,-4,-3,-3,4,-3,2,-3,2,1,-4,3,-2]; 37
13_9511; [1,-3,2,2,1,-3,2,2,1,1,-3,2,1]; 29
13_9512; [1,-3,2,1,1,-3,-2,-2,1,-3,2,2,1]; 29
13_9513; [1,1,3,2,2,1,3,2,2,1,1,3,-2]; 29
13_9514; [1,1,3,-2,1,1,3,2,2,1,3,-2,-2]; 37
13_9515; [1,-3,2,2,1,-3,2,-3,2,1,-3,2,2]; 27
13_9516; [1,-3,2,-3,2,1,-3,2,2,1,-3,-2,-2]; 23
13_9517; [1,3,2,2,1,3,2,-3,2,1,3,2,2]; 24
13_9518; [1,3,2,2,1,3,2,-3,2,1,3,-2,-2]; 25
13_9519; [1,3,2,2,1,3,2,2,1,3,-2,3,-2]; 27
13_9520; [1,3,-2,1,-2,1,3,2,2,1,3,-2,-2]; 37
13_9521; [1,-2,1,-3,2,2,1,-3,2,2,1,-3,-2]; 29
13_9522; [1,3,-2,-2,1,3,2,-3,2,1,3,-2,-2]; 38
13_9523; [1,3,2,2,1,3,-2,-2,1,-2,3,-2,-2]; 41
13_9524; [1,-3,-2,1,3,-2,3,2,2,2,2,1,-3,-3,-2]; 53
13_9525; [1,2,3,-4,-4,-3,2,-3,4,-3,-2,-1,4,3,2,1]; 21
13_9526; [1,3,2,2,-4,3,-2,-1,-1,3,2,1,4,4,3,-2]; 55
13_9527; [1,4,4,3,2,-1,2,-4,3,-2,-1,-1,-1,3,2,1]; 53
13_9528; [1,-4,-3,-2,-5,-5,-4,3,-2,-1,-3,-3,5,-4,3,2,1]; 56
13_9529; [1,3,-4,-4,-3,-3,2,-3,2,1,-4,3,3,-2]; 48
13_9530; [1,-4,-4,3,-2,-4,3,-2,-1,-4,3,3,2,1]; 39
13_9531; [1,-3,-4,3,2,1,3,3,2,2,1,-4,-3,2]; 25
13_9532; [1,3,2,2,-4,3,3,-2,-2,-1,3,4,4,3,2,1]; 40
13_9533; [1,3,3,2,-3,2,-1,-1,2,2,1,3,-2]; 31
13_9534; [1,2,-1,-3,-3,2,-3,2,-1,2,-3,2,1]; 35
13_9535; [1,-4,3,-2,1,-2,-4,3,-2,-1,-4,3,2,1]; 34
13_9536; [1,2,3,2,-4,-3,-3,-2,-1,3,2,-4,3,3,2,1]; 29
13_9537; [1,4,-3,2,4,3,-4,-4,3,-2,-1,3,2,1]; 20
13_9538; [1,2,3,-4,-3,-3,2,-1,-3,2,-1,4,4,-3,2,1]; 62
13_9539; [1,3,2,-4,-4,-3,2,-3,2,-1,2,4,3,2,2,1]; 59
13_9540; [1,2,2,2,-3,-3,-2,-2,-1,3,-2,3,2,2,1]; 50
13_9541; [1,1,1,3,3,-2,1,-2,3,-2,-1,-1,-3,2,1]; 63
13_9542; [1,-4,-4,-3,2,-1,-3,4,-3,2,2,4,3,3,-2,1]; 78
13_9543; [1,-4,-4,-3,2,-1,-3,4,-3,2,2,4,4,3,-2,1]; 69
13_9544; [1,4,3,-2,3,3,-4,-4,-3,-3,2,2,1,3,3,-2]; 101
13_9545; [1,2,2,1,3,-4,3,-2,-1,3,-2,-1,-4,3,2,1]; 45
13_9546; [-1,-1,2,2,-3,2,2,1,4,-3,2,2,4,3,3,-2]; 87
13_9547; [1,4,3,3,2,2,3,-4,3,2,1,-4,-4,-3,-3,-2]; 45
13_9548; [1,2,2,-3,-3,-2,-2,-1,3,-2,3,2,2,2,1]; 47
13_9549; [1,2,-3,-3,-2,-2,-1,3,-2,3,2,2,2,2,1]; 43
13_9550; [1,2,-1,-3,2,-1,-3,-3,-3,2,-3,2,1]; 36
13_9551; [1,1,-3,2,-1,2,-3,2,-3,2,-1,2,1]; 37
13_9552; [1,2,2,-4,3,-2,-4,3,-2,-1,-4,3,2,1]; 30
13_9553; [1,4,-3,2,4,-3,-4,-4,-3,2,-1,-3,2,1]; 43
13_9554; [1,-4,3,-2,3,-4,3,-4,3,-2,-1,3,2,1]; 44
13_9555; [1,-4,3,3,2,-4,3,-4,3,2,2,1,3,-2]; 30
13_9556; [1,-3,2,1,4,-3,2,2,1,-3,-4,-4,-3,2]; 41
13_9557; [1,4,-3,2,4,-3,2,-1,2,4,3,3,2,1]; 31
13_9558; [1,2,-3,2,-1,-3,-3,2,-3,2,-1,2,1]; 34
13_9559; [1,2,-1,2,2,2,-3,2,-1,2,-3,2,1]; 40
13_9560; [1,4,-3,2,2,4,4,3,-2,-4,-4,-3,2,-1,2,1]; 65
13_9561; [1,-3,2,1,-3,2,2,2,2,1,-3,-3,2]; 28
13_9562; [1,3,2,2,2,2,1,3,3,-2,1,3,-2]; 39
13_9563; [1,3,3,-4,-4,-3,-3,2,-3,4,3,3,2,-1,2,1]; 71
13_9564; [1,-4,3,3,2,4,4,4,3,-2,-1,3,-4,3,2,1]; 45
13_9565; [1,-3,2,1,-3,2,2,1,-3,-3,2,1,1]; 34
13_9566; [1,3,-2,1,3,2,-3,2,-3,2,1,3,-2]; 31
13_9567; [1,-4,3,-2,1,-2,3,-4,3,-2,-1,3,2,1]; 35
13_9568; [1,2,2,1,-2,3,-2,-1,-4,3,-2,3,-4,3,2,1]; 40
13_9569; [1,-4,-4,-3,-2,1,1,4,3,3,-2,-1,3,3,2,1]; 46
13_9570; [1,5,4,-3,-2,1,4,-5,-5,-4,3,-2,1,4,4,-3,-2]; 93
13_9571; [1,-3,-3,-3,-2,3,-2,1,-2,1,1,3,-2]; 39
13_9572; [1,2,3,3,-2,3,-2,-2,-1,2,2,2,-3,2,1]; 48
13_9573; [1,3,2,2,-4,3,-2,-2,-1,3,4,4,3,3,2,1]; 44
13_9574; [1,-3,-4,3,2,1,3,3,3,2,1,-4,-3,2]; 19
13_9575; [1,-3,-2,1,-2,1,3,4,4,3,2,2,1,-4,-3,-2]; 44
13_9576; [1,-3,2,5,-4,3,-2,-1,5,4,-3,2,4,3,3,2,1]; 33
13_9577; [1,-3,-2,1,-2,1,3,3,2,2,1,-3,-3,-3,-2]; 45
13_9578; [1,4,4,3,2,2,-4,3,-2,-2,-1,3,3,3,2,1]; 52
13_9579; [1,-4,3,2,-1,-4,-3,-3,-2,-2,-4,3,-4,3,2,1]; 44
13_9580; [1,2,5,4,3,3,2,-3,4,-3,-2,-1,5,-4,3,2,1]; 49
13_9581; [1,3,-5,-4,-3,2,-3,4,-3,2,1,-5,4,3,-2]; 48
13_9582; [1,-2,-2,-4,3,-4,3,2,1,-3,-2,-4,3,-2]; 42
13_9583; [1,3,2,2,-4,-4,-3,2,2,-1,2,4,3,2,2,1]; 63
13_9584; [1,-4,3,-2,-2,-2,-4,3,-2,-1,-4,3,2,1]; 47
13_9585; [1,3,-4,-4,3,-2,1,3,-2,1,-2,4,3,-2]; 54
13_9586; [1,2,-3,2,2,1,2,2,-3,2,-1,-1,-3,2,1]; 51
13_9587; [1,-3,4,-3,2,-1,4,-3,2,1,4,-3,2,2]; 37
13_9588; [1,-4,-3,2,-1,-1,-3,-3,-2,-2,1,-4,3,2,1,1]; 54
13_9589; [1,-3,-2,1,1,1,3,3,3,2,2,1,-3,-3,-2]; 46
13_9590; [1,3,2,-3,2,1,1,1,1,3,-2,3,-2]; 34
13_9591; [1,2,-3,2,1,-3,-2,-2,-3,2,1,1,1]; 30
13_9592; [1,1,1,-3,2,-3,2,1,-3,2,-3,2,1]; 34
13_9593; [1,4,3,-4,3,2,4,-3,4,-3,2,-1,2,1]; 43
13_9594; [1,3,-4,3,2,-4,-3,-3,-4,3,2,-1,2,1]; 38
13_9595; [1,-4,3,-4,3,2,-4,3,-4,3,2,-1,2,1]; 32
13_9596; [1,-2,1,3,2,2,2,1,3,3,-2,3,-2]; 33
13_9597; [1,-4,-3,2,-3,4,-3,2,1,-4,-4,3,3,-2]; 34
13_9598; [1,-3,-2,1,-3,2,2,1,1,1,1,-3,-2]; 32
13_9599; [1,3,2,2,2,2,-3,2,1,3,-2,3,-2]; 36
13_9600; [1,-3,2,1,-3,2,2,2,2,2,1,-3,2]; 29
13_9601; [1,-4,-3,2,-4,-3,2,-4,3,3,2,-1,2,1]; 27
13_9602; [1,3,3,2,4,-3,2,-3,4,-3,2,-1,2,1]; 47
13_9603; [1,2,3,3,-4,-4,-3,2,-3,4,3,3,2,-1,2,1]; 57
13_9604; [1,-4,-3,2,-3,2,-1,-4,3,-2,3,2,2,1]; 29
13_9605; [1,-3,2,2,4,3,-2,-1,3,2,4,-3,2,1]; 30
13_9606; [1,-4,-4,-3,2,-3,4,3,3,2,2,2,1,3,3,-2]; 62
13_9607; [1,3,3,2,-1,-3,-3,-2,1,3,-2,1,-2,1,1]; 47
13_9608; [1,2,-3,2,-3,2,-1,2,-3,2,-1,2,1]; 31
13_9609; [1,1,1,2,-3,2,4,3,2,2,1,3,-4,-4,-3,-2]; 45
13_9610; [1,-3,-2,1,-2,-2,1,3,3,2,2,1,-3,-3,-2]; 42
13_9611; [1,4,-5,-5,-4,-3,2,-1,3,-4,3,5,4,3,3,2,1]; 33
13_9612; [1,2,-3,-3,-3,-2,1,-2,3,-2,-1,3,3,2,1]; 37
13_9613; [1,-4,3,2,-4,3,3,3,-4,3,2,1,3,-2]; 24
13_9614; [1,-4,-3,2,5,5,4,-3,2,1,-5,-4,3,3,-2]; 42
13_9615; [1,-3,-3,-3,2,-3,2,1,1,2,-1,2,1]; 25
13_9616; [1,-4,-4,-3,2,-1,2,1,1,2,4,-3,2,1]; 30
13_9617; [1,2,-4,-3,2,-1,-3,2,-4,-3,2,-3,2,1]; 41
13_9618; [1,1,3,-2,1,3,3,2,-3,2,-1,2,1]; 31
13_9619; [1,1,3,3,-2,1,-2,3,-2,-1,-1,-3,2,2,1]; 60
13_9620; [1,2,2,3,3,-2,-2,-1,2,2,-3,2,2,2,1]; 73
13_9621; [1,-4,3,-2,-4,3,3,3,-2,-1,-4,3,2,1]; 44
13_9622; [1,1,3,2,-1,2,2,-3,2,1,3,3,-2]; 39
13_9623; [1,2,3,4,4,-3,4,-3,-2,-1,3,3,-4,3,2,1]; 28
13_9624; [1,4,-5,-5,-4,-3,2,-1,3,-4,5,4,-3,4,-3,2,1]; 45
13_9625; [1,-4,-3,2,-3,2,-1,4,4,3,-2,3,2,2,2,1]; 43
13_9626; [1,-3,2,1,-3,2,2,1,-3,-3,-3,-3,2]; 37
13_9627; [1,1,1,2,-3,2,-1,2,-3,2,1,1,-2]; 37
13_9628; [1,-3,2,1,-3,2,2,1,4,-3,-4,-4,-3,2]; 38
13_9629; [1,3,3,2,-3,2,1,1,1,1,3,3,-2]; 36
13_9630; [1,4,4,3,-4,3,2,4,4,-3,2,-1,2,1]; 42
13_9631; [1,4,-3,-2,1,-2,4,-3,2,1,1,-3,-2,-2]; 49
13_9632; [1,2,-3,-3,2,-1,-3,2,-1,2,-3,2,1]; 34
13_9633; [1,2,2,2,-3,-3,-2,1,-2,1,1,2,-3,2,1]; 69
13_9634; [1,-4,3,-2,3,-2,-2,-1,-1,-3,2,-1,-4,3,2,1]; 59
13_9635; [1,1,1,2,2,-3,2,-1,2,1,1,-3,-2]; 32
13_9636; [1,2,2,-3,-3,-3,-2,1,-2,1,1,2,-3,2,1]; 63
13_9637; [1,-4,3,-2,3,-4,3,-2,-1,3,3,3,2,1]; 37
13_9638; [1,-4,-3,2,-3,2,-1,4,4,4,3,-2,3,2,2,1]; 44
13_9639; [1,-3,-2,-2,4,-3,2,1,-3,-2,-2,-2,-4,-4,-3,2]; 72
13_9640; [1,2,4,-3,-5,4,3,-2,3,-2,-1,4,-5,4,-3,2,1]; 85
13_9641; [1,2,2,-3,2,-1,2,-3,2,-1,2,1,1]; 35
13_9642; [1,-3,-2,1,1,3,3,3,2,2,1,-3,-3,-3,-2]; 49
13_9643; [1,-4,-4,-3,2,-1,4,-3,2,2,4,4,3,3,-2,1]; 77
13_9644; [1,-4,-3,-3,-3,2,-1,-4,-3,-3,-3,2,-4,3,2,1]; 47
13_9645; [1,4,4,-5,4,-3,2,4,-3,2,1,-5,-4,3,-2]; 48
13_9646; [1,2,-4,-3,2,-1,3,3,-4,3,-2,3,2,1]; 25
13_9647; [1,-5,-5,-4,-3,2,-1,3,5,4,4,-3,2,4,-3,2,1]; 38
13_9648; [1,-5,-5,-4,-3,2,5,4,-3,2,-1,4,-3,2,1]; 37
13_9649; [1,-4,-4,-4,3,-2,-4,3,-2,-1,-4,3,2,1]; 42
13_9650; [1,4,3,-2,3,-4,-4,-3,2,-3,2,1,3,3,3,-2]; 72
13_9651; [1,3,2,-4,3,2,-4,-3,2,1,3,-2,3,-2]; 34
13_9652; [1,4,3,2,2,3,-4,-4,-3,2,-1,2,3,3,2,1]; 46
13_9653; [1,-4,-4,3,2,-1,-4,3,2,-4,3,3,2,1]; 26
13_9654; [1,1,2,-3,-3,-2,1,1,3,-2,3,2,-1,2,1]; 48
13_9655; [1,-4,3,-2,-1,-1,3,3,2,4,4,-3,2,1,-3,-2]; 61
13_9656; [1,-4,-4,-3,-2,1,-2,4,3,-2,-2,-1,-1,3,2,1]; 53
13_9657; [1,2,2,-1,2,2,-3,2,-1,2,-3,2,1]; 34
13_9658; [1,2,4,4,-3,2,4,-3,-2,-2,-1,-4,3,3,2,1]; 49
13_9659; [1,2,3,5,-4,-3,-2,-2,-1,5,4,-3,2,4,-3,2,1]; 63
13_9660; [1,-5,-4,3,-2,4,4,3,2,2,-1,-5,4,3,3,2,1]; 75
13_9661; [1,-4,-3,-3,-3,-3,2,-4,-3,-3,2,-1,-4,3,2,1]; 47
13_9662; [1,-4,-3,-3,-3,2,-1,-4,3,2,-4,-3,-3,2,2,1]; 40
13_9663; [1,-4,3,-2,1,1,1,3,-4,3,2,1,3,-2]; 41
13_9664; [1,-4,3,3,-2,-2,-4,-4,3,-2,-1,-2,-4,3,2,1]; 66
13_9665; [1,2,4,3,-5,-5,-4,3,-2,-1,5,4,-3,4,-3,2,1]; 48
13_9666; [1,1,1,-3,2,-1,-3,-3,2,-1,-3,2,1]; 33
13_9667; [1,1,1,2,2,1,1,1,1,3,3,2,1,-3,-2]; 36
13_9668; [1,4,4,4,4,3,3,2,3,-4,3,-2,-1,3,2,1]; 47
13_9669; [1,-3,-2,1,3,4,4,3,2,2,1,1,1,-4,-3,-2]; 44
13_9670; [1,-3,2,1,-3,2,2,2,1,-3,-3,-3,2]; 29
13_9671; [1,-4,-3,-3,-3,2,-1,-4,-3,2,-4,-3,2,1]; 37
13_9672; [1,3,2,2,1,1,1,3,4,4,3,2,1,-4,-3,-2]; 29
13_9673; [1,2,4,5,5,4,3,3,-5,4,-3,-2,-1,4,3,2,1]; 38
13_9674; [1,2,3,4,4,-3,5,-4,-3,-2,-1,3,5,-4,3,2,1]; 27
13_9675; [1,-3,2,2,1,-3,2,2,2,2,1,-3,2]; 27
13_9676; [1,3,2,-3,2,1,3,-2,-2,-2,-2,3,-2]; 38
13_9677; [1,3,2,2,2,-3,2,1,3,-2,3,-2,-2]; 35
13_9678; [1,3,-4,-4,-3,2,-1,2,-3,2,4,3,3,2,2,1]; 49
13_9679; [1,2,-1,-4,-3,-3,-2,-4,-3,4,-3,2,-3,2,2,1]; 46
13_9680; [1,-3,-3,2,4,3,-2,-1,3,2,4,-3,2,1]; 27
13_9681; [1,-3,2,2,-3,-3,2,1,-3,2,1,-3,2]; 27
13_9682; [1,3,3,3,2,2,1,3,-2,-1,3,3,3,2,1]; 33
13_9683; [1,-3,-2,1,1,1,3,4,4,3,2,2,1,-4,-3,-2]; 43
13_9684; [1,3,2,3,4,4,3,3,2,-3,-4,1,2,-3,2,3]; 23
13_9685; [1,2,4,4,-3,-2,4,-3,-2,-1,2,4,3,3,2,1]; 42
13_9686; [1,-3,-5,-5,4,-3,2,-1,-4,-4,-3,-3,5,-4,3,2,1]; 45
13_9687; [1,-3,-2,-2,-1,-1,-1,-4,-4,-3,2,1,4,-3,2,1]; 72
13_9688; [1,-2,-2,-2,3,-2,-1,-4,3,-2,-2,-4,-3,-3,2,1]; 93
13_9689; [1,-2,1,3,2,2,1,4,3,-2,3,-4,-4,-3,-3,-2]; 62
13_9690; [1,4,3,3,2,2,3,-4,3,3,2,1,-4,-4,-3,-2]; 40
13_9691; [1,-4,3,3,-2,-2,-4,3,-2,-1,-2,3,-4,3,2,1]; 65
13_9692; [1,3,-4,-4,-3,-3,-2,1,1,3,2,2,1,4,3,-2]; 67
13_9693; [1,3,-4,-4,-3,-3,2,-1,-3,2,4,3,3,2,2,1]; 53
13_9694; [1,-2,3,2,2,1,4,3,-2,3,-4,-4,-4,-3,-3,-2]; 67
13_9695; [1,4,3,3,2,2,2,3,3,3,2,1,-4,-4,-3,-2]; 42
13_9696; [1,1,1,1,3,2,2,1,3,-2,1,3,-2]; 42
13_9697; [1,2,-3,2,2,1,-3,2,-3,2,1,1,1]; 35
13_9698; [1,4,3,3,2,4,-3,2,4,-3,2,-1,2,1]; 47
13_9699; [1,3,-4,3,3,2,-4,3,-4,3,2,-1,2,1]; 33
13_9700; [1,1,1,4,3,3,2,2,3,3,2,1,-4,-4,-3,-2]; 40
13_9701; [1,-3,2,2,2,1,-3,2,1,1,1,-3,2]; 32
13_9702; [1,-3,-2,-2,1,3,3,3,2,2,1,-3,-3,-3,-2]; 57
13_9703; [1,4,4,3,3,2,3,3,3,-4,3,-2,-1,3,2,1]; 41
13_9704; [1,-5,-5,-4,-3,2,-1,5,4,4,3,3,4,4,3,2,1]; 31
13_9705; [1,-3,-3,2,-3,2,1,-3,-3,-3,2,-3,2]; 40
13_9706; [1,-3,-3,2,-3,2,1,4,4,3,2,-4,-3,2]; 33
13_9707; [1,-3,2,-1,-4,-3,2,-3,2,2,-4,-3,2,1]; 37
13_9708; [1,-4,3,-2,3,-2,-2,-4,3,-2,-1,3,2,1]; 45
13_9709; [1,-3,2,2,-3,2,1,-3,-3,2,-3,2,2]; 35
13_9710; [1,3,2,-1,2,1,1,1,3,-2,1,-2,-2]; 36
13_9711; [1,-3,2,-3,2,2,2,1,-3,-3,2,-3,2]; 29
13_9712; [1,-4,3,-2,-2,-1,-1,-1,3,3,2,1,4,4,3,-2]; 64
13_9713; [1,2,3,-4,3,3,-2,-2,-1,-3,2,4,4,-3,2,1]; 65
13_9714; [1,-4,-4,-3,2,-3,4,3,3,3,2,2,1,3,3,-2]; 76
13_9715; [1,3,2,-4,-4,-3,2,-1,2,3,3,4,3,2,2,1]; 58
13_9716; [1,1,-3,2,2,1,-3,-3,2,1,-3,2,1]; 33
13_9717; [1,-2,1,1,3,2,2,1,3,-2,3,-2,-2]; 38
13_9718; [1,3,-4,3,-2,-2,-1,-1,3,3,2,1,4,4,3,-2]; 68
13_9719; [1,-3,2,2,2,-3,2,1,-3,2,-3,2,2]; 29
13_9720; [1,3,3,2,-3,2,1,3,-2,-2,-2,3,-2]; 36
13_9721; [1,-3,2,2,-3,2,1,-3,-3,-3,2,-3,2]; 37
13_9722; [1,1,1,3,-2,1,-2,1,3,2,-1,2,1]; 37
13_9723; [1,-2,1,1,1,3,2,2,1,3,-2,3,-2]; 38
13_9724; [1,-2,1,3,2,2,1,3,-2,3,-2,-2,-2]; 40
13_9725; [1,-3,-3,2,-3,2,2,1,-3,-3,2,-3,2]; 36
13_9726; [1,-3,-3,-2,4,3,-2,-1,-3,-3,4,-3,2,1]; 45
13_9727; [1,-4,-4,-3,-3,2,-1,4,4,-3,2,4,3,2,2,1]; 55
13_9728; [1,-3,-2,-2,-4,-3,-3,-2,3,-2,-1,-4,3,3,2,1]; 60
13_9729; [1,-4,-3,-3,2,-3,2,-1,-4,-3,2,-3,2,1]; 40
13_9730; [1,-2,1,3,2,2,1,4,4,3,-2,-4,3,-2]; 46
13_9731; [1,3,-2,1,4,3,2,2,1,3,3,-4,-4,-3,-3,-2]; 72
13_9732; [1,4,-3,2,-3,4,-3,2,-1,2,3,3,2,1]; 33
13_9733; [1,-3,2,1,-3,-3,2,-3,2,1,-3,2,1]; 30
13_9734; [1,3,2,-3,-3,2,-3,2,1,3,-2,3,-2]; 27
13_9735; [1,3,-4,-4,-4,-3,-3,-2,1,3,2,2,1,4,3,-2]; 62
13_9736; [1,4,-3,2,-3,-3,2,4,3,-2,-1,3,2,1]; 30
13_9737; [1,-3,2,2,-3,2,1,4,4,3,2,-4,-3,2]; 29
13_9738; [1,-3,2,-1,-4,-3,2,-3,-3,2,-4,-3,2,1]; 37
13_9739; [1,2,4,-3,2,-3,2,4,3,-2,-1,3,2,1]; 31
13_9740; [1,-4,-3,-3,2,2,2,3,-4,3,-2,1,3,-2]; 49
13_9741; [1,3,2,-4,-4,-3,-2,-2,1,4,3,2,2,1,3,-2]; 46
13_9742; [1,1,-2,-2,3,-2,-1,-4,3,-2,-2,-4,-3,-3,2,1]; 83
13_9743; [1,-3,2,1,-3,2,-3,2,2,1,-3,2,1]; 29
13_9744; [1,2,3,-4,-3,2,-3,4,4,3,2,-1,2,-3,2,1]; 63
13_9745; [1,4,3,3,2,2,1,1,-2,3,-2,-1,4,-3,2,1]; 66
13_9746; [1,4,4,3,2,-4,-3,-3,2,2,-1,3,3,3,2,1]; 49
13_9747; [1,-2,-5,-4,3,-2,1,-4,3,2,1,-5,4,-3,-2]; 46
13_9748; [1,2,2,3,-4,-4,-3,2,-1,4,-3,2,4,-3,2,1]; 57
13_9749; [1,2,3,-4,-4,-3,2,-1,2,4,-3,2,4,-3,2,1]; 58
13_9750; [1,-4,-3,5,-4,-3,2,5,-4,-3,-3,2,-1,-4,3,2,1]; 57
13_9751; [1,-4,3,2,-1,-4,-3,2,-1,-3,5,-4,5,-4,-3,2,1]; 125
13_9752; [1,-2,4,3,-2,-1,-3,-3,4,-3,2,-3,2,1]; 56
13_9753; [1,2,2,2,3,3,-2,-2,-1,2,2,2,-3,2,1]; 73
13_9754; [1,3,2,2,1,1,1,3,3,2,2,2,1,-3,-2]; 31
13_9755; [1,4,4,3,3,3,3,2,3,-4,3,-2,-1,3,2,1]; 45
13_9756; [1,4,4,3,-2,-1,-4,3,-2,-1,-1,-1,3,2,2,1]; 76
13_9757; [1,2,-5,4,3,-2,-1,5,5,4,-3,2,4,3,3,2,1]; 35
13_9758; [1,2,-3,-3,-2,1,-2,3,-2,-2,-1,3,3,2,1]; 31
13_9759; [1,-4,3,3,2,-4,3,3,-4,3,2,1,3,-2]; 27
13_9760; [1,3,2,-4,-4,-3,2,1,4,3,-2,-2,3,-2]; 42
13_9761; [1,4,4,3,3,2,2,3,3,-4,3,-2,-1,3,2,1]; 58
13_9762; [1,4,4,-3,2,-1,4,-3,2,4,3,3,2,1]; 32
13_9763; [1,-4,-4,-3,-3,2,-1,4,-3,2,2,4,3,2,2,1]; 54
13_9764; [1,3,3,2,-4,-4,-3,2,1,4,3,-2,3,-2]; 41
13_9765; [1,4,-3,4,-3,2,-1,-3,2,4,3,3,2,1]; 28
13_9766; [1,2,4,4,3,2,-4,-3,2,-1,2,2,3,3,2,1]; 49
13_9767; [1,2,3,-4,-4,-3,2,-1,4,-3,2,2,4,-3,2,1]; 60
13_9768; [1,4,4,3,2,2,3,-4,3,-2,-2,-1,3,3,2,1]; 54
13_9769; [1,2,4,-3,-2,4,-3,-2,-2,-1,2,4,3,3,2,1]; 41
13_9770; [1,5,-4,-3,2,2,2,5,-4,3,-2,-1,-1,2,-4,-3,2]; 100
13_9771; [1,-3,2,1,-3,2,-3,2,2,1,-3,-3,2]; 27
13_9772; [1,1,-3,2,1,-3,2,2,1,-3,2,2,1]; 32
13_9773; [1,-3,2,2,1,-3,2,-3,-3,2,1,-3,2]; 29
13_9774; [1,3,2,-3,2,1,3,-2,3,-2,3,3,-2]; 33
13_9775; [1,-3,2,2,1,-3,2,-3,2,1,-3,2,1]; 27
13_9776; [1,3,2,-3,2,1,3,-2,-2,3,-2,3,-2]; 33
13_9777; [1,-3,2,1,-3,-3,2,-3,2,1,-3,-3,2]; 30
13_9778; [1,3,3,2,-4,3,3,-2,-2,-1,2,3,3,4,4,3,2,1]; 52
13_9779; [1,-4,3,-2,-2,3,-4,3,-2,-1,-4,3,2,1]; 45
13_9780; [1,2,2,2,-3,2,-1,2,-3,2,-1,2,1]; 35
13_9781; [1,4,3,3,3,-2,3,3,-4,-4,-3,2,1,3,3,-2]; 91
13_9782; [1,-4,-4,-3,2,-1,4,-3,2,2,4,4,4,3,-2,1]; 65
13_9783; [1,-4,-4,3,3,2,2,4,3,-2,1,-4,-4,-4,3,-2]; 98
13_9784; [1,4,4,3,2,2,-4,-3,-3,2,-1,3,3,3,2,1]; 46
13_9785; [1,-3,2,1,-3,2,2,2,1,-3,-3,2,2]; 28
13_9786; [1,3,2,2,2,1,3,3,2,2,1,3,-2]; 24
13_9787; [1,1,3,2,2,1,3,-2,1,3,-2,-2,-2]; 41
13_9788; [1,3,2,2,2,1,3,3,-2,-2,1,3,-2]; 36
13_9789; [1,3,-2,1,1,3,2,2,2,1,3,3,-2]; 38
13_9790; [1,4,3,-2,3,-4,-4,-3,-3,2,2,1,3,3,3,-2]; 96
13_9791; [1,1,1,3,-2,-2,-1,3,-2,-1,-1,3,2,2,1]; 55
13_9792; [1,2,3,-4,3,-2,3,-2,-2,-1,2,4,4,-3,2,1]; 57
13_9793; [1,3,3,2,-4,-4,-3,-2,1,-2,1,4,3,2,2,1]; 52
13_9794; [1,4,-3,-3,-2,-2,4,-3,4,-3,2,1,-3,-2]; 50
13_9795; [1,-3,2,-3,2,2,1,-3,2,-3,-3,-3,2]; 35
13_9796; [1,3,2,-1,2,1,1,3,-2,1,1,1,-2]; 33
13_9797; [1,-4,-3,2,-1,-3,2,-4,-3,-3,2,-3,2,1]; 33
13_9798; [1,-3,4,-3,2,-1,-3,2,2,4,3,3,2,1]; 27
13_9799; [1,1,1,-2,1,3,2,2,1,3,-2,3,-2]; 35
13_9800; [1,2,-3,-3,-2,1,-2,-2,3,-2,-1,3,3,2,1]; 35
13_9801; [1,2,-4,-4,-3,2,-1,-4,-3,2,4,4,3,3,2,1]; 57
13_9802; [1,-3,-3,2,-1,-3,-3,-3,-3,-2,1,3,2,2,1]; 44
13_9803; [1,-3,-3,2,-1,-4,-4,-3,2,4,-3,-2,1,2,2,1]; 50
13_9804; [1,-4,-3,2,-1,3,-4,3,-2,1,1,-4,3,2,2,1]; 36
13_9805; [1,-3,2,2,1,1,1,3,-4,3,2,2,1,-4,-3,-2]; 41
13_9806; [1,-3,-3,-3,2,-1,-3,-3,-3,-2,1,3,2,2,1]; 43
13_9807; [1,2,5,-4,3,-2,-1,5,4,-3,2,2,4,3,3,2,1]; 32
13_9808; [1,2,3,-4,3,-2,-1,3,-2,1,1,-4,3,2,2,1]; 43
13_9809; [1,1,4,3,3,2,2,1,-2,3,-2,-1,4,-3,2,1]; 63
13_9810; [1,-2,-2,3,-4,3,3,2,1,-3,-2,-4,3,-2]; 42
13_9811; [1,-3,-2,-2,-1,2,-1,-4,-4,-3,2,1,4,-3,2,1]; 67
13_9812; [1,-4,-3,2,-3,2,2,1,4,-3,-2,4,3,-2]; 34
13_9813; [1,-4,-3,-2,-2,-5,4,-3,-3,-2,-1,3,-5,-4,3,2,1]; 63
13_9814; [1,4,-3,-2,-2,1,-2,4,-3,2,1,-3,-2,-2]; 47
13_9815; [1,-3,-4,-4,-3,2,-1,-3,2,4,-3,-2,1,2,2,1]; 43
13_9816; [1,-2,3,-5,-4,3,2,1,-4,-3,2,-5,4,-3,-2]; 43
13_9817; [1,-4,3,3,2,4,3,5,-4,3,2,1,-5,-5,-4,3,-2]; 54
13_9818; [1,3,2,2,1,1,3,-2,1,-2,3,-2,-2]; 37
13_9819; [1,4,-3,2,2,1,4,3,-2,3,-2,-1,3,3,2,1]; 45
13_9820; [1,-2,1,3,2,2,1,3,-2,-2,3,-2,-2]; 39
13_9821; [1,1,1,3,2,2,1,3,2,2,1,3,-2]; 28
13_9822; [1,3,-2,1,1,1,3,2,2,1,3,-2,-2]; 40
13_9823; [1,1,1,3,-2,1,3,2,2,1,3,-2,-2]; 37
13_9824; [1,4,-3,2,-1,4,3,3,2,4,3,3,2,1]; 21
13_9825; [1,4,-3,2,4,-3,-3,2,-1,4,3,3,2,1]; 32
13_9826; [1,4,-3,-3,2,-1,4,-3,2,4,3,3,2,1]; 31
13_9827; [1,3,2,2,1,3,3,-2,1,1,1,3,-2]; 37
13_9828; [1,3,2,2,-3,2,1,3,-2,1,1,3,-2]; 29
13_9829; [1,3,2,2,4,3,-2,-1,3,2,1,4,3,-2]; 27
13_9830; [1,-4,-3,2,-1,2,3,-4,3,2,2,1,3,3,-2,1]; 62
13_9831; [1,2,2,1,1,-4,3,-2,-1,-4,-3,-3,-2,-4,-3,-3,2,1]; 62
13_9832; [1,1,-3,2,-1,2,2,-3,2,2,-1,2,1]; 43
13_9833; [1,2,-1,-1,-1,-3,2,-1,-3,2,-3,2,1]; 34
13_9834; [1,3,3,2,-3,-3,2,1,3,-2,1,3,-2]; 31
13_9835; [1,3,-2,-2,-2,1,-2,-3,-3,-2,-2,-1,3,2,1]; 41
13_9836; [1,-2,3,-2,-1,-1,-3,2,2,1,4,4,3,-4,3,-2]; 87
13_9837; [1,4,-3,2,-1,4,-3,-2,-2,-3,4,-3,2,1]; 39
13_9838; [1,-3,2,1,-3,2,2,-3,2,2,1,-3,2]; 27
13_9839; [1,-3,-3,2,-3,-3,2,1,-3,2,1,-3,2]; 30
13_9840; [1,-3,2,1,-3,2,-3,2,-3,2,1,-3,2]; 28
13_9841; [1,4,-3,4,-3,-2,3,-2,-1,-3,4,-3,2,1]; 46
13_9842; [1,2,4,3,3,-2,-4,-4,-3,2,-1,2,4,-3,2,1]; 43
13_9843; [1,3,2,2,2,-3,2,2,1,3,-2,3,-2]; 30
13_9844; [1,3,3,2,-3,-3,-3,2,1,3,-2,3,-2]; 29
13_9845; [1,-3,2,2,-3,2,2,2,1,-3,2,-3,2]; 27
13_9846; [1,2,-3,2,1,1,-3,-3,-2,-2,1,-3,-2]; 30
13_9847; [1,1,3,2,2,1,1,3,3,-2,1,3,-2]; 43
13_9848; [1,1,1,1,1,2,2,1,1,3,3,2,1,-3,-2]; 37
13_9849; [1,2,2,2,4,3,3,2,4,-3,-2,-1,4,3,2,1]; 29
13_9850; [1,1,1,2,3,3,2,2,4,4,3,2,1,-4,-3,-2]; 25
13_9851; [1,1,2,2,-3,-2,1,1,1,2,2,3,3,2,1]; 39
13_9852; [1,-4,-3,2,-3,2,2,1,-4,3,2,2,2,1]; 31
13_9853; [1,2,3,5,4,4,3,5,-4,-3,-2,-1,5,4,3,2,1]; 17
13_9854; [1,-3,2,2,2,-3,2,1,-3,-3,2,-3,2]; 30
13_9855; [1,3,2,2,2,-3,2,1,3,3,-2,3,-2]; 35
13_9856; [1,-4,-4,-4,-3,-3,2,-1,4,-3,2,4,3,2,2,1]; 57
13_9857; [1,-3,2,4,3,-2,-1,3,2,2,4,-3,2,1]; 27
13_9858; [1,-3,2,-3,2,1,-3,-3,-3,-3,2,-3,2]; 40
13_9859; [1,2,-1,-4,-3,2,-3,2,-4,-3,2,-3,2,1]; 43
13_9860; [1,-4,3,-4,3,2,1,-3,2,1,3,-4,3,-2]; 35
13_9861; [1,-3,2,-3,2,2,2,2,1,-3,2,-3,2]; 30
13_9862; [1,4,-3,2,4,3,2,2,-4,-4,-3,-3,2,-1,2,1]; 49
13_9863; [1,-2,1,3,3,2,2,1,1,3,-2,3,-2]; 39
13_9864; [1,-4,-3,2,-3,2,-1,-4,-3,2,-3,2,2,1]; 35
13_9865; [1,4,3,2,2,3,-4,-4,-3,-3,2,-1,2,-3,2,1]; 70
13_9866; [1,1,3,-2,1,3,3,2,-3,2,1,3,-2]; 32
13_9867; [1,3,-4,3,2,1,3,-2,1,3,-4,3,-2,1]; 41
13_9868; [1,-3,-2,-2,4,-3,2,1,-3,-3,-2,-2,-4,-4,-3,2]; 74
13_9869; [1,1,1,2,2,1,1,3,3,2,1,1,1,-3,-2]; 38
13_9870; [1,2,4,3,3,2,4,-3,-2,-1,4,4,4,3,2,1]; 23
13_9871; [1,2,4,-3,-2,4,-3,-2,-1,4,3,3,2,2,2,1]; 42
13_9872; [1,4,4,3,3,2,3,-4,3,-2,-1,3,3,3,2,1]; 44
13_9873; [1,2,3,5,-4,-3,5,-4,-3,-2,-1,5,4,4,3,2,1]; 27
13_9874; [1,-5,-4,-3,2,4,3,3,2,-1,4,5,5,4,3,2,1]; 22
13_9875; [1,-4,-3,2,-1,-3,2,-4,-3,2,-3,2,2,1]; 32
13_9876; [1,2,2,-3,-3,2,2,-1,2,2,2,3,2,2,1]; 67
13_9877; [1,-4,3,-2,3,-2,-2,-1,-3,2,-1,-1,-4,3,2,1]; 59
13_9878; [1,2,-3,2,-3,2,-1,-1,2,-3,2,1,-2]; 33
13_9879; [1,-3,2,-3,2,-3,2,2,1,-3,2,-3,2]; 28
13_9880; [1,-3,2,-3,2,1,-3,-3,2,-3,-3,-3,2]; 37
13_9881; [1,2,-3,2,-3,2,-1,2,-1,2,-3,2,1]; 34
13_9882; [1,-3,2,-3,-3,2,-3,2,1,-3,2,-3,2]; 30
13_9883; [1,2,-3,-3,-2,1,-2,3,-2,-1,3,3,3,2,1]; 35
13_9884; [1,-3,-2,1,1,-2,1,3,3,2,2,1,-3,-3,-2]; 44
13_9885; [1,4,4,4,3,3,2,-4,-3,2,-1,3,-4,3,2,1]; 51
13_9886; [1,4,4,3,2,2,3,3,-4,3,-2,-2,-1,3,2,1]; 55
13_9887; [1,4,3,-2,3,-4,-4,-3,-3,2,2,2,1,3,3,-2]; 84
13_9888; [1,-2,1,-2,1,3,2,2,1,3,-2,3,-2]; 36
13_9889; [1,1,-2,1,3,-2,1,3,2,2,1,3,-2]; 36
13_9890; [1,1,2,-3,2,-1,2,-1,-1,2,-3,2,1]; 39
13_9891; [1,-3,2,2,1,1,1,-3,2,2,1,-3,2]; 32
13_9892; [1,2,3,-4,-4,-3,2,2,-3,2,-1,4,3,3,2,1]; 42
13_9893; [1,-3,2,2,1,-3,2,2,2,1,-3,2,2]; 27
13_9894; [1,2,2,2,1,3,2,2,1,3,2,2,3]; 25
13_9895; [1,-3,2,2,1,-3,2,2,1,-3,-2,-2,-2]; 25
13_9896; [1,3,2,2,1,3,2,2,1,3,-2,-2,-2]; 29
13_9897; [1,-3,2,2,1,-3,2,2,2,1,-3,-2,-2]; 23
13_9898; [1,3,2,2,1,3,2,2,2,1,3,-2,-2]; 25
13_9899; [1,3,-2,-2,1,3,2,2,1,3,-2,-2,-2]; 45
13_9900; [1,3,-2,-2,1,3,2,2,2,1,3,-2,-2]; 38
13_9901; [1,3,2,2,1,1,1,3,2,2,1,3,-2]; 28
13_9902; [1,1,1,3,2,2,1,3,-2,1,3,-2,-2]; 41
13_9903; [1,4,3,3,2,4,-3,2,-1,4,3,3,2,1]; 33
13_9904; [1,4,-3,-3,2,-1,4,3,3,2,4,-3,2,1]; 31
13_9905; [1,3,2,2,1,4,3,2,2,1,3,3,-4,-4,-3,-2]; 43
13_9906; [1,-3,-2,-2,-4,-3,-3,-2,-1,-4,3,3,-4,3,2,1]; 54
13_9907; [1,-4,-4,-3,-3,2,-3,4,3,3,2,2,1,3,3,-2]; 65
13_9908; [1,2,3,-4,3,-2,3,-2,-2,-1,2,-4,3,3,2,1]; 41
13_9909; [-1,-1,2,-4,3,3,2,1,5,-4,-3,2,2,5,-4,3,-2]; 81
13_9910; [1,-4,-3,-3,2,-5,4,-3,-3,5,5,4,-3,2,1,-3,-2]; 77
13_9911; [1,-4,3,2,-1,-4,-4,-3,2,-1,5,-4,5,-4,-3,2,1]; 151
13_9912; [1,-4,-3,-3,-2,-2,-3,-3,-2,-2,-1,4,4,3,2,1]; 42
13_9913; [1,-4,-3,-3,5,-4,-3,2,-3,2,1,5,-4,3,-2]; 49
13_9914; [1,2,3,-4,-4,-3,2,2,-1,4,-3,2,4,-3,2,1]; 59
13_9915; [1,4,4,3,2,2,3,-4,-3,2,-1,2,3,3,2,1]; 45
13_9916; [1,3,-2,1,1,4,3,2,2,1,3,-4,-4,-3,-3,-2]; 71
13_9917; [1,4,-5,4,-3,2,-5,4,-3,2,1,-5,-4,3,-2]; 47
13_9918; [1,-4,3,-2,-4,3,-2,-1,-4,3,3,3,2,1]; 36
13_9919; [1,-5,-5,-4,-3,2,-1,3,-4,5,4,-3,2,4,-3,2,1]; 43
13_9920; [1,-4,-4,-3,-3,2,-1,4,4,4,3,-2,-4,3,-2,1]; 61
13_9921; [1,3,2,2,1,3,2,2,2,2,1,3,-2]; 28
13_9922; [1,3,-2,1,3,2,2,1,3,-2,-2,-2,-2]; 44
13_9923; [1,3,-2,1,3,2,2,2,2,1,3,-2,-2]; 41
13_9924; [1,2,3,3,2,4,3,3,-2,3,-2,-1,4,3,2,1]; 29
13_9925; [1,2,-1,-3,-2,-2,-4,-3,-3,-2,-4,3,-4,3,2,1]; 48
13_9926; [1,3,-2,1,-4,3,2,-3,2,-1,-1,4,4,3,2,1]; 45
13_9927; [1,1,1,3,2,2,1,3,3,-2,1,3,-2]; 41
13_9928; [1,3,-2,1,1,1,3,3,2,2,1,3,-2]; 39
13_9929; [1,4,4,-3,2,4,-3,2,-1,4,3,3,2,1]; 31
13_9930; [1,-2,1,1,3,3,2,2,1,3,-2,3,-2]; 37
13_9931; [1,-4,3,3,2,-4,-4,3,-4,3,2,1,3,-2]; 29
13_9932; [1,4,3,3,2,4,4,-3,2,-1,4,-3,2,1]; 48
13_9933; [1,3,3,2,-3,2,1,1,1,3,-2,3,-2]; 31
13_9934; [1,1,-3,2,-3,2,1,-3,2,-3,2,2,1]; 30
13_9935; [1,4,4,-3,4,-3,2,-1,4,3,-4,3,2,1]; 23
13_9936; [1,3,3,-2,-2,-1,-1,3,4,4,3,2,1,-4,3,-2]; 49
13_9937; [1,-2,1,3,2,2,2,2,1,3,-2,3,-2]; 37
13_9938; [1,-4,3,2,-3,2,-1,2,-1,-1,4,4,3,2,2,1]; 62
13_9939; [1,-2,1,3,-2,1,3,3,2,2,1,3,-2]; 37
13_9940; [1,-4,-3,-3,2,-3,2,1,-4,3,2,2,2,1]; 33
13_9941; [1,4,4,3,3,2,2,2,3,-4,3,-2,-1,3,2,1]; 54
13_9942; [1,1,4,4,3,2,-4,-3,2,1,1,1,3,3,2,1]; 55
13_9943; [1,1,-2,1,3,2,2,2,1,3,-2,3,-2]; 30
13_9944; [1,2,-3,2,-1,-3,2,-1,-1,2,-3,2,1]; 33
13_9945; [1,-3,2,-1,-3,-3,-3,-2,1,-2,-2,3,3,2,1]; 33
13_9946; [1,-2,-2,3,3,2,-1,2,-3,-3,-3,2,-3,2,1]; 81
13_9947; [1,-4,-3,2,-1,-3,-3,-2,-2,-4,3,2,-4,3,2,1]; 39
13_9948; [1,-3,2,-3,2,2,1,-3,-3,2,2,-3,2]; 34
13_9949; [1,3,2,2,2,1,3,3,3,-2,1,3,-2]; 34
13_9950; [1,4,-3,2,4,-3,2,-1,4,3,3,3,2,1]; 25
13_9951; [1,3,2,2,-3,-3,2,1,3,-2,1,3,-2]; 29
13_9952; [1,3,3,2,2,-3,2,1,3,-2,1,3,-2]; 31
13_9953; [1,3,-2,1,3,2,2,2,2,2,1,3,-2]; 42
13_9954; [1,2,-4,3,3,2,4,4,3,-2,-1,3,-4,3,2,1]; 35
13_9955; [1,4,-3,2,-1,4,-3,2,4,3,3,3,2,1]; 27
13_9956; [1,1,-3,2,-1,-3,2,-1,-1,2,-3,2,1]; 33
13_9957; [1,2,-3,2,-1,2,-1,-1,-3,2,-3,2,1]; 33
13_9958; [1,1,1,3,-2,1,3,2,2,2,1,3,-2]; 32
13_9959; [1,1,2,-3,2,1,-3,-3,-3,2,-3,2,1]; 33
13_9960; [1,2,-1,-3,2,-1,-1,-1,-3,2,-3,2,1]; 34
13_9961; [1,3,-2,1,3,3,2,-3,2,1,3,3,-2]; 35
13_9962; [1,3,3,3,2,-1,-3,-3,-2,1,1,-2,3,-2,1]; 57
13_9963; [1,5,4,-3,4,-5,-4,3,-4,3,2,-1,3,-4,3,2,1]; 43
13_9964; [1,-3,-3,-3,2,-1,2,-3,2,-1,-3,2,1]; 29
13_9965; [1,-4,-4,-3,2,2,4,3,3,2,1,4,4,3,3,-2]; 43
13_9966; [1,1,-3,2,-3,2,-1,2,-1,2,-3,2,1]; 34
13_9967; [1,1,-3,-3,2,-3,2,1,-3,2,-3,2,1]; 31
13_9968; [1,-4,-4,3,-4,3,2,-1,-4,3,-4,3,2,1]; 29
13_9969; [1,-3,2,-3,2,2,-1,2,-3,2,-1,2,1]; 27
13_9970; [1,-3,-3,2,-3,2,-1,2,-3,2,-1,2,1]; 27
13_9971; [1,1,2,-3,2,-1,2,-1,2,2,-3,2,1]; 39
13_9972; [1,3,3,2,2,-4,3,-2,-1,3,3,4,4,3,2,1]; 39
13_9973; [1,-3,2,2,2,1,-3,2,2,2,1,-3,2]; 25
13_9974; [1,3,-4,-4,-3,2,-1,-3,2,4,3,3,3,2,2,1]; 51
13_9975; [1,5,5,4,-3,2,-5,-4,-4,3,-4,3,2,1,3,3,-2]; 47
13_9976; [1,4,3,3,2,2,3,3,3,3,2,1,-4,-4,-3,-2]; 47
13_9977; [1,3,-2,1,4,3,2,2,2,1,3,-4,-4,-3,-3,-2]; 57
13_9978; [-1,-1,2,3,3,3,2,1,4,-3,2,-3,4,-3,-2,-2]; 65
13_9979; [1,5,5,4,-3,2,4,-5,-4,3,-4,3,2,1,3,3,-2]; 47
13_9980; [1,1,1,2,2,1,1,3,3,2,2,2,1,-3,-2]; 33
13_9981; [1,1,1,2,2,1,1,3,4,4,3,2,1,-4,-3,-2]; 26
13_9982; [1,-2,1,1,3,2,2,1,3,3,-2,3,-2]; 38
13_9983; [1,-5,-4,-3,2,-1,3,3,2,2,4,5,5,4,3,2,1]; 20
13_9984; [1,3,2,2,2,1,3,2,2,2,1,3,-2]; 21
13_9985; [1,3,-2,1,3,2,2,2,1,3,-2,-2,-2]; 35
13_9986; [1,-2,1,4,3,2,2,2,1,3,3,2,-4,-4,-3,-2]; 49
13_9987; [1,-2,1,3,2,2,2,1,3,-2,3,-2,-2]; 32
13_9988; [1,-5,-4,-3,2,-3,2,4,5,5,4,3,-2,-1,3,2,1]; 44


==> anc/input_demo1.csv <==
Knot; Braid Notation
3_1; [1,1,1]
4_1; [1,-2,1,-2]
5_1; [1,1,1,1,1]
5_2; [1,1,1,2,-1,2]
6_1; [1,1,2,-1,-3,2,-3]
6_2; [1,1,1,-2,1,-2]
6_3; [1,1,-2,1,-2,-2]
7_1; [1,1,1,1,1,1,1]
7_2; [1,1,1,2,-1,2,3,-2,3]
7_2; [1,1,1,2,3,-1,3,2,-3]
7_3; [1,1,1,1,1,2,-1,2]
7_4; [1,1,2,-1,2,2,3,-2,3]
7_4; [-1,2,-1,-2,-2,-3,2,-3,-2]
7_5; [1,1,1,1,2,-1,2,2]
7_6; [1,1,-2,1,3,-2,3]
7_7; [-1,2,-1,2,-3,2,-3]
8_1; [1,1,2,-1,2,3,-2,-4,3,-4]
8_1; [-1,2,3,4,-1,-3,4,3,2,-3]
8_2; [1,1,1,1,1,-2,1,-2]
8_3; [1,1,2,-1,-3,2,-3,-4,3,-4]
8_3; [-1,2,-3,-4,1,-4,1,2,-3,4]
8_4; [-1,-1,-1,2,-1,2,3,-2,3]
8_4; [-1,-1,-1,2,3,-1,3,2,-3]
8_5; [1,1,1,-2,1,1,1,-2]
8_6; [1,1,1,1,2,-1,-3,2,-3]
8_7; [-1,-1,-1,-1,2,-1,2,2]
8_8; [-1,-1,-1,-2,1,3,-2,3,3]
8_9; [1,1,1,-2,1,-2,-2,-2]
8_10; [-1,-1,-1,2,-1,-1,2,2]
8_11; [1,1,2,-1,2,2,-3,2,-3]
8_11; [-1,2,-1,2,2,3,-2,3,2]
8_12; [1,-2,1,3,-2,-4,3,-4]
8_13; [1,1,-2,1,-2,-2,-3,2,-3]
8_13; [1,2,-3,-3,2,-3,2,1,-2]
8_14; [1,1,1,2,-1,2,-3,2,-3]
8_15; [1,1,-2,1,3,2,2,2,3]
8_16; [-1,-1,2,-1,-1,2,-1,2]
8_17; [1,1,-2,1,-2,1,-2,-2]
8_18; [1,-2,1,-2,1,-2,1,-2]
8_19; [1,1,1,2,1,1,1,2]
8_20; [1,1,1,-2,-1,-1,-1,-2]
8_21; [1,1,1,2,-1,-1,2,2]
9_1; [1,1,1,1,1,1,1,1,1]
9_2; [1,1,1,2,-1,2,3,-2,3,4,-3,4]
9_2; [-1,2,-1,-2,-3,-4,3,-4,-3,-2,-2,3]
9_3; [1,1,1,1,1,1,1,2,-1,2]
9_4; [1,1,1,1,1,2,-1,2,3,-2,3]
9_4; [-1,2,-1,-2,-3,-3,-2,-2,-2,-2,3]
9_5; [1,1,2,-1,2,2,3,-2,3,4,-3,4]
9_5; [-1,2,3,4,-2,-3,4,3,2,1,1,2]
9_6; [1,1,1,1,1,1,2,-1,2,2]
9_7; [1,1,1,1,2,-1,2,3,-2,3,3]
9_7; [-1,2,-1,-2,-3,-3,-3,-3,-2,-2,3]
9_8; [1,1,-2,1,-2,-3,2,4,-3,4]
9_8; [-1,2,3,-4,-1,-4,3,-4,2,-3]
9_9; [1,1,1,1,1,2,-1,2,2,2]
9_10; [1,1,2,-1,2,2,2,2,3,-2,3]
9_10; [1,2,3,3,2,-3,2,2,2,1,-2]
9_11; [-1,-1,-1,-1,2,-1,-3,2,-3]
9_12; [1,1,-2,1,3,-2,3,4,-3,4]
9_13; [1,1,1,1,2,-1,2,2,3,-2,3]
9_13; [1,2,3,3,2,2,2,-3,2,1,-2]
9_14; [-1,-1,-2,1,3,-2,3,-4,3,-4]
9_14; [-1,2,-3,-4,-1,2,-4,-3,2,4]
9_15; [-1,-1,-1,-2,1,3,-2,-4,3,-4]
9_16; [1,1,1,1,2,2,-1,2,2,2]
9_17; [-1,2,-1,2,2,2,-3,2,-3]
9_18; [1,1,1,2,-1,2,2,2,3,-2,3]
9_18; [1,2,2,3,3,2,2,2,1,-2,-3]
9_19; [-1,2,-1,2,2,3,-2,-4,3,-4]
9_19; [-1,2,3,-4,-1,3,-4,3,2,-3]
9_20; [1,1,1,-2,1,3,-2,3,3]
9_21; [-1,-1,-2,1,-2,3,-2,-4,3,-4]
9_21; [-1,2,-3,-4,-1,3,-4,-3,2,-3]
9_22; [-1,2,-1,2,-3,2,2,2,-3]
9_23; [1,1,1,2,-1,2,2,3,-2,3,3]
9_23; [1,2,2,-1,2,-3,2,2,1,3,3]
9_24; [1,1,-2,1,3,-2,-2,-2,3]
9_25; [1,1,-2,1,3,2,2,-4,3,-4]
9_25; [-1,2,-3,4,-1,2,3,3,3,4]
9_26; [-1,-1,-1,2,-1,2,-3,2,-3]
9_27; [1,1,-2,1,-2,-2,3,-2,3]
9_27; [-1,2,-3,-3,2,-3,2,-1,2]
9_28; [1,1,-2,1,3,-2,-2,3,3]
9_29; [1,-2,-2,3,-2,1,-2,3,-2]
9_30; [-1,-1,2,2,-1,2,-3,2,-3]
9_30; [-1,2,-1,2,-3,-3,2,2,-3]
9_31; [1,1,-2,1,-2,3,-2,3,3]
9_32; [-1,-1,2,-1,2,-1,-3,2,-3]
9_33; [-1,2,-1,2,2,-1,-3,2,-3]
9_34; [-1,2,-1,2,-3,2,-1,2,-3]
9_35; [1,1,2,-1,2,2,3,-2,-2,4,-3,2,4,3]
9_35; [-1,2,3,4,-2,3,4,3,2,-3,1,-4,1,2]
9_36; [-1,-1,-1,2,-1,-1,-3,2,-3]
9_37; [1,1,-2,1,3,-2,-1,-4,3,-2,3,-4]
9_37; [-1,2,-3,-1,2,-3,-4,3,-2,3,2,4]
9_38; [1,1,2,2,-3,2,-1,2,3,3,2]
9_39; [-1,-1,-2,1,3,2,-1,-4,-3,2,-3,-4]
9_39; [-1,2,3,4,-1,-3,4,2,-3,2,3,3]
9_40; [1,-2,1,3,-2,1,3,-2,3]
9_41; [-1,-1,-2,1,3,2,2,-4,-3,2,-3,-4]
9_42; [-1,-1,-1,2,1,1,-3,2,-3]
9_43; [1,1,1,2,1,1,-3,2,-3]
9_43; [-1,2,3,-1,2,2,2,3,2]
9_44; [1,1,1,2,-1,-1,-3,2,-3]
9_44; [-1,-2,3,-2,-2,-1,2,3,2]
9_45; [-1,-1,-2,1,-2,-1,-3,2,-3]
9_45; [-1,2,-3,-1,-2,-2,-2,-3,2]
9_46; [-1,2,-1,2,-3,-2,1,-2,-3]
9_46; [-1,2,-3,-2,-2,-1,2,-3,2]
9_47; [-1,2,-1,2,3,2,-1,2,3]
9_48; [-1,-1,-2,1,-2,-1,3,-2,1,-2,3]
9_48; [1,2,3,3,-2,1,-2,-3,-1,2,1]
9_49; [1,1,2,1,1,-3,2,-1,2,3,3]

==> anc/input_demo2.csv <==
Knot; Braid word 
10_136; [-1,-1,-2,3,-2,1,-2,-2,3,2,2]
10_136; [-1,2,-1,2,3,-2,-2,-4,3,-4]
11n_8; [1,-2,-3,-3,-2,-2,-1,-1,-2,3,2,-1,2]
11n_8; [-1,-1,-2,1,-2,-1,3,-2,-2,-4,3,-4]
11n_121; [-1,-2,-3,-3,2,-1,2,1,-2,-2,3,-2,-1]
11n_121; [-1,-1,-2,-1,-1,3,-2,1,-2,-4,3,-4]
11n_131; [-1,-2,-3,-3,2,2,-1,-1,2,3,-2,-1,2]
11n_131; [-1,2,-1,2,3,-2,-2,-4,-3,2,-3,-4]
12n_17; [1,-2,1,-2,3,-4,-4,3,-2,-2,-3,4,-3,4]
12n_17; [-1,2,-1,2,3,-2,-2,-4,-3,-3,5,-4,5]
12n_20; [-1,2,-3,1,-3,-2,-2,1,-2,3,2,-1,2]
12n_20; [-1,-1,2,-1,2,3,-2,3,-2,-4,3,-4]
12n_24; [-1,2,-3,-3,-2,1,-2,3,1,2,-1,2,2]
12n_24; [-1,2,-1,2,3,-2,-2,-4,3,3,3,-4]
12n_65; [-1,2,-1,-2,3,-4,-2,-4,3,-2,3,4,-2,3]
12n_65; [-1,-1,-2,1,3,-2,3,4,-3,-3,-5,4,-5]
12n_119; [1,-2,3,1,3,1,-2,1,-2,-3,1,-2,1]
12n_119; [1,1,-2,1,1,-2,1,-3,2,4,-3,4]
12n_284; [-1,2,2,-1,2,2,-3,-1,-3,2,-1,2,3]
12n_284; [-1,2,-1,2,3,-2,3,-4,3,-2,3,-4]
12n_311; [1,-2,3,-4,2,3,-4,-3,2,3,-1,-4,-1,-2]
12n_311; [-1,2,-1,-3,-2,4,3,-2,3,-5,4,-3,-5]
12n_314; [-1,2,-3,-1,-3,2,-1,2,3,-1,2,-1,2]
12n_314; [-1,2,-1,2,3,-2,-1,-4,3,2,-4,-3]
12n_358; [-1,2,-3,-1,-3,2,-1,2,3,-1,-2,1,-2]
12n_358; [-1,-2,1,-2,3,-2,-1,-4,3,2,-4,-3]
12n_362; [1,-2,-3,-3,2,-1,2,1,-2,-2,3,-2,1]
12n_362; [-1,-1,-2,-1,3,2,-1,2,2,-4,3,-4]
12n_403; [-1,-1,-1,2,-3,-3,-2,1,-2,3,1,2,-1]
12n_403; [-1,-1,-2,-1,3,2,-1,2,-4,3,-2,-4]
12n_482; [1,-2,-3,1,-3,2,2,-1,-1,2,3,-2,1]
12n_482; [-1,2,-1,2,3,-2,-4,3,-2,3,3,-4]

==> anc/input_knotinfo.csv <==
Knot; Braid Notation
3_1; [1,1,1]
4_1; [1,-2,1,-2]
5_1; [1,1,1,1,1]
5_2; [1,1,1,2,-1,2]
6_1; [1,1,2,-1,-3,2,-3]
6_2; [1,1,1,-2,1,-2]
6_3; [1,1,-2,1,-2,-2]
7_1; [1,1,1,1,1,1,1]
7_2; [1,1,1,2,-1,2,3,-2,3]
7_3; [1,1,1,1,1,2,-1,2]
7_4; [1,1,2,-1,2,2,3,-2,3]
7_5; [1,1,1,1,2,-1,2,2]
7_6; [1,1,-2,1,3,-2,3]
7_7; [-1,2,-1,2,-3,2,-3]
8_1; [1,1,2,-1,2,3,-2,-4,3,-4]
8_2; [1,1,1,1,1,-2,1,-2]
8_3; [1,1,2,-1,-3,2,-3,-4,3,-4]
8_4; [-1,-1,-1,2,-1,2,3,-2,3]
8_5; [1,1,1,-2,1,1,1,-2]
8_6; [1,1,1,1,2,-1,-3,2,-3]
8_7; [-1,-1,-1,-1,2,-1,2,2]
8_8; [-1,-1,-1,-2,1,3,-2,3,3]
8_9; [1,1,1,-2,1,-2,-2,-2]
8_10; [-1,-1,-1,2,-1,-1,2,2]
8_11; [1,1,2,-1,2,2,-3,2,-3]
8_12; [1,-2,1,3,-2,-4,3,-4]
8_13; [1,1,-2,1,-2,-2,-3,2,-3]
8_14; [1,1,1,2,-1,2,-3,2,-3]
8_15; [1,1,-2,1,3,2,2,2,3]
8_16; [-1,-1,2,-1,-1,2,-1,2]
8_17; [1,1,-2,1,-2,1,-2,-2]
8_18; [1,-2,1,-2,1,-2,1,-2]
8_19; [1,1,1,2,1,1,1,2]
8_20; [1,1,1,-2,-1,-1,-1,-2]
8_21; [1,1,1,2,-1,-1,2,2]
9_1; [1,1,1,1,1,1,1,1,1]
9_2; [1,1,1,2,-1,2,3,-2,3,4,-3,4]
9_3; [1,1,1,1,1,1,1,2,-1,2]
9_4; [1,1,1,1,1,2,-1,2,3,-2,3]
9_5; [1,1,2,-1,2,2,3,-2,3,4,-3,4]
9_6; [1,1,1,1,1,1,2,-1,2,2]
9_7; [1,1,1,1,2,-1,2,3,-2,3,3]
9_8; [1,1,-2,1,-2,-3,2,4,-3,4]
9_9; [1,1,1,1,1,2,-1,2,2,2]
9_10; [1,1,2,-1,2,2,2,2,3,-2,3]
9_11; [-1,-1,-1,-1,2,-1,-3,2,-3]
9_12; [1,1,-2,1,3,-2,3,4,-3,4]
9_13; [1,1,1,1,2,-1,2,2,3,-2,3]
9_14; [-1,-1,-2,1,3,-2,3,-4,3,-4]
9_15; [-1,-1,-1,-2,1,3,-2,-4,3,-4]
9_16; [1,1,1,1,2,2,-1,2,2,2]
9_17; [-1,2,-1,2,2,2,-3,2,-3]
9_18; [1,1,1,2,-1,2,2,2,3,-2,3]
9_19; [-1,2,-1,2,2,3,-2,-4,3,-4]
9_20; [1,1,1,-2,1,3,-2,3,3]
9_21; [-1,-1,-2,1,-2,3,-2,-4,3,-4]
9_22; [-1,2,-1,2,-3,2,2,2,-3]
9_23; [1,1,1,2,-1,2,2,3,-2,3,3]
9_24; [1,1,-2,1,3,-2,-2,-2,3]
9_25; [1,1,-2,1,3,2,2,-4,3,-4]
9_26; [-1,-1,-1,2,-1,2,-3,2,-3]
9_27; [1,1,-2,1,-2,-2,3,-2,3]
9_28; [1,1,-2,1,3,-2,-2,3,3]
9_29; [1,-2,-2,3,-2,1,-2,3,-2]
9_30; [-1,-1,2,2,-1,2,-3,2,-3]
9_31; [1,1,-2,1,-2,3,-2,3,3]
9_32; [-1,-1,2,-1,2,-1,-3,2,-3]
9_33; [-1,2,-1,2,2,-1,-3,2,-3]
9_34; [-1,2,-1,2,-3,2,-1,2,-3]
9_35; [1,1,2,-1,2,2,3,-2,-2,4,-3,2,4,3]
9_36; [-1,-1,-1,2,-1,-1,-3,2,-3]
9_37; [1,1,-2,1,3,-2,-1,-4,3,-2,3,-4]
9_38; [1,1,2,2,-3,2,-1,2,3,3,2]
9_39; [-1,-1,-2,1,3,2,-1,-4,-3,2,-3,-4]
9_40; [1,-2,1,3,-2,1,3,-2,3]
9_41; [-1,-1,-2,1,3,2,2,-4,-3,2,-3,-4]
9_42; [-1,-1,-1,2,1,1,-3,2,-3]
9_43; [1,1,1,2,1,1,-3,2,-3]
9_44; [1,1,1,2,-1,-1,-3,2,-3]
9_45; [-1,-1,-2,1,-2,-1,-3,2,-3]
9_46; [-1,2,-1,2,-3,-2,1,-2,-3]
9_47; [-1,2,-1,2,3,2,-1,2,3]
9_48; [-1,-1,-2,1,-2,-1,3,-2,1,-2,3]
9_49; [1,1,2,1,1,-3,2,-1,2,3,3]
10_1; [1,1,2,-1,2,3,-2,3,4,-3,-5,4,-5]
10_2; [1,1,1,1,1,1,1,-2,1,-2]
10_3; [1,1,2,-1,2,3,-2,-4,3,-4,-5,4,-5]
10_4; [-1,-1,-1,2,-1,2,3,-2,3,4,-3,4]
10_5; [-1,-1,-1,-1,-1,-1,2,-1,2,2]
10_6; [1,1,1,1,1,1,2,-1,-3,2,-3]
10_7; [1,1,2,-1,2,3,-2,3,3,-4,3,-4]
10_8; [1,1,1,1,1,-2,1,-2,-3,2,-3]
10_9; [1,1,1,1,1,-2,1,-2,-2,-2]
10_10; [1,1,-2,1,-2,-2,-3,2,-3,-4,3,-4]
10_11; [1,1,1,1,2,-1,-3,2,-3,-4,3,-4]
10_12; [-1,-1,-1,-1,-1,-2,1,3,-2,3,3]
10_13; [1,1,2,-1,-3,2,4,-3,-5,4,-5]
10_14; [1,1,1,1,1,2,-1,2,-3,2,-3]
10_15; [-1,-1,-1,-1,2,-1,2,3,-2,3,3]
10_16; [1,1,2,-1,2,2,-3,2,-3,-4,3,-4]
10_17; [1,1,1,1,-2,1,-2,-2,-2,-2]
10_18; [1,1,1,2,-1,2,-3,2,-3,-4,3,-4]
10_19; [1,1,1,1,-2,1,-2,-2,-3,2,-3]
10_20; [1,1,1,1,2,-1,2,3,-2,-4,3,-4]
10_21; [1,1,2,-1,2,2,2,2,-3,2,-3]
10_22; [1,1,1,1,2,-1,-3,2,-3,-3,-3]
10_23; [1,1,-2,1,-2,-2,-2,-2,-3,2,-3]
10_24; [1,1,2,-1,2,2,2,3,-2,-4,3,-4]
10_25; [1,1,1,1,2,-1,2,2,-3,2,-3]
10_26; [-1,-1,-1,2,-1,2,2,2,3,-2,3]
10_27; [-1,-1,-1,-1,-2,1,-2,3,-2,3,3]
10_28; [-1,-1,-2,1,-2,-2,-3,2,4,-3,4,4]
10_29; [1,1,1,-2,1,3,-2,-4,3,-4]
10_30; [1,1,2,-1,2,2,3,-2,3,-4,3,-4]
10_31; [1,1,1,2,-1,-3,2,-3,-3,-4,3,-4]
10_32; [-1,-1,-1,2,-1,2,2,3,-2,3,3]
10_33; [1,1,2,-1,2,-3,2,-3,-3,-4,3,-4]
10_34; [-1,-1,-1,-2,1,-2,-3,2,4,-3,4,4]
10_35; [1,-2,1,-2,-3,2,4,-3,-5,4,-5]
10_36; [1,1,1,2,-1,2,3,-2,3,-4,3,-4]
10_37; [1,1,1,2,-1,-3,2,-3,-4,3,-4,-4]
10_38; [1,1,1,2,-1,2,2,3,-2,-4,3,-4]
10_39; [1,1,1,2,-1,2,2,2,-3,2,-3]
10_40; [-1,-1,-1,-2,1,-2,-2,3,-2,3,3]
10_41; [-1,2,-1,2,2,-3,2,4,-3,4]
10_42; [1,1,-2,1,-2,3,-2,-4,3,-4]
10_43; [1,1,-2,1,3,-2,-4,3,-4,-4]
10_44; [1,1,-2,1,3,-2,3,-4,3,-4]
10_45; [1,-2,1,-2,3,-2,3,-4,3,-4]
10_46; [1,1,1,1,1,-2,1,1,1,-2]
10_47; [-1,-1,-1,-1,-1,2,-1,-1,2,2]
10_48; [-1,-1,-1,-1,2,2,-1,2,2,2]
10_49; [1,1,1,1,-2,1,3,2,2,2,3]
10_50; [1,1,2,-1,2,2,-3,2,2,2,-3]
10_51; [-1,-1,-2,1,-2,-2,3,-2,-2,3,3]
10_52; [1,1,1,-2,1,1,-2,-2,-3,2,-3]
10_53; [1,1,2,-1,2,-3,2,4,3,3,3,4]
10_54; [-1,-1,-1,2,-1,-1,2,3,-2,3,3]
10_55; [1,1,1,2,-1,-3,2,4,3,3,3,4]
10_56; [1,1,1,2,-1,2,-3,2,2,2,-3]
10_57; [-1,-1,-1,-2,1,-2,3,-2,-2,3,3]
10_58; [-1,2,-1,-3,2,4,3,3,-5,4,-5]
10_59; [-1,2,-1,2,-3,2,2,4,-3,4]
10_60; [-1,2,-1,2,2,-3,2,-3,-2,-4,3,-4]
10_61; [1,1,1,-2,1,1,1,-2,-3,2,-3]
10_62; [-1,-1,-1,-1,2,-1,-1,-1,2,2]
10_63; [1,1,-2,1,3,2,2,2,3,4,-3,4]
10_64; [1,1,1,-2,1,1,1,-2,-2,-2]
10_65; [-1,-1,-2,1,-2,3,-2,-2,-2,3,3]
10_66; [1,1,1,-2,1,3,2,2,2,3,3]
10_67; [1,1,1,2,-1,2,3,-2,-2,-4,3,2,-4,3]
10_68; [1,1,-2,1,-2,-2,-3,2,2,-4,3,-2,-4,-3]
10_69; [-1,-1,-2,1,3,-2,-1,-4,3,-2,3,-4]
10_70; [1,-2,1,3,-2,-2,-2,-4,3,-4]
10_71; [-1,-1,2,-1,-3,2,2,4,-3,4]
10_72; [1,1,1,1,2,2,-1,2,-3,2,-3]
10_73; [-1,-1,-2,1,-2,-1,3,-2,3,-4,3,-4]
10_74; [1,1,2,-1,2,2,3,-2,-2,-4,3,2,-4,3]
10_75; [-1,2,-1,2,-3,2,2,-4,3,-2,-4,-3]
10_76; [1,1,1,1,2,-1,-3,2,2,2,-3]
10_77; [-1,-1,-1,-1,-2,1,3,-2,-2,3,3]
10_78; [1,1,2,-1,2,1,-3,2,4,-3,4,4]
10_79; [1,1,1,-2,-2,1,1,-2,-2,-2]
10_80; [1,1,1,-2,1,1,3,2,2,2,3]
10_81; [1,1,-2,1,3,2,2,-4,-3,-3,-3,-4]
10_82; [1,1,1,1,-2,1,-2,1,-2,-2]
10_83; [-1,-1,-2,1,-2,3,-2,-2,3,-2,3]
10_84; [1,1,1,2,-1,-3,2,2,-3,2,-3]
10_85; [-1,-1,-1,-1,2,-1,-1,2,-1,2]
10_86; [-1,-1,2,-1,2,-1,2,2,3,-2,3]
10_87; [1,1,1,2,-1,-3,2,-3,2,-3,-3]
10_88; [1,-2,1,3,-2,3,-2,-4,3,-4]
10_89; [-1,2,-1,2,3,-2,-1,-4,-3,2,-3,-4]
10_90; [-1,-1,2,-1,2,3,-2,-1,3,2,2]
10_91; [-1,-1,-1,2,-1,2,2,-1,2,2]
10_92; [1,1,1,2,2,-3,2,-1,2,-3,2]
10_93; [-1,-1,2,-1,-1,2,-1,2,3,-2,3]
10_94; [1,1,1,-2,1,1,-2,-2,1,-2]
10_95; [1,1,-2,-2,3,-2,1,-2,-3,-3,-2]
10_96; [1,-2,-1,3,-2,-1,3,-4,3,-2,3,-4]
10_97; [1,1,2,-1,2,1,-3,2,-1,2,3,-4,3,-4]
10_98; [1,1,2,2,-3,2,-1,2,2,-3,2]
10_99; [1,1,-2,1,1,-2,-2,1,-2,-2]
10_100; [-1,-1,-1,2,-1,-1,2,-1,-1,2]
10_101; [1,1,1,2,-1,3,-2,1,3,2,2,4,-3,4]
10_102; [-1,-1,2,-1,-3,2,-1,2,2,3,3]
10_103; [-1,-1,-2,1,3,-2,-2,3,-2,-2,3]
10_104; [-1,-1,-1,2,2,-1,2,-1,2,2]
10_105; [1,1,-2,1,3,2,2,-4,-3,2,-3,-4]
10_106; [1,1,1,-2,1,-2,1,1,-2,-2]
10_107; [1,1,-2,1,-3,-2,-2,4,-3,2,-3,4]
10_108; [1,1,-2,1,1,3,-2,1,-2,-3,-3]
10_109; [1,1,-2,1,-2,-2,1,1,-2,-2]
10_110; [1,-2,1,3,2,2,2,-4,-3,2,-3,-4]
10_111; [1,1,2,2,-3,2,2,-1,2,-3,2]
10_112; [-1,-1,-1,2,-1,2,-1,2,-1,2]
10_113; [1,1,1,2,-3,2,-1,2,-3,2,-3]
10_114; [-1,-1,-2,1,3,-2,3,-2,3,-2,3]
10_115; [1,-2,1,3,2,2,-4,-3,2,-3,-3,-4]
10_116; [-1,-1,2,-1,-1,2,-1,2,-1,2]
10_117; [-1,-1,-2,-2,3,-2,1,-2,3,-2,3]
10_118; [1,1,-2,1,-2,1,-2,-2,1,-2]
10_119; [1,1,-2,1,3,-2,1,-2,-3,-3,-2]
10_120; [1,1,2,-1,-3,-2,1,4,3,2,2,3,3,4]
10_121; [1,1,2,-3,2,-1,2,-3,2,-3,2]
10_122; [-1,-1,-2,3,-2,1,3,-2,3,-2,3]
10_123; [1,-2,1,-2,1,-2,1,-2,1,-2]
10_124; [1,1,1,1,1,2,1,1,1,2]
10_125; [-1,-1,-1,-1,-1,2,1,1,1,2]
10_126; [-1,-1,-1,-1,-1,-2,1,1,1,-2]
10_127; [1,1,1,1,1,2,-1,-1,2,2]
10_128; [1,1,1,2,1,1,2,2,3,-2,3]
10_129; [-1,-1,-1,2,1,1,-3,2,1,-3,2]
10_130; [1,1,1,-2,-1,-1,-2,-2,-3,2,-3]
10_131; [1,1,1,2,-1,-1,2,2,3,-2,3]
10_132; [1,1,1,-2,-1,-1,-2,-3,2,-3,-3]
10_133; [1,1,1,2,-1,-1,2,3,-2,3,3]
10_134; [1,1,1,2,1,1,2,3,-2,3,3]
10_135; [-1,-1,-1,-2,1,-2,3,2,2,2,3]
10_136; [-1,-1,-2,3,-2,1,-2,-2,3,2,2]
10_136; [-1,2,-1,2,3,-2,-2,-4,3,-4]
10_137; [1,-2,1,-2,3,2,2,-4,3,-4]
10_138; [-1,2,-1,2,3,2,2,-4,3,-4]
10_139; [1,1,1,1,2,1,1,1,2,2]
10_140; [-1,-1,-1,2,1,1,1,2,3,-2,3]
10_141; [-1,-1,-1,-1,2,1,1,1,2,2]
10_142; [1,1,1,2,1,1,1,2,3,-2,3]
10_143; [-1,-1,-1,-1,-2,1,1,1,-2,-2]
10_144; [1,1,2,-1,2,1,-3,2,1,-3,-2]
10_145; [-1,-1,-2,1,-2,-1,-3,-2,1,-2,-3]
10_146; [-1,-1,2,-1,2,1,-3,2,-1,2,-3]
10_147; [1,1,1,-2,1,-2,-3,2,-1,2,-3]
10_148; [-1,-1,-1,-1,-2,1,1,-2,1,-2]
10_149; [1,1,1,1,2,-1,2,-1,2,2]
10_150; [1,1,1,-2,1,1,3,-2,-1,3,2]
10_151; [-1,-1,-1,-2,1,1,-3,2,-1,-3,2]
10_152; [1,1,1,2,2,1,1,2,2,2]
10_153; [-1,-1,-1,-2,-1,-1,3,2,2,2,3]
10_154; [1,1,2,-1,2,1,3,2,2,2,3]
10_155; [-1,-1,-1,-2,1,1,-2,1,1,-2]
10_156; [-1,-1,-1,2,1,1,-3,-2,1,-2,-3]
10_157; [-1,-1,-1,-2,-2,1,-2,1,-2,-2]
10_158; [-1,-1,-1,-2,1,1,3,2,-1,2,3]
10_159; [1,1,1,2,-1,2,-1,-1,2,2]
10_160; [1,1,1,2,1,1,-3,2,-1,2,-3]
10_161; [1,1,1,2,-1,2,1,1,2,2]
10_162; [-1,-1,-2,1,1,-2,-2,-1,3,-2,3]
10_163; [1,1,-2,-1,-1,3,2,-1,2,2,3]
10_164; [1,1,-2,1,-2,-2,-3,2,-1,2,-3]
10_165; [-1,-1,-2,1,3,-2,1,-2,-3,-3,-2]
11a_1; [1,1,1,2,-1,2,2,-3,2,-3,-2,-4,3,-4]
11a_2; [1,1,-2,1,3,3,2,2,3,-4,3,-4]
11a_3; [-1,-1,-1,2,2,-1,-1,2,-3,2,-3]
11a_4; [-1,-1,-1,-2,1,3,3,-2,3,-4,3,-4]
11a_5; [-1,2,-1,2,2,3,-2,-4,-3,-3,5,-4,5]
11a_6; [-1,2,-1,2,2,3,3,-2,3,-4,3,-4]
11a_7; [-1,-1,-1,-1,2,2,-1,2,-3,2,-3]
11a_8; [-1,-1,-2,1,-2,3,3,-2,3,-4,3,-4]
11a_9; [-1,2,-1,2,-3,2,2,2,2,2,-3]
11a_10; [1,1,2,-1,2,2,2,-3,2,-3,-2,-4,3,-4]
11a_11; [-1,-1,2,-1,2,3,3,-2,3,-4,3,-4]
11a_12; [-1,2,-1,2,2,3,-2,-4,3,3,3,-4]
11a_13; [-1,2,-1,2,2,3,-2,3,4,-3,-5,4,-5]
11a_14; [1,1,-2,-2,1,-2,3,-2,-2,3,3]
11a_15; [1,1,-2,-2,1,-2,3,-2,-2,-2,3]
11a_16; [1,1,-2,-2,1,-2,-2,-3,2,4,-3,4]
11a_17; [1,1,-2,1,3,2,2,-4,-3,-3,5,-4,5]
11a_18; [-1,-1,2,-1,-3,2,2,4,3,3,3,4]
11a_19; [1,1,-2,1,-2,1,3,-2,-2,3,3]
11a_20; [1,1,-2,1,3,2,2,-4,3,3,3,-4]
11a_21; [1,1,-2,1,3,2,2,3,4,-3,-5,4,-5]
11a_22; [1,1,1,-2,1,1,3,-2,-2,3,3]
11a_23; [1,1,1,2,-1,-3,2,4,-3,-3,4,4]
11a_24; [1,1,1,2,-1,-1,3,-2,-2,3,-2,3,-2]
11a_25; [1,1,1,2,-1,-1,3,-2,3,-2,3,3,-2]
11a_26; [1,1,-2,-2,1,3,-2,-2,3,-2,3]
11a_27; [-1,-1,-1,-2,1,3,-2,3,-2,-4,3,-4]
11a_28; [-1,-1,2,-1,2,2,2,-1,-3,2,-3]
11a_29; [-1,-1,2,-1,2,-1,3,-2,-1,-4,3,2,-4,3]
11a_30; [1,1,2,-1,2,-3,-2,1,-2,-2,3,-4,3,-4]
11a_31; [1,1,-2,1,3,2,2,3,3,-4,3,-4]
11a_32; [-1,-1,2,-1,2,-3,2,4,3,3,3,4]
11a_33; [1,1,-2,-2,1,-2,-2,-2,3,-2,3]
11a_34; [1,1,1,-2,1,-2,3,-2,-2,3,3]
11a_35; [1,1,-2,1,-2,-2,3,-2,-2,3,3]
11a_36; [-1,-1,-1,-2,1,-2,-2,-3,2,4,3,3,3,4]
11a_37; [1,1,2,-1,-3,2,-3,4,-3,-3,4,4]
11a_38; [-1,-1,-2,1,-3,2,1,-3,-3,2,4,-3,2,4]
11a_39; [-1,-1,-1,2,-1,-3,2,4,3,3,3,4]
11a_40; [1,1,1,1,-2,1,3,-2,-2,3,3]
11a_41; [1,1,2,-1,2,-3,2,4,-3,-3,4,4]
11a_42; [1,1,2,-1,2,1,-3,2,4,-3,-5,4,-5]
11a_43; [1,1,2,-1,2,1,-3,2,4,3,3,3,4,4]
11a_44; [-1,-1,-1,-1,-2,-2,1,3,2,2,2,3,3]
11a_45; [1,1,-2,1,3,2,2,-4,3,-4,-5,4,-5]
11a_46; [1,1,-2,1,-2,-3,2,4,-3,-3,4,4]
11a_47; [1,1,-2,-2,1,3,-2,-2,-2,3,3]
11a_48; [-1,-1,-1,-2,1,-2,3,-2,-2,-4,3,-4]
11a_49; [1,1,1,-2,1,1,3,2,2,-4,3,-4]
11a_50; [1,1,1,2,-1,-3,2,4,3,3,-5,4,-5]
11a_51; [-1,2,-1,-3,2,4,-3,-3,-5,4,-5]
11a_52; [1,1,1,2,-1,2,-3,2,-3,-3,-2,-4,3,-4]
11a_53; [-1,-1,-1,-1,2,-1,2,-1,-3,2,-3]
11a_54; [-1,-1,-2,1,-2,3,-2,3,-2,-4,3,-4]
11a_55; [1,1,-2,1,3,-2,-2,-2,-2,-2,3]
11a_56; [1,1,2,-1,2,1,-3,2,-3,-3,-3,-4,3,-4]
11a_57; [-1,-1,-1,-1,2,2,1,3,-2,-2,-2,3,3]
11a_58; [1,1,-2,1,-2,-3,2,4,-3,-3,-3,4]
11a_59; [1,1,-2,1,-2,-3,2,-3,-4,3,5,-4,5]
11a_60; [1,1,1,1,-2,1,3,2,2,-4,3,-4]
11a_61; [1,1,2,-1,2,-3,2,4,3,3,-5,4,-5]
11a_62; [-1,-1,-1,-1,-1,2,-1,-1,-3,2,-3]
11a_63; [-1,-1,-2,1,-2,-2,3,-2,-2,-4,3,-4]
11a_64; [-1,-1,-1,-1,-2,1,3,-2,-2,-4,3,-4]
11a_65; [-1,-1,-1,-2,1,-2,-3,2,4,-3,-5,4,-5]
11a_66; [-1,-1,-1,2,-1,2,2,-1,-3,2,-3]
11a_67; [-1,-1,-2,1,3,-2,3,3,-2,-4,3,-4]
11a_68; [-1,2,-1,2,2,2,2,-1,-3,2,-3]
11a_69; [1,1,2,-1,2,2,-3,2,-3,-3,-2,-4,3,-4]
11a_70; [1,1,1,-2,1,3,-2,-1,3,-4,3,-2,3,-4]
11a_71; [1,1,-2,1,-2,1,-2,3,-2,3,3]
11a_72; [1,1,-2,1,-2,3,-2,-2,3,-2,3]
11a_73; [-1,2,-1,2,-1,2,-1,2,-3,2,-3]
11a_74; [-1,2,-1,2,2,2,-3,2,2,2,-3]
11a_75; [-1,2,-1,2,2,2,2,3,-2,-4,3,-4]
11a_76; [-1,-1,2,-1,2,-3,2,-1,-3,2,2]
11a_77; [-1,-1,-1,-2,1,-2,3,-2,3,-4,3,-4]
11a_78; [1,1,1,2,-1,2,-3,2,2,-4,3,-2,-4,-3]
11a_79; [-1,-1,2,-1,-1,2,-1,2,-3,2,-3]
11a_80; [-1,-1,2,-1,2,-1,2,2,-3,2,-3]
11a_81; [-1,2,-1,2,2,-1,2,2,-3,2,-3]
11a_82; [1,1,-2,1,-2,-2,3,-2,-2,-2,3]
11a_83; [1,1,1,-2,1,1,-2,3,-2,3,3]
11a_84; [1,1,-2,1,-2,-2,-2,-3,2,4,-3,4]
11a_85; [1,1,1,2,-1,-3,2,-3,4,-3,4,4]
11a_86; [-1,-1,2,2,2,2,-1,2,-3,2,-3]
11a_87; [1,1,2,-1,2,2,3,-2,-4,-3,2,-3,-3,-4]
11a_88; [-1,-1,-1,2,2,2,-1,2,-3,2,-3]
11a_89; [-1,2,-1,2,2,2,3,-2,3,-4,3,-4]
11a_90; [-1,-1,-1,2,-1,2,3,-2,3,-4,3,-4]
11a_91; [-1,-1,2,-1,2,2,3,-2,3,-4,3,-4]
11a_92; [-1,-1,-1,2,-1,-1,2,2,-3,2,-3]
11a_93; [-1,-1,-1,-2,1,3,-2,3,3,-4,3,-4]
11a_94; [1,1,1,1,2,2,-1,2,2,3,-2,3,3]
11a_95; [1,1,1,2,-1,2,2,3,-2,3,4,-3,4,4]
11a_96; [-1,2,-1,2,-3,2,4,-3,-5,4,-5]
11a_97; [-1,-1,-2,1,3,3,3,-2,3,-4,3,-4]
11a_98; [-1,-1,-2,1,3,-2,3,4,-3,4,-5,4,-5]
11a_99; [-1,2,-1,2,-3,2,2,-3,2,2,-3]
11a_100; [1,1,-2,1,3,2,2,2,3,-4,3,-4]
11a_101; [1,1,1,2,-1,-3,-2,-2,4,3,-2,3,3,4]
11a_102; [1,1,-2,1,3,-2,-1,-4,3,-2,3,3,3,-4]
11a_103; [1,1,2,-1,2,-3,2,2,4,-3,-2,-5,4,-3,-5]
11a_104; [1,1,1,2,-1,3,-2,-1,3,-2,-4,3,-2,-4]
11a_105; [1,1,1,-2,1,3,2,2,2,-4,3,-4]
11a_106; [1,1,-2,1,3,-2,-2,-2,-2,3,3]
11a_107; [-1,-1,-2,1,-2,-2,-3,2,4,3,3,3,4,4]
11a_108; [1,1,-2,-2,-2,1,-2,-2,3,-2,3]
11a_109; [1,1,-2,1,-2,3,-2,-2,-2,3,3]
11a_110; [1,1,-2,1,-2,-3,2,-3,-3,4,-3,4]
11a_111; [1,1,-2,1,-2,-2,-3,2,4,-3,4,4]
11a_112; [-1,-1,2,-1,-3,2,-1,2,2,2,-3]
11a_113; [-1,-1,-1,2,-1,-1,-3,2,-1,2,-3]
11a_114; [1,1,1,2,-1,3,2,2,-4,3,-2,3,-4,-4]
11a_115; [1,1,1,2,-1,-3,-2,-2,-2,4,3,-2,3,4]
11a_116; [1,1,1,2,-1,-3,-2,1,4,3,-2,3,4,4]
11a_117; [1,1,1,2,-1,2,-3,2,4,-3,4,4]
11a_118; [-1,2,-1,2,3,-2,3,-4,3,3,3,-4]
11a_119; [-1,2,-1,2,3,-2,3,3,4,-3,-5,4,-5]
11a_120; [-1,-1,-1,-2,1,-2,-2,3,-2,-4,3,-4]
11a_121; [-1,2,-1,-3,2,-3,4,-3,-5,4,-5]
11a_122; [-1,-1,-2,1,3,-2,-2,-4,3,-2,3,-4]
11a_123; [1,1,1,2,-1,2,3,-2,3,2,-4,3,-2,3,4,4]
11a_124; [1,1,1,2,2,-3,2,-1,2,3,3,3,2]
11a_125; [1,1,-2,1,3,-2,1,-2,3,3,-2]
11a_126; [1,1,-2,-2,3,-2,1,-2,3,3,-2]
11a_127; [1,1,-2,1,1,-2,1,3,-2,3,3]
11a_128; [1,-2,-1,3,-2,-1,3,-2,-4,3,5,-4,5]
11a_129; [-1,-1,-1,2,-1,-1,-3,2,-1,-3,2]
11a_130; [-1,-1,-2,1,3,-2,-2,-4,3,-2,-4,3]
11a_131; [-1,-1,2,-1,-1,-3,2,-1,2,2,-3]
11a_132; [1,1,1,-2,1,1,3,-2,-1,3,-2,-4,3,-4]
11a_133; [1,1,2,-1,-3,2,4,3,3,3,-5,4,-5]
11a_134; [1,1,-2,1,3,2,2,2,-4,3,-4,-4]
11a_135; [-1,2,-1,2,-3,2,-1,2,3,-4,3,-4]
11a_136; [-1,-1,-2,3,-2,1,-2,-4,3,-2,3,-4]
11a_137; [-1,-1,2,-1,2,1,3,-2,-1,-4,3,-2,-4,3]
11a_138; [1,1,-2,1,-2,1,3,-2,-1,3,-2,-4,3,-4]
11a_139; [1,1,1,-2,1,3,-2,-2,-2,3,3]
11a_140; [1,1,1,-2,1,-2,-3,2,4,-3,4,4]
11a_141; [-1,-1,2,-1,2,-1,2,3,-2,-4,3,-4]
11a_142; [-1,-1,-1,-1,2,-1,-1,-1,-3,2,-3]
11a_143; [-1,-1,-2,1,-2,3,-2,-2,-2,-4,3,-4]
11a_144; [-1,-1,-1,-1,-1,-2,1,3,-2,-4,3,-4]
11a_145; [-1,-1,-2,1,-2,-2,-3,2,4,-3,-5,4,-5]
11a_146; [-1,-1,-1,2,-1,-3,2,-1,2,2,-3]
11a_147; [1,1,-2,1,3,-2,1,3,3,-2,-2]
11a_148; [1,1,2,-1,3,-2,1,3,2,2,4,-3,-5,4,-5]
11a_149; [-1,2,-1,2,3,3,-4,3,-2,3,-4,3]
11a_150; [-1,-1,-2,-2,3,-2,1,-2,-4,3,-2,-4]
11a_151; [-1,-1,-1,2,-1,-3,2,-1,-3,2,2]
11a_152; [-1,-1,-2,1,3,-2,-4,3,-2,-4,3,3]
11a_153; [1,1,1,2,-1,-3,2,4,-3,-3,-3,4]
11a_154; [1,1,1,2,-1,-3,2,-3,-4,3,5,-4,5]
11a_155; [-1,-1,-2,1,3,2,-1,-4,-3,2,2,-3,-3,-4]
11a_156; [-1,-1,-1,2,-1,-1,-3,2,2,2,-3]
11a_157; [-1,-1,2,-1,-1,2,2,-1,-3,2,-3]
11a_158; [1,1,-2,-2,3,-2,-2,1,-2,3,-2]
11a_159; [1,1,-2,1,3,-2,-4,3,5,-4,5]
11a_160; [1,1,-2,1,3,-2,-2,3,-2,-2,3]
11a_161; [-1,-1,-1,2,-1,-1,2,3,-2,-4,3,-4]
11a_162; [-1,-1,2,-1,2,-1,-3,2,-1,-3,2]
11a_163; [-1,2,-1,-3,2,2,-1,2,2,2,-3]
11a_164; [-1,2,-1,2,-1,2,2,-1,-3,2,-3]
11a_165; [1,1,-2,1,3,-2,-2,-2,3,4,-3,4]
11a_166; [1,1,-2,1,-2,-3,2,4,-3,4,5,-4,5]
11a_167; [-1,2,-1,2,2,-1,2,3,-2,-4,3,-4]
11a_168; [1,1,2,-1,2,-3,2,2,-3,-3,-2,-4,3,-4]
11a_169; [-1,-1,-2,1,3,-2,-4,3,-2,3,3,-4]
11a_170; [1,1,-2,3,-2,1,-2,3,-2,3,-2]
11a_171; [1,1,-2,1,3,-2,3,-2,3,-2,3]
11a_172; [1,1,-2,1,1,3,-2,-1,-4,3,-2,3,3,-4]
11a_173; [1,1,1,-2,1,3,-2,-1,-4,3,-2,3,-4,3]
11a_174; [1,1,-2,1,-2,-2,-2,-2,3,-2,3]
11a_175; [1,1,-2,1,-2,-2,-2,3,-2,3,3]
11a_176; [1,1,1,-2,1,-2,-2,3,-2,3,3]
11a_177; [1,1,1,1,-2,1,-2,3,-2,3,3]
11a_178; [1,1,-2,1,-2,3,-2,3,3,4,-3,4]
11a_179; [-1,2,-1,2,2,2,2,2,-3,2,-3]
11a_180; [-1,-1,-1,2,-1,2,2,2,-3,2,-3]
11a_181; [1,1,2,-1,2,2,-3,2,2,-4,3,-2,-4,-3]
11a_182; [-1,-1,-1,-1,-1,2,-1,2,-3,2,-3]
11a_183; [-1,-1,-2,1,-2,-2,3,-2,3,-4,3,-4]
11a_184; [-1,-1,-1,-1,2,-1,2,2,-3,2,-3]
11a_185; [-1,-1,-2,1,-2,3,-2,3,3,-4,3,-4]
11a_186; [1,1,1,2,-1,2,2,2,2,3,-2,3,3]
11a_187; [1,1,-2,1,-2,-2,3,-2,-2,-4,3,2,-4,3]
11a_188; [-1,-1,-2,1,3,-2,3,3,3,-4,3,-4]
11a_189; [-1,-1,2,2,-1,2,-1,2,-3,2,-3]
11a_190; [1,1,-2,1,-2,-2,3,-2,3,4,-3,4]
11a_191; [1,1,1,1,1,2,-1,2,2,3,-2,3,3]
11a_192; [1,1,1,2,-1,2,2,3,-2,3,3,4,-3,4]
11a_193; [-1,-1,-1,-1,-2,1,3,-2,3,-4,3,-4]
11a_194; [-1,-1,-1,2,-1,-1,-1,2,-3,2,-3]
11a_195; [-1,-1,-2,1,-2,-3,2,4,-3,4,-5,4,-5]
11a_196; [-1,-1,2,-1,2,-1,-1,2,-3,2,-3]
11a_197; [1,1,1,2,-1,-3,-2,-2,4,3,-2,3,4,4]
11a_198; [1,1,-2,1,-2,-3,2,2,4,-3,-2,4,4,-3]
11a_199; [-1,-1,-1,2,-1,2,-3,2,2,4,-3,-2,4,-3]
11a_200; [1,1,1,2,-1,2,2,3,-2,-2,4,-3,2,4,4,3]
11a_201; [1,1,-2,1,3,-2,-1,-4,3,-2,3,-4,-5,4,-5]
11a_202; [1,1,1,1,-2,1,3,-2,-1,-4,3,-2,3,-4]
11a_203; [1,1,1,1,1,-2,1,3,-2,3,3]
11a_204; [1,1,2,-1,2,2,-3,2,4,-3,4,4]
11a_205; [-1,-1,-1,2,-1,2,2,3,-2,-4,3,-4]
11a_206; [-1,-1,-1,-1,-1,-1,2,-1,-3,2,-3]
11a_207; [-1,-1,-2,1,-2,-2,-2,3,-2,-4,3,-4]
11a_208; [-1,-1,-1,-1,-2,1,-2,3,-2,-4,3,-4]
11a_209; [-1,-1,2,1,-3,2,1,4,-3,-2,4,-3,-5,4,-5]
11a_210; [-1,-1,-2,1,3,-2,3,3,4,-3,-5,4,-5]
11a_211; [-1,-1,-2,1,-2,-3,2,-3,4,-3,-5,4,-5]
11a_212; [1,1,1,2,-1,3,2,2,-4,3,3,-2,3,-4]
11a_213; [1,1,1,2,-1,3,2,2,2,-4,3,-2,3,-4]
11a_214; [1,1,2,-1,2,-3,2,4,-3,-2,-5,4,-3,4,-5]
11a_215; [1,1,-2,1,1,3,-2,1,-2,3,3]
11a_216; [1,1,-2,1,3,-2,1,-2,-2,3,3]
11a_217; [-1,-1,2,-1,-3,2,-1,-1,2,2,-3]
11a_218; [-1,2,-1,-3,-2,-2,4,3,-2,3,-5,4,-5]
11a_219; [-1,-1,-2,1,-2,-3,2,2,4,-3,-2,-5,4,-3,-5]
11a_220; [1,1,1,-2,1,3,-2,3,4,-3,4,4]
11a_221; [-1,-1,-1,-1,2,-1,-3,2,2,2,-3]
11a_222; [-1,-1,-2,1,-2,3,-2,-4,3,3,3,-4]
11a_223; [1,1,1,-2,1,1,1,3,-2,3,3]
11a_224; [1,1,1,1,2,-1,-3,2,4,-3,4,4]
11a_225; [-1,-1,-1,-1,2,-1,2,3,-2,-4,3,-4]
11a_226; [-1,-1,-2,1,-2,3,-2,3,4,-3,-5,4,-5]
11a_227; [1,1,1,2,2,-3,2,-1,2,3,3,2,2]
11a_228; [-1,2,-1,-3,-2,4,3,-2,3,3,-5,4,-5]
11a_229; [1,1,1,2,-1,-3,2,4,-3,4,5,-4,5]
11a_230; [1,1,2,-1,2,3,-2,-4,3,5,-4,5,5]
11a_231; [1,1,-2,-2,-2,1,3,-2,-2,-2,3]
11a_232; [1,1,-2,-2,3,-2,1,-2,-2,3,-2]
11a_233; [1,1,-2,-2,3,-2,1,-2,3,-2,3]
11a_234; [1,1,1,1,1,1,1,1,2,-1,2,2]
11a_235; [1,1,1,2,-1,2,2,2,2,2,3,-2,3]
11a_236; [1,1,1,1,2,-1,2,2,2,3,-2,3,3]
11a_237; [1,1,1,2,-1,2,2,2,3,-2,-2,4,-3,2,4,3]
11a_238; [1,1,1,2,-1,2,2,2,3,-2,3,4,-3,4]
11a_239; [1,1,-2,3,-2,1,3,-2,3,-2,3]
11a_240; [1,1,1,1,1,1,2,2,-1,2,2,2]
11a_241; [1,1,1,1,2,2,-1,2,2,2,3,-2,3]
11a_242; [1,1,1,1,1,1,2,-1,2,3,-2,3,3]
11a_243; [1,1,1,2,-1,2,3,-2,3,3,3,4,-3,4]
11a_244; [1,1,1,2,2,-3,2,-1,2,2,3,3,2]
11a_245; [1,1,1,1,2,-1,2,3,3,-2,3,3,3]
11a_246; [1,1,1,1,2,-1,2,3,-2,3,4,-3,4,4]
11a_247; [1,1,1,2,-1,2,3,-2,3,4,-3,4,5,-4,5]
11a_248; [-1,-1,-1,2,-3,2,-1,2,-3,2,-3]
11a_249; [-1,-1,-2,1,3,-4,3,-2,3,-4,3,-4]
11a_250; [-1,2,2,2,-1,2,-3,2,2,2,-3]
11a_251; [1,1,1,1,-2,-2,-1,-3,2,-3,2,-3,-3]
11a_252; [-1,2,-1,2,2,-1,-3,2,2,2,-3]
11a_253; [-1,-1,2,-1,2,-1,-3,2,2,2,-3]
11a_254; [1,1,1,1,-2,-2,-1,-3,2,2,-3,2,-3]
11a_255; [-1,-1,-1,2,-1,-3,2,-1,2,-3,2]
11a_256; [-1,-1,-2,1,3,-2,-4,3,-2,3,-4,3]
11a_257; [-1,-1,-1,2,-1,2,-3,2,2,2,-3]
11a_258; [-1,-1,-2,1,3,-2,3,-4,3,3,3,-4]
11a_259; [1,1,1,-2,1,1,3,-2,3,3,3]
11a_260; [1,1,1,-2,1,1,3,-2,3,4,-3,4]
11a_261; [-1,-1,-1,2,-1,-3,2,-3,2,-3,-3]
11a_262; [-1,-1,2,-1,2,-1,-3,2,-3,-4,3,-4]
11a_263; [1,1,1,1,2,2,-1,3,2,2,2,3,3]
11a_264; [1,1,1,-2,1,3,-2,-2,3,-2,3]
11a_265; [1,1,2,-1,-3,2,4,-3,-3,4,-3,4]
11a_266; [-1,2,-1,2,-3,2,-1,-3,2,-3,2]
11a_267; [-1,-1,2,-1,2,-3,2,-1,-3,2,-3]
11a_268; [-1,2,-1,2,-3,2,-1,2,2,2,-3]
11a_269; [-1,2,-1,2,2,-3,2,-1,2,-3,2]
11a_270; [1,1,2,-1,2,-3,-3,-2,-4,3,-2,3,-4,3]
11a_271; [1,1,-2,1,-2,1,3,-2,-1,4,-3,2,4,3]
11a_272; [1,1,-2,-1,3,-2,1,-4,3,-2,3,-2,-4,3]
11a_273; [-1,-1,2,-1,2,-3,2,1,-3,-2,-2,-4,3,-4]
11a_274; [-1,-1,2,2,-1,-3,2,-1,2,-3,2]
11a_275; [1,1,1,-2,1,3,-2,-1,4,-3,2,2,4,3]
11a_276; [1,1,-2,1,3,-2,-1,4,-3,2,2,4,3,3]
11a_277; [1,1,1,-2,1,-2,3,-2,1,-2,3]
11a_278; [1,1,2,-1,-3,2,-3,4,-3,2,-3,4]
11a_279; [-1,-1,-2,1,3,2,2,2,2,-4,-3,2,-3,-4]
11a_280; [1,1,2,-1,-1,2,3,-2,1,-4,-3,2,-5,4,-3,-5,-4]
11a_281; [-1,2,2,-1,2,-3,2,-1,2,2,-3]
11a_282; [1,-2,1,-2,-2,-2,3,-2,1,-2,3]
11a_283; [-1,-1,-1,2,-1,2,-3,2,1,-4,3,-2,-4,-3]
11a_284; [1,1,-2,1,3,-2,1,3,-2,-2,3]
11a_285; [-1,-1,2,-1,-1,-3,2,1,4,-3,2,4,-3,4]
11a_286; [-1,2,-1,2,2,-3,2,-1,2,2,-3]
11a_287; [-1,2,-1,2,-1,-3,2,-1,2,2,-3]
11a_288; [1,-2,1,-2,3,-2,1,3,-2,-2,3]
11a_289; [1,1,-2,1,-2,-2,3,-2,1,-2,3]
11a_290; [-1,-1,2,-1,2,2,-3,2,1,-4,3,-2,-4,-3]
11a_291; [1,1,2,2,2,2,-3,2,-1,2,3,3,2]
11a_292; [1,1,2,-1,2,1,-3,2,-1,2,3,3,3,4,-3,4]
11a_293; [1,-2,-2,-2,-2,3,-2,1,-2,3,-2]
11a_294; [-1,-1,-2,1,-2,3,2,4,-3,2,-3,4,-3,-3]
11a_295; [-1,-1,-1,-1,-2,1,3,2,-1,-4,-3,2,-3,-4]
11a_296; [-1,-1,-2,1,-2,-3,2,4,3,-2,-5,-4,3,-4,-5]
11a_297; [-1,-1,2,-1,-1,-3,2,1,-3,4,-3,2,-3,4]
11a_298; [1,1,1,1,2,2,-3,2,-1,2,3,3,2]
11a_299; [1,1,2,-1,2,3,3,-4,3,-2,3,4,4,3]
11a_300; [-1,-1,2,-1,-3,2,-1,2,-3,2,2]
11a_301; [-1,-1,2,-1,-3,2,-1,-3,2,-3,2]
11a_302; [-1,-1,2,-1,-3,2,-1,-3,-3,2,-3]
11a_303; [-1,-1,2,-1,2,1,3,-2,-1,3,2,4,-3,4]
11a_304; [1,1,1,-2,1,1,3,-2,-1,4,-3,2,4,3]
11a_305; [1,-2,1,-2,-2,3,-2,-2,1,-2,3]
11a_306; [-1,-1,-1,2,-1,2,-3,2,-3,-3,-3]
11a_307; [-1,-1,-1,2,-1,2,-3,2,-3,-4,3,-4]
11a_308; [1,1,1,1,-2,1,3,-2,3,3,3]
11a_309; [1,1,1,-2,1,3,-2,3,3,4,-3,4]
11a_310; [1,1,1,1,-2,1,3,-2,3,4,-3,4]
11a_311; [1,1,2,-1,2,-3,2,4,-3,4,5,-4,5]
11a_312; [-1,-1,-1,-1,-2,1,3,2,2,-4,-3,2,-3,-4]
11a_313; [-1,-1,-2,1,-2,-3,2,4,3,3,-5,-4,3,-4,-5]
11a_314; [1,1,-2,1,-2,1,3,-2,1,-2,3]
11a_315; [1,1,-2,1,-2,3,-2,1,-2,-2,3]
11a_316; [1,1,1,-2,-2,3,-2,1,-2,3,-2]
11a_317; [1,1,1,-2,1,-3,2,-1,-3,-2,-2,-4,3,-4]
11a_318; [1,1,2,2,-3,2,-1,2,2,3,3,2,2]
11a_319; [1,1,2,2,2,-3,2,-1,2,3,3,2,2]
11a_320; [1,1,1,2,-1,2,-3,-2,1,4,-3,2,2,4,3,3]
11a_321; [-1,-1,-1,2,-1,-3,2,-1,-3,2,-4,3,-2,-4]
11a_322; [-1,-1,2,-1,-1,-3,2,1,4,-3,2,-3,4,-3]
11a_323; [1,1,2,-1,-3,-3,4,-3,2,-3,4,-3]
11a_324; [-1,-1,-2,1,3,-2,-4,3,-2,-4,3,-5,4,-3,-5]
11a_325; [-1,-1,-2,1,-3,-2,-2,4,-3,2,-3,4,5,-4,5]
11a_326; [1,1,-2,1,-2,3,-2,1,-2,3,-2]
11a_327; [1,1,2,-1,-3,-2,1,-2,4,3,-2,3,3,4]
11a_328; [1,1,-2,1,1,3,-2,-1,4,-3,2,4,3,3]
11a_329; [1,1,2,-1,2,-3,-2,1,-4,3,2,2,3,4,4,3]
11a_330; [1,-2,-2,-2,3,-2,1,-2,3,-2,-2]
11a_331; [-1,-1,2,-1,-3,2,1,4,-3,2,-3,-3,4,-3]
11a_332; [1,-2,1,3,-2,-2,1,3,-2,-2,3]
11a_333; [-1,-1,-2,1,3,-2,3,-4,3,-4,-5,4,-5]
11a_334; [1,1,1,1,1,1,2,-1,2,2,2,2]
11a_335; [1,1,1,1,1,2,-1,2,2,2,3,-2,3]
11a_336; [1,1,1,1,1,1,2,-1,2,2,3,-2,3]
11a_337; [1,1,2,-1,2,2,2,3,-2,3,3,4,-3,4]
11a_338; [1,1,1,1,1,2,2,2,-1,2,2,2]
11a_339; [1,1,1,1,1,2,-1,2,3,-2,3,3,3]
11a_340; [1,1,1,1,2,2,2,-1,2,2,3,-2,3]
11a_341; [1,1,1,1,2,-1,2,3,-2,3,3,4,-3,4]
11a_342; [1,1,1,1,1,2,-1,2,3,-2,3,4,-3,4]
11a_343; [1,1,2,-1,2,2,3,-2,3,4,-3,4,5,-4,5]
11a_344; [1,1,1,1,2,-1,3,2,2,-4,3,-2,3,-4]
11a_345; [1,1,2,-1,2,3,-2,4,3,3,-5,4,-3,4,-5]
11a_346; [-1,2,2,2,-3,2,-1,2,2,-3,2]
11a_347; [1,1,-2,-1,3,-2,1,-4,3,-2,3,3,-4,3]
11a_348; [1,1,1,-2,1,3,-2,1,3,-2,3]
11a_349; [1,1,2,-1,-3,2,4,-3,2,4,-3,4]
11a_350; [1,-2,1,-2,-2,3,-2,1,3,-2,3]
11a_351; [1,-2,1,3,-2,1,3,-2,-2,-2,3]
11a_352; [-1,-1,2,1,-3,2,-1,2,4,-3,2,4,-3,4]
11a_353; [1,1,2,2,2,-3,2,-1,2,2,3,3,2]
11a_354; [1,1,1,2,-1,2,1,-3,2,-1,2,3,3,4,-3,4]
11a_355; [1,1,1,1,1,1,1,2,-1,2,2,2]
11a_356; [1,1,1,1,2,-1,2,2,2,2,3,-2,3]
11a_357; [1,1,1,1,2,-1,2,2,3,-2,3,3,3]
11a_358; [1,1,1,1,1,1,1,2,-1,2,3,-2,3]
11a_359; [1,1,2,-1,2,2,2,2,3,-2,3,4,-3,4]
11a_360; [1,1,1,1,2,-1,2,2,3,-2,3,4,-3,4]
11a_361; [1,1,1,1,2,-1,2,2,3,-2,-2,4,-3,2,4,3]
11a_362; [1,1,2,-1,2,2,3,-2,-2,4,-3,2,4,5,-4,3,5]
11a_363; [1,1,2,-1,2,3,-2,3,3,4,-3,4,5,-4,5]
11a_364; [1,1,1,1,1,1,1,1,1,2,-1,2]
11a_365; [1,1,2,-1,2,2,2,2,2,2,3,-2,3]
11a_366; [1,1,2,-1,2,2,2,2,3,-2,-2,4,-3,2,4,3]
11a_367; [1,1,1,1,1,1,1,1,1,1,1]
11n_1; [-1,-1,-1,-2,1,-3,2,-3,-2,-4,3,-4]
11n_2; [1,1,1,2,-1,2,3,2,2,-4,3,-4]
11n_3; [-1,-1,-1,-2,1,-2,3,2,2,-4,3,-4]
11n_4; [1,1,1,2,-1,-1,-3,2,-1,-3,2]
11n_5; [1,1,1,2,-1,-3,2,-1,-3,2,2]
11n_6; [-1,-1,-2,1,-2,-1,3,2,2,-4,3,-4]
11n_7; [1,1,1,2,-1,3,-2,3,-2,-4,3,-4]
11n_8; [-1,-1,-2,1,-2,-1,3,-2,-2,-4,3,-4]
11n_8; [1,-2,-3,-3,-2,-2,-1,-1,-2,3,2,-1,2]
11n_9; [1,1,1,2,2,1,1,2,-3,2,-3]
11n_10; [-1,-1,-1,-2,1,-2,-2,-1,-3,2,-3]
11n_11; [1,1,1,1,2,-1,2,-1,-3,2,-3]
11n_12; [1,1,-2,1,-2,-2,3,2,-1,2,3]
11n_13; [1,1,1,1,1,2,1,1,-3,2,-3]
11n_14; [-1,-1,-1,-1,-2,1,-2,-1,-3,2,-3]
11n_15; [1,1,1,1,1,2,-1,-1,-3,2,-3]
11n_16; [1,1,2,-1,2,2,3,2,2,-4,3,-4]
11n_17; [-1,-1,-2,1,-2,-3,2,-3,-2,-4,3,-4]
11n_18; [1,1,2,-1,2,2,3,-2,-2,-4,3,-4]
11n_19; [-1,-1,-1,-1,-1,2,1,1,-3,2,-3]
11n_20; [-1,-1,-2,1,-2,-2,3,2,2,-4,3,-4]
11n_21; [1,1,1,2,-1,-1,-3,2,2,-3,-3]
11n_22; [1,1,2,-1,2,1,3,-2,-2,3,3]
11n_23; [1,1,1,2,1,1,-3,2,2,-3,-3]
11n_24; [1,1,1,-2,-1,-1,3,-2,-2,3,3]
11n_25; [1,1,1,-2,1,1,-3,2,-1,-3,2]
11n_26; [1,1,2,-1,2,1,3,-2,-2,-2,3]
11n_27; [1,1,1,2,1,1,-3,2,2,2,-3]
11n_28; [1,1,1,2,-1,-1,2,3,-2,-4,3,-4]
11n_29; [1,1,2,-1,-1,2,1,-3,2,4,-3,4]
11n_30; [1,1,1,2,1,1,2,3,-2,-4,3,-4]
11n_31; [1,1,2,-1,2,1,3,2,2,-4,3,-4]
11n_32; [1,1,1,2,-1,-1,-3,-2,-2,4,-3,4]
11n_33; [1,1,1,-2,-1,-1,3,2,2,-4,3,-4]
11n_34; [-1,-1,2,-1,2,-1,3,-2,-2,3,3]
11n_35; [1,1,-2,1,-2,1,3,2,2,3,3]
11n_36; [-1,-1,2,-1,2,-1,3,2,2,3,3]
11n_37; [-1,-1,-1,-2,1,1,3,-2,-1,3,2]
11n_38; [1,1,1,-2,-1,-3,2,-1,2,-3,-2]
11n_39; [1,1,1,2,-1,-1,-3,2,2,-3,2,-3,-2]
11n_40; [1,-2,1,-2,-2,1,3,2,2,2,3]
11n_41; [-1,2,-1,2,2,-1,3,2,2,2,3]
11n_42; [-1,-1,-1,-1,2,2,1,-3,2,2,-3,2,-3]
11n_43; [1,1,-2,1,-2,1,3,2,2,2,3]
11n_44; [-1,-1,2,-1,2,-1,3,2,2,2,3]
11n_45; [1,1,-2,-2,1,-3,2,2,-3,2,-3]
11n_46; [1,1,2,2,1,3,-2,-2,3,-2,3]
11n_47; [1,1,2,2,1,-3,2,2,-3,2,-3]
11n_48; [-1,-1,-1,-1,-2,1,1,1,3,-2,3]
11n_49; [-1,-1,-2,1,-2,-3,2,2,2,4,-3,4]
11n_50; [-1,-1,-2,1,-2,-3,2,-1,2,2,-3]
11n_51; [-1,-1,-1,2,1,1,3,-2,1,3,2]
11n_52; [1,1,1,2,-1,-1,2,2,-3,2,-3]
11n_53; [1,1,1,-2,-1,-1,-2,-2,3,-2,3]
11n_54; [1,1,2,-1,-1,2,1,3,-2,3,3]
11n_55; [1,1,1,2,-1,-1,2,-3,2,-3,-3]
11n_56; [1,1,1,-2,-1,-1,-2,3,-2,3,3]
11n_57; [1,1,1,2,1,1,2,2,-3,2,-3]
11n_58; [1,1,1,2,-1,-1,-3,2,-3,-3,-3]
11n_59; [1,1,1,-2,1,-2,3,2,2,2,3]
11n_60; [1,1,1,2,1,1,-3,2,-3,-3,-3]
11n_61; [1,1,1,2,1,1,2,-3,2,-3,-3]
11n_62; [1,1,1,2,-1,-1,-3,2,-3,-4,3,-4]
11n_63; [1,1,2,-1,2,1,3,-2,3,4,-3,4]
11n_64; [1,1,1,2,1,1,-3,2,-3,-4,3,-4]
11n_65; [-1,-2,1,-2,-2,-3,2,-1,2,2,-3]
11n_66; [1,1,1,2,-1,2,1,-3,2,-1,2,-3,-3]
11n_67; [1,1,1,2,-1,-1,3,-2,-2,-4,3,2,-4,3]
11n_68; [-1,-1,-2,1,3,2,2,4,-3,2,4,3]
11n_69; [1,1,2,-1,3,2,2,-4,3,2,-4,3]
11n_70; [1,1,1,-2,1,1,-3,2,1,-3,-2]
11n_71; [1,1,2,2,1,3,-2,-2,-2,3,3]
11n_72; [1,1,-2,-2,1,3,2,2,2,3,3]
11n_73; [1,1,-2,-2,1,-3,2,2,2,-3,-3]
11n_74; [1,1,1,1,-2,-2,-1,3,-2,-2,-2,3,3]
11n_75; [-1,-1,2,2,2,-1,-3,-2,-2,-2,-3]
11n_76; [1,1,-2,-2,1,-3,-2,-2,-2,-3,-3]
11n_77; [1,1,2,2,1,3,2,2,2,3,3]
11n_78; [-1,-1,2,2,2,-1,3,2,2,2,3]
11n_79; [1,1,1,-2,-1,-1,3,-2,3,4,-3,4]
11n_80; [-1,-1,-1,-2,-1,-1,3,2,2,-4,3,-4]
11n_81; [1,1,2,2,2,1,-3,2,2,2,-3]
11n_82; [1,1,1,1,-2,-1,-1,-1,3,-2,3]
11n_83; [1,1,2,-1,2,-3,-2,-2,-2,4,-3,4]
11n_84; [-1,-1,2,-1,2,-3,-2,1,-2,-2,-3]
11n_85; [-1,-1,-1,2,1,1,1,2,-3,2,-3]
11n_86; [1,1,2,-1,-1,-3,2,-1,2,2,-3]
11n_87; [-1,-1,-2,1,-2,-1,-3,2,-1,-3,2]
11n_88; [1,1,1,1,2,1,1,1,-3,2,-3]
11n_89; [-1,-1,-1,2,-1,-3,-2,1,-2,-2,-3]
11n_90; [1,1,2,-1,2,3,2,2,2,-4,3,-4]
11n_91; [-1,-1,-2,1,3,-2,-4,-3,2,-3,-3,-4]
11n_92; [-1,-1,-1,2,1,1,-3,2,-1,2,-3]
11n_93; [1,1,1,2,1,1,-3,2,-1,2,3,3,3]
11n_94; [1,1,2,-1,-3,2,-1,-3,2,2,-3]
11n_95; [1,1,1,2,-1,2,3,2,-1,2,3]
11n_96; [1,1,2,1,1,-3,-2,1,-2,-2,-3]
11n_97; [-1,-1,-1,2,1,1,-3,2,2,4,-3,-2,4,-3]
11n_98; [1,1,1,-2,1,-2,-1,3,-2,1,-2,-3,-3]
11n_99; [-1,-2,1,-2,-2,-2,-3,2,-1,2,-3]
11n_100; [-1,-1,2,1,-3,2,1,4,-3,2,-3,4]
11n_101; [-1,-1,-2,1,3,2,-1,2,-4,3,-2,-4]
11n_102; [-1,-2,1,-2,-1,-3,-2,1,-2,4,-3,4]
11n_103; [-1,-1,-1,-2,1,-2,-1,3,-2,1,-2,-2,3]
11n_104; [1,1,1,2,1,1,1,2,-3,2,-3]
11n_105; [1,1,-2,1,-2,3,2,2,2,3,3]
11n_106; [-1,-1,-1,2,1,1,1,-3,2,-3,-3]
11n_107; [1,1,1,2,1,1,1,-3,2,-3,-3]
11n_108; [-1,-1,2,-1,-1,-3,-2,1,-2,-2,-3]
11n_109; [-1,-1,-1,2,-1,-1,-3,-2,1,-2,-3]
11n_110; [1,1,1,2,-1,-1,-3,2,-1,2,-3]
11n_111; [1,1,1,2,1,1,-3,-2,1,-2,-3]
11n_112; [1,1,2,-1,2,-3,2,-1,2,2,-3]
11n_113; [-1,-1,-2,1,3,-2,-2,-4,-3,2,-3,-4]
11n_114; [1,1,-2,1,3,2,-1,-4,-3,2,-3,-4]
11n_115; [1,1,2,-1,3,-2,-2,-4,3,-2,3,-4]
11n_116; [1,1,2,-1,3,-2,-2,-4,-3,2,-3,-4]
11n_117; [1,1,2,-1,3,2,2,-4,-3,2,-3,-4]
11n_118; [1,1,1,2,1,3,-2,1,-2,3,2]
11n_119; [-1,-1,-2,1,3,-2,1,-2,3,3,-2]
11n_120; [-1,-1,2,-1,2,2,3,2,-1,2,3]
11n_121; [-1,-1,-2,-1,-1,3,-2,1,-2,-4,3,-4]
11n_121; [-1,-2,-3,-3,2,-1,2,1,-2,-2,3,-2,-1]
11n_122; [-1,-1,-1,2,-1,2,-3,-2,1,-2,-3]
11n_123; [1,1,-2,1,3,-2,-1,-4,-3,2,-3,-4]
11n_124; [1,1,2,-1,3,-2,1,-4,3,-2,3,-4]
11n_125; [1,1,1,2,-1,-3,2,-1,2,2,-3]
11n_126; [1,1,1,2,1,1,2,-3,2,-1,2,3,3]
11n_127; [-1,-1,-2,1,1,-2,-2,-1,-3,2,-3]
11n_128; [1,1,-2,1,-2,1,-3,2,1,-3,-2]
11n_129; [-1,-1,-2,1,-2,-2,3,-2,1,-2,3]
11n_130; [-1,-1,-2,1,-2,3,-2,1,3,-2,3]
11n_131; [-1,2,-1,2,3,-2,-2,-4,-3,2,-3,-4]
11n_131; [-1,-2,-3,-3,2,2,-1,-1,2,3,-2,-1,2]
11n_132; [1,1,-2,-1,-3,2,-1,2,-3,-2,-2]
11n_133; [1,1,2,1,-3,2,1,-3,2,-3,2]
11n_134; [-1,-1,-2,1,-2,-2,-3,2,-1,2,-3]
11n_135; [1,1,2,-1,2,1,1,2,-3,2,-3]
11n_136; [1,1,1,2,-1,3,-2,1,1,3,2,2,2]
11n_137; [-1,-1,-1,-1,-2,1,-2,-1,3,-2,1,-2,3]
11n_138; [-1,-2,1,-2,-3,2,-1,2,2,2,-3]
11n_139; [1,1,2,-1,3,-2,3,4,-3,2,-3,4]
11n_140; [-1,-1,-2,1,-2,-3,2,-3,-2,4,-3,2,-3,4]
11n_141; [1,1,2,-1,2,-3,2,-3,-2,-4,-3,2,-3,-4]
11n_142; [1,1,2,-1,-3,-2,-4,3,-2,3,-4,-3]
11n_143; [1,1,-2,1,-2,1,-3,2,-1,2,-3]
11n_144; [1,1,-2,1,1,3,2,-1,2,3,3]
11n_145; [1,1,2,1,-3,2,1,-3,-2,-2,-3]
11n_146; [1,1,2,2,3,-2,1,-2,3,-2,3]
11n_147; [1,1,2,1,-3,2,1,-3,2,2,-3]
11n_148; [1,1,2,-3,2,1,-3,2,-3,2,-3]
11n_149; [1,1,1,2,1,-3,2,1,-3,2,-3]
11n_150; [1,1,2,-1,3,2,-4,3,2,-4,3,-4]
11n_151; [1,1,1,1,-2,-2,-1,3,-2,3,-2,3,3]
11n_152; [1,1,-2,1,-2,1,-3,2,2,2,-3]
11n_153; [-1,-1,-1,2,-1,2,3,2,-1,2,3]
11n_154; [1,1,1,2,-1,-3,2,-1,2,-3,2]
11n_155; [-1,-1,-2,1,3,-2,3,4,3,-2,3,4]
11n_156; [1,1,2,-1,-3,2,-1,-3,2,-3,2]
11n_157; [-1,-1,-1,-2,1,3,-2,1,3,-2,3]
11n_158; [-1,2,-1,2,3,2,-1,2,2,2,3]
11n_159; [-1,-1,-2,-2,-1,-3,2,-1,2,-3,2]
11n_160; [1,1,2,-1,2,-3,2,-1,2,-3,2]
11n_161; [1,1,1,2,1,-3,-2,1,4,-3,2,-3,4,-3]
11n_162; [1,1,2,-1,2,1,3,-2,-1,3,2,4,-3,4]
11n_163; [1,1,2,-1,2,1,-3,2,-1,2,-3,2,-3]
11n_164; [1,1,1,-2,-1,3,-2,-1,3,2,2,3,3]
11n_165; [-1,-1,-2,1,-3,2,4,-3,2,4,-3,4]
11n_166; [-1,-1,2,-1,2,3,2,-1,2,2,3]
11n_167; [1,1,1,2,-1,2,-3,2,-1,2,-3]
11n_168; [1,1,2,-1,3,-2,3,-4,3,-2,3,-4]
11n_169; [1,1,1,1,2,1,1,-3,2,-1,2,3,3]
11n_170; [-1,-1,-2,1,-2,3,2,-1,-4,3,-2,-2,-4,3]
11n_171; [1,1,2,-1,2,3,2,2,-4,3,-2,3,4,4]
11n_172; [-1,-2,1,-2,-1,-3,2,-1,2,2,-3]
11n_173; [-1,2,-1,3,2,2,-1,3,2,2,3]
11n_174; [1,1,-2,1,3,-2,1,3,2,2,3]
11n_175; [1,1,1,2,1,-3,-2,1,4,-3,2,4,-3,4]
11n_176; [-1,-1,2,-1,2,-1,-3,-2,1,-2,-3]
11n_177; [-1,2,-1,2,-1,3,2,-1,2,2,3]
11n_178; [1,-2,1,-2,3,-2,1,3,2,2,3]
11n_179; [-1,-1,2,-1,-1,2,1,-3,2,-1,2,3,3]
11n_180; [1,1,1,1,2,-1,3,-2,1,1,3,2,2]
11n_181; [1,1,2,1,1,-3,2,-1,2,3,3,4,-3,4]
11n_182; [1,1,-2,1,-2,1,-3,-2,1,-2,-3]
11n_183; [1,-2,1,3,2,2,1,3,2,2,3]
11n_184; [1,-2,1,3,-2,-2,1,3,2,2,3]
11n_185; [1,-2,1,3,-2,1,3,2,2,2,3]
12a_1; [-1,2,-1,2,3,3,-4,-4,3,3,-4,-2,-2,-3]
12a_2; [-1,2,-1,2,3,-4,3,3,3,-4,3,-2,-2,-3]
12a_3; [-1,2,-1,2,3,-4,-5,3,4,-5,4,3,-2,-2,-3]
12a_4; [-1,2,-1,2,-3,-3,2,2,-3,4,-3,4]
12a_5; [-1,2,-1,2,3,3,4,-5,2,2,-3,4,-5]
12a_6; [-1,2,-1,2,-3,-3,4,2,2,-3,4,4]
12a_7; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-3,-4,-4]
12a_8; [-1,2,-1,2,-3,4,2,2,-3,-3,-3,4]
12a_9; [-1,2,-1,2,-3,-4,5,3,-4,2,5,2,-3]
12a_10; [-1,2,-1,2,3,4,4,5,3,-4,-2,5,-2,-3,5]
12a_11; [-1,2,-1,2,3,-4,-4,3,-4,-2,-4,-2,-4,-3]
12a_12; [-1,2,-1,-2,-3,-3,-2,-2,3,4,-5,-3,4,-5,4]
12a_13; [-1,2,-1,2,3,-4,3,3,-4,3,-4,-2,-2,-3]
12a_14; [-1,2,-1,2,3,-4,3,-4,3,-4,-2,-4,-2,-3]
12a_15; [-1,2,-1,2,3,-4,3,3,-4,3,-2,-2,-3,-4]
12a_16; [-1,2,-1,2,-3,4,-3,4,-3,2,2,-3]
12a_17; [-1,2,-1,2,-3,4,4,-3,4,2,2,-3]
12a_18; [-1,2,-1,2,3,3,3,-4,3,-4,3,-2,-2,-3]
12a_19; [-1,2,-1,2,3,-4,3,-4,-4,-4,3,-2,-2,-3]
12a_20; [-1,2,-1,2,3,3,3,-4,-4,3,-4,-2,-2,-3]
12a_21; [-1,2,-1,2,3,3,4,4,3,3,-4,2,2,-3]
12a_22; [-1,2,-1,2,3,-4,-5,3,4,-5,-4,3,-2,-2,-3]
12a_23; [-1,2,3,-4,-5,-2,-4,1,3,-4,3,5,-4,-2,1,3,-2]
12a_24; [-1,2,-1,2,-3,4,2,2,-3,4,4,4]
12a_25; [-1,2,-1,2,3,4,-5,-3,4,-5,4,3,-2,-2,-3]
12a_26; [-1,2,-1,2,3,-4,-4,-4,-4,3,-4,-2,-2,-3]
12a_27; [-1,2,-1,2,3,-4,-5,4,-5,-4,3,-4,-2,-2,-3]
12a_28; [-1,2,-1,2,3,-4,5,3,-4,2,5,2,-3]
12a_29; [-1,2,-1,2,-3,-4,-4,-3,2,2,-3,4,-3,-4]
12a_30; [-1,2,-1,2,3,-4,-4,3,3,3,-4,-2,-2,-3]
12a_31; [-1,2,-1,2,-3,4,5,2,2,-3,-4,5,4]
12a_32; [-1,2,-1,2,3,4,-5,-5,4,3,-4,-5,-2,-2,-3]
12a_33; [-1,2,-1,2,3,3,3,-4,-4,3,-2,-2,-3,-4]
12a_34; [-1,2,-1,2,3,3,3,3,3,3,2,2,-3]
12a_35; [-1,2,-1,2,3,3,3,4,-3,4,3,2,2,-3]
12a_36; [-1,2,-1,2,3,4,4,3,3,3,4,2,2,-3]
12a_37; [-1,2,-1,2,3,4,-3,4,4,4,3,2,2,-3]
12a_38; [-1,2,-1,2,3,4,5,-3,-4,5,4,3,2,2,-3]
12a_39; [1,-2,-2,3,-4,1,1,-2,-2,3,-2,-4]
12a_40; [1,-2,-2,-3,4,1,4,1,-3,2,2,3,4,-2]
12a_41; [-1,-1,-1,-2,-2,1,-2,3,-2,-2,-1,3,3]
12a_42; [-1,2,-1,-2,-3,-3,4,4,-3,-3,4,-2,-2,3]
12a_43; [-1,2,2,3,1,3,4,1,2,2,-3,2,4,4]
12a_44; [1,2,2,-3,1,-3,4,-2,4,5,1,3,5,-4,5]
12a_45; [1,2,2,3,-4,1,-4,1,-2,-3,-3,-4,-4,-4]
12a_46; [-1,2,-1,-2,-3,-3,-4,5,-2,5,-2,3,4,4,5]
12a_47; [1,-2,3,1,3,4,-2,4,5,3,5,-4,5]
12a_48; [1,-2,-2,3,-4,1,1,-2,3,-2,3,-4]
12a_49; [1,-2,-2,-3,-4,1,-4,1,-3,-2,-2,3,-4,3,-2,4]
12a_50; [1,2,2,3,-4,1,-4,1,-2,-4,-4,-3,-3,-4]
12a_51; [-1,-2,-3,-3,4,-2,4,5,3,5,-2,-1,-4,5,2]
12a_52; [1,2,2,3,1,3,1,1,1,1,-2,3,1]
12a_53; [1,2,2,3,1,3,1,3,4,-3,-2,4,3,3]
12a_54; [-1,2,-3,-4,-1,2,-3,-1,4,-3,5,4,4,5,5]
12a_55; [1,2,2,3,4,1,4,1,4,-3,-2,4,3,3]
12a_56; [1,-2,1,2,3,4,4,5,3,-4,2,5,2,-3,5]
12a_57; [1,-2,-3,1,-3,-4,-2,-4,5,3,5,-4,5]
12a_58; [-1,2,2,-3,4,-1,4,-1,2,-3,-3,4]
12a_59; [1,-2,1,-2,3,3,2,2,-3,4,-3,-3,4,4]
12a_60; [-1,2,-1,2,3,3,4,-2,4,-2,-3,-3,4,-3]
12a_61; [1,-2,-2,3,1,3,1,3,-4,-2,3,-4]
12a_62; [-1,2,3,-4,-1,-4,5,3,5,2,-4,5,-3]
12a_63; [1,-2,1,-2,3,3,4,2,4,2,-3,-3,4,-3]
12a_64; [1,1,-2,-3,1,-3,4,2,4,5,2,3,5,-4,5]
12a_65; [1,2,2,3,-4,1,-4,1,-2,-4,-3,-3,-4,-4]
12a_66; [1,-2,-2,3,4,1,1,2,-3,2,-3,4,-3,-3]
12a_67; [-1,2,-1,2,3,3,4,-2,-2,-3,-3,-3,4,-3]
12a_68; [-1,2,-3,-1,2,-3,2,4,5,-3,-4,5,-4]
12a_69; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-3,-3,-3]
12a_70; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,-3,-3,-3]
12a_71; [-1,2,-3,-1,2,2,2,-3,2,4,-3,4]
12a_72; [-1,2,3,-4,-1,3,-4,2,5,2,3,-4,-2,-3,5]
12a_73; [-1,2,-1,2,3,-4,5,3,2,2,-3,4,-3,-4,5]
12a_74; [-1,2,3,-1,3,-4,-4,3,-2,-2,3,-4,-2,-3]
12a_75; [-1,2,-1,2,3,3,3,4,4,3,2,2,-3,4,-3,-4]
12a_76; [1,2,3,-4,-5,3,-4,-2,3,-4,5,4,4,3,2,1,-2]
12a_77; [1,-2,-2,1,1,-2,3,-4,-2,3,-4,3]
12a_78; [-1,-2,-2,1,-2,3,-2,-2,3,3,-2,-2,-1]
12a_79; [1,-2,-2,1,1,-2,3,-2,3,-4,3,-2,3,4]
12a_80; [1,2,2,1,1,-2,-3,4,2,-3,-3,-3,4,-3]
12a_81; [1,2,-3,4,4,5,5,-4,-3,4,-2,5,1,-2,-3]
12a_82; [-1,2,2,1,1,2,3,3,4,2,-3,2,4,4]
12a_83; [1,-2,3,4,1,4,5,3,5,-2,-4,5,3]
12a_84; [1,-2,-2,1,1,-2,3,-4,-2,-4,3,-4]
12a_85; [-1,-2,-2,-2,-2,1,-2,3,-2,-2,-1,3,3]
12a_86; [1,-2,-2,1,1,-2,3,-2,-3,-3,-4,3,-4,-3]
12a_87; [1,-2,-2,1,1,-2,3,-4,-2,3,-2,-4]
12a_88; [1,2,2,1,1,-2,-3,4,-3,2,-3,4,-3,4]
12a_89; [1,-2,-2,-3,4,-3,1,4,1,-2,-3,-3,-2,-4,3,-2]
12a_90; [1,-2,-2,-3,1,-3,4,1,2,-3,2,4,4,3]
12a_91; [1,2,2,1,1,-2,-3,4,-3,4,2,-3,4,4]
12a_92; [1,2,2,3,-4,1,-4,1,-2,-3,-3,-3,-3,-4]
12a_93; [1,1,1,2,2,3,1,3,1,1,-2,3,1]
12a_94; [1,2,2,3,1,3,1,3,-2,3,4,-3,4,3]
12a_95; [1,-2,3,4,-2,4,1,5,-2,5,3,-4,5]
12a_96; [1,2,2,3,4,-3,1,4,1,-2,3,3,3,3]
12a_97; [1,2,3,4,4,5,3,5,2,-4,5,-3,2,1,-2]
12a_98; [1,-2,-2,3,1,1,-2,3,-4,3,-4,3]
12a_99; [1,-2,-2,3,-4,1,1,-2,3,-4,-4,3]
12a_100; [-1,2,2,-3,-4,-5,-3,4,2,1,-5,2,-3,4,-3,2,-4]
12a_101; [1,2,2,1,1,-2,-3,4,-3,2,-3,-3,4,-3]
12a_102; [1,2,2,3,1,3,-4,1,3,-2,3,4,4,3]
12a_103; [-1,2,-3,4,-1,4,5,3,5,2,-3,-4,5,2,-3]
12a_104; [1,-2,-2,-3,4,-1,4,-1,-3,-2,-2,3,4,-2]
12a_105; [1,2,2,1,1,-2,-3,4,2,4,-3,4,4,4]
12a_106; [1,-2,1,2,3,3,2,2,-3,-4,5,3,5,-4,5]
12a_107; [1,2,2,3,-4,3,1,3,1,-2,3,4,4,3]
12a_108; [1,2,2,1,1,-2,-3,4,2,-3,-3,4,-3,4]
12a_109; [-1,-2,3,4,-2,4,-1,5,2,5,-3,-3,-3,-4,5]
12a_110; [1,-2,3,4,1,-2,1,4,5,3,5,-4,5]
12a_111; [1,2,2,1,1,-2,-3,4,2,-3,4,-3,4,4]
12a_112; [1,-2,-2,3,-4,1,1,-2,3,-4,-4,-4]
12a_113; [1,-2,-2,3,1,3,4,1,2,-3,2,4,-3,-2]
12a_114; [-1,2,3,4,-1,4,5,3,5,3,4,2,-3,-4,5]
12a_115; [1,2,2,1,1,-2,-3,4,-3,-3,2,-3,4,-3]
12a_116; [1,-2,-2,-3,1,1,2,3,-4,-2,-2,3,-2,-4]
12a_117; [1,-2,-3,1,2,2,-3,4,2,4,5,3,5,-4,5]
12a_118; [-1,2,-3,-4,-1,2,-4,5,5,-4,-3,4,5]
12a_119; [1,-2,-2,3,1,3,4,1,2,-3,-2,4,4,3]
12a_120; [1,2,2,1,1,-2,-3,4,-3,-3,4,2,-3,4]
12a_121; [-1,-2,3,-4,-2,-4,-1,5,2,5,3,-4,5]
12a_122; [1,-2,-2,3,-4,1,1,-2,-2,-2,3,-4]
12a_123; [-1,2,-3,-1,-3,2,-3,4,-3,-3,-3,4]
12a_124; [-1,2,-3,-1,-3,2,-3,4,5,-3,-4,5,-4]
12a_125; [-1,2,3,-1,3,4,-5,6,2,-3,-4,-4,-5,6]
12a_126; [-1,2,-3,-1,-3,4,2,4,-3,4,-3,4]
12a_127; [-1,2,3,-1,3,4,2,4,4,-5,-3,4,-5]
12a_128; [-1,2,3,-1,3,4,5,-6,2,-3,-4,5,4,-6]
12a_129; [-1,2,-3,-1,-3,4,2,4,4,-3,4,4]
12a_130; [1,-2,1,2,-3,-3,4,-5,2,2,-3,4,-5]
12a_131; [-1,2,-1,2,-3,4,-3,-3,4,-3,4,-2,-2,3]
12a_132; [-1,2,-1,2,-3,4,-3,4,-3,4,-2,4,-2,3]
12a_133; [-1,2,-3,-1,-3,4,2,-3,4,-3,-3,4]
12a_134; [-1,2,-1,2,-3,-3,-4,-2,-2,3,3,3,-4,3]
12a_135; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-5,3,4,-5,4]
12a_136; [-1,2,-3,-1,2,-3,2,4,-3,-3,-3,4]
12a_137; [-1,2,-3,-1,2,-3,2,-3,-3,4,-3,4]
12a_138; [-1,2,-3,-1,2,-3,2,4,-3,4,4,4]
12a_139; [-1,2,-3,-1,2,-3,2,4,4,-3,4,-3]
12a_140; [-1,2,-3,-1,2,-3,2,4,5,-3,-4,5,4]
12a_141; [1,2,2,1,1,-2,-3,2,-3,-3,4,-3,4,-3]
12a_142; [1,2,2,1,1,-2,-3,4,2,4,4,-3,4,-3]
12a_143; [1,1,1,1,1,2,2,3,1,3,-2,3,1]
12a_144; [1,2,2,3,1,1,-2,3,3,3,4,-3,4,3]
12a_145; [1,2,2,3,1,1,-2,3,4,4,4,-3,4,3]
12a_146; [1,-2,-2,1,1,-2,-2,-2,-2,-2,-2,-2]
12a_147; [-1,-2,-2,3,3,-2,-2,-2,-2,-2,-1,2,3]
12a_148; [-1,-1,-1,-2,-2,3,3,-2,-2,-2,-1,2,3]
12a_149; [1,2,2,1,1,-2,-3,2,-3,4,-3,4,4,-3]
12a_150; [1,-2,-2,3,1,1,-2,-3,-4,-3,-4,-3,-2,3,-2,4]
12a_151; [1,2,-3,4,4,5,5,-4,-3,4,2,5,1,-2,-3]
12a_152; [1,2,3,4,4,5,3,5,-4,5,3,2,1,-2,-3]
12a_153; [1,-2,-2,1,1,-2,-2,-2,-3,-4,2,3,-4,-3]
12a_154; [-1,-2,3,4,2,4,2,5,3,-1,5,2,-4,5,3]
12a_155; [-1,2,2,-3,4,-3,4,-5,-4,3,2,1,-4,5,2,-3,2]
12a_156; [1,1,2,-1,2,3,-2,-2,-4,3,2,5,4,4,3,5,5]
12a_157; [1,2,2,1,1,-2,-3,4,-3,4,2,-3,-3,-3]
12a_158; [1,2,2,1,1,-2,-3,4,2,4,4,4,-3,4]
12a_159; [1,2,-3,4,2,4,5,5,-4,-3,2,4,1,5,-2]
12a_160; [-1,-1,-1,-1,-1,-2,-2,3,3,-2,-1,2,3]
12a_161; [1,-2,-2,1,1,-2,-3,2,-3,-3,-4,3,-4,-3]
12a_162; [-1,2,2,3,-2,-1,3,4,2,4,5,3,5,-4,5]
12a_163; [1,2,-3,2,-3,1,-3,4,-2,4,5,3,5,-4,5]
12a_164; [1,2,2,1,1,-2,-3,4,2,4,-3,-3,-3,4]
12a_165; [1,-2,-3,4,1,4,5,5,-4,-3,4,-2,1,5,3]
12a_166; [1,2,2,1,1,-2,-3,-3,-3,4,2,4,-3,4]
12a_167; [-1,-1,2,3,-1,-1,-1,-2,-2,3,3,-2,-1]
12a_168; [-1,2,-1,-2,-3,4,4,-3,-3,-3,4,-2,-2,3]
12a_169; [-1,2,-1,-2,-3,-4,5,5,-4,-3,4,5,-2,-2,3]
12a_170; [-1,2,3,-1,3,4,2,-3,4,-5,4,-5,4]
12a_171; [-1,2,3,-1,3,4,-5,2,-3,4,-5,-5,4]
12a_172; [-1,2,-3,-1,-3,2,-3,-3,-3,4,-3,4]
12a_173; [-1,2,-3,-1,-3,2,-3,4,-3,4,4,4]
12a_174; [-1,2,-3,-1,-3,2,-3,4,4,-3,4,-3]
12a_175; [-1,2,-3,4,-1,4,3,-4,5,-4,2,-4,-3,-5,-5]
12a_176; [-1,2,-3,-1,-3,2,-3,4,5,-3,-4,5,4]
12a_177; [-1,2,-3,-1,-3,2,-3,4,-3,4,-5,-4,3,-4,5]
12a_178; [-1,2,3,-1,3,4,-5,2,-3,4,-5,-5,-5]
12a_179; [-1,2,-3,-1,-3,4,2,-3,4,4,4,4]
12a_180; [-1,2,-3,-1,-3,4,2,-3,4,5,-4,5,4]
12a_181; [-1,2,3,-1,-2,3,2,-4,5,-6,3,-4,5,-6]
12a_182; [-1,2,-1,2,-3,4,4,-3,-3,-3,4,-2,-2,3]
12a_183; [-1,2,3,-1,3,4,-5,2,-3,4,-5,-6,5,-6]
12a_184; [-1,2,-3,-1,2,2,-3,2,-3,4,-3,4]
12a_185; [-1,2,-3,-1,2,2,-3,4,2,-3,4,4]
12a_186; [-1,2,-1,2,-3,-3,-3,-3,-2,-2,3,-4,3,-4]
12a_187; [-1,2,3,-4,-1,3,-4,-2,3,-2,-4,-5,4,-3,-5]
12a_188; [-1,2,-1,2,-3,-3,-2,-2,3,-4,3,3,3,-4]
12a_189; [-1,2,-1,2,-3,-3,-2,-2,3,3,3,-4,3,-4]
12a_190; [-1,2,-1,2,-3,-3,-2,-2,3,-4,3,-4,-4,-4]
12a_191; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-4,3,-4,3]
12a_192; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-5,3,4,-5,-4]
12a_193; [-1,2,-3,4,-1,2,-3,-3,-3,-3,-3,4]
12a_194; [-1,2,3,-1,-2,3,2,-4,3,-4,-4,-5,4,-5,-4]
12a_195; [-1,2,3,-1,-2,3,2,-4,-4,-4,3,-4,-4,-4]
12a_196; [-1,2,-3,-4,5,-1,3,-4,2,-4,-4,5,-3]
12a_197; [-1,2,-3,4,-5,6,-1,2,-3,-5,6,-4,5,-4]
12a_198; [-1,2,-3,4,-1,2,4,-3,2,4,-5,4,-5,-3,-4]
12a_199; [-1,2,-1,2,-3,4,-3,2,2,3,4,4,-3,4,4,3]
12a_200; [-1,2,3,-1,3,-4,3,-2,-2,-2,3,-2,-4,-3]
12a_201; [-1,2,3,-1,3,4,-5,-4,3,-2,3,-2,-4,-3,-5]
12a_202; [-1,2,-1,2,3,3,-4,-2,3,-2,3,-2,-4,-3]
12a_203; [-1,2,-3,4,-1,-3,-3,-3,4,2,-3,2]
12a_204; [-1,2,-3,4,5,-1,-3,-4,5,-4,2,-3,2]
12a_205; [-1,2,-1,2,2,2,3,3,3,3,2,2,-3]
12a_206; [1,-2,1,2,3,3,3,-4,3,-4,3,2,2,-3]
12a_207; [-1,2,-3,-1,2,-3,-4,-3,2,2,2,-3,2,4]
12a_208; [-1,2,3,-4,-1,3,-4,-5,-4,3,-4,-2,5,3,2]
12a_209; [-1,2,-3,-1,2,-3,4,-3,2,-3,2,4]
12a_210; [-1,2,2,3,1,3,4,1,4,3,3,-4,-2,-2,-3,2]
12a_211; [-1,2,2,-1,-1,-1,2,-3,2,2,-1,3,3]
12a_212; [-1,2,-1,-2,3,3,4,-2,4,-2,3,3,-4,3]
12a_213; [-1,2,-3,4,-1,-3,4,2,-3,2,4,4]
12a_214; [-1,2,-3,4,-1,-3,-3,4,2,-3,2,4]
12a_215; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-2,-2,-3]
12a_216; [-1,2,-1,2,-3,4,2,2,2,2,-3,4]
12a_217; [-1,2,-1,2,-3,-4,-2,-4,3,3,-2,3,-4,3]
12a_218; [-1,2,-1,2,-3,-4,5,2,3,-2,3,2,-4,3,5]
12a_219; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,-2,-2,-3]
12a_220; [-1,2,-3,4,-1,-3,4,2,2,2,-3,2]
12a_221; [1,-2,3,4,-5,1,-3,4,-5,4,-2,3,-2]
12a_222; [-1,2,-3,4,-1,2,-3,2,-3,4,-3,2]
12a_223; [-1,2,-3,-4,-5,-1,-2,3,-4,3,-4,5,-4,3,-2,3,4]
12a_224; [-1,2,-3,4,-1,2,2,-3,4,2,-3,2]
12a_225; [-1,2,-1,2,-3,-4,-2,-4,3,-2,3,-4,-2,3]
12a_226; [-1,2,2,1,1,2,2,2,3,-4,-2,3,-4,3]
12a_227; [-1,2,-1,2,3,3,-4,3,-2,3,4,4,3,2]
12a_228; [-1,2,-3,4,-1,-3,2,-3,-3,4,-3,2]
12a_229; [-1,2,3,-4,-1,3,-4,-5,-4,3,-4,2,5,-3,2]
12a_230; [-1,2,-3,4,-5,-1,-3,4,-5,-4,2,-3,2,-4,-4]
12a_231; [-1,2,-1,2,2,2,3,4,4,3,2,2,-3,4,-3,-4]
12a_232; [-1,2,2,-3,4,1,4,1,-2,3,3,-2,-4,3,3,2]
12a_233; [1,-2,3,-4,1,-2,-2,3,-4,3,-2,3]
12a_234; [-1,-1,-1,2,2,-1,2,-3,2,2,-1,3,3]
12a_235; [-1,2,2,-3,-4,3,1,-4,-3,1,2,2,-3,2]
12a_236; [-1,2,2,3,3,2,-1,2,2,2,2,2,-3]
12a_237; [-1,2,2,3,1,3,1,3,4,-3,4,3,-2,-2,-3,2]
12a_238; [-1,2,2,1,1,2,-3,-4,2,3,3,3,-4,3]
12a_239; [-1,-2,3,4,4,5,5,4,-3,4,2,-5,-1,2,3]
12a_240; [-1,-1,-1,-2,-2,3,1,3,-2,3,-2,-2,-1]
12a_241; [-1,2,-1,-2,-3,-3,-3,4,4,-3,4,-2,-2,3]
12a_242; [1,-2,3,-4,-2,3,1,3,1,3,-2,-4]
12a_243; [-1,2,3,-4,5,-1,5,-4,3,-4,5,2,-3]
12a_244; [1,-2,-2,-3,-4,3,-4,-3,-2,-2,3,1,-4,3,1,-2]
12a_245; [1,-2,-3,-3,4,-3,2,-3,2,4,3,1,1,-2]
12a_246; [-1,2,-3,4,-1,2,4,-3,2,4,4,4]
12a_247; [1,-2,1,2,-3,4,-5,2,2,-3,4,-5,4]
12a_248; [-1,2,-3,4,-5,-1,-2,4,-5,-3,4,-3,-2,3,4]
12a_249; [-1,2,3,-4,-5,-1,-3,-3,-3,4,-5,-4,2,-3,2]
12a_250; [-1,2,-3,4,-1,2,4,2,2,-3,2,4]
12a_251; [-1,2,3,-4,5,-1,3,5,2,-4,5,-3,2]
12a_252; [-1,2,-1,2,3,3,3,3,2,2,2,2,-3]
12a_253; [-1,2,3,-1,3,3,4,-3,4,2,2,2,-3,2]
12a_254; [-1,2,-1,2,3,4,-3,4,3,2,2,2,2,-3]
12a_255; [-1,2,3,4,5,5,4,-5,4,3,-4,2,-1,2,-3]
12a_256; [-1,2,-1,2,-3,-4,5,2,3,3,-4,2,3,-4,5]
12a_257; [1,-2,3,4,-5,1,-3,4,-5,4,3,-2,3]
12a_258; [-1,2,-3,4,-1,2,-3,-3,-3,2,4,2]
12a_259; [1,-2,-3,4,-5,1,4,-5,4,-3,4,-2,3]
12a_260; [-1,2,-3,-1,-2,3,-4,3,-2,3,-4,3,3,2]
12a_261; [-1,2,-1,2,3,-4,3,-2,-4,3,3,-2,-4,-3]
12a_262; [-1,2,-1,2,3,3,-4,3,-2,3,3,-2,-4,-3]
12a_263; [-1,2,-3,4,-5,-1,2,3,3,3,4,-5,4]
12a_264; [-1,2,-3,4,-1,2,-3,2,4,-3,2,4]
12a_265; [-1,2,-3,4,-1,-3,2,-3,4,-3,2,4]
12a_266; [-1,2,-3,2,2,2,1,1,1,2,-3,2,-3]
12a_267; [1,-2,1,2,3,3,4,-2,4,4,3,-2,3,-2,-4,-3]
12a_268; [-1,-2,3,-2,3,-2,4,-3,-1,4,-1,2,4,3]
12a_269; [-1,2,-1,2,3,-4,3,3,3,2,-4,3,3,2,4,-3]
12a_270; [1,-2,1,2,3,-4,3,-4,5,4,-3,4,3,-5,2,2,-3]
12a_271; [-1,2,-3,-4,-1,-1,2,-3,2,-4,2,2,-3,4]
12a_272; [-1,2,-3,4,-5,-1,-3,4,-5,4,-3,-4,2,-3,4]
12a_273; [-1,2,2,-3,1,-3,4,1,2,-3,2,-3,-4,-4]
12a_274; [1,-2,-2,-2,-2,1,-2,3,-2,-2,1,-3,-3]
12a_275; [1,-2,-2,3,4,-1,4,-1,-2,-3,2,-3,4,-2,-3,-2]
12a_276; [1,2,2,2,2,3,1,3,1,1,-2,3,1]
12a_277; [1,-2,1,2,3,3,3,3,4,2,2,-3,4,4]
12a_278; [1,-2,-2,-2,-2,3,-4,1,1,-2,3,-4]
12a_279; [1,-2,-3,1,2,2,-3,-4,2,3,-4,-5,4,-5,-4]
12a_280; [1,-2,3,-2,3,-2,-4,3,1,1,-2,3,3,4]
12a_281; [1,-2,3,3,4,-2,3,1,4,1,-2,3,3,-4]
12a_282; [-1,2,-3,4,-1,-3,4,-3,4,2,4,-3]
12a_283; [-1,2,-3,4,-1,-3,-3,4,-3,4,2,-3]
12a_284; [-1,2,-3,-1,2,-3,2,4,2,2,-3,4]
12a_285; [-1,2,-3,4,-1,-3,4,2,-3,2,-3,-3]
12a_286; [-1,2,-3,-4,5,-1,2,-3,4,2,3,3,-4,-4,5]
12a_287; [-1,2,-1,2,-3,-3,-3,-4,-2,3,-2,-4,3,3]
12a_288; [-1,2,-3,-1,2,-3,-4,-3,2,-3,2,-3,-3,4]
12a_289; [-1,2,-1,2,3,3,4,2,2,-3,2,2,3,-4,3,-4]
12a_290; [-1,2,2,3,-1,3,-1,2,-1,2,2,2,-3]
12a_291; [-1,2,2,3,4,-3,1,4,3,1,-2,-2,-3,-3,-3,2]
12a_292; [-1,-2,-2,3,3,-2,-2,3,4,-1,-1,2,-3,4]
12a_293; [-1,2,2,3,1,3,-4,1,2,2,2,3,-2,3,4,4]
12a_294; [-1,-2,-2,3,3,-2,-2,1,-2,3,-2,-2,-1]
12a_295; [-1,2,2,1,1,2,-3,4,2,4,3,3,3,4]
12a_296; [1,-2,-3,4,-5,1,-2,3,4,-2,3,3,4,4,-5]
12a_297; [1,-2,-2,-2,1,-2,3,-2,-2,-3,-3,-2,1]
12a_298; [1,-2,3,-4,-2,3,-4,1,1,-2,-2,-2]
12a_299; [1,-2,3,-4,1,1,-2,3,3,3,-4,3]
12a_300; [-1,2,3,-4,5,-1,3,5,-2,-4,5,3,2]
12a_301; [-1,2,-3,-4,2,-3,-1,-3,-4,2,5,3,5,-4,5]
12a_302; [1,-2,-2,-1,-1,-2,-3,4,4,-3,-2,3,4,-2]
12a_303; [-1,2,-3,-4,5,-1,5,-4,-3,4,5,2,-3]
12a_304; [-1,2,-3,4,-1,-3,-3,-3,4,-3,2,-3]
12a_305; [-1,2,-3,4,-1,4,-3,4,2,4,4,-3]
12a_306; [-1,2,-3,4,5,-1,-3,-4,5,-4,-3,2,-3]
12a_307; [1,-2,1,2,-3,4,-5,-3,4,2,-5,2,-3]
12a_308; [-1,2,-3,-4,-1,3,-4,2,-5,-3,2,4,-3,4,5]
12a_309; [-1,2,-3,-4,5,-1,2,-3,-4,2,-4,3,3,4,5]
12a_310; [-1,2,-3,4,-1,2,4,-3,2,-3,-3,4]
12a_311; [-1,2,-1,2,3,4,4,3,2,2,2,2,-3,4,-3,-4]
12a_312; [1,1,2,-1,2,3,-2,3,2,-4,3,-2,3,4,-5,4,-5]
12a_313; [-1,2,2,3,-4,1,-4,1,3,2,2,-3,4,-3,2,-4]
12a_314; [1,-2,3,4,1,-2,4,5,3,5,3,4,-3,4,-5]
12a_315; [-1,2,3,-4,-1,3,-2,3,3,4,4,4,3,2]
12a_316; [-1,2,-3,4,-1,2,4,-3,2,-3,4,-3]
12a_317; [1,-2,-3,-3,-4,-2,3,1,1,-2,-2,-3,4,-3,4,-2]
12a_318; [-1,2,-3,4,-1,4,-3,2,-3,-3,4,-3]
12a_319; [-1,2,2,3,1,3,1,2,-3,4,2,2,2,-3,4,3]
12a_320; [1,1,2,-1,2,3,-2,-4,-3,2,5,4,3,3,3,4,5]
12a_321; [-1,2,-3,2,2,1,1,1,2,2,2,-3,2]
12a_322; [1,-2,1,2,3,3,4,4,4,3,-2,3,3,-2,-4,-3]
12a_323; [1,-2,-3,1,1,2,-3,-3,-4,2,-4,2,3,-4]
12a_324; [1,-2,-2,3,4,-2,-2,-3,1,4,1,-2,-3,-3]
12a_325; [1,-2,-3,-3,4,-2,-3,1,4,1,-2,-2,3,-2]
12a_326; [-1,2,2,-3,-4,2,1,-4,3,3,4,5,2,-3,-4,2,5]
12a_327; [1,-2,-2,-3,4,-3,-1,4,-1,-2,3,3,-2,-4,3,-2]
12a_328; [-1,2,-3,4,-1,2,4,2,-3,4,2,-3]
12a_329; [-1,2,3,-1,3,-4,3,-2,3,2,4,4,4,4]
12a_330; [1,-2,1,2,3,-4,-5,3,4,-5,4,3,2,2,-3]
12a_331; [-1,2,-3,-4,-1,-2,-4,3,-2,-4,-4,-4,3,3]
12a_332; [-1,2,-1,-2,-3,4,-5,-3,-2,-2,3,4,-3,4,-5]
12a_333; [-1,2,-3,4,-1,2,4,-3,2,4,-3,-3]
12a_334; [-1,2,-3,-4,-1,-2,3,3,-4,3,-2,-4,3,3]
12a_335; [1,2,2,-3,-4,2,2,3,1,-4,1,-2,-3,-3]
12a_336; [-1,2,2,3,-4,3,1,3,1,2,2,3,-4,-3,-3,2]
12a_337; [1,-2,3,4,1,-3,4,2,-5,2,-3,4,2,-3,-5]
12a_338; [1,-2,-3,4,1,4,5,3,5,3,-4,-2,3,-4,-5]
12a_339; [1,1,2,-1,2,-3,-2,4,-3,2,2,-5,4,3,3,-5,4]
12a_340; [-1,2,-3,4,-1,2,4,-3,2,4,5,-3,-4,3,5]
12a_341; [-1,2,-3,-1,-3,2,-3,4,2,2,-3,4]
12a_342; [-1,2,-3,4,-1,2,-3,2,2,-3,-3,4]
12a_343; [1,-2,-3,4,1,2,4,-3,2,4,-5,-3,4,3,-5]
12a_344; [1,-2,1,2,3,3,4,2,4,2,4,-3,4,4]
12a_345; [1,-2,1,2,3,3,4,5,-4,2,5,2,-3,4,4]
12a_346; [-1,2,-3,2,1,1,1,2,-3,2,-3,-3,-3]
12a_347; [-1,2,3,-1,-2,3,-4,3,-2,3,-2,4,4,4]
12a_348; [-1,2,-3,4,-1,-3,-2,3,-4,3,2,-5,4,-5,4]
12a_349; [-1,2,-3,-4,-1,-2,-4,3,-2,-4,3,-4,-4,3]
12a_350; [-1,2,2,-3,2,2,3,1,3,-4,1,2,-3,2,3,-4]
12a_351; [-1,2,-3,-4,-1,-2,-4,3,-2,3,3,-4,3,3]
12a_352; [-1,2,-3,-4,-1,-2,-4,3,-2,3,-4,3,-4,3]
12a_353; [-1,2,2,-3,1,-3,4,1,-2,4,-2,3,3,-4,3,2]
12a_354; [-1,-2,3,-2,-2,1,1,2,3,4,4,4,3,-2,3,-4]
12a_355; [1,-2,3,1,3,3,4,2,4,-3,2,4,4,4]
12a_356; [1,-2,1,2,-3,4,5,2,2,3,3,3,-4,5,4]
12a_357; [-1,2,-3,4,-5,-1,2,3,-5,3,3,4,-5]
12a_358; [1,-2,3,-4,1,3,1,-2,3,-4,3,-4]
12a_359; [1,-2,3,-4,1,1,-2,3,-2,-4,3,-4]
12a_360; [1,-2,1,2,3,-2,3,-2,3,4,-5,-2,-3,4,-5]
12a_361; [-1,2,-3,4,-1,2,-3,4,-3,2,-3,4]
12a_362; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,3,-2,-4,3]
12a_363; [-1,2,-3,-4,-1,-2,-4,-2,-2,3,-2,-4,3,3]
12a_364; [-1,2,-3,-4,-1,-2,3,-2,3,-4,3,-2,-4,3]
12a_365; [-1,2,2,3,-1,3,-1,-1,-1,2,-1,2,-3]
12a_366; [-1,2,2,-3,-4,3,1,-4,-3,1,2,-3,2,-3]
12a_367; [1,1,1,2,2,2,2,3,1,3,-2,3,1]
12a_368; [1,2,2,2,2,3,1,1,-2,3,4,-3,4,3]
12a_369; [1,-2,-2,-2,-2,1,1,-2,-2,-2,-2,-2]
12a_370; [-1,-2,-2,-2,-2,3,3,-2,-2,-2,-1,2,3]
12a_371; [-1,-2,3,3,-2,-2,-2,-2,-2,3,-2,-1,2]
12a_372; [1,-2,-3,2,-3,-2,-4,1,1,-2,-2,-2,-3,2,-3,4]
12a_373; [1,2,2,2,2,1,1,-2,-3,4,2,4,-3,4]
12a_374; [1,-2,3,-4,1,1,-2,-2,-2,3,-4,3]
12a_375; [-1,-1,-1,-2,-2,-2,-2,3,3,-2,-1,2,3]
12a_376; [1,-2,-3,-4,3,-4,-3,2,-3,1,-3,1,-3,-2]
12a_377; [1,-2,3,-4,1,1,-2,3,-4,3,-4,-4]
12a_378; [-1,2,-3,-4,5,-1,3,5,2,-4,5,-3,2]
12a_379; [-1,2,-1,-2,-3,4,4,-3,4,-2,-2,-2,-2,3]
12a_380; [-1,2,-1,-2,3,-2,-3,-4,5,5,-4,-3,-2,4,5]
12a_381; [-1,2,3,-1,3,3,3,4,-5,2,-3,4,-5]
12a_382; [-1,2,-3,4,-1,-3,4,-3,2,-3,-3,-3]
12a_383; [-1,2,-3,4,-1,4,-3,4,2,-3,-3,-3]
12a_384; [-1,2,-3,-4,5,-1,-4,5,-4,3,-4,2,-3]
12a_385; [-1,2,-3,-4,5,-1,5,-4,3,-4,5,2,-3]
12a_386; [-1,2,-1,2,-3,-3,-4,-2,-2,3,-2,-4,-2,3]
12a_387; [-1,2,-1,2,-3,-3,-4,-2,3,3,-2,3,-4,3]
12a_388; [-1,2,-3,4,-1,-3,4,2,2,-3,2,-3]
12a_389; [-1,2,-3,-4,-1,-2,-2,3,-4,3,-2,3,-4,3]
12a_390; [-1,2,-3,2,2,1,1,1,2,-3,2,-3,-3]
12a_391; [-1,2,2,3,1,3,1,3,3,2,-3,4,2,-3,4,3]
12a_392; [1,1,2,-1,2,3,-2,-4,-3,2,5,4,3,3,4,5,5]
12a_393; [-1,-2,3,2,2,1,1,-2,3,-4,3,2,2,2,3,-4]
12a_394; [-1,-2,3,3,-2,-2,1,-2,-2,-2,3,-2,-1]
12a_395; [1,-2,-3,-3,-2,1,1,2,-3,-4,3,-4,-2,-2,-2,3]
12a_396; [1,2,-3,4,2,1,1,-2,-3,-3,-3,2,-3,4]
12a_397; [1,-2,3,-4,5,2,5,2,3,-4,2,5,1,-2,3]
12a_398; [1,-2,3,-4,1,3,1,3,-2,3,-4,3]
12a_399; [1,-2,-3,-4,-4,-3,2,-3,4,-3,1,-3,1,-2]
12a_400; [-1,2,2,-3,4,5,2,-3,-4,1,2,-3,5,4,-3,5,2]
12a_401; [1,2,-3,2,-1,2,-3,2,-4,5,-4,-3,4,5,5]
12a_402; [1,-2,3,-4,1,3,1,-2,3,-2,-4,3]
12a_403; [-1,2,-3,-4,5,-1,-3,-4,2,3,3,4,4,5,-3]
12a_404; [1,-2,1,2,3,-2,-2,3,4,-5,-2,-2,-3,4,-5]
12a_405; [1,-2,1,2,-3,4,-5,-2,3,3,-2,3,3,4,-5]
12a_406; [-1,2,-3,4,-1,2,4,5,5,4,-3,4,-5]
12a_407; [-1,2,-3,-4,-1,2,-3,-4,-3,-5,4,2,-5,-3,4]
12a_408; [-1,-2,3,-4,3,2,2,1,1,-2,3,2,-4,2,2,3]
12a_409; [-1,2,-3,2,2,2,2,1,1,1,2,-3,2]
12a_410; [1,-2,1,2,2,2,3,-4,-3,-3,2,2,3,-4,3,3]
12a_411; [-1,-2,3,3,-2,-2,-2,-2,1,-2,3,-2,-1]
12a_412; [-1,2,-1,-2,-2,-2,-3,4,4,-3,-2,-2,3,-4,3,4]
12a_413; [1,-2,3,1,1,-2,3,-4,3,-2,3,-4]
12a_414; [1,1,2,-1,2,1,-3,2,-1,2,3,3,4,-3,-5,4,-5]
12a_415; [-1,2,-3,4,-1,4,-3,2,-3,4,-3,4]
12a_416; [-1,2,-3,4,-1,4,-3,4,2,-3,4,4]
12a_417; [-1,2,-1,2,-3,-3,-4,-2,3,-2,3,-2,-4,3]
12a_418; [-1,2,-3,-1,2,-3,4,-3,-3,2,-3,4]
12a_419; [-1,2,-3,4,-1,2,4,-3,2,4,-3,4]
12a_420; [1,-2,1,2,3,3,4,2,2,-3,4,4,4,4]
12a_421; [1,-2,1,2,3,3,4,2,2,-3,4,5,-4,5,4]
12a_422; [1,-2,1,2,-3,-3,2,2,-3,-3,-3,-3,-3]
12a_423; [1,-2,1,2,-3,-3,2,2,-3,-3,-3,-4,3,-4]
12a_424; [1,-2,1,2,-3,-3,2,2,-3,-4,3,-4,-4,-4]
12a_425; [1,-2,1,2,-3,-3,2,2,-3,-4,-5,3,4,-5,-4]
12a_426; [1,-2,-3,-3,-2,1,1,-2,3,4,-2,4,-3,4]
12a_427; [-1,2,-3,-1,-3,4,2,-3,2,4,2,-3]
12a_428; [-1,2,2,3,-1,3,-1,-1,2,-1,2,2,-3]
12a_429; [-1,2,2,-3,-4,3,1,-4,1,2,-3,2,2,-3]
12a_430; [-1,-1,-1,-2,-2,3,3,-2,1,-2,3,-2,-2]
12a_431; [-1,2,2,3,1,1,2,2,3,-4,3,-2,3,3,4,4]
12a_432; [-1,2,2,3,1,3,1,-2,3,4,2,2,2,-3,4,3]
12a_433; [1,-2,3,-4,5,1,-2,3,5,4,4,4,5]
12a_434; [1,-2,-3,4,1,-2,4,3,-2,-3,-3,-3,4,-3]
12a_435; [-1,2,-3,4,-1,4,-1,-2,-2,-2,3,3,3,4]
12a_436; [1,-2,3,-4,1,-4,1,-2,3,-4,-4,-4]
12a_437; [-1,2,-1,-2,3,-4,5,-2,5,-2,3,-4,5]
12a_438; [-1,2,-1,2,-3,2,-3,-2,3,-2,3,-4,3,-4]
12a_439; [-1,2,-3,4,-1,-3,4,2,-3,2,4,-3]
12a_440; [-1,2,2,3,-1,3,2,-1,2,2,2,2,-3]
12a_441; [-1,2,2,-3,1,-3,1,-2,-2,3,3,3,4,-3,2,4]
12a_442; [1,-2,3,4,1,1,2,2,2,2,2,-3,4,3]
12a_443; [1,2,-3,4,5,2,5,1,-2,3,3,3,4,-5,4]
12a_444; [1,-2,3,-4,5,1,-3,5,2,4,-3,2,4,4,5]
12a_445; [1,-2,3,-4,1,-4,1,-2,-2,-2,3,-4]
12a_446; [1,-2,3,-4,1,3,1,3,-4,-2,3,-4]
12a_447; [1,-2,-3,4,-5,1,2,-3,-2,-5,1,4,-5]
12a_448; [-1,2,3,4,-1,4,5,-6,3,2,-3,-4,5,3,-4,-6]
12a_449; [1,2,2,3,-4,-2,-1,-2,3,-2,-4,5,-4,3,-2,-4,-5]
12a_450; [-1,2,-3,-4,-5,-1,2,4,-5,-3,4,-3,2,-3,-4]
12a_451; [-1,2,-3,4,-1,2,4,2,-3,2,-3,4]
12a_452; [1,-2,-3,4,1,-3,1,-2,3,-2,4,-2,-3,4]
12a_453; [-1,2,-3,4,-1,2,-3,-3,-3,4,4,4]
12a_454; [-1,2,-3,-4,5,-1,3,5,2,5,-4,5,-3]
12a_455; [-1,2,-3,-1,-3,4,-3,2,-3,2,4,-3]
12a_456; [-1,2,-3,4,-1,2,-3,4,4,-3,-3,4]
12a_457; [-1,2,-3,4,-1,-3,2,-3,4,-3,2,-3]
12a_458; [-1,2,-3,4,-1,2,-3,2,4,-3,2,-3]
12a_459; [-1,2,-3,-4,-1,2,3,-4,-3,-5,2,-3,4,-5,-4]
12a_460; [-1,-2,-3,4,-5,-3,-4,2,-1,2,3,-4,3,5,4,-3,4]
12a_461; [-1,2,2,-3,-4,2,2,3,1,-4,3,1,2,-3,2,3]
12a_462; [-1,2,-3,4,-1,2,2,2,-3,-3,-3,4]
12a_463; [1,-2,-3,4,-5,1,2,-3,4,-2,4,4,-5]
12a_464; [-1,2,-3,-4,-1,-2,3,3,-2,3,-4,3,-2,3]
12a_465; [-1,2,-3,4,-1,2,-3,-3,2,2,-3,4]
12a_466; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,-2,3,-2,3]
12a_467; [-1,2,-3,-4,-1,-2,3,-2,3,-2,-4,3,-2,3]
12a_468; [1,2,-3,-3,2,-3,1,-3,1,-3,-4,-2,3,-4]
12a_469; [1,2,-3,-3,2,-3,4,-3,1,1,2,-3,-2,4]
12a_470; [1,-2,3,4,1,-2,4,-2,-2,-3,2,4,3,3]
12a_471; [-1,2,3,-4,-5,6,-1,3,-5,6,2,-4,5,-3]
12a_472; [-1,2,-3,-4,-1,-4,-3,2,-3,4,-5,-3,4,-5,-4]
12a_473; [-1,2,-3,-4,-1,-2,3,-2,3,-4,3,-2,3,3]
12a_474; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,3,-2,3,3]
12a_475; [1,2,-3,2,2,-3,2,-3,-4,1,1,-2,3,-4]
12a_476; [-1,2,-3,-1,-3,4,-3,-3,2,-3,4,-3]
12a_477; [-1,2,-3,4,-5,6,-1,2,-3,4,-5,6]
12a_478; [-1,2,-3,-1,-3,4,-3,-3,4,2,-3,4]
12a_479; [-1,2,3,-1,3,-4,-2,3,-2,3,3,-2,-4,-3]
12a_480; [1,2,-3,2,-3,2,4,1,1,-2,-3,2,-3,4]
12a_481; [-1,2,-3,4,5,-1,2,-3,-3,-3,-4,5,4]
12a_482; [-1,2,-3,4,5,6,-1,2,-3,-5,6,-4,5,-4]
12a_483; [-1,2,-3,-4,-1,-2,3,-2,-4,3,-2,-4,3,3]
12a_484; [1,2,-3,2,-3,2,-4,3,1,-4,1,-2,-3,-3]
12a_485; [-1,2,-3,4,-1,-3,4,-3,2,-3,4,-3]
12a_486; [-1,2,-3,4,-1,-3,4,-3,4,2,-3,4]
12a_487; [-1,2,3,-1,3,-4,-2,-2,3,-2,3,-2,-4,-3]
12a_488; [-1,2,3,-1,3,-4,3,-2,3,3,3,-2,-4,-3]
12a_489; [1,-2,-3,4,-5,1,-2,3,4,-2,3,3,3,4,-5]
12a_490; [-1,2,2,3,-4,3,1,1,-2,3,2,4,2,4,2,3]
12a_491; [-1,2,-3,4,-1,-3,4,-2,-5,4,4,3,2,-4,-5]
12a_492; [-1,2,-3,-4,-5,2,3,-4,-1,-2,3,2,-4,5,-4,3,2]
12a_493; [-1,2,3,-1,3,-4,3,3,3,-2,3,-2,-4,-3]
12a_494; [1,-2,3,-4,-5,2,2,3,-4,-1,-2,3,-4,5,-4,3,-2]
12a_495; [-1,2,-3,2,2,1,1,1,2,2,-3,2,-3]
12a_496; [-1,2,-1,2,-3,2,2,3,-1,3,2,-1,2]
12a_497; [1,-2,3,-4,-2,3,-4,3,-2,1,1,-2]
12a_498; [-1,2,-1,2,-3,2,-3,4,4,-3,2,4]
12a_499; [-1,2,-3,4,4,-3,2,-3,4,-1,-1,2]
12a_500; [-1,2,-1,2,2,-3,4,-3,4,2,-3,2]
12a_501; [-1,2,-3,4,-1,-3,4,2,4,4,-3,2]
12a_502; [-1,2,2,3,3,2,2,2,2,2,-1,2,-3]
12a_503; [-1,2,-1,2,2,-3,2,-3,-4,-3,2,-3,2,4]
12a_504; [-1,2,2,3,1,1,2,3,-4,3,-2,-4,3,2,-3,2]
12a_505; [-1,2,-3,-1,2,-3,-4,-3,2,-4,3,-4,-3,2]
12a_506; [-1,2,-1,2,-3,2,-3,4,-3,4,-3,2]
12a_507; [-1,2,2,3,3,2,2,2,-1,2,2,2,-3]
12a_508; [-1,2,2,1,1,2,2,2,-3,-4,2,3,-4,3]
12a_509; [-1,-1,2,2,-3,-1,2,2,3,3,2,-1,2]
12a_510; [-1,2,2,1,1,2,-3,2,-3,-4,-4,-3,-3,4]
12a_511; [1,-2,1,-2,3,-2,-2,-3,-3,-2,-2,-2,1]
12a_512; [-1,2,-3,-1,-3,-3,4,4,-3,4,2,-3]
12a_513; [1,-2,-2,-1,-1,-2,3,-2,-3,4,-3,2,-4,3,-4,3]
12a_514; [1,-2,-2,-1,-1,-2,3,-2,-3,4,-3,4,4,-3]
12a_515; [1,-2,3,4,2,-3,4,-3,2,-3,1,-3,1,-2]
12a_516; [1,-2,3,4,-2,3,4,3,-2,3,1,-4,1,-2]
12a_517; [-1,2,-1,2,2,-3,4,2,4,-3,2,4]
12a_518; [-1,2,-3,4,5,-1,-3,-4,5,4,2,-3,2]
12a_519; [-1,2,2,2,2,3,3,2,2,2,-1,2,-3]
12a_520; [-1,2,3,-2,3,3,-4,3,-4,3,2,1,1,2]
12a_521; [1,-2,3,1,3,3,-4,3,-4,3,-2,3]
12a_522; [-1,2,2,1,1,2,-3,2,3,3,-4,3,-4,3]
12a_523; [-1,2,-1,-1,2,-3,2,2,3,-1,3,2,-1]
12a_524; [1,-2,3,-4,5,1,-3,-4,5,4,-3,4,-2,4,3]
12a_525; [-1,2,3,-4,-1,3,-4,-5,-4,3,-4,-2,5,3,-2]
12a_526; [-1,2,-1,-1,2,-3,2,2,3,3,2,-1,2]
12a_527; [-1,2,2,3,3,2,2,-1,2,-1,2,2,-3]
12a_528; [1,-2,3,-4,-2,-4,3,-2,-4,1,1,-2]
12a_529; [-1,2,-3,4,-1,-3,4,-5,-4,3,-4,2,5,-3,2]
12a_530; [-1,2,3,-4,5,-1,-4,5,3,4,2,-5,-3,2,-4]
12a_531; [-1,-1,-1,2,2,3,3,2,-1,2,2,2,-3]
12a_532; [-1,2,2,1,1,2,-3,-4,2,-4,-4,3,-4,3]
12a_533; [1,-2,1,-2,3,-2,-2,-2,-2,-3,-3,-2,1]
12a_534; [-1,2,-1,-2,3,-2,-3,-3,-3,4,4,-3,-2,4]
12a_535; [1,-2,3,-4,-2,-4,1,-4,1,3,-2,-4]
12a_536; [-1,2,-3,4,-1,2,4,4,4,-3,2,4]
12a_537; [-1,2,-3,4,5,-1,2,5,4,-3,2,4,-5]
12a_538; [-1,2,-1,2,3,3,2,2,2,2,2,2,-3]
12a_539; [-1,2,2,2,3,-4,-2,3,-4,3,2,1,1,2]
12a_540; [-1,2,3,-4,-2,3,-4,3,2,1,1,2,2,2]
12a_541; [-1,2,-3,4,-1,2,-3,2,4,2,4,4]
12a_542; [-1,2,-1,2,3,-2,3,4,-3,4,-5,4,-3,4,3,5,2]
12a_543; [-1,2,3,-4,5,-1,3,3,-4,5,4,2,-3,2,-4]
12a_544; [-1,2,-1,-1,-1,2,-3,2,2,3,3,2,-1]
12a_545; [-1,2,-1,-2,3,3,4,4,3,3,-4,-2,-2,3]
12a_546; [1,-2,3,4,-5,1,4,-5,-3,4,2,-3,2,4,-3]
12a_547; [-1,2,3,3,2,1,1,-2,3,-4,3,-4,2,2,2,-3]
12a_548; [-1,2,2,1,1,2,-3,-4,2,2,2,3,-4,-3]
12a_549; [-1,-2,3,4,4,5,5,4,-3,4,-2,-5,-1,2,3]
12a_550; [-1,2,3,-4,5,-1,-2,5,-4,3,-2,-4,5]
12a_551; [-1,2,3,-4,5,3,5,4,-5,4,3,2,-1,2,-3]
12a_552; [1,-2,-3,4,-5,1,2,4,-5,4,-3,2,4]
12a_553; [-1,2,2,-1,2,-3,2,2,-1,3,3,2,2]
12a_554; [1,1,-2,-1,3,-2,1,-4,3,3,-5,4,-3,-2,-5,-4,3]
12a_555; [-1,2,-3,4,-1,2,4,5,3,5,-4,3,-4,-4,-5]
12a_556; [-1,2,2,1,1,2,3,-2,3,4,-3,2,2,2,-3,-4]
12a_557; [1,1,1,2,-1,2,2,3,-2,-2,4,-3,2,-5,4,3,-5]
12a_558; [-1,2,-1,2,3,3,3,2,-1,2,2,2,-3]
12a_559; [1,-2,-3,4,1,2,-3,4,4,3,3,-2,-3,4,-3,2]
12a_560; [-1,2,-3,4,-5,-1,-3,4,-5,-4,3,4,2,-3,4]
12a_561; [1,-2,3,1,3,1,-2,3,-4,3,-2,3,3,4]
12a_562; [1,-2,-3,-4,5,1,2,-3,2,5,3,-4,5,-3,2]
12a_563; [-1,2,2,2,2,1,1,2,-3,2,-3,4,3,-2,3,-4]
12a_564; [1,-2,1,2,-3,2,3,-4,3,-4,5,4,-3,4,3,-5,2]
12a_565; [-1,2,-3,-1,-3,-3,-4,2,-4,-3,2,3,-4,-3]
12a_566; [-1,2,3,-4,-5,-1,-4,-5,3,-4,-2,5,3,-2,-4]
12a_567; [-1,2,-1,2,-1,3,-1,3,3,2,-1,2,-3]
12a_568; [-1,2,2,1,1,2,3,-2,3,3,3,4,-3,2,-3,-4]
12a_569; [-1,2,-3,-4,-1,-2,-4,-4,-4,3,-2,-4,3,3]
12a_570; [-1,2,-3,-4,-5,-1,2,4,-5,-3,-4,-3,2,-3,4]
12a_571; [1,1,1,2,-3,2,-3,-1,2,-3,2,2,-3]
12a_572; [-1,2,2,3,-1,3,-1,2,2,2,-1,2,-3]
12a_573; [-1,-1,-1,2,2,3,-1,3,-1,2,-1,2,-3]
12a_574; [1,2,2,2,2,2,2,3,1,3,-2,3,1]
12a_575; [1,-2,3,1,1,2,2,2,3,3,4,-3,4,3]
12a_576; [1,-2,-2,-2,-2,-2,-2,1,1,-2,-2,-2]
12a_577; [-1,-2,3,3,-2,-2,-2,3,-2,-2,-2,-1,2]
12a_578; [-1,-1,-1,-2,3,3,-2,-2,-2,3,-2,-1,2]
12a_579; [1,-2,3,-4,1,-4,1,-2,-4,3,-4,3]
12a_580; [-1,2,-1,-2,3,3,-2,-2,-2,-2,-2,-2,3]
12a_581; [1,-2,-2,-2,-3,4,4,-3,-2,3,4,-1,-1,-2]
12a_582; [1,-2,-3,4,4,-3,-2,3,4,-1,-1,-2,-2,-2]
12a_583; [-1,2,-3,4,-1,-3,4,4,4,-3,2,-3]
12a_584; [-1,2,-3,4,-1,4,4,4,-3,4,2,-3]
12a_585; [-1,2,-3,4,5,-1,5,4,-3,4,-5,2,-3]
12a_586; [-1,2,2,3,1,3,1,2,2,2,-3,4,2,-3,4,3]
12a_587; [-1,2,2,3,3,3,2,-1,2,2,2,-3,2]
12a_588; [-1,2,3,-1,3,-1,3,2,2,-1,2,-3,2]
12a_589; [-1,-2,3,3,-2,-2,1,-2,3,-2,-2,-2,-1]
12a_590; [-1,2,2,2,-1,2,3,3,3,3,2,2,-3]
12a_591; [1,-2,1,2,3,-4,3,3,3,-4,3,2,2,-3]
12a_592; [-1,2,2,3,3,2,2,-3,-4,1,1,-2,3,2,-4,2]
12a_593; [-1,2,2,-3,1,-3,1,2,-3,-4,2,3,-4,-3]
12a_594; [1,-2,-3,-4,2,3,-4,-3,-2,1,1,-2,-2,-2]
12a_595; [-1,2,3,-4,5,-1,3,5,-2,-4,5,3,-2]
12a_596; [-1,-2,-3,4,5,-3,5,-4,5,-4,-3,-2,-1,2,3]
12a_597; [-1,2,-3,4,5,-1,-3,-4,5,4,-3,2,-3]
12a_598; [1,1,1,2,-3,2,-1,2,2,-3,-3,-3,2]
12a_599; [-1,-1,-1,-2,3,3,-2,-2,1,-2,3,-2,-1]
12a_600; [-1,2,2,2,2,1,1,2,-3,-4,2,3,-4,3]
12a_601; [-1,-2,3,4,5,5,4,-5,4,3,-4,2,-1,2,3]
12a_602; [-1,2,-1,-1,-1,2,3,3,3,2,-1,2,-3]
12a_603; [-1,2,3,-4,-1,-2,3,-2,3,4,4,4,3,-2]
12a_604; [-1,2,3,-4,5,-1,-3,5,2,4,-3,2,4,5,-3]
12a_605; [-1,-1,2,-3,-1,2,2,3,-1,3,-1,2,-1]
12a_606; [-1,2,2,-3,1,-3,1,2,-3,-4,3,-4,2,-3]
12a_607; [1,-2,-3,-3,-2,-2,1,-2,-2,-2,3,-2,1]
12a_608; [1,-2,3,3,-2,-1,-1,-2,-2,3,-4,-2,-3,2,-3,4]
12a_609; [1,-2,-3,-3,4,-2,-1,-1,2,-3,-2,4,-2,4,-2,3]
12a_610; [1,1,1,2,-1,3,-2,1,3,2,2,4,-3,4,5,-4,5]
12a_611; [-1,-2,3,4,4,3,-2,3,-4,3,1,1,2,2,-3,2]
12a_612; [-1,2,3,-4,-1,3,-2,3,3,4,4,4,3,-2]
12a_613; [1,-2,-3,4,4,-3,2,-3,4,-3,-1,-3,-1,-2]
12a_614; [-1,2,-3,4,-1,2,4,5,3,5,3,-4,3,-4,-5]
12a_615; [-1,2,2,3,1,3,1,2,2,-3,4,2,4,3,3,-4]
12a_616; [1,1,1,2,2,-3,2,-1,2,-3,2,2,-3]
12a_617; [-1,2,2,3,-1,3,-1,2,2,-1,2,-3,-1]
12a_618; [1,1,1,2,-3,2,2,-3,-1,2,-3,2,2]
12a_619; [1,1,1,2,-1,2,-3,2,2,4,-3,-2,4,5,-4,-3,5]
12a_620; [-1,2,-1,2,3,3,3,2,-1,2,-3,2,2]
12a_621; [1,-2,3,-4,1,2,-3,-3,-3,2,2,-3,-3,-4]
12a_622; [1,2,-3,4,-5,-2,-2,-3,-4,1,-2,3,-4,5,4,4,-3]
12a_623; [-1,2,2,1,1,2,-3,2,-3,4,4,4,3,-2,3,-4]
12a_624; [1,-2,-3,-4,-2,3,-4,-3,-2,3,1,1,-2,-2,3,-2]
12a_625; [-1,2,-3,-4,5,-1,3,5,-2,-4,3,-2,-4,5,3]
12a_626; [1,1,1,2,-3,2,-1,2,-3,-3,2,-3,2]
12a_627; [-1,2,-3,4,-1,2,-3,2,4,2,-3,-3]
12a_628; [-1,2,2,1,1,2,3,-4,3,-2,3,-4,3,-4]
12a_629; [1,2,-3,4,-3,-2,-2,-3,4,1,1,-2,-3,4]
12a_630; [-1,2,-3,4,-1,-2,4,3,3,-2,3,-2,3,4]
12a_631; [-1,2,2,-3,4,-3,1,1,2,-3,2,-4,-4,-3]
12a_632; [-1,2,2,1,1,2,-3,4,3,-2,-3,2,-3,-3,4,-3]
12a_633; [-1,2,2,1,1,2,-3,4,-3,2,-3,-2,3,4,-3,4]
12a_634; [1,-2,-3,-4,2,-3,-4,-3,-2,3,1,4,1,-2,-2,-2]
12a_635; [1,-2,-3,-4,5,1,3,5,-2,-4,5,3,-2,-3,-3]
12a_636; [-1,-1,-2,1,-2,-2,-3,2,2,-4,3,-2,5,-4,-3,5,5]
12a_637; [1,-2,-3,4,1,4,-3,2,-3,4,-3,-2,-2,-3]
12a_638; [-1,2,2,-3,2,2,3,1,3,1,-2,3,4,-3,-2,4]
12a_639; [-1,2,3,-1,3,-1,-2,3,3,3,2,-1,2]
12a_640; [1,-2,1,2,3,-4,3,-4,3,-4,2,-4,2,-3]
12a_641; [1,-2,1,2,-3,-3,-3,-3,2,2,-3,-3,-3]
12a_642; [1,-2,1,2,-3,-4,3,-4,-3,2,2,-3,-3,-3]
12a_643; [1,-2,1,2,-3,-3,-3,-3,2,2,-3,-4,3,-4]
12a_644; [1,-2,1,2,-3,-4,-5,4,-5,-4,3,-4,2,2,-3]
12a_645; [-1,-1,2,3,-1,3,3,2,-1,2,-3,2,2]
12a_646; [-1,-1,-1,2,2,3,-1,3,2,-1,2,2,-3]
12a_647; [1,1,2,2,2,3,1,1,1,-2,1,3,3]
12a_648; [1,-2,3,1,3,3,4,2,4,2,2,-3,2,4]
12a_649; [1,-2,3,-4,1,-4,1,-2,-4,-4,3,-4]
12a_650; [-1,-2,3,-4,5,1,-2,3,-2,5,-1,-4,5]
12a_651; [-1,2,-3,4,-1,2,-3,4,4,4,4,4]
12a_652; [-1,2,-3,4,-1,2,-3,4,4,5,-4,5,4]
12a_653; [1,1,1,2,-1,2,3,-2,4,-3,2,4,3,3,5,-4,5]
12a_654; [-1,2,2,1,1,2,3,-4,3,3,-2,3,-4,3]
12a_655; [1,-2,1,2,-3,-4,-4,-3,2,2,-3,-3,4,-3]
12a_656; [1,-2,3,3,-4,-2,3,-1,-1,-2,-2,-3,4,-3,4,-2]
12a_657; [-1,-1,2,2,-3,-1,2,2,3,-1,3,2,-1]
12a_658; [-1,2,2,-3,1,1,2,-3,-4,3,2,-4,2,-3]
12a_659; [-1,2,2,3,1,1,2,2,3,-4,3,-2,3,4,4,3]
12a_660; [-1,2,2,3,3,3,2,-1,2,-3,2,2,2]
12a_661; [1,-2,1,2,-3,4,2,2,-3,-4,3,2,2,-3,4,4]
12a_662; [-1,2,-3,4,-1,-2,4,3,-2,3,-2,-2,3,4]
12a_663; [-1,2,-3,-4,5,-1,3,5,-2,-4,5,3,-2,3,3]
12a_664; [-1,2,-3,4,-1,-2,4,3,3,3,-2,3,3,4]
12a_665; [1,1,-2,-1,-1,-3,2,1,4,-3,2,4,5,-4,-3,5,4]
12a_666; [-1,2,3,-1,3,3,2,-3,2,-4,-5,3,4,-5,4]
12a_667; [-1,2,2,3,-1,3,-1,-1,2,2,2,-3,-1]
12a_668; [-1,2,2,3,-1,3,2,2,-1,-1,2,-3,-1]
12a_669; [1,-2,1,2,3,-4,-4,3,-4,2,-4,2,-4,-3]
12a_670; [-1,-1,2,-3,-1,2,2,3,-1,3,2,-1,2]
12a_671; [-1,2,2,3,-1,3,2,2,2,-1,2,2,-3]
12a_672; [-1,2,2,3,-1,3,2,2,-1,2,-1,2,-3]
12a_673; [-1,2,-3,4,-1,2,4,-3,4,-3,4,4]
12a_674; [-1,2,-3,4,-1,-3,-3,4,2,4,-3,4]
12a_675; [-1,2,3,3,-2,3,-1,3,3,2,-1,2,2]
12a_676; [1,-2,1,2,3,-4,3,3,-4,3,2,2,-3,-4]
12a_677; [-1,2,2,1,1,2,-3,4,-3,2,-3,-2,3,-4,3,4]
12a_678; [-1,2,2,-3,1,1,2,-3,-4,2,2,3,-4,-3]
12a_679; [1,2,3,-4,5,3,5,2,4,1,4,-2,4,5,-3]
12a_680; [-1,-1,2,2,-3,-1,2,-1,2,3,3,3,3]
12a_681; [-1,2,-3,4,-1,2,2,2,-3,4,4,4]
12a_682; [-1,2,3,-4,5,-1,-2,3,2,5,5,-4,5]
12a_683; [-1,2,-3,4,-1,2,4,4,-3,4,4,4]
12a_684; [1,-2,-3,4,-5,1,2,2,2,-3,4,2,-5]
12a_685; [-1,2,2,1,1,2,3,-2,3,4,4,-3,2,2,-3,-4]
12a_686; [-1,2,2,3,-4,3,2,2,1,1,2,-3,2,-4]
12a_687; [1,-2,-3,4,-5,1,2,-3,4,2,4,3,3,-4,-5]
12a_688; [-1,2,3,-1,3,-2,3,3,3,2,-1,2,2]
12a_689; [1,-2,-3,4,-5,1,2,-3,4,2,4,4,-5]
12a_690; [-1,2,3,-4,5,6,-1,3,-5,6,2,-4,5,-3]
12a_691; [-1,2,-3,4,5,6,-1,2,-3,-5,6,-4,5,4]
12a_692; [-1,2,-1,-1,-1,-2,3,-2,-2,-2,-1,3,3]
12a_693; [-1,2,-3,-1,-3,-3,4,2,-3,-3,-3,4]
12a_694; [1,2,2,1,1,2,3,-4,3,-4,-2,3,3,3]
12a_695; [1,2,-3,4,-3,2,2,1,1,-2,-3,2,4,-3]
12a_696; [-1,2,-3,-1,-2,3,-2,3,-4,3,-2,3,-4,3]
12a_697; [-1,2,-3,-1,-3,4,2,-3,2,4,-3,4]
12a_698; [-1,2,-3,4,-1,-3,2,-3,2,4,-3,-3]
12a_699; [-1,2,-1,2,3,-4,3,3,-2,3,-2,-4,-3,-3]
12a_700; [1,2,-3,2,1,1,-2,-3,4,-3,2,-3,4,-3]
12a_701; [-1,-1,-1,-2,-2,3,-2,1,-2,-2,3,3,-2]
12a_702; [-1,2,-3,4,-1,-3,-3,2,-3,4,-3,-3]
12a_703; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,3,3,-4,3]
12a_704; [1,-2,-3,4,1,-2,4,-2,-2,-3,2,-3,-3,4]
12a_705; [-1,2,-3,-1,2,-3,2,4,-3,2,-3,4]
12a_706; [1,2,-3,4,2,1,1,-2,-3,2,-3,4,-3,-3]
12a_707; [-1,2,-3,-4,-1,-2,3,-2,-4,3,3,-4,3,3]
12a_708; [-1,2,-1,2,-3,-4,-2,3,-2,3,3,-4,3,3]
12a_709; [-1,2,-3,-1,2,-3,4,-3,2,-3,-3,4]
12a_710; [-1,2,-1,2,-3,-3,-4,-2,-2,3,-2,3,-4,3]
12a_711; [-1,2,-3,4,-1,-3,-3,4,2,-3,4,-3]
12a_712; [-1,2,-3,-1,-2,3,-2,-4,3,-2,-4,3,-4,3]
12a_713; [-1,-1,-1,2,2,3,3,2,2,2,-1,2,-3]
12a_714; [-1,-1,-1,-1,-1,2,2,3,3,2,-1,2,-3]
12a_715; [-1,2,2,1,1,2,-3,2,-3,-3,-4,3,-4,-3]
12a_716; [1,-2,-2,-2,-2,-2,-2,-2,-2,1,1,-2]
12a_717; [-1,-2,3,3,-2,3,-2,-2,-2,-2,-2,-1,2]
12a_718; [1,-2,-3,1,-3,-2,-2,-2,3,-2,-2,-2,1]
12a_719; [1,-2,-2,-2,-3,-4,2,-3,-4,-3,-2,3,1,4,1,-2]
12a_720; [1,-2,-3,1,-3,-2,-2,-2,-2,-2,3,-2,1]
12a_721; [1,-2,-2,-2,-3,4,4,-3,2,-3,4,-1,-1,-2]
12a_722; [1,-2,1,1,1,1,1,1,1,1,1,-2]
12a_723; [-1,2,3,3,2,-3,2,2,2,2,2,-1,2]
12a_724; [-1,2,3,3,2,2,2,-3,2,2,2,-1,2]
12a_725; [-1,2,2,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2]
12a_726; [-1,2,3,3,2,2,2,2,2,-3,2,-1,2]
12a_727; [-1,2,-1,2,-3,2,3,3,3,4,4,3,2,-4]
12a_728; [-1,-1,-1,2,-1,2,-3,2,2,3,3,2,-1]
12a_729; [-1,2,2,1,1,2,-3,-4,3,-4,-3,2,-3,2]
12a_730; [-1,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2,2,2]
12a_731; [-1,2,2,1,1,2,2,2,-3,-4,2,3,-4,-3]
12a_732; [1,-2,-2,-2,-3,-4,2,3,-4,-3,-2,1,1,-2]
12a_733; [-1,2,-1,2,2,2,-3,2,3,4,4,3,2,-4]
12a_734; [-1,2,2,-3,-1,-1,2,2,3,3,2,-1,2]
12a_735; [1,-2,1,2,3,-2,3,-4,3,-4,5,4,-3,4,3,-5,2]
12a_736; [-1,2,2,1,1,2,-3,-4,2,-4,-4,3,-4,-3]
12a_737; [-1,-1,2,-1,-1,-1,-2,3,3,-2,3,-2,-1]
12a_738; [1,-2,-3,4,4,-3,2,-3,-1,-3,-1,-3,4,-2]
12a_739; [-1,2,-1,2,2,3,3,3,-2,3,3,3,2]
12a_740; [-1,2,3,-4,3,-4,3,-2,3,1,3,1,3,2]
12a_741; [-1,2,3,-4,2,3,-4,3,2,-3,1,1,2,2,-3,2]
12a_742; [-1,-1,2,-3,-1,-1,-1,2,2,3,3,2,-1]
12a_743; [-1,-2,-3,4,4,5,5,4,-3,4,-2,-5,-1,2,3]
12a_744; [-1,-2,-3,-4,5,5,-4,5,-4,-3,4,-2,-1,2,3]
12a_745; [-1,2,-1,2,-3,2,3,4,5,5,4,3,2,-4,-5]
12a_746; [-1,2,-1,2,-1,-3,-1,2,2,3,3,2,-1]
12a_747; [1,-2,-3,4,1,-2,4,3,-2,-2,-2,-3,-3,4]
12a_748; [-1,2,2,1,1,2,-3,2,-3,-3,-3,4,3,-2,3,-4]
12a_749; [1,-2,-3,4,2,3,-4,3,-2,3,-1,-4,-1,-2,-2,-2]
12a_750; [1,2,2,3,-2,-1,3,-4,3,-4,5,4,-3,4,-2,-5,3,2,2]
12a_751; [-1,2,-3,4,5,-1,-3,5,-3,-4,-2,5,3,-2,4]
12a_752; [1,-2,3,3,2,2,-1,2,2,3,-4,-5,-2,3,-5,-4,5]
12a_753; [1,1,-2,1,-2,-2,-3,2,2,-4,3,-2,-4,-5,4,-3,-5]
12a_754; [-1,2,-3,4,-1,-2,4,-2,3,-2,3,3,3,4]
12a_755; [-1,-1,2,-3,2,-1,2,-1,3,3,3,2,2]
12a_756; [1,-2,-3,4,1,-2,4,3,-2,-3,-3,-3,-3,4]
12a_757; [-1,-1,-1,2,3,3,-2,3,3,3,2,-1,2]
12a_758; [1,-2,1,2,3,-4,3,-4,-4,-4,3,2,2,-3]
12a_759; [1,-2,1,2,-3,-3,-3,-3,-3,-3,2,2,-3]
12a_760; [1,-2,1,2,-3,-3,-3,-4,3,-4,-3,2,2,-3]
12a_761; [1,-2,1,2,-3,-4,3,-4,-4,-4,-3,2,2,-3]
12a_762; [1,-2,-3,1,2,2,2,2,2,2,2,-3,2]
12a_763; [-1,2,2,2,-3,-4,2,3,-4,3,2,1,1,2]
12a_764; [-1,2,-3,-4,2,3,-4,3,2,1,1,2,2,2]
12a_765; [-1,2,2,3,-4,1,-4,1,-3,-2,3,-2,3,-4,3,-4]
12a_766; [-1,2,-3,4,-1,-2,4,3,-2,-2,-2,3,3,4]
12a_767; [1,1,2,-1,2,2,2,3,-2,-2,4,-3,2,-5,4,3,-5]
12a_768; [1,-2,-3,4,1,-2,4,-2,-2,3,-2,-3,-3,4]
12a_769; [-1,2,-3,4,4,-3,4,5,-2,-2,1,-2,3,-4,-2,-3,5]
12a_770; [1,1,1,2,-1,2,3,-2,3,4,-3,2,-5,4,-3,-5,-4]
12a_771; [1,-2,-3,4,-2,4,-3,-2,4,3,-1,-1,-2,-2,3,-2]
12a_772; [-1,2,3,-1,3,-4,3,-2,3,-2,4,4,4,4]
12a_773; [1,-2,1,2,3,-4,-5,3,4,-5,-4,3,2,2,-3]
12a_774; [1,-2,1,2,-3,-4,-5,3,4,-5,-4,-3,2,2,-3]
12a_775; [-1,-2,3,-4,5,3,5,4,-5,4,3,2,-1,2,3]
12a_776; [-1,2,-3,4,-1,-2,4,-2,3,3,3,-2,3,4]
12a_777; [-1,2,-3,4,-1,-2,4,3,-2,3,3,3,3,4]
12a_778; [-1,2,-3,4,-1,-2,4,-2,-2,3,-2,3,3,4]
12a_779; [-1,-2,3,4,-2,4,-5,-4,3,-2,-4,-1,5,4,2,3,-4]
12a_780; [-1,-2,3,3,-2,1,1,2,3,4,4,3,3,-2,3,-4]
12a_781; [1,-2,3,-4,5,1,-3,5,-3,-4,2,5,-3,2,-4]
12a_782; [-1,2,-3,4,5,-1,-3,5,-2,-4,5,3,-2,4,4]
12a_783; [1,-2,3,-4,5,1,-4,3,-2,3,-4,3,-5,-4,3,2,3]
12a_784; [-1,2,2,-3,-1,-1,2,2,3,-1,3,2,-1]
12a_785; [1,2,-3,4,2,2,1,1,-2,-3,2,4,-3,4]
12a_786; [1,-2,1,2,3,-4,-5,3,4,2,-5,2,-3,-4,-4]
12a_787; [1,-2,1,2,-3,-4,3,-4,5,-4,3,-4,-3,-5,2,2,-3]
12a_788; [1,2,-3,2,2,1,1,-2,-3,4,-3,2,-3,4]
12a_789; [-1,-1,-1,2,2,3,-1,3,2,2,2,-3,-1]
12a_790; [-1,2,2,-3,1,1,2,2,2,-3,-4,3,-4,-3]
12a_791; [1,-2,1,2,3,-4,-4,-4,-4,3,-4,2,2,-3]
12a_792; [1,-2,1,2,3,-4,-5,4,-5,-4,3,-4,2,2,-3]
12a_793; [-1,2,-3,4,-1,-3,4,2,-3,4,-3,4]
12a_794; [-1,2,2,2,3,-1,3,2,2,2,2,2,-3]
12a_795; [1,-2,1,2,2,3,-4,3,3,3,-4,2,-3,2]
12a_796; [1,-2,3,-4,1,3,3,3,3,3,-4,2,-3,2]
12a_797; [-1,-2,3,4,5,5,4,-5,4,-3,4,2,-1,2,3]
12a_798; [-1,2,3,-1,3,-4,3,-2,3,3,4,4,3,2]
12a_799; [1,-2,1,2,3,-4,-5,3,3,4,2,-5,2,-3,-4]
12a_800; [1,-2,3,-4,1,3,3,3,-4,2,2,2,-3,2]
12a_801; [-1,2,2,2,3,-1,3,3,-2,3,3,3,2]
12a_802; [1,-2,3,-4,-5,1,3,4,2,4,4,-5,4,-3,2]
12a_803; [1,-2,3,-4,5,-6,1,3,5,-6,2,4,-5,4,-3,2]
12a_804; [1,2,2,1,1,2,3,-4,3,-2,3,-4,3,-4]
12a_805; [1,-2,1,-2,1,-2,1,-2,-2,-2,-2,-2]
12a_806; [1,-2,-3,1,-3,-2,3,-2,-2,1,-2,1,-2]
12a_807; [1,-2,-3,1,-3,-2,-2,-2,1,3,-2,1,-2]
12a_808; [-1,2,-3,4,-1,-3,4,-3,4,-3,-2,3,-2,4]
12a_809; [-1,2,-1,2,3,3,3,3,3,2,-1,2,-3]
12a_810; [1,-2,1,2,2,3,-4,3,-2,3,-4,3,2,-4]
12a_811; [1,2,2,3,1,3,1,1,-2,3,1,3,3]
12a_812; [-1,2,3,-2,3,2,-4,1,1,2,-3,2,2,2,3,-4]
12a_813; [1,1,1,2,2,3,1,3,-2,3,1,3,3]
12a_814; [-1,2,3,3,4,2,4,1,4,1,-3,2,4,4]
12a_815; [1,1,1,-2,-2,1,1,-2,-2,-2,-2,-2]
12a_816; [-1,2,-1,-2,-2,-2,3,3,-2,-2,3,3,3]
12a_817; [1,1,2,2,3,1,3,1,-2,3,1,3,3]
12a_818; [-1,2,2,2,3,-1,3,-4,3,-2,3,-2,-4,-3]
12a_819; [-1,2,-1,2,-1,-1,-1,2,-1,2,2,2]
12a_820; [-1,2,-1,-2,3,-2,3,3,3,-2,3,-2,3]
12a_821; [-1,2,-1,-2,3,-2,3,4,-3,-2,4,3,-2,3]
12a_822; [-1,2,2,2,2,3,3,2,-1,2,2,2,-3]
12a_823; [1,-2,1,2,2,3,-4,3,3,3,-4,-2,3,2]
12a_824; [1,1,1,-2,-2,-2,-2,1,1,-2,-2,-2]
12a_825; [1,-2,-2,-2,-3,1,-3,1,1,-2,3,-2,1]
12a_826; [-1,2,-1,-2,3,3,-2,-2,-2,-2,3,3,3]
12a_827; [1,-2,-3,4,4,-3,-2,3,4,-1,4,-1,-2,4]
12a_828; [1,-2,3,1,3,-4,2,2,3,-2,3,2,4,4,4,4]
12a_829; [1,2,2,1,1,2,3,-4,3,-2,3,3,-4,3]
12a_830; [1,-2,-3,-3,-2,1,1,1,-2,3,-2,-2,1]
12a_831; [1,-2,-3,-3,-2,-2,1,1,1,-2,3,-2,1]
12a_832; [1,2,2,1,1,2,3,-4,3,3,-2,3,-4,3]
12a_833; [-1,2,2,2,2,3,-1,3,-1,2,-1,2,-3]
12a_834; [-1,2,3,-4,3,-4,3,-4,2,-4,1,-3,1,2]
12a_835; [1,1,1,-2,-2,-2,-2,-2,-2,1,1,-2]
12a_836; [1,-2,-3,1,-3,1,1,-2,3,-2,-2,-2,1]
12a_837; [1,-2,-3,1,-3,1,1,-2,-2,-2,3,-2,1]
12a_838; [1,1,1,-2,1,1,1,1,1,1,1,-2]
12a_839; [1,-2,1,2,2,2,2,-3,2,2,2,-3,2]
12a_840; [-1,2,3,3,2,2,2,-3,2,-1,2,2,2]
12a_841; [-1,2,-3,4,2,2,2,-3,-4,3,2,-3,1,4,1,2]
12a_842; [1,-2,-3,4,4,-3,2,-3,4,-1,4,-1,-2,4]
12a_843; [1,-2,3,1,3,3,-4,3,3,3,-4,2,-3,2]
12a_844; [1,-2,-3,4,1,-2,4,3,-2,-3,-3,4,4,4]
12a_845; [-1,2,-1,-2,3,-2,-3,4,-3,-4,3,-2,3,3,3,4]
12a_846; [1,-2,-3,1,2,-3,-2,4,-2,4,4,-3,4,4]
12a_847; [-1,2,-3,4,-1,-2,4,3,-2,3,3,4,4,4]
12a_848; [1,-2,-2,-2,-2,-3,1,-3,-2,1,-2,-2,3]
12a_849; [1,-2,-3,4,-3,-3,4,-3,-2,3,4,-1,-1,-2]
12a_850; [1,-2,1,-2,-2,1,1,1,1,1,1,-2]
12a_851; [-1,2,3,-1,3,-1,2,-3,2,2,2,-1,2]
12a_852; [-1,2,3,-1,3,-1,2,2,2,-3,2,-1,2]
12a_853; [1,-2,3,1,-2,-2,3,-4,-4,3,-4,3,-4,2,3,2]
12a_854; [-1,2,3,-4,3,-4,3,-4,-2,-4,1,3,1,2]
12a_855; [1,1,1,-2,-3,-3,-2,1,-2,3,1,-2,1]
12a_856; [1,-2,1,2,2,-3,-4,2,-4,-3,2,-3,4,-3]
12a_857; [1,-2,1,-2,-3,-3,-3,-3,-2,1,1,-2,3]
12a_858; [1,-2,-3,4,4,-3,4,2,-3,-1,4,-3,-1,-2]
12a_859; [1,-2,1,-2,-2,1,-2,-2,-2,-2,-2,-2]
12a_860; [1,-2,-3,1,-3,-2,3,-2,-2,-2,1,-2,-2]
12a_861; [1,-2,-3,1,-3,-2,-2,-2,3,-2,1,-2,-2]
12a_862; [-1,2,-1,-2,3,2,-3,-4,3,2,-4,-3,2,-3,-3,-3]
12a_863; [1,-2,-3,4,-3,-3,4,-3,2,-3,4,-1,-1,-2]
12a_864; [1,-2,1,-2,1,1,-2,1,-2,-2,-2,-2]
12a_865; [1,1,-2,1,-2,-3,1,-3,-2,3,-2,1,-2]
12a_866; [1,-2,-3,1,-3,-2,1,-2,-2,3,-2,1,-2]
12a_867; [1,-2,-3,4,1,-2,-2,-3,4,-3,4,2,-3,4]
12a_868; [-1,-2,3,-2,3,-2,3,4,1,1,2,-3,2,-3,-4,-4]
12a_869; [1,-2,-2,-2,1,-2,1,-2,1,-2,-2,-2]
12a_870; [-1,2,-1,-2,3,-2,3,-2,3,-2,-2,-2,3]
12a_871; [1,-2,1,-2,-2,-2,1,3,-2,1,-2,-3,-3]
12a_872; [-1,2,-1,-2,3,-2,3,-4,3,2,4,-3,-2,-4,-4,3]
12a_873; [-1,2,3,-2,3,2,-4,1,-4,1,2,-4,-3,2,3,-4]
12a_874; [1,-2,1,-2,1,-2,-2,3,-2,1,-2,-3,-3]
12a_875; [-1,-2,3,4,-2,4,3,-2,1,1,2,2,3,-4,3,-2]
12a_876; [1,1,1,2,2,3,1,3,3,3,-2,3,1]
12a_877; [-1,2,3,3,4,2,-3,1,4,1,2,4,4,4]
12a_878; [1,-2,-2,1,1,1,1,-2,-2,-2,-2,-2]
12a_879; [-1,2,-1,-2,-2,-2,3,3,3,3,-2,-2,3]
12a_880; [1,-2,1,2,-3,4,5,2,5,4,3,3,2,4,-5]
12a_881; [-1,2,3,-1,3,-1,-1,-1,-1,2,-3,2,-1]
12a_882; [-1,2,-1,-2,-2,-2,3,4,-3,4,3,-2,-2,3]
12a_883; [-1,2,-1,-2,3,-2,3,-4,3,2,-3,-3,-4,3,-2,3]
12a_884; [-1,-2,3,-2,3,-2,1,1,2,-3,-4,2,3,-4,2,3]
12a_885; [-1,2,3,-4,-1,2,2,2,3,-4,3,-2,3,-4]
12a_886; [-1,2,2,3,-4,-2,-1,-4,-4,-3,2,-3,2,-4]
12a_887; [-1,2,-3,4,-1,-2,3,-2,3,-2,3,-2,3,4]
12a_888; [-1,2,3,-1,-2,3,-4,3,-4,3,2,2,3,-4]
12a_889; [1,-2,1,2,-3,2,-3,2,-3,2,-3,-3,-3]
12a_890; [-1,2,-1,-2,3,-2,3,-2,3,-2,3,4,-3,4]
12a_891; [-1,2,3,3,2,-1,2,2,2,-3,2,-1,2]
12a_892; [1,-2,1,2,3,3,4,4,3,-2,3,-2,3,-4,-2,-3]
12a_893; [1,-2,-3,4,1,-2,-2,-3,4,-3,2,-3,4,4]
12a_894; [-1,2,3,-1,3,-1,2,-1,2,-3,2,-1,2]
12a_895; [-1,2,2,-1,-1,2,2,3,3,2,-1,2,-3]
12a_896; [1,-2,1,1,1,-2,1,3,-2,1,-2,-3,-3]
12a_897; [1,-2,1,2,-3,-4,2,-4,-3,2,-3,4,2,-3]
12a_898; [1,-2,-2,1,1,-2,-2,1,1,-2,-2,-2]
12a_899; [-1,2,-1,-2,3,3,-2,-2,3,3,-2,-2,3]
12a_900; [-1,2,2,-3,4,2,2,3,1,3,1,2,-3,2,3,4]
12a_901; [1,-2,-3,1,-3,2,-3,-3,-3,-4,2,2,3,-4]
12a_902; [-1,-1,-2,1,-2,3,-2,3,2,-4,3,2,-4,-3,5,-4,5]
12a_903; [-1,2,3,3,-4,2,1,1,-2,3,-2,3,3,-4,3,2]
12a_904; [1,-2,1,2,-3,2,-3,2,2,2,-3,2,-3]
12a_905; [1,-2,1,2,-3,-3,-2,-2,3,4,-3,4,3,2,2,-3]
12a_906; [-1,2,3,-1,-2,3,3,-2,-2,3,-2,4,-3,4]
12a_907; [-1,2,3,3,2,-1,2,-3,2,-1,2,2,2]
12a_908; [1,-2,1,2,-3,4,-3,2,2,3,-4,3,-4,2,2,-3]
12a_909; [1,1,-2,-2,1,-2,1,1,1,1,1,-2]
12a_910; [1,-2,1,2,2,-3,2,2,-3,-3,2,-3,2]
12a_911; [-1,2,2,-1,-1,2,3,-1,3,2,2,2,-3]
12a_912; [1,-2,3,-4,1,3,-4,-4,3,3,-4,2,-3,2]
12a_913; [1,-2,3,-4,3,-2,-1,3,-2,3,-4,3,3,-2]
12a_914; [1,-2,-3,-4,-4,-3,2,-3,4,-1,-1,2,-3,-3,2,2]
12a_915; [1,2,2,3,-4,3,3,2,-3,1,-2,-4,-5,-4,3,-4,5]
12a_916; [1,-2,-2,1,1,-2,-2,-2,-2,1,1,-2]
12a_917; [1,-2,1,-2,-2,-3,1,-3,1,-2,3,-2,1]
12a_918; [1,-2,-3,1,-3,2,-3,-4,2,2,3,-4,-4,-4]
12a_919; [1,-2,-3,1,-3,2,-3,-4,-5,2,2,3,4,-5,-4]
12a_920; [1,-2,1,1,1,-2,-2,1,1,1,1,-2]
12a_921; [-1,2,2,2,3,-1,3,-1,2,-3,2,-1,2]
12a_922; [-1,2,3,3,2,2,-1,-1,2,-3,2,-1,2]
12a_923; [-1,2,2,-3,2,-1,2,2,2,2,3,3,2]
12a_924; [-1,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2,4,4]
12a_925; [1,-2,-3,1,-3,-2,-2,1,1,-2,3,-2,1]
12a_926; [1,-2,-3,1,2,-3,2,2,2,2,-3,-3,2]
12a_927; [1,-2,1,2,3,2,3,-4,3,-2,-4,3,2,-4,-4,-3]
12a_928; [-1,2,-1,2,-3,4,-3,2,-1,2,-3,2,-4,-3]
12a_929; [1,-2,-3,-3,-2,1,1,1,-2,3,1,-2,1]
12a_930; [-1,2,2,-3,2,-1,2,2,3,3,2,2,2]
12a_931; [1,-2,1,2,-3,4,-2,4,3,3,-2,3,-4,3,3,3]
12a_932; [-1,2,2,-3,4,2,-3,2,-4,-1,2,-3,2,-4]
12a_933; [-1,2,3,-4,-1,2,-4,2,3,-4,-2,3,-4,-4]
12a_934; [-1,-1,2,-3,-1,2,-1,2,2,3,3,2,2]
12a_935; [-1,2,2,-3,4,-3,2,-1,-3,2,-4,-3,2,-4]
12a_936; [1,-2,3,3,-2,-1,-1,-2,3,4,-3,4,-2,3]
12a_937; [1,-2,1,2,2,-3,2,2,2,2,2,-3,2]
12a_938; [-1,2,-3,-2,3,-2,3,1,3,1,3,3,4,-3,2,4]
12a_939; [1,1,2,-1,2,1,-3,2,-1,2,3,-4,3,-4,-5,4,-5]
12a_940; [1,-2,3,-4,1,3,-4,2,5,-4,-4,-3,2,4,5]
12a_941; [1,-2,-3,1,2,2,2,2,-3,-3,2,-3,2]
12a_942; [1,-2,1,2,2,2,3,4,-3,4,3,-2,-2,-3,-3,-3]
12a_943; [1,-2,3,3,-2,-1,-1,-2,3,4,-2,-3,4,3]
12a_944; [-1,-1,-1,2,3,3,2,2,-1,2,-3,2,-1]
12a_945; [1,-2,3,4,4,3,-2,3,-4,3,-1,3,-1,-2]
12a_946; [-1,2,2,3,3,2,-1,2,2,2,-3,2,2]
12a_947; [1,-2,1,2,-3,4,-2,4,3,3,-2,3,3,-4,3,3]
12a_948; [1,-2,1,2,3,3,-4,3,-2,3,-2,-3,-4,2,3,-4]
12a_949; [-1,2,3,3,2,2,2,-1,2,-3,-1,2,-1]
12a_950; [1,-2,1,2,-3,4,-2,4,3,-2,-2,3,-2,-4,3,3]
12a_951; [1,-2,-3,4,1,-2,-2,-3,-3,4,-3,2,-3,4]
12a_952; [-1,2,2,3,3,2,-1,2,-3,2,2,2,2]
12a_953; [-1,-2,3,3,-2,1,1,2,-3,2,3,3,4,-3,4,3]
12a_954; [-1,2,2,2,3,3,2,-1,2,-3,-1,2,-1]
12a_955; [-1,-2,-2,3,-2,-2,3,4,1,-3,1,4,3,2,-3,2]
12a_956; [1,-2,1,-2,-2,-2,3,-2,1,-2,-2,-3,-3]
12a_957; [1,-2,-3,4,2,3,-4,3,-2,3,-1,-4,-1,-2,-4,-4]
12a_958; [1,-2,-2,3,1,-2,1,-2,-3,-3,-2,-2,-2]
12a_959; [-1,2,-1,-2,3,-4,2,-4,-3,2,-3,4,2,-3,-3,-3]
12a_960; [-1,2,-3,-4,-4,-3,2,1,1,2,-3,4,2,-3]
12a_961; [-1,2,3,-4,-1,2,-4,2,3,-2,3,-4,3,-4]
12a_962; [1,-2,3,-4,1,2,2,2,-3,2,2,-3,-3,-4]
12a_963; [1,-2,-3,4,2,4,-3,-2,4,-1,-1,-2,3,-2,-3,4]
12a_964; [1,-2,3,-4,1,2,-3,2,-3,-3,2,-3,-3,-4]
12a_965; [-1,2,3,-1,-2,3,-4,-4,3,-4,2,2,3,-4]
12a_966; [-1,2,3,3,2,2,-1,2,-1,-3,-1,2,-1]
12a_967; [1,-2,-3,2,-3,4,-3,-3,-2,-1,-1,-2,3,-2,-3,4]
12a_968; [-1,2,3,-1,-2,3,2,-4,2,2,3,-4,-4,-4]
12a_969; [-1,2,3,-1,-2,3,2,-4,-5,2,2,3,4,-5,-4]
12a_970; [1,-2,1,2,-3,2,-3,-3,2,-3,-3,-3,-3]
12a_971; [1,-2,1,2,-3,2,-3,-3,2,-3,-3,-4,3,-4]
12a_972; [-1,2,3,3,2,-1,2,-3,-1,-1,-1,2,-1]
12a_973; [1,-2,3,1,2,2,3,-4,3,-2,3,2,4,4,4,4]
12a_974; [1,1,2,-1,2,3,-2,4,3,3,4,-5,4,-3,4,5,5]
12a_975; [-1,2,-3,4,-5,-1,-2,3,-2,3,3,-4,3,-4,-5]
12a_976; [-1,2,-3,-4,-1,-2,-2,3,-4,3,-5,-2,3,4,-5]
12a_977; [-1,2,2,-3,2,-1,2,3,3,3,3,2,2]
12a_978; [-1,2,3,3,-4,3,3,-2,3,1,-4,3,1,2]
12a_979; [1,-2,-3,1,-3,1,-2,-2,1,-2,3,-2,1]
12a_980; [1,-2,-3,-3,-2,-2,1,-2,3,-2,1,-2,-2]
12a_981; [1,-2,-2,1,1,-2,1,1,-2,-2,-2,-2]
12a_982; [-1,2,-1,-2,-2,3,3,-2,3,3,-2,-2,3]
12a_983; [-1,2,3,3,-4,2,1,1,-2,3,3,-2,3,-4,3,2]
12a_984; [1,-2,-2,-2,1,-2,-2,1,-2,-2,-2,-2]
12a_985; [1,-2,-2,-2,-3,1,-3,-2,3,-2,1,-2,-2]
12a_986; [1,-2,1,1,-2,3,1,-2,1,-2,-3,-3,-2]
12a_987; [1,-2,-2,-3,1,-3,-2,1,-2,-2,3,-2,-2]
12a_988; [-1,2,-1,-2,3,-2,-2,-2,-2,3,-2,-2,3]
12a_989; [-1,2,3,-1,2,-3,4,-3,-2,-4,-2,-2,3,-4,3,-2]
12a_990; [-1,2,3,-4,-1,2,-4,2,2,3,-2,-4,3,-4]
12a_991; [1,-2,-3,1,-2,-2,-2,-3,4,-3,-3,2,-3,4]
12a_992; [1,-2,-3,1,2,-3,2,-3,-3,-4,2,2,3,-4]
12a_993; [1,-2,1,2,-3,2,-3,2,2,-3,2,-3,-3]
12a_994; [-1,2,3,3,2,-1,2,-3,-1,2,-1,2,2]
12a_995; [1,-2,3,1,2,2,2,2,3,-4,3,-2,3,2,4,4]
12a_996; [1,1,2,-1,2,3,-2,-4,-3,2,5,4,3,3,4,4,5]
12a_997; [-1,2,3,3,2,-1,2,2,2,-3,-1,2,-1]
12a_998; [-1,2,3,3,2,-1,2,-3,2,2,-1,2,-1]
12a_999; [1,-2,-2,1,1,-2,-2,-2,1,1,-2,-2]
12a_1000; [-1,2,-1,-2,3,3,-2,-2,3,-2,-2,3,3]
12a_1001; [1,-2,1,2,3,4,4,3,-2,-2,3,-4,3,-2,-2,-3]
12a_1002; [1,-2,-2,-2,1,-2,1,1,-2,1,-2,-2]
12a_1003; [1,-2,-2,1,-2,3,-2,-2,1,-2,-2,-3,-3]
12a_1004; [1,-2,3,1,3,4,2,4,2,4,3,-2,3,2,-4,3]
12a_1005; [1,-2,-3,1,-3,-2,1,-2,-2,3,1,-2,1]
12a_1006; [-1,2,-1,-2,3,-2,3,3,-2,3,-2,-2,3]
12a_1007; [-1,2,3,-1,3,-1,-1,-1,2,-3,2,-1,2]
12a_1008; [-1,2,-3,2,-3,2,-3,1,-3,-4,3,1,2,-4]
12a_1009; [-1,2,3,-1,3,2,-3,2,-1,2,2,2,2]
12a_1010; [1,-2,1,2,-3,-2,3,-2,3,-2,3,3,3,4,-3,4]
12a_1011; [1,-2,1,1,1,-2,1,-2,-2,-2,-2,1]
12a_1012; [1,1,1,-2,-3,1,-3,1,-2,3,-2,1,-2]
12a_1013; [1,-2,-2,-2,1,-2,1,1,1,1,-2,1]
12a_1014; [-1,-1,-1,2,3,-1,3,2,-3,2,-1,2,2]
12a_1015; [1,-2,-3,1,2,2,-3,-3,-3,-3,2,-3,2]
12a_1016; [1,-2,3,4,-2,-3,4,3,-2,3,-1,3,-1,-2]
12a_1017; [-1,2,-1,-2,3,-2,3,3,3,3,-2,3,3]
12a_1018; [-1,2,-1,-2,3,-2,3,4,4,3,-2,-4,3,3]
12a_1019; [-1,2,-3,4,-1,2,-3,-1,2,4,-3,4]
12a_1020; [1,-2,3,-4,1,3,-2,1,3,-2,-4,3]
12a_1021; [1,2,2,-3,4,2,-3,1,2,4,-3,4,-3,-2]
12a_1022; [1,2,-3,4,2,-3,4,-3,1,5,4,-2,-3,4,3,-5,4]
12a_1023; [-1,-1,-1,2,2,2,2,3,3,2,-1,2,-3]
12a_1024; [-1,2,3,-4,-2,-4,-4,3,-4,3,2,1,1,2]
12a_1025; [-1,-1,-1,-2,3,-2,3,1,-2,3,-2,-1,3]
12a_1026; [1,-2,-3,4,-3,4,2,-3,-1,4,-3,-1,-2,4]
12a_1027; [1,-2,-2,-2,-2,1,1,1,1,-2,-2,-2]
12a_1028; [1,1,1,-2,-2,-2,-3,1,-3,-2,3,-2,1]
12a_1029; [-1,2,-1,-2,3,3,3,3,-2,-2,-2,-2,3]
12a_1030; [1,-2,-3,4,4,4,4,-3,-2,3,4,-1,-1,-2]
12a_1031; [-1,-1,-1,2,3,-1,3,-1,-1,2,-3,2,-1]
12a_1032; [-1,2,-3,-4,3,-4,-3,2,-3,1,-3,1,-3,2]
12a_1033; [-1,2,-1,-2,3,4,-3,4,3,-2,-2,-2,-2,3]
12a_1034; [-1,2,-1,-2,3,-2,-3,4,5,5,4,-3,-2,4,-5]
12a_1035; [-1,2,-3,4,2,3,1,1,2,2,3,3,3,3,-2,4]
12a_1036; [-1,2,-3,2,2,1,1,1,1,1,2,-3,2]
12a_1037; [1,1,2,-1,2,2,3,-2,4,-3,2,4,3,3,5,-4,5]
12a_1038; [1,-2,1,2,2,3,-4,3,-2,3,3,-4,3,2]
12a_1039; [-1,-1,-1,2,-3,4,-1,2,-3,4,4,4]
12a_1040; [1,-2,-3,4,-5,1,2,-3,2,-5,-5,4,-5]
12a_1041; [-1,2,3,3,3,3,2,-1,2,-3,2,-1,2]
12a_1042; [-1,2,3,3,2,-1,-1,-1,2,-3,2,-1,2]
12a_1043; [-1,2,-3,2,-3,2,1,1,2,-3,-4,3,2,-4]
12a_1044; [-1,2,3,-4,3,-4,3,-2,3,1,-4,3,1,2]
12a_1045; [-1,2,3,-4,-1,2,-3,2,2,2,2,3,3,-4]
12a_1046; [-1,2,-3,4,5,-1,-2,-4,5,4,3,-2,3,3,4]
12a_1047; [1,-2,-2,-2,-2,1,1,-2,-2,1,1,-2]
12a_1048; [1,-2,-2,1,1,-2,-3,1,-3,-2,3,-2,1]
12a_1049; [-1,2,3,-1,3,-2,3,4,-2,-2,-2,-2,-3,4]
12a_1050; [1,-2,-3,4,-3,2,-3,2,4,3,1,-2,3,-2]
12a_1051; [1,-2,1,1,1,1,1,-2,-2,1,1,-2]
12a_1052; [1,-2,1,2,2,-3,-3,2,2,-3,2,-3,2]
12a_1053; [1,1,-2,-2,1,1,-2,3,-2,1,-2,-3,-3]
12a_1054; [-1,2,-1,-2,-3,-3,4,-3,2,-3,2,-3,2,3,4,-3]
12a_1055; [-1,-2,3,-2,3,3,4,-5,-3,-4,-2,-1,2,3,-4,5,4]
12a_1056; [-1,-1,2,2,-3,-1,2,-1,2,2,3,3,2]
12a_1057; [1,2,-3,2,3,-4,3,2,-4,-5,1,-4,-2,3,-4,5,-4]
12a_1058; [-1,-2,3,3,4,-5,-3,-4,-2,3,-2,-4,-1,5,4,2,3]
12a_1059; [-1,2,3,3,3,3,2,2,-1,2,-3,2,2]
12a_1060; [-1,-1,2,2,2,-3,-1,2,-1,2,2,3,3]
12a_1061; [-1,2,-1,-1,2,-3,2,-1,2,2,3,3,2]
12a_1062; [-1,2,3,-4,3,3,-2,3,-4,3,1,3,1,2]
12a_1063; [1,-2,3,-4,1,3,-4,3,3,2,-4,-4,-3,2]
12a_1064; [-1,2,3,-1,3,-1,2,-3,2,-1,2,2,2]
12a_1065; [1,-2,3,-2,3,-4,3,-2,4,1,-2,3,-2,4]
12a_1066; [1,-2,-3,1,2,2,-3,-3,2,2,2,-3,2]
12a_1067; [1,-2,3,3,-4,3,-2,4,1,-2,3,-2,4,3]
12a_1068; [1,-2,1,2,3,4,-3,4,3,-2,-2,3,3,-2,-2,-3]
12a_1069; [1,1,2,-1,2,2,-3,-2,1,4,-3,-2,4,3,-5,4,-5]
12a_1070; [-1,2,3,-4,-1,-2,3,-4,3,2,2,2,3,-4]
12a_1071; [-1,2,3,3,2,-1,2,-3,-1,2,2,2,-1]
12a_1072; [-1,-1,-1,-2,-2,3,-2,1,-2,3,-2,-1,3]
12a_1073; [-1,-2,3,3,-4,-2,1,1,2,-3,2,3,3,4,4,3]
12a_1074; [-1,2,3,-4,-1,3,-2,3,-4,3,2,2,2,3]
12a_1075; [-1,-2,-2,-3,4,3,-2,-2,3,1,3,1,2,-3,2,4]
12a_1076; [-1,2,3,-4,-1,-2,3,-4,-4,3,2,2,3,-4]
12a_1077; [1,-2,-3,4,-3,4,2,-3,-1,-3,4,-1,-3,-2]
12a_1078; [-1,2,3,3,2,-1,-1,2,-1,2,-3,2,-1]
12a_1079; [-1,2,3,3,2,-1,2,-1,2,2,-3,2,-1]
12a_1080; [-1,2,3,-1,3,-2,3,-4,3,3,2,2,3,-4]
12a_1081; [-1,2,3,-4,-1,2,-4,-3,2,3,-4,3,-4,3]
12a_1082; [-1,2,3,-1,3,3,2,2,2,-3,2,-4,3,-4]
12a_1083; [-1,2,3,-1,3,2,2,2,-1,-3,-1,2,-1]
12a_1084; [1,-2,-3,1,2,2,2,-3,2,-4,2,2,3,-4]
12a_1085; [1,1,2,-1,2,-3,2,2,-4,-4,-3,-2,5,-4,3,5,4]
12a_1086; [1,-2,1,2,-3,-4,2,-4,-3,-3,2,-3,4,-3]
12a_1087; [1,-2,-3,1,2,2,-3,-3,2,-3,2,-4,3,-4]
12a_1088; [1,-2,1,2,3,-4,-4,3,-2,-2,-3,-4,2,2,3,-4]
12a_1089; [-1,2,3,-1,3,3,2,-3,2,-4,2,2,3,-4]
12a_1090; [1,2,2,3,-4,-3,2,-3,2,-4,5,1,-2,4,-3,4,-5]
12a_1091; [-1,2,3,-1,3,2,-1,-1,2,2,-3,2,-1]
12a_1092; [1,-2,1,2,3,-4,3,-4,3,-2,-2,-3,2,-4,2,3]
12a_1093; [1,-2,-3,4,1,-2,4,3,-2,-3,4,4,-3,4]
12a_1094; [-1,2,3,-1,3,3,-2,3,-2,4,5,-3,-4,5,4]
12a_1095; [1,-2,3,-4,1,-4,3,-4,3,2,-3,2,-4,-4]
12a_1096; [1,-2,-3,1,-3,4,2,-3,4,-3,-2,-2,-3,4]
12a_1097; [1,1,2,-1,2,-3,-2,1,4,-3,4,3,2,2,3,4,5,-4,5]
12a_1098; [-1,2,3,-4,3,-2,3,-4,3,2,1,1,2,-3,2,3]
12a_1099; [1,-2,-2,-2,1,-2,3,-2,1,-2,-2,-3,-3]
12a_1100; [1,1,-2,1,1,-2,3,-2,1,-2,-3,-3,-2]
12a_1101; [1,-2,-2,1,-2,-2,3,-2,1,-2,-3,-3,-2]
12a_1102; [-1,2,-3,4,-3,2,-1,2,-3,2,4,-3]
12a_1103; [-1,2,-1,-2,-3,4,-2,-3,2,-3,4,-3,-3,-2,4,3]
12a_1104; [1,-2,3,-4,1,2,-3,-3,2,-3,-3,2,-3,-4]
12a_1105; [-1,2,-3,4,2,-1,2,-3,2,-3,4,-3]
12a_1106; [1,2,-3,4,-3,2,1,-3,4,-3,5,4,-2,-3,4,3,-5]
12a_1107; [1,-2,1,2,-3,-3,-3,2,-3,-3,2,-3,-3]
12a_1108; [1,-2,1,2,-3,-4,3,2,-4,-3,-3,2,-3,-3]
12a_1109; [-1,2,2,-1,2,2,3,-1,3,2,-1,2,-3]
12a_1110; [-1,2,3,-4,3,-4,-2,3,2,-4,1,1,2,-3,2,3]
12a_1111; [-1,2,3,-1,3,-1,2,-1,2,-3,-1,2,-1]
12a_1112; [-1,2,-3,4,2,3,1,3,1,3,3,2,-3,2,3,4]
12a_1113; [1,1,2,-1,-3,-2,-4,3,2,2,5,4,4,3,3,4,5]
12a_1114; [1,-2,-2,-2,-2,-2,1,-2,-2,1,-2,-2]
12a_1115; [-1,2,-1,-2,-2,-2,3,-2,-2,3,-2,-2,3]
12a_1116; [1,-2,-2,-3,1,-3,-2,-2,-2,3,1,-2,-2]
12a_1117; [1,-2,3,4,1,2,4,2,-3,4,5,2,-3,-4,5]
12a_1118; [-1,2,-3,-1,-3,4,-3,-3,4,-3,-2,3,-2,4]
12a_1119; [-1,2,3,-1,3,-1,-1,2,-3,2,-1,2,2]
12a_1120; [1,-2,-2,-2,-2,-2,1,-2,1,1,-2,1]
12a_1121; [-1,2,-1,-2,-2,-2,3,-2,3,3,-2,3,3]
12a_1122; [1,2,-1,2,-3,4,2,-3,1,-3,2,-3,4,-3]
12a_1123; [-1,2,-1,-2,-3,4,-2,4,3,2,-3,2,-3,4,-3,4]
12a_1124; [-1,2,3,-4,5,6,-1,-2,3,-4,-5,-2,-3,4,6,5]
12a_1125; [-1,2,2,2,2,1,1,2,-3,-4,2,3,-4,-3]
12a_1126; [-1,-2,3,4,5,5,4,-5,4,3,-4,-2,-1,2,3]
12a_1127; [-1,2,3,-4,5,6,-1,-2,3,-2,-5,6,-4,5]
12a_1128; [1,-2,-2,-2,-2,-2,-2,1,1,1,1,-2]
12a_1129; [1,1,1,-2,-3,1,-3,-2,3,-2,-2,-2,1]
12a_1130; [1,1,1,-2,-3,1,-3,-2,-2,-2,3,-2,1]
12a_1131; [-1,-1,-1,-1,-1,2,3,-1,3,2,-3,2,-1]
12a_1132; [1,-2,1,2,-3,2,-3,-3,-3,-4,-4,-3,2,4]
12a_1133; [1,-2,3,4,-3,4,3,-2,3,-1,-1,-2,-2,-2]
12a_1134; [1,-2,1,1,1,1,1,1,1,-2,-2,-2]
12a_1135; [-1,-1,-1,2,3,3,2,-3,2,2,2,-1,2]
12a_1136; [-1,-1,-1,2,3,3,2,2,2,-3,2,-1,2]
12a_1137; [-1,2,3,-4,2,-4,-4,3,-4,3,2,-3,1,-3,1,2]
12a_1138; [1,-2,-3,4,4,4,4,-3,2,-3,4,-1,-1,-2]
12a_1139; [-1,-2,-3,4,5,-3,5,4,-5,4,-3,-2,-1,2,3]
12a_1140; [-1,2,3,-4,-4,-4,3,-4,3,-2,3,1,1,2]
12a_1141; [1,-2,3,-4,1,2,-3,2,2,2,2,-3,-3,-4]
12a_1142; [1,-2,-3,4,2,3,-4,3,3,3,-2,3,-1,-4,-1,-2]
12a_1143; [1,-2,-3,4,5,1,-2,-4,5,4,3,-2,-3,-3,4]
12a_1144; [1,-2,1,2,-3,2,-3,-4,3,-4,5,-4,3,-4,-3,-5,2]
12a_1145; [1,-2,-3,1,-3,-3,2,2,2,2,2,-3,2]
12a_1146; [-1,2,-3,-4,2,-4,-4,3,-4,3,2,1,1,2]
12a_1147; [-1,-1,-1,2,2,2,3,-1,3,2,2,2,-3]
12a_1148; [1,-2,3,-4,1,3,3,3,-4,2,-4,-4,-3,2]
12a_1149; [1,-2,3,-4,-5,1,3,-5,2,-5,4,-5,4,-3,2]
12a_1150; [1,-2,-3,1,-3,-3,2,2,2,-3,2,-4,3,-4]
12a_1151; [1,-2,-3,1,-3,-3,-2,3,-2,4,5,-3,-4,5,4]
12a_1152; [-1,2,-3,4,2,-3,-1,2,-3,2,4,-3]
12a_1153; [-1,2,3,-1,-2,3,2,-4,2,2,2,2,3,-4]
12a_1154; [1,2,3,-4,-3,2,-3,2,-4,5,4,-3,4,-5,2,1,-2]
12a_1155; [-1,-2,3,3,-4,-2,3,1,1,-2,3,4,4,3,2,2]
12a_1156; [-1,2,3,-1,2,2,2,3,-4,3,-2,3,3,-4]
12a_1157; [-1,2,3,-1,3,3,3,3,3,3,-2,3,-2]
12a_1158; [-1,2,2,2,-3,-4,2,3,-4,-3,2,1,1,2]
12a_1159; [-1,2,-3,-4,2,3,-4,-3,2,1,1,2,2,2]
12a_1160; [1,1,2,-1,2,2,3,-2,-2,-4,3,2,-4,-5,4,3,-5]
12a_1161; [-1,-2,3,-4,5,3,5,4,-5,4,3,-2,-1,2,3]
12a_1162; [1,-2,-3,-4,1,3,-4,2,2,2,2,2,-3,2]
12a_1163; [-1,-2,3,4,5,5,4,-5,4,-3,4,-2,-1,2,3]
12a_1164; [-1,2,3,4,-1,4,4,-3,4,-2,4,4,3,-2]
12a_1165; [1,-2,3,-4,-5,1,3,3,3,4,-5,-4,2,-3,2]
12a_1166; [1,-2,3,-4,-5,-6,1,3,5,-6,2,4,-5,4,-3,2]
12a_1167; [-1,2,-3,4,-1,-2,-2,3,-2,3,-2,3,3,4]
12a_1168; [1,-2,1,1,-2,-2,-2,1,1,-2,-2,-2]
12a_1169; [-1,2,3,-1,3,-2,3,-2,-2,-2,3,3,-2]
12a_1170; [-1,2,-1,-2,3,-2,3,3,-2,-2,-2,3,3]
12a_1171; [-1,2,-1,-2,3,-2,3,-4,-3,4,-3,-2,3,4,3,3]
12a_1172; [1,1,-2,1,1,-2,-2,3,-2,1,-2,-3,-3]
12a_1173; [1,2,-3,2,3,3,-4,-5,3,-4,2,1,-2,3,-4,5,-4]
12a_1174; [1,-2,1,2,-3,2,2,-3,2,2,-3,-3,-3]
12a_1175; [-1,2,2,3,-1,3,-1,2,-1,2,-3,2,2]
12a_1176; [1,-2,1,1,-2,-2,-2,-2,-2,1,1,-2]
12a_1177; [-1,2,-1,-2,-2,3,3,-2,3,-2,3,3,-2]
12a_1178; [1,1,-2,-2,-2,3,1,1,-2,1,-2,-3,-3]
12a_1179; [-1,2,-3,4,-1,4,-3,4,-3,-2,4,4,3,-2]
12a_1180; [1,-2,1,2,-3,2,2,-3,-3,-3,2,2,-3]
12a_1181; [1,-2,1,2,-3,-4,2,2,3,-4,-3,2,2,-3]
12a_1182; [-1,-1,-1,2,2,3,3,2,-1,2,-3,2,2]
12a_1183; [-1,2,2,3,-4,-3,2,2,1,1,2,-3,2,-4]
12a_1184; [-1,2,-1,2,-3,2,-1,2,2,2,2,3,3]
12a_1185; [1,-2,-3,4,1,-3,4,2,2,3,-4,3,-2,-3,2,4]
12a_1186; [-1,2,-1,2,-3,2,-1,2,2,3,3,2,2]
12a_1187; [1,-2,-3,1,-3,-2,-2,1,-2,3,-2,1,-2]
12a_1188; [1,2,-3,4,-3,4,-2,1,-2,1,-3,-2,4,-3]
12a_1189; [-1,-2,3,-2,3,-2,-4,3,1,3,1,2,-3,2,4,4]
12a_1190; [-1,2,3,-4,-1,2,2,3,-4,3,-2,3,-4,3]
12a_1191; [1,-2,-2,1,-2,1,-2,1,-2,-2,-2,-2]
12a_1192; [1,-2,1,-2,-2,-3,1,-3,-2,3,-2,1,-2]
12a_1193; [1,-2,1,-2,1,-2,3,-2,1,-2,-3,-3,-2]
12a_1194; [1,-2,1,2,-3,-3,2,-3,2,-3,2,-3,-3]
12a_1195; [1,-2,-3,1,2,2,-3,2,-3,-4,2,2,3,-4]
12a_1196; [-1,2,3,-1,3,2,-1,2,-3,-1,2,-1,2]
12a_1197; [-1,-1,-1,2,3,3,2,-1,2,-3,2,-1,2]
12a_1198; [-1,2,-1,-2,3,-2,3,4,4,3,-2,3,-4,3]
12a_1199; [1,-2,-2,1,-2,1,1,1,-2,1,-2,-2]
12a_1200; [1,-2,-3,1,2,-3,-3,2,-3,-3,2,-3,2]
12a_1201; [-1,2,-1,-1,-1,2,-3,2,-1,2,2,3,3]
12a_1202; [-1,2,-1,2,-3,-2,4,-3,-2,5,4,-3,4,-5,6,-5,4,6]
12a_1203; [1,-2,-2,-2,1,1,-2,1,1,-2,-2,-2]
12a_1204; [-1,2,-1,-2,3,-2,-2,-2,3,3,-2,3,3]
12a_1205; [-1,2,-1,-2,3,-2,3,-4,2,3,-4,-2,3,-2,3,3]
12a_1206; [-1,2,2,3,-4,3,2,-4,2,1,1,2,-3,4,2,-3]
12a_1207; [-1,2,3,3,2,-1,2,-3,2,2,2,-1,2]
12a_1208; [-1,-2,3,-2,3,-2,3,4,1,-3,1,4,3,2,-3,2]
12a_1209; [-1,-1,-1,2,-1,2,-1,2,-1,2,2,2]
12a_1210; [1,-2,1,-2,-2,-2,1,-2,1,-2,-2,-2]
12a_1211; [-1,2,-1,2,-1,2,-1,2,2,-1,-1,2]
12a_1212; [1,-2,1,-2,1,-2,1,-2,1,1,1,-2]
12a_1213; [1,-2,-3,1,2,-3,2,-3,2,-3,2,-3,2]
12a_1214; [1,1,1,1,1,-2,1,1,1,1,1,-2]
12a_1215; [1,1,1,-2,1,-2,-2,1,1,1,1,-2]
12a_1216; [-1,-1,-1,2,-1,2,-1,-3,2,-1,2,3,3]
12a_1217; [-1,2,-1,-2,3,-2,3,4,-2,4,3,-2,3,-4]
12a_1218; [-1,2,-1,2,2,2,2,-1,-1,-1,-1,2]
12a_1219; [1,1,1,-2,1,-2,-2,1,-2,-2,-2,-2]
12a_1220; [1,-2,1,-2,-2,-2,-2,1,-2,-2,-2,-2]
12a_1221; [1,1,1,-2,1,-2,1,1,-2,1,-2,-2]
12a_1222; [1,-2,1,-2,1,-2,1,1,-2,-2,-2,1]
12a_1223; [1,1,1,-2,1,1,1,-2,-2,1,1,-2]
12a_1224; [1,-2,-3,1,-3,2,2,-3,2,2,2,-3,2]
12a_1225; [-1,2,-1,2,2,-1,-1,2,2,-1,-1,2]
12a_1226; [1,1,1,-2,-2,-2,1,-2,-2,1,-2,-2]
12a_1227; [1,-2,1,-2,1,1,-2,-2,-2,1,-2,-2]
12a_1228; [-1,2,3,-1,3,-2,3,-2,3,-2,-2,3,-2]
12a_1229; [-1,2,-1,2,2,-1,-1,2,-1,2,2,-1]
12a_1230; [1,-2,1,-2,1,1,-2,-2,1,1,-2,1]
12a_1231; [1,-2,1,-2,1,-2,-2,-2,1,1,-2,1]
12a_1232; [-1,2,3,-1,3,-2,3,3,-2,3,-2,3,-2]
12a_1233; [1,1,1,-2,1,1,1,1,1,-2,-2,-2]
12a_1234; [1,-2,1,2,2,-3,-3,-3,2,2,2,-3,2]
12a_1235; [1,-2,1,-2,-2,1,1,1,1,-2,-2,-2]
12a_1236; [1,-2,1,2,2,-3,-3,-3,2,-3,2,-3,-3]
12a_1237; [1,-2,1,-2,1,3,1,-2,1,-2,-2,-3,-3]
12a_1238; [1,-2,1,-2,1,1,1,1,-2,-2,-2,1]
12a_1239; [-1,-1,2,2,-1,2,3,-1,3,2,-3,2,-1]
12a_1240; [-1,2,3,-1,3,3,3,-2,3,-2,3,3,-2]
12a_1241; [-1,2,-3,-4,3,-4,2,2,-3,2,-3,1,1,2]
12a_1242; [-1,2,3,-1,3,3,3,3,-2,3,3,3,-2]
12a_1243; [1,-2,1,2,2,-3,-4,3,-4,2,2,2,-3,2]
12a_1244; [-1,2,3,-1,3,3,3,-2,-2,3,-2,3,-2]
12a_1245; [1,-2,1,2,2,-3,-4,3,-4,2,-3,2,-3,-3]
12a_1246; [1,1,1,-2,1,1,-2,-2,-2,1,1,-2]
12a_1247; [-1,2,3,-1,3,-2,3,3,3,-2,3,3,-2]
12a_1248; [1,-2,1,-2,1,-2,-2,1,-2,1,-2,-2]
12a_1249; [-1,2,-1,2,-1,2,2,-1,2,-1,-1,2]
12a_1250; [1,1,-2,-2,1,-2,1,-2,-2,1,1,-2]
12a_1251; [-1,2,-3,2,-3,1,4,1,2,-3,2,-3,-4,-4]
12a_1252; [-1,2,2,-3,-1,-1,2,-1,2,2,3,3,2]
12a_1253; [1,-2,-2,1,1,-2,1,-2,-2,1,-2,-2]
12a_1254; [-1,2,-1,-1,-1,2,2,2,-1,2,2,-1]
12a_1255; [1,-2,1,1,1,-2,1,-2,1,1,-2,1]
12a_1256; [1,-2,-3,1,-3,-3,2,-3,-3,2,2,-3,2]
12a_1257; [1,-2,-3,1,2,2,-3,2,2,-3,2,-3,2]
12a_1258; [1,1,-2,-2,1,-2,1,1,1,-2,-2,-2]
12a_1259; [1,-2,-3,1,-3,-3,2,2,-3,-3,2,-3,2]
12a_1260; [-1,2,-1,-1,-1,2,2,-1,-1,2,2,2]
12a_1261; [-1,-1,-1,2,2,-3,2,-1,2,2,3,3,2]
12a_1262; [1,-2,-3,1,-3,2,2,-3,-3,-3,2,-3,2]
12a_1263; [1,-2,1,2,-3,2,-3,-4,-4,-3,2,-3,-3,4]
12a_1264; [-1,2,3,-1,3,3,-2,3,-2,-2,3,3,-2]
12a_1265; [1,-2,-3,-4,1,3,-4,2,2,-3,-3,2,-3,2]
12a_1266; [-1,2,3,-1,3,-4,3,-2,3,3,4,4,3,-2]
12a_1267; [-1,2,3,-1,3,-2,-2,3,4,-3,4,-2,3,-2]
12a_1268; [1,1,-2,-2,-3,1,-3,-2,1,-2,3,-2,1]
12a_1269; [-1,2,3,4,-1,-3,4,-2,3,3,-2,-2,3,-2]
12a_1270; [-1,2,2,-1,2,-3,-1,2,-1,2,2,3,3]
12a_1271; [1,-2,-3,1,-3,4,2,-3,2,-3,-4,-4,-3,2]
12a_1272; [-1,-1,-1,2,-1,2,-3,2,-1,2,2,3,3]
12a_1273; [-1,2,-1,-1,-1,-1,-1,2,2,2,2,2]
12a_1274; [-1,-1,-1,-1,-1,2,3,3,2,-3,2,-1,2]
12a_1275; [-1,2,-3,2,-3,-3,-4,3,-4,-3,2,1,1,2]
12a_1276; [1,-2,-3,1,-3,-3,-3,-3,2,2,2,-3,2]
12a_1277; [1,-2,-3,1,-3,-3,-4,3,-4,2,2,2,-3,2]
12a_1278; [1,-2,3,-4,1,3,-4,2,-4,-4,-4,-4,-3,2]
12a_1279; [1,2,3,-4,-5,-5,-4,5,-4,3,-4,2,1,-2,-3]
12a_1280; [-1,2,3,-1,3,3,-2,3,-2,4,-2,-2,-3,4]
12a_1281; [-1,2,3,4,-1,-3,4,-2,4,-2,4,-2,3,-2]
12a_1282; [-1,2,3,4,5,-1,-3,-4,5,4,-2,-2,-2,3,-2]
12a_1283; [1,-2,-2,-2,1,1,1,1,1,-2,-2,-2]
12a_1284; [1,-2,1,2,2,-3,-3,-3,2,-3,-3,-3,2]
12a_1285; [1,-2,-3,1,-3,-3,2,2,2,-3,-3,-3,2]
12a_1286; [1,-2,3,-4,1,-4,-4,3,-4,2,-4,-4,-3,2]
12a_1287; [-1,2,-3,4,5,6,-1,-3,-5,6,-2,-4,5,4,3,-2]
12a_1288; [-1,-1,-1,2,2,2,-1,-1,-1,2,2,2]
12n_1; [1,-2,-2,3,-4,1,1,2,2,3,-2,-4]
12n_2; [-1,2,-1,2,3,3,-4,2,2,3,-4,-4]
12n_3; [-1,2,-1,2,-3,-3,4,-2,-2,-3,4,4]
12n_4; [-1,2,3,-4,-1,3,3,-4,2,-3,2,-4]
12n_5; [-1,2,-1,2,3,-4,-3,4,-3,-4,-2,-4,-2,-3]
12n_6; [-1,2,-1,2,3,4,3,4,3,4,-2,4,-2,-3]
12n_7; [-1,2,3,-1,3,2,-3,4,-3,-3,-3,4]
12n_8; [-1,2,-1,2,3,-4,2,2,3,3,3,-4]
12n_9; [-1,2,-1,2,-3,4,-2,-2,-3,-3,-3,4]
12n_10; [-1,2,3,-4,-1,3,-4,2,-3,2,-4,-4]
12n_11; [-1,2,3,-1,-2,3,2,4,5,-3,-4,5,-4]
12n_12; [-1,2,-1,2,3,4,-5,-3,4,2,-5,2,3]
12n_13; [-1,2,-1,2,-3,-4,5,3,-4,-2,5,-2,-3]
12n_14; [-1,2,-1,2,-3,-3,2,2,3,-4,3,-4]
12n_15; [1,-2,1,-2,-3,-3,-2,-2,3,-4,3,-4]
12n_16; [-1,2,-1,2,3,3,2,2,3,-4,3,-4]
12n_17; [1,-2,1,-2,3,-4,-4,3,-2,-2,-3,4,-3,4]
12n_17; [-1,2,-1,2,3,-2,-2,-4,-3,-3,5,-4,5]
12n_18; [-1,2,-1,2,3,3,4,-5,-2,-2,-3,4,-5]
12n_19; [-1,2,-1,2,-3,-3,-4,5,2,2,3,-4,5]
12n_20; [-1,2,-3,1,-3,-2,-2,1,-2,3,2,-1,2]
12n_20; [-1,-1,2,-1,2,3,-2,3,-2,-4,3,-4]
12n_21; [-1,2,3,-1,3,4,2,4,-3,4,-3,4]
12n_22; [-1,2,3,-1,3,-4,2,-4,3,-4,3,-4]
12n_23; [-1,2,-1,2,-3,4,-3,4,3,-2,-2,-3,4,4]
12n_24; [-1,2,-3,-3,-2,1,-2,3,1,2,-1,2,2]
12n_24; [-1,2,-1,2,3,-2,-2,-4,3,3,3,-4]
12n_25; [-1,2,3,-4,-1,-2,3,4,-3,2,-3,4]
12n_26; [-1,2,-1,2,-3,4,-3,-3,4,-3,4,2,2,3]
12n_27; [-1,2,-1,2,-3,-3,2,2,3,4,-3,-3,4,4]
12n_28; [-1,-1,2,2,-1,3,-2,3,-2,-4,3,-4]
12n_29; [-1,2,-1,2,-3,4,-3,4,-3,4,2,4,2,3]
12n_30; [-1,2,-1,2,-3,-3,2,2,3,4,-3,-3,-3,4]
12n_31; [-1,2,-1,-3,2,-3,2,-4,3,3,3,-4]
12n_32; [-1,2,3,-1,3,4,2,-3,4,-3,-3,4]
12n_33; [-1,2,3,-1,3,-4,2,3,-4,3,3,-4]
12n_34; [-1,2,-1,2,3,3,-4,-2,-4,-2,3,3,-4,-3]
12n_35; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,3]
12n_36; [-1,2,-1,2,-3,4,-3,4,-3,-2,-2,-3]
12n_37; [-1,2,-1,2,3,-4,3,-4,3,2,2,3]
12n_38; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,3]
12n_39; [-1,2,-1,2,-3,4,4,-3,4,-2,-2,-3]
12n_40; [-1,2,-1,2,3,-4,-4,3,-4,2,2,3]
12n_41; [-1,2,3,-1,-2,-2,-2,3,2,4,-3,4]
12n_42; [-1,2,3,-1,-2,3,2,4,-3,4,4,4]
12n_43; [-1,2,-1,2,3,-4,2,2,3,-4,-4,-4]
12n_44; [-1,2,-1,2,-3,4,-2,-2,-3,4,4,4]
12n_45; [-1,2,3,-1,-2,3,2,4,4,-3,4,-3]
12n_46; [-1,2,3,-1,-2,3,2,4,5,-3,-4,5,4]
12n_47; [-1,2,-1,2,3,-4,-5,2,2,3,4,-5,-4]
12n_48; [-1,2,-1,2,-3,4,5,-2,-2,-3,-4,5,4]
12n_49; [1,-2,3,4,-5,1,-2,3,4,-2,-3,4,-5]
12n_50; [-1,2,-1,2,-3,-4,5,-3,2,2,3,4,-3,4,5]
12n_51; [-1,2,-1,2,-3,-4,5,-3,-2,-2,3,-4,-3,4,5]
12n_52; [-1,2,-1,2,-3,-4,-4,-3,-2,-2,3,-4,3,4]
12n_53; [-1,2,-1,2,-3,4,3,3,-2,-2,-3,4,3,3]
12n_54; [-1,2,-3,-3,-2,1,-2,-2,-2,3,1,2,-1]
12n_55; [1,-2,-2,3,-4,1,1,2,2,2,3,-4]
12n_56; [-1,-2,-2,3,-4,-1,-1,2,2,2,3,-4]
12n_57; [-1,2,-1,2,3,-4,-4,3,-2,-2,3,-4,-3,4]
12n_58; [-1,2,-1,2,-3,-4,-4,-3,-2,-2,-3,4,-3,-4]
12n_59; [1,2,2,3,-4,1,1,2,2,2,3,-4]
12n_60; [-1,2,2,3,-4,-1,-1,2,2,2,3,-4]
12n_61; [-1,2,-1,2,3,-4,-4,3,2,2,3,-4,-3,4]
12n_62; [-1,2,-1,2,-3,4,4,-3,-3,-3,4,2,2,3]
12n_63; [-1,2,2,3,-4,-1,-1,-2,-2,-2,3,-4]
12n_64; [-1,2,-1,2,3,4,4,3,3,3,4,-2,-2,-3]
12n_65; [-1,2,-1,-2,3,-4,-2,-4,3,-2,3,4,-2,3]
12n_65; [-1,-1,-2,1,3,-2,3,4,-3,-3,-5,4,-5]
12n_66; [1,2,2,3,-4,1,1,-2,-2,-2,3,-4]
12n_67; [-1,-2,-2,3,-4,-1,-1,-2,-2,-2,3,-4]
12n_68; [1,2,2,-3,4,1,1,2,2,-3,2,4]
12n_69; [1,2,2,3,-4,1,1,-2,-2,3,-2,-4]
12n_70; [1,-2,-2,-3,4,1,1,2,2,-3,2,4]
12n_71; [1,2,2,3,-4,1,-4,1,3,-2,-2,-3,-4,2]
12n_72; [1,2,2,-3,4,1,4,1,-3,2,2,3,4,-2]
12n_73; [-1,2,-3,-4,-1,2,-4,-3,2,3,-4,3]
12n_74; [1,1,1,2,2,-1,2,3,2,2,1,3,3]
12n_75; [-1,-1,-1,-2,-2,1,-2,3,2,2,-1,3,3]
12n_76; [1,1,1,2,2,-1,2,3,-2,-2,1,3,3]
12n_77; [1,-2,1,2,3,4,3,4,3,4,2,4,2,-3]
12n_78; [-1,2,-1,-2,-3,4,3,-4,3,4,-2,4,-2,3]
12n_79; [1,-2,1,2,3,-4,3,-4,3,4,2,4,2,-3]
12n_80; [-1,-2,-2,1,1,1,-2,3,-2,-2,-1,-3,-3]
12n_81; [-1,2,2,1,1,1,2,-3,2,2,-1,3,3]
12n_82; [-1,2,-1,-2,-3,-3,4,-2,4,-2,3,3,4,-3]
12n_83; [-1,2,2,3,1,3,4,1,-2,-2,-3,2,4,4]
12n_84; [-1,2,-3,-3,2,2,1,1,2,-3,-2,1,-2]
12n_85; [-1,-2,-2,-3,-4,3,-1,3,-1,3,2,-4,3,3]
12n_86; [1,-2,-2,3,1,3,4,1,-2,-2,-3,2,4,4]
12n_87; [1,2,2,-3,1,-3,-4,1,2,2,3,-2,-4,-4]
12n_88; [1,1,2,2,3,3,-2,-2,1,1,2,-3,2,2,1]
12n_89; [1,-2,3,3,2,2,1,1,1,2,-3,-2,1]
12n_90; [-1,-2,-2,-1,-1,-1,2,3,-2,-2,-1,3,3]
12n_91; [1,2,2,1,1,1,-2,3,2,2,1,3,3]
12n_92; [-1,2,2,-1,-1,-1,-2,3,2,2,-1,3,3]
12n_93; [1,2,2,3,1,3,4,1,-2,-2,-3,2,4,4]
12n_94; [1,-2,1,2,3,3,2,2,-3,-4,3,3,3,-4]
12n_95; [-1,2,-1,-2,-3,-3,4,-2,4,-2,-3,-3,4,3]
12n_96; [1,-2,1,2,3,3,4,2,4,2,3,3,4,-3]
12n_97; [-1,2,-3,-1,-3,2,-3,-4,3,3,3,-4]
12n_98; [1,2,2,-3,4,1,1,2,-3,2,-3,4]
12n_99; [1,2,2,3,-4,1,1,-2,3,-2,3,-4]
12n_100; [1,2,2,3,4,1,4,1,3,2,2,-3,4,-3,2,-4]
12n_101; [1,2,2,-3,-4,1,-4,1,-3,-2,-2,3,-4,3,-2,4]
12n_102; [1,-2,-2,1,1,2,-3,4,-3,2,2,3,4,4,3,-4]
12n_103; [1,2,2,2,2,3,1,3,1,-2,1,-2,-3]
12n_104; [-1,-1,-1,-2,-2,-1,2,3,-2,-2,-1,3,3]
12n_105; [1,1,1,2,2,1,-2,3,2,2,1,3,3]
12n_106; [-1,-1,-1,2,2,-1,-2,3,2,2,-1,3,3]
12n_107; [-1,2,2,3,3,-2,-1,2,2,2,2,2,3]
12n_108; [-1,2,3,-2,3,2,-4,3,1,3,1,3,2,-4]
12n_109; [1,-2,-2,-3,-4,3,1,-4,-3,1,-2,-2,-3,2]
12n_110; [1,2,2,3,4,-3,1,4,3,1,2,2,3,-2]
12n_111; [1,2,2,-3,-4,3,1,-4,-3,1,2,2,-3,-2]
12n_112; [1,2,2,-3,4,1,1,-2,-3,2,2,2,-3,4]
12n_113; [-1,2,-1,2,-1,-2,1,-2,-2,-2,-2,-2]
12n_114; [1,1,1,2,2,-1,-1,2,2,2,2,2]
12n_115; [-1,-1,-1,-2,-2,-1,-2,3,2,2,-1,3,3]
12n_116; [-1,2,-1,-2,-2,-2,-3,-3,-2,-2,3,3,3]
12n_117; [1,-2,1,2,2,2,-3,-3,2,2,3,3,3]
12n_118; [1,2,2,-3,-4,3,1,-4,-3,1,-2,-2,-3,-2]
12n_119; [1,-2,3,1,3,1,-2,1,-2,-3,1,-2,1]
12n_119; [1,1,-2,1,1,-2,1,-3,2,4,-3,4]
12n_120; [-1,-1,2,2,3,-1,-2,-2,-3,-3,-2,-1,2]
12n_121; [-1,-2,1,1,-2,-3,2,-1,-2,-2,-3,-3,2]
12n_122; [-1,2,-1,2,-3,-3,-2,-2,3,4,3,3,4,4]
12n_123; [1,-2,1,-2,3,3,2,2,-3,4,3,3,4,4]
12n_124; [-1,2,-1,2,-3,-3,-2,-2,3,4,4,-3,-3,4]
12n_125; [1,-2,3,1,-2,3,-2,4,3,3,3,4]
12n_126; [-1,2,-3,-1,2,-3,2,4,3,3,3,4]
12n_127; [-1,2,-1,2,-3,-3,4,-2,4,-2,3,3,4,3]
12n_128; [1,-2,1,-2,3,3,4,2,4,2,3,3,4,-3]
12n_129; [-1,2,-1,2,2,-1,3,-2,-2,-4,3,-4]
12n_130; [-1,-2,-2,3,-1,3,-1,3,-4,2,3,-2,3,-4]
12n_131; [1,-2,-2,-3,4,1,1,-2,-2,3,3,2,4,4]
12n_132; [1,2,2,3,-4,1,1,2,2,-3,-3,-2,-4,-4]
12n_133; [-1,2,2,1,1,2,2,3,3,-2,1,2,2,2,-3]
12n_134; [1,1,2,2,3,-1,3,-1,-2,3,1,3,3]
12n_135; [-1,-1,-2,-2,-1,-1,2,3,-2,-2,-1,3,3]
12n_136; [1,1,2,2,1,1,-2,3,2,2,1,3,3]
12n_137; [-1,-1,2,2,-1,-1,-2,3,2,2,-1,3,3]
12n_138; [1,2,2,-3,4,1,1,-2,-2,3,3,2,4,4]
12n_139; [1,2,2,-3,-4,1,1,-2,3,-2,3,-4,3,3]
12n_140; [1,2,2,3,4,1,1,2,-3,2,-3,4,-3,-3]
12n_141; [1,-2,-2,-3,-4,1,1,-2,3,-2,3,-4,3,3]
12n_142; [1,-2,-3,4,1,-3,4,2,2,2,-3,-2]
12n_143; [1,-2,-3,4,1,2,4,2,2,-3,-2,4]
12n_144; [-1,2,3,-1,-2,-2,-2,3,-2,-4,3,-4]
12n_145; [-1,-2,-3,2,-3,-2,-4,1,1,-2,3,-2,3,-4]
12n_146; [-1,2,-1,2,-3,-3,-4,3,-2,-3,-3,-2,-4,3]
12n_147; [1,-2,3,1,3,-2,-2,1,1,-2,-3,-2,1]
12n_148; [-1,-2,-2,-3,2,-1,-2,-2,-2,-2,-3,-3,2]
12n_149; [-1,2,-1,-2,-3,-3,-4,3,-2,-3,-3,-2,-4,3]
12n_150; [1,2,2,1,1,2,-3,4,2,-3,4,-3]
12n_151; [1,2,2,1,1,-2,3,-4,-2,3,-4,3]
12n_152; [1,-2,-2,1,1,2,-3,4,2,-3,4,-3]
12n_153; [1,2,1,2,-3,2,2,3,1,3,2,1,2]
12n_154; [-1,2,1,-2,3,-2,-2,-3,1,-3,-2,1,2]
12n_155; [1,2,2,-1,2,3,-2,-2,3,3,2,2,1]
12n_156; [-1,2,3,-4,-1,2,3,2,3,-4,3,2]
12n_157; [1,-2,3,4,1,2,2,-3,4,2,3,-2]
12n_158; [1,-2,-2,1,1,2,-3,2,-3,-4,-3,2,-3,4]
12n_159; [-1,-2,1,-2,3,-2,-2,-3,1,-3,-2,-1,2]
12n_160; [-1,2,-3,-4,-1,3,-4,-3,4,2,4,-3]
12n_161; [1,-2,-2,1,1,2,-3,4,2,-3,2,4]
12n_162; [1,2,2,1,1,-2,3,-4,-2,3,-2,-4]
12n_163; [1,2,2,1,1,2,-3,4,2,4,-3,4]
12n_164; [1,2,2,1,1,-2,3,-4,-2,-4,3,-4]
12n_165; [1,-2,-2,1,1,2,-3,4,2,4,-3,4]
12n_166; [1,2,2,2,2,-1,2,3,2,2,1,3,3]
12n_167; [-1,-2,-2,-2,-2,1,-2,3,2,2,-1,3,3]
12n_168; [1,2,2,2,2,-1,2,3,-2,-2,1,3,3]
12n_169; [1,2,2,1,1,2,-3,2,3,3,4,-3,4,3]
12n_170; [1,2,2,1,1,-2,3,-2,-3,-3,-4,3,-4,-3]
12n_171; [1,-2,-2,1,1,2,-3,2,3,3,4,-3,4,3]
12n_172; [1,2,2,1,1,2,-3,4,2,-3,2,4]
12n_173; [1,-2,-2,1,1,2,3,-4,3,-2,3,-4,3,-4]
12n_174; [1,-2,-2,1,1,2,-3,4,-2,-3,-2,4,-3,4]
12n_175; [1,2,2,1,1,-2,3,-4,2,3,2,-4,3,-4]
12n_176; [1,2,2,1,1,-2,3,-2,3,4,-3,2,-3,4]
12n_177; [1,-2,1,2,3,4,4,3,2,2,3,3,-4,3]
12n_178; [1,-2,-2,-1,-1,-2,3,-4,3,2,3,2,-4,3]
12n_179; [1,-2,1,2,-3,4,3,-4,3,-4,2,2,3,3,-4,3]
12n_180; [-1,2,-3,-1,-3,2,2,-1,2,-3,-2,1,2]
12n_181; [1,-2,3,1,3,-2,1,1,-2,-2,-3,-2,1]
12n_182; [-1,2,3,-4,-1,2,-4,3,2,3,-4,3]
12n_183; [1,-2,3,4,1,2,4,2,-3,4,2,3]
12n_184; [1,-2,-2,3,1,3,-4,1,-2,3,-2,-4,-4,-3]
12n_185; [1,1,-2,-3,1,2,2,3,1,3,1,-2,1]
12n_186; [-1,-2,-2,-2,-2,-1,2,3,-2,-2,-1,3,3]
12n_187; [1,2,2,2,2,1,-2,3,2,2,1,3,3]
12n_188; [1,2,2,3,1,3,1,1,-2,1,-2,-2,-3]
12n_189; [1,2,2,3,1,3,1,-2,1,-2,-2,-2,-3]
12n_190; [1,-2,-1,2,-1,-1,-1,-2,1,-2,-2,-2]
12n_191; [1,1,1,2,2,2,2,-1,-1,2,2,2]
12n_192; [-1,-2,-2,-2,-2,-1,-2,3,2,2,-1,3,3]
12n_193; [-1,-1,-1,-2,-3,1,-3,1,-2,3,-2,-1,2]
12n_194; [1,1,1,-2,3,1,3,1,2,-3,2,-1,2]
12n_195; [1,2,2,1,1,-2,-3,-4,-2,-2,-2,3,-4,-3]
12n_196; [1,2,2,1,1,-2,-3,-4,2,2,2,3,-4,-3]
12n_197; [-1,2,2,3,4,-3,1,4,1,-2,3,-2,-2,3]
12n_198; [-1,2,-3,-4,-1,3,3,3,-4,2,-3,2]
12n_199; [-1,2,-1,-2,-3,-3,-2,-2,-2,-2,3,3,3]
12n_200; [1,-2,-3,-4,2,3,-4,-3,-2,3,-1,4,-1,-2]
12n_201; [1,-2,-3,1,2,3,3,-4,2,2,3,3,3,-4]
12n_202; [1,-2,-2,-3,1,-3,1,-2,3,-4,-2,3,-4,-3]
12n_203; [1,2,2,3,1,3,1,2,-3,4,2,-3,4,3]
12n_204; [1,2,2,-3,4,-3,1,-4,1,-2,3,4,4,3]
12n_205; [1,-2,-2,1,1,2,3,-4,3,-2,3,3,-4,3]
12n_206; [1,-2,-2,-3,1,-3,4,1,-2,-3,-2,4,-3,2]
12n_207; [1,2,2,3,1,3,-4,1,2,3,2,-4,3,-2]
12n_208; [-1,-2,-3,-3,-2,1,1,1,-2,3,-2,-2,-1]
12n_209; [-1,2,3,3,2,1,1,1,2,-3,2,2,-1]
12n_210; [1,2,2,-3,1,-3,-4,1,-2,3,-2,-4,-3,-2]
12n_211; [1,-2,3,1,-2,3,4,-3,2,2,2,-3,-2,-4]
12n_212; [-1,-2,-3,-3,-2,-2,1,1,1,-2,3,-2,-1]
12n_213; [-1,2,3,3,2,2,1,1,1,2,-3,2,-1]
12n_214; [1,2,2,1,1,-2,-3,-4,-2,3,-2,-4,-2,-3]
12n_215; [-1,2,2,3,1,3,1,-2,3,4,-3,4,-2,3]
12n_216; [1,-2,-2,1,1,2,-3,-4,-2,-2,-2,3,-4,-3]
12n_217; [1,2,2,1,1,-2,3,4,2,2,2,-3,4,3]
12n_218; [-1,2,-3,-4,-1,-1,2,3,3,3,-4,-3]
12n_219; [-1,2,2,3,-1,-1,-2,3,3,-2,4,-3,2,4]
12n_220; [-1,2,3,-1,3,3,4,2,3,3,3,4]
12n_221; [1,-2,3,1,3,3,4,-2,-3,-3,-3,4]
12n_222; [1,2,2,3,1,3,4,1,2,-3,2,4,-3,-2]
12n_223; [1,-2,-2,3,1,1,-2,3,3,-2,4,-3,2,4]
12n_224; [1,-2,3,1,3,3,-4,-2,-3,-3,-3,-4]
12n_225; [1,-2,-2,3,1,1,-2,-3,4,2,2,-3,2,4]
12n_226; [1,-2,-2,1,1,2,3,-4,3,3,-2,3,-4,3]
12n_227; [1,-2,-2,1,1,2,-3,4,-3,-2,-3,-2,4,-3]
12n_228; [1,2,2,1,1,-2,3,-4,3,2,3,2,-4,3]
12n_229; [1,-2,3,1,3,3,4,-2,3,3,3,4]
12n_230; [-1,2,3,-1,3,-4,5,2,-3,4,-3,4,5]
12n_231; [-1,2,-3,-1,-3,-4,2,-4,3,-4,3,-4]
12n_232; [-1,2,-1,2,-3,-4,3,-4,3,-4,-2,-4,-2,3]
12n_233; [1,-2,-1,2,-1,-2,1,-2,-2,-2,-2,-2]
12n_234; [1,-2,-2,1,1,2,2,2,2,2,2,2]
12n_235; [1,2,2,1,1,-2,-2,-2,-2,-2,-2,-2]
12n_236; [-1,-2,-3,1,-3,1,-2,3,-2,-2,-2,-1,2]
12n_237; [1,-2,-2,3,3,2,2,2,2,2,1,-2,3]
12n_238; [-1,2,2,3,3,-2,-2,-2,-2,-2,-1,2,3]
12n_239; [-1,-2,-3,1,-3,1,-2,-2,-2,3,-2,-1,2]
12n_240; [1,1,1,-2,-2,3,3,2,2,2,1,-2,3]
12n_241; [-1,-1,-1,2,2,3,3,-2,-2,-2,-1,2,3]
12n_242; [1,2,2,1,1,2,2,2,2,2,2,2]
12n_243; [1,2,2,3,3,2,2,2,2,2,1,-2,3]
12n_244; [1,1,1,2,2,3,3,2,2,2,1,-2,3]
12n_245; [-1,2,3,4,2,-3,4,3,2,3,1,3,1,2]
12n_246; [1,-2,3,-4,2,3,-4,-3,2,3,-1,3,-1,-2]
12n_247; [1,-2,-2,-3,1,1,2,3,4,3,4,3,2,-3,2,-4]
12n_248; [1,-2,-3,-4,3,-4,-3,4,2,4,-1,-3,-1,-2]
12n_249; [1,-2,-2,1,1,2,2,2,3,4,-2,-3,4,3]
12n_250; [1,2,2,1,1,-2,-2,-2,-3,-4,2,3,-4,-3]
12n_251; [1,2,2,1,1,2,2,2,3,4,-2,-3,4,3]
12n_252; [1,-2,-3,-4,1,3,3,3,-4,-2,3,-2,-3,-3]
12n_253; [-1,2,2,2,-3,-1,2,-3,-2,-2,-3,-3,-2]
12n_254; [1,2,2,3,1,1,-2,-2,3,3,2,1,-2]
12n_255; [1,-2,-2,-3,1,1,2,2,3,3,4,-2,-3,4]
12n_256; [1,2,2,3,1,1,-2,-2,-3,-3,-4,2,3,-4]
12n_257; [-1,-2,-2,3,-1,-1,2,2,3,3,-2,-1,2]
12n_258; [1,2,2,-3,4,1,1,2,-3,-2,-4,-3,-3,-4]
12n_259; [1,2,2,2,3,3,-2,1,2,2,2,-3,-1,2,1]
12n_260; [1,-2,-3,-4,2,2,2,-3,-4,-3,-2,3,-1,4,-1,-2]
12n_261; [-1,2,3,-1,3,3,-4,2,3,3,3,-4]
12n_262; [-1,2,-1,-2,-3,-3,2,-3,-4,2,3,3,3,-4]
12n_263; [1,-2,-2,-3,4,1,1,2,-3,2,4,-3,4,3]
12n_264; [1,2,2,3,-4,1,1,-2,3,-2,-4,3,-4,-3]
12n_265; [-1,2,-3,-4,-1,3,3,3,-4,-2,3,-2,3,3]
12n_266; [1,-2,-2,-3,1,-3,1,2,-3,4,2,-3,4,3]
12n_267; [1,2,2,3,1,3,1,-2,3,-4,-2,3,-4,-3]
12n_268; [-1,2,-1,2,-3,-4,5,-3,-2,-2,3,4,-3,4,5]
12n_269; [-1,2,-1,2,3,4,4,3,-2,-2,-3,4,-3,-4]
12n_270; [-1,2,-1,2,3,-4,-3,-3,-2,-2,3,-4,-3,-3]
12n_271; [-1,2,3,-1,-2,-2,3,-2,3,-4,3,-4]
12n_272; [-1,2,3,-1,-2,-2,3,-4,-2,3,-4,-4]
12n_273; [1,-2,1,-2,-3,4,2,2,2,2,-3,4]
12n_274; [-1,2,-3,2,1,1,2,3,-4,3,-2,-4,-3,4]
12n_275; [1,-2,3,-4,1,-2,-4,-3,2,-3,-4,3]
12n_276; [-1,-2,-2,1,-2,-2,-3,-1,-3,-2,1,-2,-3]
12n_277; [1,2,-3,-3,-2,1,-2,-3,-1,2,2,2,1]
12n_278; [1,-2,1,2,-3,4,2,4,-3,-3,2,-4,-3,-4]
12n_279; [-1,2,-1,2,-3,-3,4,2,-3,2,-3,2,4,3]
12n_280; [-1,2,3,4,-1,2,-3,2,-3,4,3,2]
12n_281; [-1,2,-1,2,-3,-4,2,-4,3,3,2,-4,3,-4]
12n_282; [-1,2,-3,-4,-1,-2,3,-2,3,-4,-3,2]
12n_283; [-1,2,3,-4,-1,2,3,2,-4,3,2,-4]
12n_284; [-1,2,2,-1,2,2,-3,-1,-3,2,-1,2,3]
12n_284; [-1,2,-1,2,3,-2,3,-4,3,-2,3,-4]
12n_285; [-1,2,3,-1,-2,3,4,3,-2,3,2,4]
12n_286; [-1,2,-3,-1,2,-3,4,3,-2,3,2,4]
12n_287; [-1,2,-3,-1,2,-3,-4,-3,2,-3,2,-4]
12n_288; [1,-2,1,2,3,3,-4,2,-4,2,-3,-3,4,-3]
12n_289; [1,-2,1,2,3,3,4,2,4,2,3,3,-4,3]
12n_290; [1,-2,-2,1,1,1,2,-3,2,2,1,3,3]
12n_291; [-1,-2,-2,-1,-1,-1,2,-3,2,2,-1,3,3]
12n_292; [1,2,2,1,1,1,2,-3,2,2,1,3,3]
12n_293; [-1,2,3,1,3,2,-1,2,3,1,2,-1,2]
12n_294; [-1,2,-1,2,3,-4,2,2,2,2,3,-4]
12n_295; [-1,2,-3,4,-1,-3,4,-2,-2,-2,-3,2]
12n_296; [-1,2,3,-4,-1,3,-4,2,2,2,3,2]
12n_297; [-1,2,-1,2,-3,4,-5,2,3,-2,3,2,4,3,-5]
12n_298; [-1,2,3,-4,-1,-2,3,-2,3,-4,3,2]
12n_299; [-1,2,-1,2,3,4,2,4,3,-2,3,-4,2,3]
12n_300; [-1,2,-3,4,-1,-2,4,-2,-2,-3,2,4]
12n_301; [-1,2,3,-4,-1,2,-4,2,2,3,2,-4]
12n_302; [-1,2,-1,2,-3,4,2,4,3,-2,3,-4,2,-3]
12n_303; [1,-2,1,2,-3,-3,2,2,3,3,3,3,3]
12n_304; [-1,-1,-1,-2,-2,-1,2,-3,2,2,-1,3,3]
12n_305; [1,-2,1,2,3,3,2,2,3,3,3,3,3]
12n_306; [1,-2,1,2,-3,-3,2,2,3,3,3,4,-3,4]
12n_307; [-1,2,2,-3,-4,3,1,-4,-3,1,-2,-2,-3,2]
12n_308; [1,-2,1,2,3,3,2,2,3,3,3,4,-3,4]
12n_309; [1,-2,1,2,3,3,2,2,-3,-3,-3,-3,-3]
12n_310; [1,-2,1,2,3,3,2,2,-3,-3,-3,-4,3,-4]
12n_311; [1,-2,3,-4,2,3,-4,-3,2,3,-1,-4,-1,-2]
12n_311; [-1,2,-1,-3,-2,4,3,-2,3,-5,4,-3,-5]
12n_312; [-1,2,-3,4,-1,-3,4,2,-3,2,3,3]
12n_313; [1,2,-3,-3,2,-1,-1,-2,3,4,-2,-3,4,3]
12n_314; [-1,2,-3,-1,-3,2,-1,2,3,-1,2,-1,2]
12n_314; [-1,2,-1,2,3,-2,-1,-4,3,2,-4,-3]
12n_315; [1,-2,3,3,2,-1,2,-3,-1,-1,-1,-2,1]
12n_316; [1,-2,1,2,-3,2,2,-3,2,2,3,3,3]
12n_317; [1,-2,-2,-2,3,3,-2,1,-2,-3,1,-2,1]
12n_318; [-1,-2,-3,1,-3,2,2,-1,2,-3,-2,-1,2]
12n_319; [1,-2,3,3,-2,1,-2,-3,1,1,1,-2,1]
12n_320; [1,-2,-3,1,-3,2,2,-1,2,-3,-2,1,-2]
12n_321; [-1,2,3,1,3,2,-1,2,3,1,-2,1,2]
12n_322; [1,-2,3,1,3,-4,-2,-3,2,4,-3,-4]
12n_323; [-1,2,3,-1,3,-2,1,-2,3,-1,-2,1,-2]
12n_324; [-1,-2,3,3,-2,1,1,-2,3,4,-2,-3,4,3]
12n_325; [1,-2,3,-1,3,-2,1,-2,3,1,-2,1,-2]
12n_326; [1,2,2,3,1,3,1,-2,-2,1,-2,-3,1]
12n_327; [-1,-1,-1,-2,-2,-3,-1,-3,2,-1,2,2,3]
12n_328; [1,2,3,1,3,2,2,-1,2,3,2,1,2]
12n_329; [-1,-2,-2,-3,-1,-1,2,-1,-2,-2,-3,-3,2]
12n_330; [1,-2,-3,-3,2,-1,2,2,2,3,1,-2,1]
12n_331; [-1,-2,-2,-1,-1,-2,-3,2,-3,4,3,-2,3,4]
12n_332; [-1,2,-1,-2,3,-4,-3,-3,-2,-2,3,-4,-3,-3]
12n_333; [1,-2,1,2,-3,-4,-4,-3,2,2,3,-4,3,4]
12n_334; [1,-2,-2,-1,-1,-2,3,-2,3,4,-3,2,-3,4]
12n_335; [-1,-2,3,3,2,-1,2,2,2,3,1,-2,-1]
12n_336; [-1,2,-3,4,-1,-3,-1,2,3,-2,-4,-2,3,-4]
12n_337; [1,2,-3,-3,2,-3,4,-1,-1,-2,3,-2,-3,4]
12n_338; [1,-2,1,2,3,3,3,3,2,2,3,3,3]
12n_339; [1,2,2,2,2,1,-2,3,-2,-2,1,-3,-3]
12n_340; [1,-2,1,2,-3,-3,-3,-3,2,2,3,3,3]
12n_341; [1,-2,1,2,3,4,-3,4,3,2,2,3,3,3]
12n_342; [1,-2,-2,-1,-1,-2,3,4,2,2,2,-3,4,3]
12n_343; [1,-2,1,2,-3,-4,3,-4,-3,2,2,3,3,3]
12n_344; [-1,-1,-1,-2,-2,-2,-2,-1,-1,2,2,2]
12n_345; [1,1,1,-2,-2,-2,-2,1,1,2,2,2]
12n_346; [1,2,2,2,2,1,-2,-3,-2,-2,1,-3,-3]
12n_347; [-1,2,-1,-2,-3,-3,-3,-3,-2,-2,3,3,3]
12n_348; [1,-2,-3,1,2,-3,-2,-4,-2,-2,3,-4]
12n_349; [-1,2,-3,-1,2,-3,-2,-4,-2,-2,3,-4]
12n_350; [-1,2,-3,-1,2,-3,-2,4,-2,-2,-3,4]
12n_351; [-1,2,-3,-1,2,-3,2,-4,2,2,3,-4]
12n_352; [-1,2,3,-4,-1,3,-4,-2,3,-2,3,3]
12n_353; [-1,2,-3,4,-1,-3,4,-2,3,-2,-3,-3]
12n_354; [-1,2,3,-4,-1,3,-4,2,-3,2,-3,-3]
12n_355; [-1,-2,3,-4,-2,-3,-1,2,-3,2,-4,3]
12n_356; [-1,2,3,4,-1,-2,-3,4,-3,2,-3,4]
12n_357; [-1,2,-3,2,-3,2,-4,1,1,2,-3,2,3,-4]
12n_358; [-1,2,-3,-1,-3,2,-1,2,3,-1,-2,1,-2]
12n_358; [-1,-2,1,-2,3,-2,-1,-4,3,2,-4,-3]
12n_359; [-1,2,-3,-4,5,-1,-2,3,4,-2,3,3,-4,-4,5]
12n_360; [-1,2,-3,4,-1,2,3,-4,3,-2,3,4]
12n_361; [-1,2,3,2,3,2,-4,1,1,2,-3,2,3,-4]
12n_362; [1,-2,-3,-3,2,-1,2,1,-2,-2,3,-2,1]
12n_362; [-1,-1,-2,-1,3,2,-1,2,2,-4,3,-4]
12n_363; [-1,2,-3,4,-1,2,-3,-2,4,-2,-3,-3]
12n_364; [-1,2,3,-1,-2,3,-4,3,-2,3,-2,3,3,4]
12n_365; [-1,2,3,-1,-2,3,-4,-3,2,-3,2,-3,-3,4]
12n_366; [-1,2,-3,-3,-2,-2,-3,-1,-3,2,-3,-2,-2]
12n_367; [-1,2,3,-2,3,2,-4,1,1,-2,-2,3,-2,-4]
12n_368; [1,1,1,2,2,3,1,3,1,-2,1,-2,-3]
12n_369; [1,2,2,3,1,3,1,-2,-2,-2,1,-2,-3]
12n_370; [1,-2,-2,1,2,-3,2,2,1,3,3,-2,-2]
12n_371; [1,-2,-3,1,-3,2,2,-1,2,3,2,-1,2]
12n_372; [1,1,1,2,2,3,-1,3,-1,2,-1,2,-3]
12n_373; [1,2,2,3,-1,3,2,2,1,1,-2,-3,1]
12n_374; [1,-2,1,2,3,3,2,2,3,3,2,2,3]
12n_375; [1,-2,1,2,3,-2,3,2,2,2,3,-2,3]
12n_376; [1,-2,1,2,3,3,-2,-2,3,3,-2,-2,3]
12n_377; [1,-2,3,-1,3,-2,-2,1,-2,3,-2,1,-2]
12n_378; [-1,2,2,3,-1,3,-1,-2,-2,-2,-1,2,-3]
12n_379; [-1,2,-1,-2,3,-2,-2,-3,1,-3,-2,1,-2]
12n_380; [1,1,2,2,3,1,-2,-2,-3,-3,-2,1,-2]
12n_381; [1,-2,3,4,1,2,4,-3,2,-3,4,3]
12n_382; [-1,2,2,-3,1,-3,1,-2,3,4,-2,-3,4,3]
12n_383; [1,-2,3,4,1,1,2,-3,2,4,3,-4]
12n_384; [-1,2,2,3,1,3,1,2,-3,-4,2,3,-4,3]
12n_385; [1,-2,3,1,3,-2,-2,-1,-1,2,3,-2,1]
12n_386; [1,2,2,-3,1,1,2,2,3,3,2,1,2]
12n_387; [1,2,-3,4,2,-3,4,1,1,2,2,2]
12n_388; [1,2,-3,4,2,-3,4,1,1,-2,-2,-2]
12n_389; [1,-2,3,-4,-2,3,-4,1,1,2,2,2]
12n_390; [-1,2,3,-1,3,2,2,-1,2,-3,-2,1,-2]
12n_391; [1,-2,-3,-3,4,-2,-3,1,4,1,-2,-3,-3,-4]
12n_392; [-1,2,3,-1,3,-4,-2,3,-4,3,2,2,-3,4]
12n_393; [-1,-2,-3,-3,-4,-2,3,1,1,-2,3,-4,3,-2]
12n_394; [-1,2,3,-4,-1,3,3,2,-3,2,-3,-4,3,-2]
12n_395; [1,-2,3,-4,-2,3,-1,-1,-2,-2,-3,-3,2,-4]
12n_396; [-1,2,-3,4,-1,-3,-3,-2,3,-2,3,4,-3,2]
12n_397; [-1,2,3,-4,-1,-2,-4,3,-2,3,3,-4]
12n_398; [-1,2,3,-4,-1,-2,-4,3,-2,-3,-3,-4]
12n_399; [-1,2,-3,4,-1,-2,4,3,-2,-3,-3,4]
12n_400; [-1,2,3,-4,-1,2,-4,-3,2,-3,-3,-4]
12n_401; [-1,2,-3,4,-1,2,4,-3,2,3,3,4]
12n_402; [-1,-1,-1,-2,3,-2,-3,-1,-2,3,-2,-1,-3]
12n_403; [-1,-1,-1,2,-3,-3,-2,1,-2,3,1,2,-1]
12n_403; [-1,-1,-2,-1,3,2,-1,2,-4,3,-2,-4]
12n_404; [1,2,-3,-4,-2,-3,-3,-4,-2,-1,-1,-2,-3,4]
12n_405; [1,-2,3,4,1,-2,4,3,-2,3,4,3]
12n_406; [1,-2,1,2,3,3,3,4,2,-3,2,4,3,3]
12n_407; [1,-2,1,2,3,-2,3,2,-3,2,3,3,3]
12n_408; [-1,2,-1,-2,-3,2,-3,-2,3,4,-2,-3,4,4]
12n_409; [-1,2,-1,-2,-3,-3,-2,-2,3,3,-2,-2,3]
12n_410; [-1,2,2,3,1,1,-2,3,4,-2,-2,-3,4,3]
12n_411; [1,-2,-3,-4,3,-4,2,2,-3,2,-3,-1,-1,-2]
12n_412; [1,-2,-2,-3,-3,-2,1,2,2,2,-3,-2,-2]
12n_413; [1,-2,-3,1,-3,1,2,2,-1,2,-3,-2,1]
12n_414; [-1,2,-3,4,-1,-3,2,-3,-2,3,-4,3,-2,4]
12n_415; [1,-2,3,1,3,1,-2,1,-2,3,-1,-2,1]
12n_416; [1,-2,-2,-3,1,1,2,2,3,1,3,-2,1]
12n_417; [-1,2,2,1,1,2,2,2,1,1,2,2]
12n_418; [-1,2,3,-1,3,3,2,2,2,3,-2,3,3]
12n_419; [1,2,2,1,1,2,2,3,3,-2,1,-2,-3]
12n_420; [1,-2,-3,1,1,2,-3,4,-3,2,-3,4]
12n_421; [1,-2,-3,4,1,-2,-3,-3,4,-3,-2,4,3,3]
12n_422; [1,-2,-3,-4,1,-2,3,3,-4,3,-2,-4,3,3]
12n_423; [-1,2,-3,4,-1,-2,-3,-3,4,-3,-2,4,3,3]
12n_424; [1,-2,1,2,3,-2,3,-2,-2,3,-2,3,3]
12n_425; [-1,-2,3,-1,3,-2,1,-2,3,-1,-2,-1,-2]
12n_426; [1,2,3,1,3,2,-1,2,3,1,2,1,2]
12n_427; [1,1,-2,-3,1,2,2,3,1,3,-2,1,-2]
12n_428; [1,-2,1,2,3,3,3,-2,3,3,-2,3,3]
12n_429; [-1,-2,-3,-3,-4,-2,3,1,-4,1,-2,3,-2,-4]
12n_430; [1,-2,3,3,-2,-1,-1,2,-3,-4,2,3,-4,-3]
12n_431; [-1,2,-3,-3,2,1,1,-2,3,-4,-2,3,-4,3]
12n_432; [1,2,-3,-4,-2,-2,-3,-1,-3,-4,-1,-2,-3,4]
12n_433; [1,-2,1,2,-3,-4,-2,-4,-3,2,-3,-4,-2,-3]
12n_434; [-1,2,-3,-1,-3,2,-3,-4,2,2,3,-4]
12n_435; [-1,2,3,-4,-1,-2,3,-2,-2,3,3,-4]
12n_436; [-1,2,3,-4,-1,-2,3,-2,-2,-3,-3,-4]
12n_437; [1,-2,1,2,3,3,-4,2,-4,2,-3,-3,-4,-3]
12n_438; [1,-2,3,3,2,2,2,-1,2,-3,-1,-2,1]
12n_439; [-1,-2,-3,1,-3,2,-1,2,-3,1,-2,-1,2]
12n_440; [1,-2,3,3,-2,-2,-2,1,-2,-3,1,-2,1]
12n_441; [1,1,-2,-3,1,-2,1,2,2,3,3,2,2]
12n_442; [1,-2,-3,1,2,-3,-4,-3,2,-3,2,4,4,4]
12n_443; [-1,-2,-3,1,-3,2,-1,2,3,1,-2,-1,2]
12n_444; [1,-2,3,-4,1,3,1,-2,-3,4,-3,-4]
12n_445; [1,-2,3,1,-2,3,-4,3,-2,3,2,4,4,4]
12n_446; [1,-2,3,4,1,-2,4,-3,4,-3,4,4]
12n_447; [1,-2,3,3,-2,1,-2,-2,-2,-3,1,-2,1]
12n_448; [-1,2,-1,2,-3,-3,4,-2,3,-2,3,-2,4,3]
12n_449; [-1,2,3,-4,-1,3,-2,3,-4,3,-2,3]
12n_450; [1,-2,-3,4,1,1,2,-3,2,4,-3,4]
12n_451; [-1,2,-3,-1,2,-3,-2,3,-2,-3,2,-3,-2]
12n_452; [-1,2,3,1,3,-2,1,-2,-3,1,2,-1,2]
12n_453; [1,2,2,3,3,2,2,3,4,1,1,-2,-3,4]
12n_454; [-1,2,-1,-2,3,-2,3,-2,-3,2,-3,-3,-3]
12n_455; [-1,2,3,-1,2,2,2,2,3,3,-2,3,-2]
12n_456; [-1,-2,-2,-1,-1,-2,3,4,2,2,2,-3,4,3]
12n_457; [-1,2,-1,-2,-3,-4,3,-4,-3,-2,-2,3,3,3]
12n_458; [1,-2,-3,4,1,-3,1,-2,-3,4,-3,4]
12n_459; [1,-2,3,4,1,1,-2,3,-2,4,3,4]
12n_460; [-1,2,3,-4,-1,3,-4,-2,3,2,-4,-3]
12n_461; [-1,2,3,-4,-1,-2,3,-4,3,-2,3,-4]
12n_462; [-1,2,3,4,-1,-2,-3,4,3,-2,3,-4]
12n_463; [-1,2,-3,-4,-1,2,3,-4,-3,2,-3,4]
12n_464; [1,-2,3,3,2,-1,2,-1,2,2,-3,-2,1]
12n_465; [-1,2,-1,2,-3,-3,4,-2,3,3,-2,3,4,3]
12n_466; [1,-2,-2,-2,1,-2,-1,2,-1,-2,-2,-2]
12n_467; [1,-2,-2,-2,-2,1,1,2,2,2,2,2]
12n_468; [1,2,2,2,2,1,1,-2,-2,-2,-2,-2]
12n_469; [-1,-2,1,-2,-2,-3,1,-3,-2,3,-2,-1,2]
12n_470; [1,-2,-2,-2,-2,3,3,2,2,2,1,-2,3]
12n_471; [-1,2,2,2,2,3,3,-2,-2,-2,-1,2,3]
12n_472; [1,2,2,2,2,1,1,2,2,2,2,2]
12n_473; [1,2,2,2,2,3,3,2,2,2,1,-2,3]
12n_474; [1,2,3,3,2,2,2,2,2,3,2,1,-2]
12n_475; [1,2,3,3,-2,-2,-2,-2,-2,3,2,1,-2]
12n_476; [-1,-2,3,3,2,2,2,2,2,3,-2,-1,2]
12n_477; [-1,2,3,4,-3,4,2,2,3,2,3,1,1,2]
12n_478; [1,-2,1,2,-3,2,-3,-4,-4,-3,2,4,3,3]
12n_479; [-1,2,-3,-4,2,3,-4,3,-2,3,1,4,1,2]
12n_480; [-1,2,3,-1,3,-4,-2,3,2,-4,2,-3]
12n_481; [-1,2,3,-1,3,-4,3,-2,3,2,-4,-3]
12n_482; [1,-2,-3,1,-3,2,2,-1,-1,2,3,-2,1]
12n_482; [-1,2,-1,2,3,-2,-4,3,-2,3,3,-4]
12n_483; [-1,2,3,3,-2,-2,1,1,-2,-3,2,-1,2]
12n_484; [1,-2,-3,-3,2,2,2,1,-2,-3,1,-2,1]
12n_485; [1,-2,-3,-3,2,-1,2,-3,1,1,1,-2,1]
12n_486; [-1,-2,3,3,2,-1,2,1,-2,-2,3,-2,-1]
12n_487; [-1,-2,3,3,2,2,1,1,2,3,-2,-1,2]
12n_488; [1,-2,1,2,3,-2,3,2,-3,2,-3,-3,-3]
12n_489; [-1,2,2,-3,1,-3,1,2,-3,4,2,-3,4,3]
12n_490; [1,-2,-3,-3,-2,1,1,2,-3,-4,3,-4,2,3]
12n_491; [1,-2,-3,-4,1,3,-4,-2,3,-2,-3,2,2,-3]
12n_492; [-1,-2,3,3,2,2,-1,-1,2,3,-2,-1,2]
12n_493; [1,-2,-2,1,1,-2,-2,3,3,-2,1,-2,-3]
12n_494; [-1,2,3,-4,-1,2,3,2,-4,2,3,3]
12n_495; [1,-2,3,-4,-2,1,1,2,-3,-3,-3,-2,3,-4]
12n_496; [1,-2,3,4,1,2,-3,2,4,2,3,3]
12n_497; [1,-2,-3,2,-3,-2,4,1,1,-2,-3,2,-3,4]
12n_498; [-1,2,-3,4,4,-3,2,1,1,2,-3,-4,2,-3]
12n_499; [-1,2,3,-4,-1,3,-4,-2,3,-2,-4,3]
12n_500; [1,-2,3,-1,3,-1,-1,-1,2,-3,2,-1,-2]
12n_501; [-1,2,-3,-2,3,-2,-3,1,-3,-4,3,1,2,-4]
12n_502; [1,2,3,1,3,1,1,1,2,-3,2,1,2]
12n_503; [-1,2,3,2,3,2,3,1,3,4,-3,1,2,4]
12n_504; [-1,2,3,-4,-1,-4,3,2,3,-4,3,-4]
12n_505; [-1,2,-3,-4,-1,-4,-3,2,-3,4,-3,4]
12n_506; [-1,2,3,-1,-2,3,-4,3,3,-2,3,-4]
12n_507; [-1,2,3,-4,-1,-2,-4,3,-2,-4,3,-4]
12n_508; [1,2,2,3,1,3,-2,-2,1,1,-2,-3,1]
12n_509; [-1,2,3,-1,3,-4,2,3,2,-4,2,3]
12n_510; [-1,2,-3,-1,-3,-4,-2,3,-2,-4,-2,-3]
12n_511; [-1,2,2,3,-1,3,-2,-2,1,-2,-1,2,-3]
12n_512; [-1,-2,-3,1,-3,-2,-2,1,-2,3,-2,-1,2]
12n_513; [-1,2,1,1,1,2,3,3,3,2,-1,2,-3]
12n_514; [1,-2,-3,-3,-2,-2,-2,-1,2,3,-1,-2,1]
12n_515; [-1,2,2,3,1,3,1,-2,3,4,-2,-3,4,3]
12n_516; [-1,2,2,-3,4,1,1,2,-3,2,4,-3,4,3]
12n_517; [1,-2,3,1,-2,-2,3,3,-2,-2,-2,3,2]
12n_518; [-1,2,2,3,1,3,2,2,2,3,1,2,2]
12n_519; [-1,2,-1,-2,3,-2,3,2,-3,2,-3,-4,3,-4]
12n_520; [-1,2,-3,4,-1,-3,-4,-2,3,-2,-4,-3]
12n_521; [-1,2,3,-4,-1,3,-4,2,3,2,-4,3]
12n_522; [-1,2,-1,-2,-3,2,-3,-2,3,-2,-2,-2,3]
12n_523; [1,-2,-3,-4,3,-4,2,2,-3,-2,3,-1,-1,-2]
12n_524; [-1,2,3,-1,-2,3,4,-5,3,3,2,-3,4,3,-5]
12n_525; [-1,2,-1,-2,-3,4,-5,2,3,3,-4,2,3,-4,-5]
12n_526; [1,1,2,2,-3,1,-2,1,-2,-2,3,3,2]
12n_527; [-1,2,3,3,2,1,1,2,-3,-4,2,3,-4,3]
12n_528; [-1,-1,-2,-2,-3,-1,2,-1,-2,-2,-3,-3,2]
12n_529; [-1,-2,3,-4,-2,-3,1,1,2,2,3,3,2,-4]
12n_530; [-1,-2,3,-2,3,-2,4,1,1,-2,3,-2,3,4]
12n_531; [1,2,2,3,1,3,-2,-2,-2,1,-2,-2,-3]
12n_532; [-1,2,3,4,-1,2,-3,2,-3,4,-3,2,-3,-3]
12n_533; [1,-2,1,2,3,3,-2,-2,3,-2,-2,3,3]
12n_534; [-1,2,3,-1,3,-1,-2,1,-2,-3,2,-1,2]
12n_535; [-1,2,-3,-1,-3,4,2,4,3,-4,-2,-2,3,-4]
12n_536; [1,-2,-2,1,1,2,2,-3,-3,-2,1,-2,3]
12n_537; [-1,2,3,4,-1,2,-3,2,4,-3,2,4,-3,-3]
12n_538; [1,-2,1,2,3,3,-2,3,-2,3,-2,3,3]
12n_539; [1,2,2,3,1,3,-2,-2,1,-2,1,-2,-3]
12n_540; [-1,2,3,3,-2,1,-2,-3,-1,2,-1,2,2]
12n_541; [-1,2,3,3,-2,1,-2,-3,-1,-1,-1,2,-1]
12n_542; [-1,2,-3,4,-1,2,-3,-3,-4,3,-2,-3,-3,4]
12n_543; [1,-2,-3,-3,-2,1,-2,3,-1,-1,-1,-2,1]
12n_544; [-1,2,2,-3,1,-3,1,-2,1,-2,3,2,2]
12n_545; [-1,2,2,3,-4,3,1,1,-2,3,-2,4,4,3]
12n_546; [-1,-1,-1,2,3,3,-2,1,-2,-3,-1,2,-1]
12n_547; [-1,2,3,-1,-2,-3,4,-3,-2,4,-3,4,3,-2]
12n_548; [1,-2,-3,-3,-2,1,2,2,2,-3,-2,1,-2]
12n_549; [1,-2,1,2,-3,2,2,3,1,3,-2,1,-2]
12n_550; [-1,-2,-3,-3,-2,1,1,-2,3,-4,3,-4,-2,3]
12n_551; [-1,2,3,-1,3,-4,3,2,3,-4,3,3,2,4]
12n_552; [-1,2,-3,-1,-3,-4,2,3,2,-4,3,-4]
12n_553; [-1,-2,1,-2,3,-4,3,2,-1,2,-3,4,-3,-4]
12n_554; [-1,-2,-2,3,-4,5,4,-3,2,-1,4,-2,-5,-2,3,2,-4]
12n_555; [1,-2,-3,-4,3,-4,-3,-2,-1,-1,2,2,3,-4,3,-2]
12n_556; [1,2,-1,2,3,-4,3,-2,1,-2,-3,4,-3,4]
12n_557; [-1,2,2,3,1,3,-4,1,2,2,3,-2,-4,3]
12n_558; [1,-2,1,2,3,4,4,3,2,2,-3,4,-3,-3,-3,-4]
12n_559; [1,-2,3,3,-2,1,1,1,-2,-3,1,-2,1]
12n_560; [1,-2,3,3,-2,-2,1,1,-2,-3,-2,1,-2]
12n_561; [-1,-2,3,3,-2,1,1,-2,3,4,-3,4,-2,3]
12n_562; [-1,2,3,-1,3,-2,3,-4,-3,-3,2,2,3,-4]
12n_563; [-1,2,2,3,1,3,1,2,-3,-4,2,3,-4,-3]
12n_564; [-1,-2,-3,-3,-4,-2,1,1,-2,3,-2,-4,-4,3]
12n_565; [-1,-1,-1,2,-3,-3,2,-1,2,3,-1,2,-1]
12n_566; [1,-2,3,-4,-2,3,4,-3,-2,3,-1,4,-1,-2]
12n_567; [1,-2,3,3,-2,1,-2,1,-2,-2,-3,-2,1]
12n_568; [1,-2,3,3,-2,1,1,-2,1,-2,-3,-2,1]
12n_569; [-1,-1,-1,2,2,3,-1,3,-1,-2,1,-2,-3]
12n_570; [-1,-2,-2,-2,-2,-2,-2,-1,-1,2,2,2]
12n_571; [1,-2,-2,-2,-2,-2,-2,1,1,2,2,2]
12n_572; [-1,2,-3,-1,-3,-2,3,-2,-2,1,-2,1,-2]
12n_573; [1,-2,1,2,2,-3,1,-3,-2,3,-2,1,-2]
12n_574; [1,2,2,2,2,2,2,1,1,2,2,2]
12n_575; [1,2,3,3,2,2,2,3,2,2,2,1,-2]
12n_576; [1,-2,3,1,3,3,2,2,2,3,3,3,2]
12n_577; [1,-2,1,2,3,-2,3,2,2,2,-3,2,-3]
12n_578; [-1,2,2,-3,1,-3,-2,-2,-2,3,1,2,2]
12n_579; [-1,2,3,-1,3,-4,2,-3,2,-4,-3,-4]
12n_580; [-1,2,2,-3,1,-3,1,-2,3,-4,-2,3,-4,-3]
12n_581; [1,2,3,4,-2,-3,4,3,2,1,1,2,2,2]
12n_582; [1,-2,1,2,3,4,-2,4,3,2,-3,-4,2,-3]
12n_583; [-1,2,-3,4,-1,-3,4,4,3,3,4,-2,3,-2]
12n_584; [1,-2,1,2,-3,4,-2,4,3,3,-2,-4,-3,4]
12n_585; [1,-2,1,2,3,4,2,4,3,2,3,-4,2,3]
12n_586; [-1,2,-3,-1,-3,4,2,-3,4,-3,2,2,3,-4]
12n_587; [1,-2,-3,-3,4,-2,-1,-1,2,-3,2,4,4,3]
12n_588; [1,-2,3,-1,3,2,-1,2,-3,-1,2,-1,-2]
12n_589; [1,-2,1,2,3,3,3,2,-1,2,-3,2,2]
12n_590; [-1,2,3,-1,3,3,3,3,2,-3,2,3,3]
12n_591; [1,2,3,3,2,2,1,1,2,3,2,1,-2]
12n_592; [-1,2,-3,-1,-3,-3,-3,-3,-2,3,-2,3,3]
12n_593; [1,-2,1,2,-3,4,2,4,3,3,2,-4,3,-4]
12n_594; [1,2,3,3,2,2,1,1,2,-3,2,1,-2]
12n_595; [-1,2,-1,-2,-3,4,-2,4,-3,2,-3,4,-2,-3]
12n_596; [1,-2,-3,1,-3,1,4,-2,-3,-2,4,-3,-3,-4]
12n_597; [1,-2,3,-1,3,2,2,-1,2,-3,2,-1,-2]
12n_598; [-1,2,2,1,1,2,-3,4,-2,-3,-2,4,-3,4]
12n_599; [1,2,3,3,-2,1,-2,-2,-2,-3,1,2,1]
12n_600; [1,-2,3,1,3,2,2,3,4,-3,4,2,3,2]
12n_601; [1,2,3,3,-4,2,-1,-1,2,3,3,3,2,-4,-4,-3]
12n_602; [-1,2,3,-1,-2,3,3,-4,3,2,3,-4,3,-2]
12n_603; [1,2,3,1,3,-2,1,-2,-3,1,2,1,2]
12n_604; [-1,2,2,-1,-1,2,-1,-1,-2,-2,-2,-2]
12n_605; [-1,2,2,-3,1,-3,-2,-2,-2,-3,1,2,2]
12n_606; [1,-2,-1,2,-1,-2,3,-2,1,-2,-3,-3,-2]
12n_607; [1,-2,1,2,-3,2,-3,-2,3,-2,-3,-3,-3]
12n_608; [-1,2,-1,-2,-3,2,-3,-2,3,-2,3,4,-3,4]
12n_609; [1,-2,3,1,3,-2,3,2,2,-3,2,2,-3]
12n_610; [1,-2,3,1,3,-2,-2,3,2,-3,2,-3,-3]
12n_611; [-1,2,3,4,-1,-2,3,3,3,-2,-3,4,3,-2]
12n_612; [-1,2,-3,4,-1,2,4,3,-4,3,4,4]
12n_613; [-1,-2,-3,-3,4,-2,1,1,2,-3,2,4,4,-3]
12n_614; [-1,2,-3,4,-1,-3,2,-3,2,4,3,3]
12n_615; [1,2,3,3,2,-1,-1,-2,3,-4,3,-4,-2,3]
12n_616; [-1,2,3,-1,3,-4,-2,3,-2,-4,3,-4]
12n_617; [-1,2,-3,-1,-3,-4,-2,3,-2,-4,3,-4]
12n_618; [-1,2,3,-1,3,-4,2,3,2,-4,3,-4]
12n_619; [-1,2,-3,-1,-3,-4,2,-3,2,-4,-3,-4]
12n_620; [-1,2,3,-1,3,4,2,-3,2,4,-3,4]
12n_621; [-1,-2,-3,-3,-4,-2,1,1,-2,3,-2,-4,3,-2]
12n_622; [1,-2,3,-4,-2,3,-1,-1,2,2,3,3,2,-4]
12n_623; [-1,2,3,-4,-1,2,3,3,3,2,3,-4,3,-2]
12n_624; [-1,2,-1,-2,3,3,2,2,3,3,2,2,3]
12n_625; [1,-2,1,2,-3,4,-2,4,-3,-2,-3,4,-2,-3]
12n_626; [-1,2,-3,-4,-1,-3,-2,-2,3,-2,3,-4,-3,-3]
12n_627; [1,1,2,3,-1,2,-1,-2,-2,3,3,-2,-2]
12n_628; [-1,2,3,-1,-2,3,-2,-4,3,-2,3,-4]
12n_629; [-1,2,-3,-1,2,-3,-2,-4,3,-2,3,-4]
12n_630; [-1,2,3,-1,-2,3,-2,4,3,-2,3,4]
12n_631; [-1,2,-3,-1,2,-3,2,4,3,-2,3,4]
12n_632; [-1,2,-3,-1,2,-3,2,-4,-3,2,-3,-4]
12n_633; [1,-2,3,3,-2,1,-2,-3,1,-2,1,-2,-2]
12n_634; [-1,2,3,-1,-2,3,-4,3,-2,3,3,-4]
12n_635; [1,2,3,3,-4,2,-1,-1,-2,3,-2,-4,3,-2]
12n_636; [-1,2,-3,4,-1,3,3,4,2,-3,4,-3]
12n_637; [-1,2,3,-4,-1,3,3,2,-3,4,4,3,3,-4]
12n_638; [1,2,2,-3,1,1,2,2,3,3,2,1,-2]
12n_639; [1,2,3,3,-2,1,1,1,-2,-3,1,2,1]
12n_640; [-1,2,2,1,1,2,2,2,2,1,1,2]
12n_641; [-1,2,-3,-1,-3,-3,-2,3,-2,-2,-2,3,3]
12n_642; [1,-2,-3,4,-1,-3,-4,-2,1,-2,-1,-3,4,-3,-2,-4]
12n_643; [-1,2,3,3,2,1,1,-2,3,4,-3,4,-2,3]
12n_644; [1,2,2,2,3,1,3,1,2,-3,2,1,-2]
12n_645; [-1,2,3,-1,-2,-3,-4,-3,2,-4,3,-4,3,-2]
12n_646; [1,-2,3,1,3,3,2,2,-3,2,-3,-3,-3]
12n_647; [-1,2,2,1,1,2,2,1,1,2,2,2]
12n_648; [-1,2,3,-1,3,3,2,-3,2,3,3,3,3]
12n_649; [1,-2,3,3,2,2,1,1,2,-3,-2,1,-2]
12n_650; [1,-2,3,3,2,2,-1,-1,2,-3,-2,1,-2]
12n_651; [-1,2,-3,4,-1,2,3,3,3,2,4,-3,-2,4]
12n_652; [1,1,2,2,3,-1,2,-1,-2,-2,3,3,-2]
12n_653; [-1,2,3,-1,3,3,2,2,2,-3,2,3,3]
12n_654; [1,-2,1,2,-3,4,2,4,3,2,3,-4,2,-3]
12n_655; [1,-2,1,2,3,3,2,2,3,3,2,2,-3]
12n_656; [-1,2,-1,-2,-3,-4,-2,-4,3,3,-2,-4,3,4]
12n_657; [1,-2,3,1,3,3,2,-3,2,-3,-3,-3,-3]
12n_658; [1,-2,3,1,3,3,2,2,2,-3,2,-3,-3]
12n_659; [-1,2,3,-1,3,3,2,-3,2,3,3,4,-3,4]
12n_660; [-1,2,-3,-3,-2,-2,-3,-1,-3,-2,3,-2,-2]
12n_661; [-1,2,3,-1,3,4,-2,-3,4,-3,2,2,3,4]
12n_662; [-1,2,-1,-2,-3,4,2,2,-3,-3,2,2,3,4]
12n_663; [-1,2,3,-4,-1,2,3,3,3,2,-4,3,-2,-4]
12n_664; [-1,2,3,-4,-1,3,-4,2,3,-4,3,-4]
12n_665; [-1,-2,-2,-1,-1,-2,3,-4,2,3,2,-4,3,-4]
12n_666; [1,-2,1,-2,1,-2,1,2,2,2,2,2]
12n_667; [1,-2,3,1,3,2,-3,2,2,1,-2,1,-2]
12n_668; [1,-2,3,1,3,2,2,2,1,-3,-2,1,-2]
12n_669; [1,-2,-3,1,2,3,4,-3,2,4,-3,4,-3,2]
12n_670; [-1,-2,-2,-1,-1,-1,2,3,2,2,-1,3,3]
12n_671; [1,-2,-2,1,1,1,2,3,2,2,1,3,3]
12n_672; [1,-2,-2,3,-4,-3,1,1,2,-3,-3,-2,-4,-3,-3,2]
12n_673; [-1,-1,-1,-2,-2,-1,2,3,2,2,-1,3,3]
12n_674; [1,1,1,-2,-2,1,1,2,2,2,2,2]
12n_675; [1,1,1,2,2,1,1,-2,-2,-2,-2,-2]
12n_676; [1,2,2,-3,-4,3,1,-4,-3,1,-2,-2,-3,2]
12n_677; [-1,2,3,1,3,1,1,1,2,-3,2,-1,2]
12n_678; [1,-2,-3,1,-3,-2,3,-2,1,2,2,2,2]
12n_679; [1,1,1,2,2,1,1,2,2,2,2,2]
12n_680; [1,-2,1,2,2,2,3,3,2,2,3,3,3]
12n_681; [-1,-1,-2,-2,-1,-1,2,3,2,2,-1,3,3]
12n_682; [1,1,-2,-2,1,1,2,3,2,2,1,3,3]
12n_683; [-1,2,-1,2,-1,-1,-1,-2,1,-2,-2,-2]
12n_684; [-1,2,-1,2,-1,-1,-1,2,-1,-2,-2,-2]
12n_685; [-1,2,-1,-2,3,3,-2,-2,-3,-3,-2,-2,3]
12n_686; [1,-2,1,2,3,-2,3,3,3,-2,3,-2,3]
12n_687; [-1,2,-1,-2,3,4,-2,4,-3,-3,-2,-4,3,-4]
12n_688; [1,1,1,2,2,2,2,1,1,2,2,2]
12n_689; [1,2,2,2,3,1,3,1,1,2,-3,2,1]
12n_690; [1,2,2,-3,1,-3,1,-2,3,-4,-2,3,-4,-3]
12n_691; [1,2,3,3,2,1,1,1,2,-3,2,2,1]
12n_692; [1,2,3,3,2,2,1,1,1,2,-3,2,1]
12n_693; [1,2,2,-3,1,1,2,2,3,3,4,-2,-3,4]
12n_694; [1,2,2,3,1,1,2,2,3,3,2,1,-2]
12n_695; [-1,-2,1,-2,-1,3,-1,3,3,-2,-1,3,3]
12n_696; [1,2,2,-3,4,1,1,2,-3,2,4,-3,4,3]
12n_697; [1,2,2,-3,1,-3,1,2,-3,4,2,-3,4,3]
12n_698; [-1,-2,-3,-3,-2,1,-2,3,1,-2,-2,-2,-1]
12n_699; [-1,2,-1,-2,3,-2,-3,-4,-4,-3,2,-3,4,-3]
12n_700; [1,-2,1,-2,-3,-3,-3,-3,-2,-1,-1,-2,3]
12n_701; [1,-2,-3,-4,3,-4,-3,2,-3,-1,4,-3,-1,-2]
12n_702; [-1,2,3,3,2,-1,-2,-2,-2,-3,2,-1,2]
12n_703; [1,-2,1,2,3,-2,3,-2,3,-2,3,3,3]
12n_704; [-1,2,-3,4,-1,-3,2,-3,-2,3,4,-3,-2,4]
12n_705; [1,-2,-3,4,1,-2,-2,3,-2,3,3,4,-3,2]
12n_706; [1,2,-3,-4,1,2,-3,1,2,-4,-3,-4]
12n_707; [1,-2,-2,-2,-1,2,-1,2,-1,-2,-2,-2]
12n_708; [1,-2,-2,-2,1,-2,1,2,-1,2,2,2]
12n_709; [1,-2,-2,-2,1,-2,1,-2,1,2,2,2]
12n_710; [-1,2,-1,-2,3,3,2,2,-3,-3,2,2,3]
12n_711; [1,-2,1,2,3,-2,3,-2,3,-2,-2,-2,3]
12n_712; [1,-2,3,3,-2,1,-2,-2,-2,-3,-2,1,-2]
12n_713; [-1,-1,-1,2,-3,-3,2,-1,2,3,2,-1,2]
12n_714; [-1,2,-1,2,3,2,-1,-2,-2,3,3,2,2]
12n_715; [1,-2,-3,4,2,3,-4,3,-2,3,-1,4,-1,-2]
12n_716; [1,-2,3,1,3,1,-2,1,-2,-3,-2,1,-2]
12n_717; [1,1,-2,-2,3,-1,2,-1,-2,-2,-3,-3,-2]
12n_718; [1,2,-1,2,1,-2,3,-2,1,-2,-3,-3,-2]
12n_719; [1,-2,1,2,-3,2,-3,2,-3,2,3,3,3]
12n_720; [-1,2,-3,4,2,3,1,3,1,-2,3,-2,3,4]
12n_721; [-1,-2,-2,-1,-1,-1,-1,2,2,2,2,2]
12n_722; [1,-2,-2,1,1,1,1,2,2,2,2,2]
12n_723; [-1,-2,-3,1,-3,1,1,1,-2,3,-2,-1,2]
12n_724; [1,-2,3,1,3,1,1,1,2,-3,2,-1,2]
12n_725; [1,2,2,1,1,1,1,2,2,2,2,2]
12n_726; [-1,2,-3,2,3,-2,3,1,3,4,-3,1,2,4]
12n_727; [-1,2,3,4,-1,2,2,-3,4,-2,-2,3,-2,3]
12n_728; [-1,2,3,2,3,-1,-1,2,-3,2,-1,2,3]
12n_729; [-1,2,3,2,3,1,1,2,-3,2,-1,2,3]
12n_730; [1,2,3,2,3,-1,-1,2,-3,2,1,-2,3]
12n_731; [1,2,-3,-4,2,2,3,-1,-1,-2,3,-2,-4,-3]
12n_732; [-1,2,3,-4,-1,-2,3,4,4,3,2,2,3,-4]
12n_733; [1,-2,1,2,3,-2,3,-2,3,-2,3,4,-3,4]
12n_734; [1,2,3,3,2,-1,2,2,2,-3,-1,2,1]
12n_735; [1,-2,1,2,3,3,4,4,3,2,-3,2,3,-4,-2,-3]
12n_736; [1,-2,-3,4,1,-2,-2,-3,4,-3,2,-3,-4,-4]
12n_737; [1,2,3,-1,3,2,-1,2,-3,-1,2,1,-2]
12n_738; [-1,2,2,1,1,2,2,3,3,2,-1,2,-3]
12n_739; [-1,-2,-2,-1,-1,-2,-2,3,3,2,-1,2,-3]
12n_740; [1,-2,3,-1,3,2,-1,2,-3,-1,-2,1,-2]
12n_741; [1,-2,3,3,-2,1,-2,-3,-2,1,-2,-2,-2]
12n_742; [1,1,-2,-2,-1,-1,-2,3,-2,1,-2,-3,-3]
12n_743; [-1,2,-1,-2,3,4,-2,4,-3,2,-3,-4,-2,3]
12n_744; [-1,2,3,3,2,1,1,-2,3,4,-2,-3,4,3]
12n_745; [-1,2,-1,-2,3,-4,2,-4,-3,2,-3,4,2,3]
12n_746; [-1,2,-1,-2,-3,-4,2,-4,-3,2,-3,4,2,-3]
12n_747; [1,-2,-2,-1,-1,2,2,-1,-1,-2,-2,-2]
12n_748; [1,-2,-2,1,1,-2,-2,1,1,2,2,2]
12n_749; [1,2,2,1,1,2,2,1,1,-2,-2,-2]
12n_750; [1,-2,-2,1,1,2,2,1,1,2,2,2]
12n_751; [1,-2,-2,1,1,2,2,1,1,-2,-2,-2]
12n_752; [-1,2,-1,-2,3,-2,3,2,2,2,3,-2,3]
12n_753; [-1,2,1,1,2,-3,2,-1,2,2,3,3,2]
12n_754; [1,-2,1,2,3,-2,3,-2,-2,-2,3,-2,3]
12n_755; [1,-2,1,2,3,-2,3,2,2,-3,2,-4,3,-4]
12n_756; [-1,2,-1,-2,3,3,4,2,2,-3,-2,4,-2,3]
12n_757; [-1,-2,3,-4,2,2,3,1,1,-2,3,-2,-4,3]
12n_758; [-1,2,-3,4,2,3,1,1,2,2,3,3,2,4]
12n_759; [-1,2,3,3,2,1,1,2,-3,-4,2,3,-4,-3]
12n_760; [-1,-2,3,2,-3,2,-4,1,1,2,-3,2,-3,-4]
12n_761; [-1,2,3,-4,-1,3,2,2,3,3,-4,2,3,-2]
12n_762; [-1,2,-1,-2,3,3,-4,2,2,3,2,-4,2,3]
12n_763; [1,-2,-3,2,-3,-2,4,-3,-1,-1,2,2,3,3,-2,4]
12n_764; [1,1,2,2,-3,1,-2,1,2,2,3,3,2]
12n_765; [1,-2,-3,1,2,3,3,-4,3,2,2,3,3,-4]
12n_766; [-1,2,3,4,-1,4,3,3,2,-3,2,-4,3,3]
12n_767; [1,-2,1,1,1,-2,-2,-1,-1,-1,-1,-2]
12n_768; [-1,2,-1,-2,-3,-3,2,2,-3,-2,-2,3,3]
12n_769; [-1,-2,-3,-3,-2,-2,1,1,-2,3,-2,-1,2]
12n_770; [-1,2,3,3,2,2,1,1,2,-3,2,-1,2]
12n_771; [1,-2,-3,1,-3,-2,-2,-1,-1,-2,3,-2,1]
12n_772; [1,-2,-3,1,-3,2,2,1,1,-2,3,-2,1]
12n_773; [1,-2,-2,3,3,-2,1,-2,-2,-2,-3,-2,-2]
12n_774; [-1,2,-3,4,-1,-3,-3,2,-3,-2,3,4,-3,-2]
12n_775; [1,2,3,3,-4,2,3,-1,-1,-2,3,-4,3,-2]
12n_776; [1,2,3,2,3,2,-4,-1,-1,-2,3,-2,3,-4]
12n_777; [-1,-2,-3,-3,-2,1,1,1,-2,3,1,-2,-1]
12n_778; [-1,2,3,-1,3,3,2,2,3,3,-2,3,-2]
12n_779; [-1,2,3,3,-2,1,-2,3,-1,2,-1,2,2]
12n_780; [-1,2,3,-4,-1,2,-4,2,3,-2,3,4,-3,4]
12n_781; [-1,2,3,2,3,-1,-1,2,-3,-1,2,3,-1]
12n_782; [1,-2,-2,3,1,3,1,-2,1,-2,-3,-2,-2]
12n_783; [-1,2,-3,4,-1,2,2,3,3,4,2,-3,-2,4]
12n_784; [-1,2,3,-4,-1,2,2,3,3,-4,2,3,-2,-4]
12n_785; [1,-2,-3,-3,-2,-1,-1,-2,3,4,-3,4,-2,3]
12n_786; [-1,2,-3,-3,2,1,1,2,-3,4,2,-3,4,3]
12n_787; [1,-2,1,2,3,-2,-2,3,-2,-2,3,3,3]
12n_788; [1,-2,1,2,-3,-3,2,2,3,4,-2,-2,-3,4]
12n_789; [1,-2,1,2,3,3,-4,-2,-3,-3,-4,-2,3,-4]
12n_790; [-1,2,-3,2,-3,-2,3,-1,2,-3,-1,2,2]
12n_791; [1,2,3,3,-2,1,1,-2,1,-2,-3,2,1]
12n_792; [1,-2,1,2,3,-2,-2,-2,-2,3,-2,-2,3]
12n_793; [-1,2,3,-1,3,3,3,2,-3,-3,2,2,3]
12n_794; [-1,2,3,4,-1,-2,-2,3,3,4,-2,3,-2,-4]
12n_795; [-1,2,-3,-4,3,-4,2,2,3,-2,3,1,1,2]
12n_796; [1,2,2,2,3,3,2,-1,2,-3,-1,2,1]
12n_797; [-1,2,-3,2,3,-2,4,-3,1,4,3,1,2,-3,2,3]
12n_798; [1,-2,-3,2,-3,-2,4,-1,-1,2,-3,2,-3,4]
12n_799; [-1,2,-3,2,-3,2,4,1,1,-2,3,-2,3,4]
12n_800; [-1,-2,-3,-3,2,-1,2,-1,2,2,3,-2,-1]
12n_801; [1,2,-1,2,3,-2,1,3,2,-3,2,3,3]
12n_802; [-1,2,-3,-1,2,2,-3,-3,-2,3,-2,3,3]
12n_803; [1,-2,3,1,-2,3,3,-2,3,3,-2,3,2]
12n_804; [1,-2,-2,3,1,3,2,2,2,-3,1,-2,-2]
12n_805; [1,-2,-3,1,2,3,4,-3,2,-3,4,-3,-3,2]
12n_806; [1,1,2,2,1,1,-2,-3,2,-1,2,3,3,2,2]
12n_807; [1,-2,1,2,3,2,-1,3,2,-3,2,3,3]
12n_808; [-1,-2,-3,-3,2,2,-1,2,3,3,2,2,3]
12n_809; [-1,2,3,4,-1,2,2,2,-3,2,-3,-2,4,-2,3,2]
12n_810; [-1,2,-3,4,-1,-2,4,3,-2,3,3,-4,3,-4]
12n_811; [-1,2,1,-2,3,-2,1,3,2,-3,2,3,3]
12n_812; [-1,-2,1,-2,3,-2,-1,3,2,-3,2,3,3]
12n_813; [-1,2,-3,4,-1,-2,4,-2,3,-2,3,-4,3,-4]
12n_814; [1,2,3,3,4,2,-3,-1,4,3,-1,2,-3,2,-3,4]
12n_815; [-1,2,-3,-2,3,1,1,2,-3,2,-1,2,-3]
12n_816; [-1,2,-3,-4,-1,3,3,-2,-2,3,-4,3,-2,3]
12n_817; [-1,2,3,-1,3,2,-3,-3,-3,-3,2,2,3]
12n_818; [-1,2,-1,-2,3,-4,2,2,3,-4,-3,2,2,3]
12n_819; [1,-2,-3,1,-3,1,2,-1,2,3,1,-2,1]
12n_820; [1,-2,-2,-1,-1,2,-1,-1,-2,-2,-2,-2]
12n_821; [1,2,2,-1,-1,2,1,1,-2,-2,-2,-2]
12n_822; [1,-2,-2,1,1,2,-1,-1,2,2,2,2]
12n_823; [-1,2,-1,-2,3,-2,-2,-3,-3,-3,-2,-2,3]
12n_824; [-1,2,3,-1,2,2,3,3,-2,-2,-2,3,-2]
12n_825; [1,-2,1,-2,-2,3,1,3,2,-3,2,-1,2]
12n_826; [1,-2,-3,4,1,-2,3,-2,3,3,3,4,-3,2]
12n_827; [1,-2,1,2,3,-2,3,3,-2,3,-2,-2,3]
12n_828; [-1,2,-3,-3,2,-1,2,3,2,2,-1,2,-1]
12n_829; [1,-2,-2,-1,-1,2,2,2,-1,-1,-2,-2]
12n_830; [1,-2,-2,1,1,2,2,2,1,1,2,2]
12n_831; [1,-2,-2,1,1,2,2,2,1,1,-2,-2]
12n_832; [1,-2,1,2,-3,-3,-2,-2,3,-2,-2,-3,-3]
12n_833; [1,-2,-2,1,-2,-2,-3,1,-3,2,-1,2,3]
12n_834; [1,-2,1,2,3,-2,3,4,4,3,-2,3,3,-4]
12n_835; [-1,-2,-3,2,-3,1,1,-2,3,-2,-1,2,3]
12n_836; [1,1,2,2,-3,-1,2,-1,2,2,3,3,2]
12n_837; [-1,2,3,-4,-1,2,3,-1,2,-4,3,-4]
12n_838; [1,2,-3,4,-1,2,3,1,-2,-4,3,4]
12n_839; [-1,2,-3,-4,-1,2,-3,-1,2,-4,-3,-4]
12n_840; [-1,-2,3,-4,-1,3,-2,-1,3,-2,-4,3]
12n_841; [1,-2,1,2,3,-4,3,-2,-4,-3,-3,-2,-4,3]
12n_842; [-1,-2,-3,-3,4,-2,-3,1,4,1,2,-3,2,4]
12n_843; [1,-2,3,-4,1,3,2,-3,2,3,-4,3,2,-4]
12n_844; [1,2,-3,-4,-3,2,1,-3,-4,-3,5,4,-2,-3,4,3,-5]
12n_845; [1,-2,3,3,-2,1,1,1,-2,-3,-2,1,-2]
12n_846; [-1,-2,3,-2,3,-2,1,1,-2,3,4,-3,-2,4]
12n_847; [-1,2,-3,2,-3,2,1,1,-2,3,4,-3,-2,4]
12n_848; [1,-2,3,3,2,1,1,1,2,-3,-2,1,-2]
12n_849; [-1,2,3,3,2,1,1,1,2,-3,2,-1,2]
12n_850; [-1,2,2,2,2,1,1,2,2,1,1,2]
12n_851; [1,-2,1,2,2,3,3,2,2,3,-2,3,2]
12n_852; [1,-2,3,-2,3,-2,3,2,1,-2,3,-2,-2]
12n_853; [-1,-1,-2,-2,-3,-1,2,-1,2,2,3,3,2]
12n_854; [-1,-2,3,-4,2,2,3,1,3,-4,1,2,3,-4]
12n_855; [1,1,1,-2,-2,3,3,-2,1,-2,-3,-2,-2]
12n_856; [-1,-2,-2,-3,4,3,-2,-2,1,1,-2,3,-2,4]
12n_857; [1,-2,1,2,-3,4,-3,-2,4,-3,-3,-2,4,-3]
12n_858; [1,-2,1,2,3,-4,-2,-4,-3,-3,-2,-4,3,-4]
12n_859; [1,-2,1,2,-3,4,-2,4,-3,-3,-2,4,-3,4]
12n_860; [-1,-2,-2,1,-2,-2,3,-1,3,2,-1,2,-3]
12n_861; [-1,2,3,3,2,1,-2,1,2,2,-3,2,-1]
12n_862; [1,2,3,3,2,-1,-1,2,-1,2,-3,2,1]
12n_863; [1,2,3,3,2,-1,2,-1,2,2,-3,2,1]
12n_864; [1,-2,-3,-3,2,2,-3,1,2,-3,2,2,2]
12n_865; [1,-2,-3,-3,2,2,-3,1,-3,-3,2,-3,2]
12n_866; [1,-2,3,-2,3,-2,3,2,1,2,-3,-2,-2]
12n_867; [-1,-1,2,-1,-1,-2,3,-2,1,-2,-3,-3,-2]
12n_868; [-1,2,3,-2,3,1,1,-2,3,-2,-1,2,-3]
12n_869; [1,-2,3,4,1,-3,-3,4,2,2,-3,4,2,-3]
12n_870; [1,-2,1,2,3,3,4,-2,-3,-3,4,-2,-3,4]
12n_871; [1,2,-1,2,-3,4,2,3,1,3,2,-3,4,-3]
12n_872; [1,-2,1,2,-3,-3,4,-2,-3,-3,4,-2,-3,4]
12n_873; [1,2,-3,-4,2,-3,1,2,-3,2,-4,-3]
12n_874; [1,2,3,-2,3,-2,1,-2,1,3,-2,1,-3]
12n_875; [1,-2,1,2,3,-2,-2,3,3,3,-2,-2,3]
12n_876; [1,-2,1,2,3,4,-2,-2,-3,4,3,-2,-2,3]
12n_877; [-1,2,-3,-4,2,-3,-1,2,-3,2,-4,-3]
12n_878; [-1,-2,-3,-3,-4,-2,3,1,1,-2,3,4,4,3,2,2]
12n_879; [-1,2,-3,-1,2,-3,2,-3,-3,-2,-2,3,3]
12n_880; [1,-2,-3,1,-3,2,-1,2,3,1,-2,1,-2]
12n_881; [-1,2,3,-2,3,2,4,1,4,1,3,2,-3,2,3,-4]
12n_882; [1,-2,-2,-2,-1,-1,2,-1,-1,-2,-2,-2]
12n_883; [-1,2,-3,-3,2,-1,2,3,2,2,2,-1,2]
12n_884; [1,-2,1,2,3,-2,3,-4,2,-4,-3,2,-3,4]
12n_885; [-1,2,-3,4,-1,3,-2,-3,2,4,-3,2,-3,4]
12n_886; [1,-2,1,2,3,-2,3,4,-2,4,3,-2,3,-4]
12n_887; [1,-2,1,-2,1,-2,1,1,2,2,2,1]
12n_888; [1,1,1,2,2,2,1,1,1,2,2,2]

==> anc/input_stoimenow.csv <==
Knot; Braid notation
3_1; [-1,-1,-1]
4_1; [-1,2,-1,2]
5_1; [-1,-1,-1,-1,-1]
5_2; [-1,2,1,1,1,2]
6_1; [-1,2,3,-1,3,2,-3]
6_2; [-1,2,-1,-1,-1,2]
6_3; [-1,2,2,-1,-1,2]
7_1; [-1,-1,-1,-1,-1,-1,-1]
7_2; [1,1,1,2,3,-1,3,2,-3]
7_3; [-1,2,1,1,1,1,1,2]
7_4; [-1,2,-1,-2,-2,-3,2,-3,-2]
7_5; [-1,-2,-2,-2,-2,-1,-1,2]
7_6; [-1,2,-3,-1,-3,2,-3]
7_7; [-1,2,-3,-1,2,-3,2]
8_1; [-1,2,3,4,-1,-3,4,3,2,-3]
8_2; [-1,2,-1,-1,-1,-1,-1,2]
8_3; [-1,2,-3,-4,1,-4,1,2,-3,4]
8_4; [-1,-1,-1,2,3,-1,3,2,-3]
8_5; [-1,-1,-1,2,-1,-1,-1,2]
8_6; [-1,2,3,-1,3,3,3,2,-3]
8_7; [-1,2,2,2,2,-1,-1,2]
8_8; [1,1,1,2,-3,-1,-3,2,-3]
8_9; [-1,2,-1,-1,-1,2,2,2]
8_10; [-1,2,2,-1,-1,2,2,2]
8_11; [-1,2,-1,2,2,3,-2,3,2]
8_12; [-1,2,-3,4,-1,2,-3,4]
8_13; [1,2,-3,-3,2,-3,2,1,-2]
8_14; [-1,2,3,-1,3,3,2,-3,2]
8_15; [-1,2,-3,-1,-3,-2,-2,-2,-3]
8_16; [-1,2,-1,2,2,-1,2,2]
8_17; [-1,2,-1,2,2,-1,-1,2]
8_18; [-1,2,-1,2,-1,2,-1,2]
8_19; [-1,-1,-1,-2,-1,-1,-1,-2]
8_20; [-1,-1,-1,2,1,1,1,2]
8_21; [-1,2,2,-1,-1,-2,-2,-2]
9_1; [-1,-1,-1,-1,-1,-1,-1,-1,-1]
9_2; [-1,2,-1,-2,-3,-4,3,-4,-3,-2,-2,3]
9_3; [-1,2,1,1,1,1,1,1,1,2]
9_4; [-1,2,-1,-2,-3,-3,-2,-2,-2,-2,3]
9_5; [-1,2,3,4,-2,-3,4,3,2,1,1,2]
9_6; [-1,-2,-2,-2,-2,-2,-2,-1,-1,2]
9_7; [-1,2,-1,-2,-3,-3,-3,-3,-2,-2,3]
9_8; [-1,2,3,-4,-1,-4,3,-4,2,-3]
9_9; [-1,2,1,1,1,1,1,2,2,2]
9_10; [1,2,3,3,2,-3,2,2,2,1,-2]
9_11; [-1,2,-3,-1,-3,-3,-3,2,-3]
9_12; [-1,2,-3,-4,-1,-4,-1,2,-3,4]
9_13; [1,2,3,3,2,2,2,-3,2,1,-2]
9_14; [-1,2,-3,-4,-1,2,-4,-3,2,4]
9_15; [-1,2,-3,4,-1,2,-3,-4,-4,-4]
9_16; [-1,-1,-1,-2,-2,-2,-2,-1,-1,2]
9_17; [-1,2,-1,2,2,-3,2,-3,2]
9_18; [1,2,2,3,3,2,2,2,1,-2,-3]
9_19; [-1,2,3,-4,-1,3,-4,3,2,-3]
9_20; [-1,-1,-1,2,-3,-1,-3,2,-3]
9_21; [-1,2,-3,-4,-1,3,-4,-3,2,-3]
9_22; [-1,2,-3,-1,2,2,2,-3,2]
9_23; [1,2,2,-1,2,-3,2,2,1,3,3]
9_24; [-1,2,-3,-1,-3,2,2,2,-3]
9_25; [-1,2,-3,4,-1,2,3,3,3,4]
9_26; [-1,2,-3,-1,-3,-3,2,-3,2]
9_27; [-1,2,-3,-3,2,-3,2,-1,2]
9_28; [-1,2,2,-3,-1,-3,2,-3,-1]
9_29; [-1,2,-3,2,2,-1,2,-3,2]
9_30; [-1,2,-1,2,-3,-3,2,2,-3]
9_31; [-1,2,-3,-1,-3,2,-3,2,-1]
9_32; [-1,2,-3,-1,2,-3,2,-3,-3]
9_33; [-1,2,-3,-1,2,2,-3,2,-3]
9_34; [-1,2,-1,2,-3,2,-1,2,-3]
9_35; [-1,2,3,4,-2,3,4,3,2,-3,1,-4,1,2]
9_36; [-1,2,-3,-1,-3,2,-3,-3,-3]
9_37; [-1,2,-3,-1,2,-3,-4,3,-2,3,2,4]
9_38; [1,2,3,3,2,2,-1,2,-3,2,1]
9_39; [-1,2,3,4,-1,-3,4,2,-3,2,3,3]
9_40; [-1,2,-3,-1,2,-1,-3,2,-3]
9_41; [-1,2,-3,-4,-1,3,-4,-2,3,-2,3,3]
9_42; [-1,2,3,-1,-2,-2,-2,3,2]
9_43; [-1,2,3,-1,2,2,2,3,2]
9_44; [-1,-2,3,-2,-2,-1,2,3,2]
9_45; [-1,2,-3,-1,-2,-2,-2,-3,2]
9_46; [-1,2,-3,-2,-2,-1,2,-3,2]
9_47; [-1,2,-1,2,3,2,-1,2,3]
9_48; [1,2,3,3,-2,1,-2,-3,-1,2,1]
9_49; [-1,2,-3,-1,-3,-2,-2,-3,2,-3,-2]
10_1; [-1,2,-3,4,5,-1,-3,-4,5,-4,-2,3,-2]
10_2; [-1,2,-1,-1,-1,-1,-1,-1,-1,2]
10_3; [-1,2,-3,4,5,-1,-3,-4,5,4,-2,3,-2]
10_4; [-1,2,-3,4,-1,-3,4,-2,4,4,3,-2]
10_5; [-1,2,2,2,2,2,2,-1,-1,2]
10_6; [-1,2,3,-1,-2,-2,-2,-2,-2,3,-2]
10_7; [-1,2,-1,2,-3,2,3,4,4,3,2,-4]
10_8; [-1,2,3,-1,3,3,3,3,-2,3,-2]
10_9; [-1,2,-1,-1,-1,-1,-1,2,2,2]
10_10; [-1,2,3,4,-2,-3,4,3,2,-1,-1,2]
10_11; [-1,2,3,4,-1,-3,4,-2,-2,-2,3,-2]
10_12; [-1,2,-1,-2,3,3,-2,-2,-2,-2,3]
10_13; [-1,2,-3,4,5,-1,2,-3,-4,5,4]
10_14; [-1,2,-1,2,3,3,2,2,2,2,-3]
10_15; [-1,2,-1,-2,3,3,3,3,-2,-2,3]
10_16; [-1,2,-3,-4,2,3,-4,-3,2,1,1,2]
10_17; [-1,2,2,2,2,-1,-1,-1,-1,2]
10_18; [-1,2,2,1,1,2,-3,-4,2,3,-4,-3]
10_19; [-1,-1,-1,2,3,-1,3,2,-3,2,-1]
10_20; [-1,2,-3,4,-1,-3,-3,-3,4,-2,3,-2]
10_21; [-1,2,3,3,2,-3,2,2,2,-1,2]
10_22; [-1,2,3,-1,3,3,-2,-2,-2,3,-2]
10_23; [1,2,-3,-3,2,-3,2,2,2,1,-2]
10_24; [-1,2,-3,-4,2,3,-4,3,2,1,1,2]
10_25; [-1,2,3,3,2,2,2,-3,2,-1,2]
10_26; [-1,-1,-1,2,3,3,2,-3,2,-1,2]
10_27; [-1,2,3,-1,3,2,2,2,-3,2,-1]
10_28; [-1,2,-1,-2,3,-2,-3,4,4,-3,-2,4]
10_29; [-1,2,-3,4,-1,2,-3,4,4,4]
10_30; [-1,2,3,-4,-2,3,-4,3,2,1,1,2]
10_31; [-1,2,-1,-2,3,4,-3,4,3,-2,-2,3]
10_32; [-1,-1,-1,2,2,3,3,2,-1,2,-3]
10_33; [-1,2,-1,-2,3,-2,3,4,4,3,-2,-4]
10_34; [-1,2,-1,-2,-3,4,4,-3,4,-2,-2,3]
10_35; [-1,2,-3,4,5,-1,2,-3,-4,5,-4]
10_36; [-1,2,-1,2,3,4,-3,4,3,2,2,-3]
10_37; [-1,2,-1,-2,3,3,-2,-2,3,4,-3,4]
10_38; [-1,2,2,1,1,2,-3,-4,2,3,-4,3]
10_39; [-1,2,2,3,3,2,2,2,-1,2,-3]
10_40; [-1,2,-1,2,-3,2,2,3,3,2,-1]
10_41; [-1,2,-3,4,-1,-3,4,-3,2,-3]
10_42; [-1,2,-3,4,-1,4,-3,4,2,-3]
10_43; [-1,2,-3,4,-1,4,-1,2,-3,4]
10_44; [-1,2,-3,4,-1,2,4,-3,2,4]
10_45; [-1,2,-3,4,-1,-3,4,2,-3,2]
10_46; [-1,-1,-1,2,-1,-1,-1,-1,-1,2]
10_47; [-1,2,2,-1,-1,2,2,2,2,2]
10_48; [-1,-1,-1,2,2,2,2,-1,-1,2]
10_49; [-1,-1,-1,-2,-2,-3,-1,-3,2,-3,-1]
10_50; [-1,2,-1,-2,-2,3,-2,-2,-2,3,-2]
10_51; [1,2,2,-3,-3,2,2,2,1,-2,-3]
10_52; [-1,2,3,-1,3,-1,-1,2,-3,2,-1]
10_53; [-1,-2,-2,-3,-1,-1,2,-3,-4,3,-4,-3]
10_54; [-1,2,-1,-2,3,3,-2,-2,3,3,3]
10_55; [-1,2,-1,-2,-3,-3,-4,-2,-2,3,-4,-4]
10_56; [-1,2,2,3,3,2,-1,2,2,2,-3]
10_57; [1,2,2,-1,2,-3,2,2,1,-3,-3]
10_58; [-1,2,3,-1,3,4,-5,2,-3,4,-5]
10_59; [-1,2,-1,2,-3,4,2,2,-3,4]
10_60; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-3]
10_61; [-1,2,3,-1,3,3,-2,3,3,3,-2]
10_62; [-1,2,2,2,2,-1,-1,2,2,2]
10_63; [-1,2,-3,-4,-1,-1,-2,-2,-2,3,-4,-3]
10_64; [-1,-1,-1,2,-1,-1,-1,2,2,2]
10_65; [1,2,-3,-3,2,2,2,-3,2,1,-2]
10_66; [-1,-2,-2,-2,-2,-3,-1,-3,2,-3,-1]
10_67; [-1,2,2,1,1,2,-3,2,-3,4,3,-2,3,-4]
10_68; [-1,2,3,4,-2,3,4,3,2,-3,-1,-4,-1,2]
10_69; [-1,2,-3,-4,-1,2,-4,-3,2,3,-4,-3]
10_70; [-1,2,-3,4,-1,2,-3,-3,-3,4]
10_71; [-1,2,2,-3,4,-1,-1,2,-3,4]
10_72; [-1,2,-1,2,3,3,3,3,2,2,-3]
10_73; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,-3]
10_74; [-1,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2]
10_75; [-1,2,-3,-1,2,-3,-4,-3,2,-3,2,4]
10_76; [-1,2,3,-1,3,3,-2,3,3,3,2]
10_77; [1,1,1,2,2,-3,-3,2,1,-2,-3]
10_78; [-1,-2,-2,-1,-1,2,3,-4,-2,-4,3,-4]
10_79; [-1,-1,-1,2,2,-1,-1,2,2,2]
10_80; [-1,-2,-2,-3,-1,-3,-1,-1,2,-3,-1]
10_81; [-1,-2,-2,-3,4,-1,4,-1,2,3,3,4]
10_82; [-1,2,-1,2,2,-1,-1,-1,-1,2]
10_83; [-1,2,3,-1,3,2,-3,2,-1,2,2]
10_84; [-1,2,2,3,-1,3,2,-1,2,2,-3]
10_85; [-1,2,-1,2,2,-1,2,2,2,2]
10_86; [-1,2,3,-1,3,-1,2,-3,2,-1,2]
10_87; [-1,2,2,3,-1,3,-1,2,-1,2,-3]
10_88; [-1,2,-3,-1,2,-3,2,4,-3,4]
10_89; [-1,2,-1,2,-3,-3,-2,-2,3,-4,3,-4]
10_90; [-1,2,3,-1,-2,-2,3,3,-2,3,-2]
10_91; [-1,2,2,2,-1,2,-1,-1,2,-1]
10_92; [-1,2,-3,2,2,1,1,1,2,-3,2]
10_93; [-1,2,-1,-2,3,-2,3,3,-2,3,3]
10_94; [-1,-1,2,2,-1,2,-1,-1,-1,2]
10_95; [1,2,-3,-3,2,2,-1,2,-3,2,1]
10_96; [-1,2,3,-1,3,-4,3,-2,3,-2,-4,-3]
10_97; [-1,2,-1,2,3,4,4,3,2,2,-3,4,-3,-4]
10_98; [-1,2,2,-3,2,-1,2,2,3,3,2]
10_99; [-1,2,2,-1,-1,2,-1,-1,2,2]
10_100; [-1,2,2,2,-1,2,2,-1,2,2]
10_101; [-1,2,2,3,1,3,1,2,-3,4,2,-3,4,3]
10_102; [-1,2,3,-1,3,-2,-2,3,-2,3,-2]
10_103; [-1,2,-1,-2,3,-2,-2,3,-2,-2,3]
10_104; [-1,2,-1,-1,2,2,2,-1,-1,2]
10_105; [-1,2,-3,4,-1,-2,4,3,-2,3,3,4]
10_106; [-1,2,-1,-1,-1,2,2,-1,-1,2]
10_107; [-1,2,3,-4,-1,2,-4,-3,2,3,3,-4]
10_108; [-1,2,3,-1,3,-2,3,-2,3,3,-2]
10_109; [-1,2,2,-1,-1,2,2,-1,-1,2]
10_110; [-1,2,3,-1,-2,3,2,-4,2,2,3,-4]
10_111; [-1,2,2,3,3,2,-1,2,-3,2,2]
10_112; [-1,2,-1,2,-1,2,-1,2,2,2]
10_113; [-1,2,-1,2,3,3,3,2,-1,2,-3]
10_114; [-1,2,-1,-2,3,-2,3,-2,3,-2,3]
10_115; [-1,2,3,-1,3,-2,3,4,-2,-2,-3,4]
10_116; [-1,2,2,-1,2,-1,2,-1,2,2]
10_117; [-1,2,-1,2,-3,2,-1,2,2,3,3]
10_118; [-1,2,-1,2,-1,-1,2,-1,2,2]
10_119; [-1,2,3,3,2,-1,2,-3,-1,2,-1]
10_120; [-1,2,3,3,2,1,1,2,-3,4,2,-3,4,3]
10_121; [-1,2,3,3,2,-1,2,-3,2,-1,2]
10_122; [-1,2,-1,2,-1,-3,2,-1,2,3,3]
10_123; [-1,2,-1,2,-1,2,-1,2,-1,2]
10_124; [-1,-1,-1,-2,-1,-1,-1,-1,-1,-2]
10_125; [-1,-1,-1,-2,1,1,1,1,1,-2]
10_126; [-1,-1,-1,2,1,1,1,1,1,2]
10_127; [-1,2,2,-1,-1,-2,-2,-2,-2,-2]
10_128; [-1,-2,-2,-3,-3,-2,-2,-2,-1,2,-3]
10_129; [1,-2,-2,-3,-3,2,2,2,1,-2,-3]
10_130; [1,2,3,-1,3,-1,2,-3,2,1,-2]
10_131; [-1,2,2,-3,-3,-2,-2,-2,-1,2,-3]
10_132; [-1,2,-1,-2,-3,-3,-2,-2,3,3,3]
10_133; [-1,2,-1,-2,3,3,-2,-2,-3,-3,-3]
10_134; [-1,2,-1,-2,-3,-3,-2,-2,-3,-3,-3]
10_135; [1,2,2,-1,2,-3,-2,-2,1,-3,-3]
10_136; [1,-2,3,3,2,-1,2,-3,-1,-2,1]
10_137; [-1,2,-1,2,-3,4,-2,-2,-3,4]
10_138; [-1,2,-1,2,3,-4,2,2,3,-4]
10_139; [-1,-2,-2,-2,-2,-1,-1,-2,-2,-2]
10_140; [-1,2,-1,-2,-3,2,-3,-2,3,-2,3]
10_141; [-1,2,2,2,2,-1,-1,-2,-2,-2]
10_142; [-1,-2,-3,-3,-2,-2,-2,-3,-2,-1,2]
10_143; [-1,-2,-2,-2,-2,-1,-1,2,2,2]
10_144; [-1,2,3,-1,2,2,3,3,-2,3,-2]
10_145; [-1,-2,-2,-3,2,-1,-2,-2,-3,-3,2]
10_146; [1,2,-3,-3,-2,1,-2,-3,-1,2,1]
10_147; [1,-2,3,3,-2,1,-2,-3,1,-2,1]
10_148; [-1,-1,-1,-2,-2,-1,-1,2,2,2]
10_149; [-1,-1,-1,2,2,-1,-1,-2,-2,-2]
10_150; [1,-2,-2,-3,-3,2,1,-2,-2,-2,-3]
10_151; [1,2,2,1,-2,-3,2,2,1,-3,-3]
10_152; [-1,-1,-1,-2,-2,-1,-1,-2,-2,-2]
10_153; [1,2,2,1,2,-3,-2,-2,1,-3,-3]
10_154; [-1,-2,-2,-1,2,-3,-2,-2,-1,-3,-3]
10_155; [-1,2,2,-1,-1,-2,1,1,-2,-2]
10_156; [-1,2,-3,-1,-3,-3,-2,3,-2,3,3]
10_157; [-1,2,2,1,1,-2,1,1,2,2]
10_158; [-1,2,-1,-2,-3,2,2,-3,2,2,-3]
10_159; [-1,2,1,1,1,2,2,-1,-1,2]
10_160; [-1,2,3,-1,3,3,2,-3,2,3,3]
10_161; [-1,2,1,1,2,2,2,1,1,2]
10_162; [-1,2,3,-1,3,2,-3,-3,2,2,3]
10_163; [-1,2,-1,-2,-3,2,-3,2,-3,2,-3]
10_164; [1,-2,3,3,-2,1,-2,-3,-2,1,-2]
10_165; [1,2,3,3,2,-1,2,-3,-1,2,1]
11_1; [-1,2,-1,2,3,3,4,4,3,3,-4,-2,-2,-3]
11_2; [-1,2,-1,2,3,3,4,2,2,-3,4,4]
11_3; [-1,2,-1,2,-3,-3,2,2,-3,-3,-3]
11_4; [-1,2,-1,2,-3,-3,2,2,-3,-4,3,-4]
11_5; [-1,2,-1,2,3,-4,5,3,-4,-2,5,-2,-3]
11_6; [-1,2,-1,2,3,-4,3,-4,3,2,2,-3]
11_7; [-1,2,-1,2,-3,-3,-3,-3,2,2,-3]
11_8; [-1,2,-1,2,-3,-4,3,-4,-3,2,2,-3]
11_9; [-1,2,-3,-1,2,2,2,2,2,-3,2]
11_10; [-1,2,-1,2,3,3,3,4,-3,4,3,-2,-2,-3]
11_11; [-1,2,-1,2,3,-4,-4,3,-4,2,2,-3]
11_12; [-1,2,3,-4,-1,3,3,3,-4,2,-3,2]
11_13; [-1,2,3,-4,-5,-1,3,4,-5,4,2,-3,2]
11_14; [-1,2,2,-1,2,-3,2,2,-1,-3,-3]
11_15; [-1,2,2,-3,-3,2,-1,2,2,2,-3]
11_16; [-1,2,2,-1,-1,2,-3,-4,2,3,-4,3]
11_17; [-1,2,3,-1,3,-4,2,-4,-5,-3,-5,4,-5]
11_18; [-1,2,2,-3,4,-1,4,-1,2,3,3,4]
11_19; [-1,2,2,-3,-1,-3,-1,2,-1,2,-3]
11_20; [-1,-2,-2,-3,-1,-3,-1,-3,4,2,-3,4]
11_21; [1,-2,-3,-4,1,-4,-5,-3,-5,-2,4,-5,3]
11_22; [-1,2,2,-3,-1,-3,-1,-1,2,-3,-1]
11_23; [-1,2,-1,-2,3,3,-4,-2,-2,3,-4,-4]
11_24; [1,1,-2,-2,-1,-1,2,-3,2,2,1,-3,-3]
11_25; [1,-2,-2,-1,-1,-1,2,-3,2,2,1,-3,-3]
11_26; [-1,2,2,-3,-1,-3,2,-1,2,2,-3]
11_27; [-1,2,2,-3,4,1,1,2,-3,2,-3,4]
11_28; [-1,2,-3,-1,2,2,2,-3,2,-3,-3]
11_29; [-1,2,-1,2,3,4,-3,4,3,-2,-2,-3,-3,-3]
11_30; [-1,2,-1,2,3,-4,-4,3,2,2,-3,4,-3,-4]
11_31; [-1,-2,-2,-3,-1,-1,2,-3,4,-3,4,-3]
11_32; [-1,-2,-2,-3,4,-1,-1,2,-3,4,4,-3]
11_33; [-1,2,2,-3,-3,2,2,2,-1,2,-3]
11_34; [-1,-1,-1,2,2,-3,-3,2,-1,2,-3]
11_35; [-1,2,-1,2,-3,2,2,-3,-3,2,-1]
11_36; [-1,2,2,3,-4,1,-4,1,3,-2,-2,-3,-4,2]
11_37; [-1,2,2,-1,-1,2,-3,-4,2,3,-4,-3]
11_38; [-1,2,2,-1,-1,2,-3,2,-3,4,3,-2,3,-4]
11_39; [-1,-2,-2,-3,4,-1,-1,2,-3,4,4,4]
11_40; [-1,-1,-1,2,2,-3,-1,-3,2,-3,-1]
11_41; [-1,2,2,-3,-1,-1,2,-3,-4,3,-4,-3]
11_42; [1,-2,3,-4,1,-2,-4,-5,-5,4,3,-4,-5]
11_43; [-1,-2,-2,-3,-1,-3,-4,-1,-2,3,2,-4,-4,-3]
11_44; [-1,2,-1,2,-3,2,2,-3,1,-3,-2,1,-2]
11_45; [1,2,-3,-4,2,-4,1,-5,-2,-5,-3,4,-5]
11_46; [-1,2,2,-1,-1,2,3,-4,-2,-4,3,-4]
11_47; [-1,2,2,-3,-1,-3,2,2,2,-3,-1]
11_48; [-1,2,2,-3,4,1,1,2,2,-3,2,4]
11_49; [-1,2,3,-1,3,4,2,4,4,-3,4,4]
11_50; [-1,2,-1,-2,-3,-3,-4,5,-2,-2,3,-4,5]
11_51; [-1,2,-3,-1,-3,4,-5,2,-3,4,-5]
11_52; [-1,2,-1,2,-3,-3,4,-2,4,-2,3,3,-4,3]
11_53; [-1,2,-3,-1,2,-3,2,-3,-3,-3,-3]
11_54; [-1,2,-3,-1,2,-3,2,-3,-3,-4,3,-4]
11_55; [-1,2,-3,-1,-3,2,2,2,2,2,-3]
11_56; [-1,-2,-2,-1,-1,2,3,-2,3,3,4,-3,4,3]
11_57; [1,1,-2,-3,1,1,1,-2,-2,-3,-3,2,1]
11_58; [-1,2,3,-4,-2,3,-1,3,-1,3,2,-4]
11_59; [-1,2,3,4,-5,-1,-5,4,3,-4,-5,2,-3]
11_60; [-1,2,3,-1,3,4,2,-3,4,4,4,4]
11_61; [-1,2,3,-1,3,4,2,-3,4,5,-4,5,4]
11_62; [-1,2,-3,-1,-3,2,-3,-3,-3,-3,-3]
11_63; [-1,2,-3,-1,-3,2,-3,-3,-3,-4,3,-4]
11_64; [-1,2,2,-3,4,1,1,2,2,2,-3,4]
11_65; [-1,2,-1,-2,-3,4,-5,-3,4,-2,-5,-2,3]
11_66; [-1,2,-3,-1,2,2,-3,2,-3,-3,-3]
11_67; [-1,2,-3,-1,2,2,-3,2,-3,-4,3,-4]
11_68; [-1,2,-3,-1,2,2,2,2,-3,2,-3]
11_69; [-1,2,-1,2,-3,-3,-2,-2,3,3,3,4,-3,4]
11_70; [-1,2,-1,2,3,-4,3,3,2,2,3,-4,-3,-3]
11_71; [-1,2,-3,-1,-3,-1,2,-3,2,-1,2]
11_72; [-1,2,-3,-1,-3,2,-3,2,-1,2,2]
11_73; [-1,2,-1,2,-3,2,-3,2,-3,2,-3]
11_74; [-1,2,-1,2,2,-3,2,2,2,-3,2]
11_75; [-1,2,-1,2,2,3,-4,3,-4,2,-3,2]
11_76; [-1,2,-3,-1,2,2,-3,-3,2,-3,2]
11_77; [-1,2,2,1,1,2,-3,4,2,-3,4,-3]
11_78; [-1,2,2,1,1,2,-3,2,-3,4,-3,2,-3,-4]
11_79; [-1,2,-1,2,-3,2,-3,-3,2,-3,-3]
11_80; [-1,2,-1,2,2,-3,2,-3,2,-3,-3]
11_81; [-1,2,-1,2,-3,2,-3,2,2,-3,2]
11_82; [-1,2,-3,-3,2,-3,2,-1,2,2,2]
11_83; [-1,2,-3,-1,-3,-1,-1,2,-3,2,-1]
11_84; [-1,2,-3,-4,2,3,-4,3,2,-1,-1,2]
11_85; [-1,2,-1,-2,3,-4,-4,3,-4,-2,-2,3]
11_86; [-1,2,-1,2,-3,-3,2,2,2,2,-3]
11_87; [-1,2,-1,2,-3,-4,2,-4,3,-2,3,-4,2,3]
11_88; [-1,2,-3,-1,-3,-3,2,2,2,-3,2]
11_89; [-1,2,-1,2,2,3,-4,3,-4,-2,3,2]
11_90; [-1,2,3,-4,-1,3,-4,2,-4,-4,-3,2]
11_91; [-1,2,3,-4,-2,3,-4,3,2,-1,-1,2]
11_92; [-1,2,-1,2,-3,-3,-3,2,-3,-3,2]
11_93; [-1,2,-1,-2,3,-4,3,-4,3,-2,-2,3]
11_94; [1,1,1,2,2,-1,2,-3,2,2,1,3,3]
11_95; [-1,2,-1,-2,-3,-3,-4,-4,-3,-3,4,-2,-2,3]
11_96; [-1,2,-3,4,-5,-1,2,-3,4,-5,4]
11_97; [-1,2,-3,-4,-1,3,-4,2,2,2,-3,2]
11_98; [-1,2,3,4,-5,-1,-3,4,-5,4,-2,3,-2]
11_99; [-1,2,-1,2,-3,2,2,-3,2,2,-3]
11_100; [-1,2,-3,4,-1,-1,-2,-2,-2,-3,4,-3]
11_101; [-1,2,2,-3,4,1,1,-2,-2,3,-2,3,3,4]
11_102; [-1,2,3,-1,-2,3,-4,-3,2,2,2,-3,2,4]
11_103; [-1,2,3,4,-1,-3,4,-5,-4,3,-4,-2,5,3,2]
11_104; [-1,2,2,3,1,3,-4,1,-2,3,-2,-4,-4,-3]
11_105; [-1,-2,-2,-2,-2,-3,4,-1,-1,2,-3,4]
11_106; [-1,2,2,2,2,-3,-1,-3,2,-3,-1]
11_107; [-1,2,3,-2,3,2,4,-3,-1,-1,2,-3,-3,-4]
11_108; [-1,2,-3,-3,2,2,2,-3,2,-1,2]
11_109; [-1,2,-3,-1,-3,2,2,2,-3,2,-1]
11_110; [-1,2,-1,2,-3,2,3,-4,-4,3,2,-4]
11_111; [-1,2,3,-4,-4,3,2,-3,-4,-1,-1,2]
11_112; [-1,2,-3,-1,2,-3,2,2,2,-3,-3]
11_113; [-1,2,-3,-1,-3,-3,2,-3,2,-3,-3]
11_114; [-1,2,2,3,1,3,1,2,-3,-4,2,-4,3,-4]
11_115; [-1,2,2,-3,4,1,1,-2,-2,-2,3,-2,3,4]
11_116; [-1,2,2,3,-4,1,1,2,-3,2,3,3,3,-4]
11_117; [-1,2,2,1,1,2,-3,4,2,4,-3,4]
11_118; [-1,2,3,-4,-1,3,3,3,-4,-2,3,2]
11_119; [-1,2,3,-4,-5,-1,3,4,-5,4,-2,3,2]
11_120; [-1,2,2,1,1,2,-3,4,2,-3,2,4]
11_121; [-1,2,-3,4,-5,-1,-3,4,-5,2,-3]
11_122; [-1,2,-3,-4,-1,3,-4,2,-3,2,-3,-3]
11_123; [-1,2,2,3,4,1,4,1,3,2,2,-3,4,-3,2,-4]
11_124; [1,1,1,2,-3,2,-1,2,2,3,3,3,2]
11_125; [-1,2,-3,-3,2,-1,2,-3,-1,2,-1]
11_126; [-1,2,-3,-3,2,2,-1,2,-3,2,-1]
11_127; [-1,2,-3,-1,-3,2,-1,-3,-1,2,-1]
11_128; [-1,2,-3,4,5,-1,2,3,-4,-3,5,-3,4]
11_129; [-1,2,-3,-1,2,-3,-3,-3,2,-3,-3]
11_130; [-1,2,3,-4,-1,-2,-2,3,-4,-2,3,-2]
11_131; [-1,2,-3,-1,-3,2,-3,2,2,-3,-3]
11_132; [-1,2,-3,-1,2,-3,-4,3,-2,3,2,4,4,4]
11_133; [-1,2,-3,4,5,-1,2,3,3,3,-4,5,4]
11_134; [-1,2,-3,4,-1,4,-1,-2,-2,-2,-3,4]
11_135; [-1,2,3,-4,-1,3,-2,3,-4,3,2,-4]
11_136; [-1,2,-3,-4,-1,2,-4,-3,2,-3,4,-3]
11_137; [-1,2,-3,4,-1,-3,-3,2,-3,-2,3,4,-3,2]
11_138; [-1,2,-3,4,-1,-3,2,-3,-2,3,4,-3,2,4]
11_139; [-1,-1,-1,2,-3,-1,-3,2,2,2,-3]
11_140; [-1,2,3,-4,-2,-4,-1,-4,-1,3,2,-4]
11_141; [-1,2,3,-4,-1,3,-4,-2,3,2,-4,-4]
11_142; [-1,2,-3,-1,-3,-3,-3,2,-3,-3,-3]
11_143; [-1,2,-3,-4,-1,3,-4,-3,2,-3,-3,-3]
11_144; [-1,2,-1,-2,3,-4,-2,-2,-2,-2,3,-4]
11_145; [-1,2,-3,-4,-5,-1,-5,-4,3,-4,5,2,-3]
11_146; [-1,2,-3,-1,-3,-3,2,2,-3,2,-3]
11_147; [-1,-1,2,2,-3,-1,2,-1,-3,-3,2]
11_148; [-1,2,3,4,-1,4,-5,3,4,2,-3,-5,4,4,5]
11_149; [-1,2,3,-4,-1,3,-2,3,3,-4,3,2]
11_150; [-1,2,-3,-4,-1,-4,-3,2,-3,-3,4,-3]
11_151; [-1,2,-3,-1,2,2,-3,-3,-3,2,-3]
11_152; [-1,2,-3,-4,-1,2,2,3,-4,-3,2,-3]
11_153; [-1,2,-1,-2,3,-4,-2,-2,3,3,3,-4]
11_154; [-1,2,-1,-2,3,4,-5,-3,4,-2,-5,-2,3]
11_155; [-1,2,3,3,2,-1,-1,2,-3,4,2,-3,4,3]
11_156; [-1,2,-3,-1,-3,2,2,2,-3,-3,-3]
11_157; [-1,2,-3,-1,-3,2,-3,-3,2,2,-3]
11_158; [-1,2,2,-3,-3,2,-1,2,-3,2,2]
11_159; [-1,2,-3,4,-5,-1,2,-3,-5,4,-5]
11_160; [-1,2,2,-3,-1,-3,2,-3,-1,2,2]
11_161; [-1,2,3,-4,-1,-2,-4,3,2,-4,-4,-4]
11_162; [-1,2,-3,-1,2,-3,-3,2,-3,2,-3]
11_163; [-1,2,-3,-1,2,2,-3,2,2,2,-3]
11_164; [-1,2,-3,-1,2,-3,2,-3,2,2,-3]
11_165; [-1,2,-3,-4,-1,-1,2,2,2,3,-4,-3]
11_166; [-1,2,3,4,-5,-1,-3,-5,-2,4,-5,3,-2]
11_167; [-1,2,3,-4,-1,3,3,-4,-2,3,2,-4]
11_168; [-1,2,-1,-2,-3,4,-3,2,4,-3,-3,2,4,3]
11_169; [-1,2,-3,-4,-1,3,-4,2,2,-3,2,-3]
11_170; [-1,2,-3,-3,2,-1,2,-3,2,-1,2]
11_171; [-1,2,-3,-1,-3,2,-1,-3,2,-1,2]
11_172; [-1,-2,3,3,-2,1,1,2,-3,-4,2,3,-4,3]
11_173; [-1,2,2,-3,-4,1,1,-2,3,-2,3,-4,3,3]
11_174; [-1,2,-3,-3,2,-3,2,2,2,-1,2]
11_175; [-1,2,-3,-1,-3,2,-3,2,2,2,-1]
11_176; [-1,-1,-1,2,-3,-3,2,-3,2,-1,2]
11_177; [-1,-1,-1,2,-3,-1,-3,2,-3,2,-1]
11_178; [-1,2,-1,-2,3,-2,3,-4,-4,3,-2,-4]
11_179; [-1,2,-1,2,2,2,2,-3,2,-3,2]
11_180; [-1,2,-1,2,2,-3,-3,-3,2,-3,2]
11_181; [-1,2,-3,-4,-2,3,-4,3,-2,3,1,3,1,2]
11_182; [-1,2,-3,-1,-3,-3,-3,-3,2,-3,2]
11_183; [-1,2,-3,4,2,-3,4,-3,2,1,1,2]
11_184; [-1,2,-1,2,-3,2,-3,-3,-3,-3,2]
11_185; [-1,2,-1,2,-3,2,-3,-4,-4,-3,2,4]
11_186; [1,2,2,-1,2,-3,2,2,3,3,2,2,1]
11_187; [-1,2,-3,4,2,-3,-4,3,2,-3,-1,4,-1,2]
11_188; [-1,2,-1,2,2,-3,-4,3,-4,2,-3,2]
11_189; [-1,2,-3,-1,-3,2,2,-3,2,-3,2]
11_190; [-1,2,-3,-4,2,3,-4,-3,2,-1,-1,2]
11_191; [1,2,2,2,2,-1,2,-3,2,2,1,3,3]
11_192; [-1,2,2,1,1,2,-3,2,3,3,4,-3,4,3]
11_193; [-1,2,3,-4,-1,3,-4,-2,-2,-2,3,-2]
11_194; [-1,2,-3,-1,-3,-3,2,-3,-3,-3,2]
11_195; [-1,2,-3,4,-5,-1,-3,4,-5,4,-2,3,-2]
11_196; [-1,2,-3,-1,-3,2,-3,2,-3,-3,2]
11_197; [-1,2,2,3,1,1,-2,3,4,-2,4,-2,-3,4]
11_198; [-1,2,3,-4,-2,-3,4,-3,2,-3,-1,4,-1,2]
11_199; [-1,2,3,-1,-2,3,4,3,-2,4,-3,4,3,-2]
11_200; [-1,2,2,3,-4,3,1,-4,1,2,3,3,2,4,-3,2]
11_201; [-1,2,3,4,-1,-3,4,-5,-4,3,-4,-2,5,3,-2]
11_202; [-1,-2,3,-4,-2,1,1,2,3,3,3,-2,3,-4]
11_203; [-1,-1,-1,-1,-1,2,-3,-1,-3,2,-3]
11_204; [-1,2,-1,-2,-2,3,-4,-2,-4,3,-2,-4]
11_205; [-1,2,3,-4,-1,3,-4,-2,-4,-4,3,2]
11_206; [-1,2,-3,-1,-3,-3,-3,-3,-3,2,-3]
11_207; [-1,2,-3,-1,-3,-3,-4,-4,-3,4,2,-3]
11_208; [-1,2,-3,4,2,-3,4,1,1,2,2,2]
11_209; [-1,2,3,-4,5,-1,2,-3,-4,2,-3,-3,4,4,5]
11_210; [-1,2,3,-4,-5,-1,3,4,-5,4,-2,3,-2]
11_211; [-1,2,-3,-4,-5,-1,-5,-4,-3,4,5,2,-3]
11_212; [-1,2,2,3,1,3,1,-2,3,4,-2,4,-3,4]
11_213; [-1,2,2,3,-4,1,1,2,2,2,3,-2,3,-4]
11_214; [-1,2,-3,4,-1,-3,4,-5,4,-3,4,-2,5,3,-2]
11_215; [-1,2,-1,2,-1,-3,-1,2,-1,-3,-3]
11_216; [-1,-1,2,-3,-1,2,-1,2,2,-3,-3]
11_217; [-1,2,-3,-1,-3,2,2,-3,-3,2,-3]
11_218; [-1,2,3,-4,5,-1,2,-3,2,3,3,-4,5]
11_219; [-1,2,-3,-4,-5,-1,-3,4,-5,-4,-3,4,2,4,-3]
11_220; [-1,2,-1,-2,3,-4,-2,-2,3,-4,-4,-4]
11_221; [-1,2,-3,-1,-3,-3,-3,2,2,2,-3]
11_222; [-1,2,-3,4,2,-3,1,-3,1,-3,2,4]
11_223; [-1,-1,2,-3,-1,-1,-1,2,-1,-3,-3]
11_224; [-1,2,3,-4,-1,-2,-4,-2,-2,3,-2,-4]
11_225; [-1,2,3,-4,-1,-2,-4,-4,-4,3,2,-4]
11_226; [-1,2,3,-4,-5,-1,-5,-4,3,-4,5,2,-3]
11_227; [1,1,1,2,2,3,3,2,-1,2,-3,2,2]
11_228; [-1,2,-3,4,-5,-1,-2,3,-2,3,3,4,-5]
11_229; [-1,2,-1,-2,3,-4,-5,-2,-2,3,4,-5,-4]
11_230; [-1,2,-3,4,-5,-1,-3,-5,-2,4,-5,3,-2]
11_231; [-1,2,2,2,-3,-1,-3,2,2,2,-3]
11_232; [-1,2,2,-3,2,-1,2,2,-3,-3,2]
11_233; [-1,2,-1,2,-3,2,-1,2,2,-3,-3]
11_234; [-1,2,2,1,1,2,2,2,2,2,2,2]
11_235; [1,2,2,3,3,2,2,2,2,2,1,-2,-3]
11_236; [1,1,1,2,2,3,3,2,2,2,1,-2,-3]
11_237; [-1,2,2,-3,1,1,2,3,4,3,4,3,2,-3,2,-4]
11_238; [-1,2,2,1,1,2,2,2,3,4,-2,-3,4,3]
11_239; [-1,2,-1,2,-1,-3,2,-1,2,-3,-3]
11_240; [-1,-1,-1,-2,-2,-2,-2,-2,-2,-1,-1,2]
11_241; [-1,2,-1,-2,-2,-2,-3,-3,-3,-3,-2,-2,3]
11_242; [-1,2,-1,-2,-3,-3,-3,-3,-3,-3,-2,-2,3]
11_243; [-1,2,-1,-2,-3,-3,-3,-4,3,-4,-3,-2,-2,3]
11_244; [1,1,1,2,2,-3,2,-1,2,2,3,3,2]
11_245; [1,1,-2,-3,1,1,1,2,2,3,3,2,1]
11_246; [-1,2,-1,-2,-3,-4,3,-4,-4,-4,-3,-2,-2,3]
11_247; [-1,2,-1,-2,-3,-4,-5,3,4,-5,-4,-3,-2,-2,3]
11_248; [-1,2,-1,2,-3,-3,-3,2,-1,2,-3]
11_249; [-1,2,3,-4,-1,3,-2,3,-4,3,-2,-4]
11_250; [-1,2,2,2,-3,-1,2,2,2,-3,2]
11_251; [-1,2,2,2,-1,2,-3,-3,-3,-2,-2,3,3]
11_252; [-1,2,2,2,-3,-1,2,2,-3,2,-3]
11_253; [-1,2,2,2,-3,-1,2,-3,2,-3,-3]
11_254; [1,2,3,-2,3,-2,3,-2,1,-2,-2,-2,-3]
11_255; [-1,2,-1,-1,-1,2,-3,2,-1,2,-3]
11_256; [-1,2,3,-4,-1,-2,3,-2,3,-4,3,-2]
11_257; [-1,2,2,2,-3,-1,-3,-3,2,-3,2]
11_258; [-1,2,3,-4,-1,3,3,3,-4,-2,3,-2]
11_259; [-1,-1,-1,2,-3,-1,-3,2,-3,-3,-3]
11_260; [-1,2,3,-4,-1,-2,-4,3,-2,-4,-4,-4]
11_261; [-1,-1,2,-3,-1,-3,-3,2,-1,2,-3]
11_262; [-1,2,3,-4,-1,3,-4,-2,3,-2,-4,-4]
11_263; [-1,-1,2,-3,-1,-1,-1,-2,-2,-3,-3,-2,-1]
11_264; [-1,-1,-1,2,-3,2,2,-3,-1,2,-3]
11_265; [-1,2,3,-4,-1,3,3,-4,-2,3,-2,-4]
11_266; [-1,2,-1,2,-3,2,-1,-3,2,-3,2]
11_267; [-1,2,-1,2,-3,2,-1,-3,-3,2,-3]
11_268; [-1,2,-1,2,-3,2,-1,2,2,2,-3]
11_269; [-1,2,-1,2,-3,2,-1,2,-3,2,2]
11_270; [-1,-2,3,-4,3,-2,-2,1,1,2,3,-2,-4,3]
11_271; [-1,2,-1,-2,-3,-3,2,-3,2,-3,2,-4,3,-4]
11_272; [-1,2,-1,-2,-3,-3,4,2,-3,2,-3,2,4,3]
11_273; [-1,2,-3,4,-1,2,-3,-2,4,-2,-2,-3,-2,4]
11_274; [-1,2,-3,-3,2,2,-3,-1,2,-3,2]
11_275; [-1,2,-3,4,-1,-2,-2,-2,-3,2,-3,4,-3,-2]
11_276; [-1,2,-3,-1,2,-3,4,-3,-2,-2,-2,-3,-2,4]
11_277; [-1,2,-3,2,-1,2,-1,-3,-1,-1,2]
11_278; [-1,2,3,-1,-2,3,-4,3,-2,3,-2,-4]
11_279; [-1,2,-3,-4,-1,3,-4,-2,3,-2,3,3,3,3]
11_280; [-1,2,-3,-4,-5,-1,-2,3,4,-3,4,5,-4,3,-2,3,4]
11_281; [-1,2,2,-3,2,-1,2,-3,2,2,-3]
11_282; [-1,2,-3,2,2,2,-1,2,-1,-3,2]
11_283; [-1,2,-3,-4,-1,3,-4,-2,-2,-2,3,-2,3,3]
11_284; [-1,2,2,-3,-1,2,-1,-3,2,-1,-3]
11_285; [-1,-2,3,-2,-2,1,1,2,3,-4,3,-2,3,-4]
11_286; [-1,2,2,-3,2,-1,-3,2,2,-3,2]
11_287; [-1,2,2,-3,2,-1,-3,2,-3,2,-3]
11_288; [-1,2,2,-3,-1,2,-3,2,-1,2,-3]
11_289; [-1,2,-3,2,2,-1,2,-1,-3,-1,2]
11_290; [-1,2,-3,-4,-1,3,-2,-2,3,3,-4,3,-2,3]
11_291; [1,2,3,3,2,2,2,2,-1,2,-3,2,1]
11_292; [-1,2,-1,-2,-2,-2,-3,-4,-4,-3,-2,-2,3,-4,3,4]
11_293; [-1,2,-3,2,2,2,2,-1,2,-3,2]
11_294; [-1,2,3,-1,2,-3,4,-3,2,-3,4,-3,-3,-2]
11_295; [-1,2,3,4,-1,-3,4,2,2,2,-3,2,3,3]
11_296; [-1,2,-1,-2,3,4,-5,-2,-3,-3,4,-2,-3,4,-5]
11_297; [-1,-2,3,-4,3,2,2,1,1,-2,3,-2,-4,3]
11_298; [1,1,1,2,3,3,2,2,-1,2,-3,2,1]
11_299; [-1,2,3,4,4,3,-2,3,-4,3,1,3,1,2]
11_300; [-1,2,-3,-3,2,2,-1,2,-3,2,-3]
11_301; [-1,-1,2,-3,-1,2,-1,-3,2,-3,2]
11_302; [-1,-1,2,-3,-1,2,-1,-3,-3,2,-3]
11_303; [-1,2,-1,-2,-3,2,-3,2,2,-3,2,-4,3,-4]
11_304; [-1,2,-3,4,-1,-2,3,-2,-3,-3,-3,4,-3,-2]
11_305; [-1,2,-3,2,2,-1,2,2,-3,2,-3]
11_306; [-1,-1,-1,2,-3,-1,-3,-3,2,-3,2]
11_307; [-1,2,3,-4,-1,3,-4,-2,-4,-4,3,-2]
11_308; [-1,-1,-1,2,-3,-1,-3,-3,-3,2,-3]
11_309; [-1,2,-3,4,2,4,1,4,1,-3,2,4]
11_310; [-1,2,3,-4,-1,-2,-4,-4,-4,3,-2,-4]
11_311; [-1,2,3,-4,-5,-1,-2,-5,-4,3,-2,-4,5]
11_312; [-1,2,-3,-4,-1,3,-4,-2,3,-2,-2,-2,3,3]
11_313; [-1,2,-3,4,-5,-1,4,-5,-3,-4,-2,5,3,-2,4]
11_314; [-1,2,-3,-1,-1,2,-1,2,-1,-3,2]
11_315; [-1,2,-3,-1,-1,2,2,-1,2,-3,2]
11_316; [-1,2,-3,2,2,-1,-1,-1,2,-3,2]
11_317; [-1,2,-3,4,2,1,1,-2,3,-2,-2,-2,3,4]
11_318; [1,2,2,3,3,2,2,-1,2,-3,2,2,1]
11_319; [1,2,3,3,2,2,-1,2,2,2,-3,2,1]
11_320; [-1,2,3,3,2,1,1,-2,3,4,-3,4,2,2,2,-3]
11_321; [-1,2,3,4,-1,-3,4,2,-3,2,3,3,3,3]
11_322; [-1,-2,3,2,2,1,1,-2,3,-4,3,-2,3,-4]
11_323; [-1,2,3,-4,-1,3,-2,3,3,-4,3,-2]
11_324; [-1,2,-3,-4,-5,-1,4,-5,3,-4,-2,3,-2,-4,3]
11_325; [-1,2,3,-4,5,-1,3,-4,5,4,-2,3,-2,4,4]
11_326; [-1,2,-3,2,-1,-1,2,-1,2,-3,2]
11_327; [-1,2,-3,-4,-1,-2,-4,-2,3,-2,3,3,4,-3]
11_328; [-1,2,-3,-4,-1,3,-4,-2,-2,3,-4,-2,-4,3]
11_329; [-1,2,3,3,4,2,-3,1,1,2,2,3,-4,3,-4,2]
11_330; [-1,2,-3,2,2,-1,2,2,2,-3,2]
11_331; [-1,2,-1,-2,-3,-3,4,-3,2,-3,-3,2,4,3]
11_332; [-1,2,2,-3,-1,2,-1,-3,2,2,-3]
11_333; [-1,2,3,-4,-5,-1,3,4,-5,-4,-2,3,-2]
11_334; [-1,2,2,2,2,1,1,2,2,2,2,2]
11_335; [1,2,2,2,2,3,3,2,2,2,1,-2,-3]
11_336; [1,2,3,3,2,2,2,2,2,-3,2,1,-2]
11_337; [-1,2,-1,-2,3,-2,-3,-3,-3,-4,-4,-3,-2,4]
11_338; [-1,2,2,2,2,1,1,1,1,2,2,2]
11_339; [-1,2,-1,-2,-3,-3,-3,-3,-2,-2,-2,-2,3]
11_340; [-1,2,-1,-2,-2,-3,-3,-3,2,-3,-3,-3,-2]
11_341; [-1,2,3,4,-3,4,3,-2,3,1,3,1,3,2]
11_342; [-1,2,-1,-2,-3,-4,3,-4,-3,-2,-2,-2,-2,3]
11_343; [1,2,3,4,5,5,4,-5,4,3,-4,2,1,-2,-3]
11_344; [-1,2,-3,4,2,1,1,-2,3,3,3,-2,3,4]
11_345; [-1,2,-3,4,-5,-1,-3,-3,4,-5,-4,-2,3,-2,4]
11_346; [-1,2,2,-3,2,-1,2,2,2,-3,2]
11_347; [-1,2,-1,-2,3,4,2,-3,2,-3,-3,4,-3,-3]
11_348; [-1,2,-3,-1,2,-1,-3,-1,-1,2,-3]
11_349; [-1,2,3,-4,-1,-2,3,-2,-4,3,-2,-4]
11_350; [-1,2,-3,2,2,-1,2,-1,-3,2,-3]
11_351; [-1,2,-3,-1,2,2,2,-1,-3,2,-3]
11_352; [-1,-2,3,-4,-2,-2,1,1,2,3,-2,-4,3,-4]
11_353; [1,2,3,3,2,2,-1,2,-3,2,2,2,1]
11_354; [-1,2,3,4,2,-3,4,3,2,-3,1,1,2,2,-3,2]
11_355; [-1,2,2,2,2,2,2,1,1,2,2,2]
11_356; [1,2,3,3,2,2,2,-3,2,2,2,1,-2]
11_357; [1,1,1,2,3,3,2,2,2,-3,2,1,-2]
11_358; [-1,2,-1,-2,-3,-3,-2,-2,-2,-2,-2,-2,3]
11_359; [-1,2,2,2,3,4,-2,-3,4,3,2,1,1,2]
11_360; [-1,2,3,4,-2,-3,4,3,2,1,1,2,2,2]
11_361; [-1,2,3,4,-2,3,4,3,2,-3,1,-4,1,2,2,2]
11_362; [-1,2,-1,-2,-3,2,-3,-4,3,-4,-5,-4,3,-4,-3,5,-2]
11_363; [1,2,3,-4,5,3,5,4,-5,4,3,2,1,-2,-3]
11_364; [-1,2,2,2,2,2,2,2,2,1,1,2]
11_365; [1,2,3,3,2,-3,2,2,2,2,2,1,-2]
11_366; [-1,2,2,2,3,4,-2,3,4,3,2,-3,1,-4,1,2]
11_367; [-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1]
11_368; [-1,2,-1,2,-3,-3,-2,-2,-3,-4,3,-4]
11_369; [-1,2,-1,2,3,3,2,2,3,4,-3,4]
11_370; [-1,2,2,-3,4,1,1,-2,-2,-3,2,4]
11_371; [-1,2,-1,2,3,3,2,2,-3,-3,-3]
11_372; [-1,2,-1,2,-3,-3,2,2,3,3,3]
11_373; [-1,2,-1,2,-3,-3,-4,2,2,3,-4,-4]
11_374; [-1,2,-1,2,3,3,4,-2,-2,-3,4,4]
11_375; [-1,2,3,3,2,2,1,1,2,-3,-2,1,-2]
11_376; [-1,2,-1,2,3,3,2,2,3,3,3]
11_377; [-1,2,-1,2,-3,-3,-2,-2,-3,-3,-3]
11_378; [-1,2,-1,2,3,3,-2,-2,3,3,3]
11_379; [1,-2,-3,-3,2,-1,2,-3,-1,-2,1]
11_380; [-1,2,-1,2,3,3,3,3,2,2,3]
11_381; [-1,2,-1,2,-3,-3,-3,-3,-2,-2,-3]
11_382; [-1,2,-1,2,3,3,3,3,-2,-2,3]
11_383; [-1,2,-1,2,3,4,-3,4,3,2,2,3]
11_384; [-1,2,-1,2,-3,-4,3,-4,-3,-2,-2,-3]
11_385; [-1,2,-1,2,3,4,-3,4,3,-2,-2,3]
11_386; [-1,2,3,-1,-2,-2,-2,-2,-2,3,2]
11_387; [-1,2,3,-1,-2,-2,-2,3,2,-4,3,-4]
11_388; [1,-2,-2,1,2,-3,2,2,1,-3,-3]
11_389; [-1,-2,-2,-1,2,-3,2,2,-1,-3,-3]
11_390; [1,2,2,1,2,-3,2,2,1,-3,-3]
11_391; [1,2,2,-3,-3,2,1,-2,-2,-2,-3]
11_392; [1,2,2,-3,-3,-2,1,-2,-2,-2,-3]
11_393; [-1,-2,-2,-3,-3,2,-1,2,2,2,-3]
11_394; [1,-2,-2,-3,-3,-2,1,-2,-2,-2,-3]
11_395; [-1,2,2,-1,-1,-2,3,4,-2,-3,4,-3]
11_396; [-1,-2,-2,-1,-1,2,-3,-4,2,3,-4,3]
11_397; [-1,-2,-2,-1,-1,-2,3,4,-2,-3,4,-3]
11_398; [-1,-2,-2,-3,4,-1,-1,-2,-2,-3,2,4]
11_399; [-1,2,2,3,-4,-1,-1,2,2,3,-2,-4]
11_400; [-1,2,3,-1,3,2,-3,-4,3,3,3,-4]
11_401; [1,2,2,-3,1,-3,1,-2,1,-2,-3]
11_402; [-1,-2,-2,-3,-1,-3,-1,2,-1,2,-3]
11_403; [1,-2,-2,-3,1,-3,1,-2,1,-2,-3]
11_404; [-1,2,3,-1,-2,-2,3,3,-2,3,2]
11_405; [-1,-2,1,1,1,-2,-3,2,-1,2,-3]
11_406; [-1,-1,2,2,1,1,-2,-3,2,2,-1,-3,-3]
11_407; [1,2,2,2,3,1,-2,-2,3,-2,3]
11_408; [1,2,2,2,-3,1,2,2,-3,2,-3]
11_409; [1,1,2,2,-3,-1,-1,2,2,-3,-3,-2,1]
11_410; [1,2,2,2,3,1,-2,3,-2,3,3]
11_411; [1,2,2,2,-3,1,2,-3,2,-3,-3]
11_412; [1,2,2,-3,1,-3,-2,1,-2,-2,-3]
11_413; [-1,-2,-2,-3,-1,-3,2,-1,2,2,-3]
11_414; [1,-2,-2,-3,1,-3,-2,1,-2,-2,-3]
11_415; [-1,2,3,-1,-2,-2,-2,3,-2,3,3]
11_416; [-1,2,3,4,-1,-3,4,-2,-2,-2,3,2]
11_417; [-1,2,2,-3,2,-1,-2,-2,-3,-3,2]
11_418; [-1,-2,-2,-3,-3,2,2,2,-1,2,-3]
11_419; [1,2,2,-3,-3,-2,-2,-2,1,-2,-3]
11_420; [-1,2,-1,2,-3,2,3,-2,3,2,-3]
11_421; [-1,2,-1,2,-3,-2,-2,-3,-3,2,-1]
11_422; [1,-2,1,-2,-3,2,2,-3,-3,-2,1]
11_423; [1,2,-3,-1,-3,-1,2,-3,2,1,-2]
11_424; [1,-2,-2,-3,-3,-2,-2,-2,1,-2,-3]
11_425; [1,1,1,2,2,-3,-3,-2,1,-2,-3]
11_426; [-1,-1,-1,-2,-2,-3,-3,2,-1,2,-3]
11_427; [1,1,1,-2,-2,-3,-3,-2,1,-2,-3]
11_428; [1,-2,1,-2,-3,-2,-2,-3,-3,-2,1]
11_429; [-1,2,2,-1,-1,-2,3,4,-2,-3,4,3]
11_430; [-1,-2,-2,-1,-1,2,-3,-4,2,3,-4,-3]
11_431; [-1,-2,-2,-1,-1,-2,3,4,-2,-3,4,3]
11_432; [1,2,2,-3,2,1,3,-2,-2,3,-2]
11_433; [-1,2,3,-1,3,2,2,-1,2,-3,-2,1,2]
11_434; [-1,2,2,-1,-1,-2,-3,2,-3,4,3,-2,3,-4]
11_435; [-1,2,-3,4,-1,-2,-3,-2,-3,4,-3,2]
11_436; [-1,2,-3,4,-1,-2,-3,-2,-3,4,-3,-2]
11_437; [-1,2,3,-1,-2,3,3,3,-2,3,3]
11_438; [-1,-2,-2,-3,-1,-3,2,2,2,-3,-1]
11_439; [-1,2,2,-3,-1,-3,-2,-2,-2,-3,-1]
11_440; [1,2,2,-3,1,-3,-2,-2,-2,-3,1]
11_441; [1,-2,1,-2,-3,2,2,-3,-1,-3,2,-1,2]
11_442; [-1,2,2,2,-3,-1,-3,-2,-2,-2,-3]
11_443; [1,2,2,-3,1,-3,2,2,2,-3,1]
11_444; [-1,-2,-2,-3,-1,-3,-2,-2,-2,-3,-1]
11_445; [1,2,2,2,-3,1,-3,2,2,2,-3]
11_446; [-1,2,3,4,-1,-3,-3,-3,4,-2,3,-2]
11_447; [-1,-2,-2,3,-4,-1,-1,2,2,3,-2,-4]
11_448; [1,-2,-2,-2,-3,1,-3,-2,-2,-2,-3]
11_449; [-1,2,3,-1,-2,-2,3,-2,3,3,3]
11_450; [-1,2,3,-1,-2,-2,3,-2,3,4,-3,4]
11_451; [-1,2,-3,-3,-2,1,-2,-3,-1,2,-1]
11_452; [-1,2,-1,2,-3,2,-3,2,3,-2,3]
11_453; [-1,2,-1,2,3,-2,3,-2,3,-2,3]
11_454; [-1,2,-3,-1,-2,-2,-3,-3,2,-3,2]
11_455; [-1,2,-1,2,3,3,2,2,2,2,3]
11_456; [-1,2,-1,2,-3,-3,-2,-2,-2,-2,-3]
11_457; [-1,2,3,4,-1,-3,4,2,2,2,3,2]
11_458; [-1,2,-3,-4,-1,3,-4,-2,-2,-2,-3,2]
11_459; [-1,2,-1,2,3,-2,-2,3,-2,-2,3]
11_460; [1,1,1,2,2,3,1,3,1,2,-1,2,-3]
11_461; [1,-2,-3,-3,2,1,2,-3,-2,1,-2]
11_462; [-1,-2,-3,-3,2,-1,2,-3,-1,-2,-1]
11_463; [-1,2,3,-1,3,-2,3,-2,-2,3,3]
11_464; [-1,2,2,-1,-1,-2,-3,2,-3,4,3,-2,3,4]
11_465; [1,2,3,3,-2,1,-2,-2,-2,-3,-1,2,1]
11_466; [-1,2,-3,-2,-2,-2,1,-2,-1,-3,2]
11_467; [-1,2,-3,-1,2,-3,-4,3,-2,3,2,-4]
11_468; [-1,2,-3,-4,-1,2,-4,3,-2,3,4,-3]
11_469; [-1,2,3,-1,3,4,2,3,-2,-4,3,4]
11_470; [1,-2,3,1,3,2,2,1,1,-2,-3,-2,1]
11_471; [1,-2,-3,-3,-2,-2,-2,-3,-2,1,-2]
11_472; [-1,2,-3,-1,-3,-2,-2,-2,-3,2,-1]
11_473; [1,-2,-3,1,-3,2,2,2,-3,-2,1]
11_474; [1,-2,-3,1,-3,-2,-2,-2,-3,-2,1]
11_475; [-1,2,-3,-1,2,-3,-2,-2,-2,-3,-3]
11_476; [-1,2,-3,-1,-3,-3,-2,3,-2,-3,-3]
11_477; [-1,2,3,-1,3,3,2,-3,2,-3,-3]
11_478; [-1,2,3,-1,3,3,-2,3,-2,3,3]
11_479; [1,-2,-2,-3,-3,2,1,2,-3,-2,-2]
11_480; [-1,2,-3,-4,-1,3,-4,-2,3,-2,-3,-3]
11_481; [-1,2,-3,-4,-1,3,-4,2,-3,2,3,3]
11_482; [-1,2,-3,4,-1,-3,4,-2,3,-2,3,3]
11_483; [-1,2,3,4,-1,-3,4,-2,3,-2,-3,-3]
11_484; [-1,2,3,4,-1,-3,4,-2,3,-2,3,3]
11_485; [-1,-2,-3,-3,-2,1,-2,-3,1,-2,-1]
11_486; [1,2,-3,-3,2,-1,2,-3,-1,2,1]
11_487; [1,-2,-3,-3,-2,1,-2,-3,1,-2,1]
11_488; [1,2,3,3,-2,1,-2,-1,2,2,-3,2,1]
11_489; [-1,-2,1,-2,-3,-3,-3,2,-1,2,-3]
11_490; [-1,2,-3,4,-1,-2,-3,-2,4,-3,2,4]
11_491; [-1,2,-3,4,-1,2,-3,2,-3,4,-3,-2]
11_492; [-1,2,3,-1,3,3,2,2,-3,2,-3]
11_493; [1,2,3,1,3,2,-1,2,-3,1,2,1,2]
11_494; [-1,2,-3,-1,-3,-2,3,3,-2,-2,-3]
11_495; [-1,2,3,-1,-2,3,3,-2,3,-2,3]
11_496; [-1,2,3,-1,-2,-2,3,-2,-2,-2,3]
11_497; [-1,2,3,-1,-2,3,-2,3,-2,-2,3]
11_498; [1,2,3,3,-2,-2,1,1,-2,-3,2,1,-2]
11_499; [1,-2,-1,2,-3,2,-1,-3,-2,3,-2]
11_500; [1,-2,-3,-3,-2,1,-2,-3,-2,1,-2]
11_501; [1,2,-1,2,-3,2,1,3,3,-2,3]
11_502; [-1,2,3,-1,3,2,2,3,-2,3,2]
11_503; [1,2,2,3,1,3,1,2,2,2,1,-2,-3]
11_504; [1,2,3,3,-2,1,-2,-3,-1,2,2,2,1]
11_505; [-1,-2,1,-2,-3,2,-1,2,2,2,-3]
11_506; [-1,2,-3,-1,2,-3,-4,3,-2,3,-2,-4]
11_507; [-1,2,-1,-2,3,-4,-2,-4,-3,2,-3,4,-2,3]
11_508; [-1,-2,-3,-3,-2,1,1,-2,3,4,-3,4,-2,3]
11_509; [-1,2,3,4,-1,2,-3,2,-3,4,3,-2]
11_510; [-1,2,-1,2,3,2,-1,-2,-2,-2,3]
11_511; [-1,-2,1,-2,-1,-3,-1,2,-1,-3,-3]
11_512; [1,-2,1,-2,-3,-2,1,2,2,-3,-3]
11_513; [-1,2,-1,2,-3,2,-1,-2,-2,-3,-3]
11_514; [1,-2,1,-2,-3,-2,1,-2,-2,-3,-3]
11_515; [1,-2,1,-2,1,-3,-2,1,-2,-3,-3]
11_516; [-1,2,-1,2,3,3,3,2,-1,2,3]
11_517; [-1,2,-3,4,-1,-2,-3,-2,4,-3,-2,4]
11_518; [-1,-1,-2,-2,3,1,3,1,2,-3,-1,-3,-3]
11_519; [-1,2,2,2,3,-1,-2,3,-2,3,3]
11_520; [-1,2,-1,-1,-1,2,3,2,-1,2,3]
11_521; [-1,2,1,1,1,2,-3,2,-1,2,-3]
11_522; [-1,2,3,-1,-2,3,4,3,-2,3,-2,4]
11_523; [1,-2,1,2,-3,2,-1,-3,2,-3,2]
11_524; [1,-2,1,-2,-3,2,1,-3,2,-3,-2]
11_525; [-1,2,-1,2,3,2,-1,2,2,2,3]
11_526; [-1,2,-1,2,-3,2,-1,-2,-2,-2,-3]
11_527; [1,-2,1,2,-3,2,-1,2,-3,2,2]
11_528; [-1,-2,-3,-3,-2,1,1,2,-3,-4,3,-4,2,-3]
11_529; [-1,2,-1,-2,-3,2,-3,-2,3,-2,-3,-4,3,-4]
11_530; [-1,2,3,1,3,2,-1,2,-3,-1,2,-1,2]
11_531; [-1,2,3,1,3,2,2,-1,2,-3,2,-1,2]
11_532; [-1,2,-3,4,-1,2,-3,2,4,-3,-2,4]
11_533; [1,2,-3,-3,2,2,-3,1,2,-3,2]
11_534; [-1,2,-3,2,-1,2,1,-3,1,1,2]
11_535; [-1,2,-3,-1,2,-3,4,-3,2,-3,-2,4]
11_536; [1,2,1,1,2,-3,-2,1,2,2,3,3,2]
11_537; [-1,2,-3,-1,-3,4,2,-3,4,-3,-2,-2,3,-4]
11_538; [-1,2,-1,-2,-3,-4,-2,-4,-3,2,-3,4,-2,-3]
11_539; [-1,2,2,-3,2,-1,2,-3,-2,-2,-3]
11_540; [1,2,2,-3,2,1,2,-3,2,2,-3]
11_541; [-1,-2,-2,-3,-1,2,-1,-3,2,-1,-3]
11_542; [-1,2,-1,-2,3,4,2,4,3,2,3,-4,2,3]
11_543; [-1,-2,-2,-3,2,-1,-3,2,-3,2,-3]
11_544; [1,2,2,-3,2,1,-3,2,-3,2,-3]
11_545; [-1,-2,-2,-3,-1,2,-3,2,-1,2,-3]
11_546; [1,-2,-2,1,-2,-2,3,1,3,2,-1,2,-3]
11_547; [1,1,2,2,2,-3,1,-2,1,2,2,3,3]
11_548; [-1,2,-3,-1,-3,4,-3,-2,-3,4,-3,-3,-2,-4]
11_549; [-1,2,3,-1,-1,2,-1,2,-1,3,2]
11_550; [-1,-2,-2,-3,-1,2,-1,-3,-2,-2,-3]
11_551; [-1,2,2,-3,-1,2,-1,-3,-2,-2,-3]
11_552; [-1,2,-3,-1,-2,-2,-2,-1,-3,2,-3]
12_1; [-1,2,-1,2,3,3,-4,-4,3,3,-4,-2,-2,-3]
12_2; [-1,2,-1,2,3,-4,3,3,3,-4,3,-2,-2,-3]
12_3; [-1,2,-1,2,3,-4,-5,3,4,-5,4,3,-2,-2,-3]
12_4; [-1,2,-1,2,-3,-3,2,2,-3,4,-3,4]
12_5; [-1,2,-1,2,3,3,4,-5,2,2,-3,4,-5]
12_6; [-1,2,-1,2,-3,-3,4,2,2,-3,4,4]
12_7; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-3,-4,-4]
12_8; [-1,2,-1,2,-3,4,2,2,-3,-3,-3,4]
12_9; [-1,2,-1,2,-3,-4,5,3,-4,2,5,2,-3]
12_10; [-1,2,-1,2,3,4,4,5,3,-4,-2,5,-2,-3,5]
12_11; [-1,2,-1,2,3,-4,-4,3,-4,-2,-4,-2,-4,-3]
12_12; [-1,2,-1,-2,-3,-3,-2,-2,3,4,-5,-3,4,-5,4]
12_13; [-1,2,-1,2,3,-4,3,3,-4,3,-4,-2,-2,-3]
12_14; [-1,2,-1,2,3,-4,3,-4,3,-4,-2,-4,-2,-3]
12_15; [-1,2,-1,2,3,-4,3,3,-4,3,-2,-2,-3,-4]
12_16; [-1,2,-1,2,-3,4,-3,4,-3,2,2,-3]
12_17; [-1,2,-1,2,-3,4,4,-3,4,2,2,-3]
12_18; [-1,2,-1,2,3,3,3,-4,3,-4,3,-2,-2,-3]
12_19; [-1,2,-1,2,3,-4,3,-4,-4,-4,3,-2,-2,-3]
12_20; [-1,2,-1,2,3,3,3,-4,-4,3,-4,-2,-2,-3]
12_21; [-1,2,-1,2,3,3,4,4,3,3,-4,2,2,-3]
12_22; [-1,2,-1,2,3,-4,-5,3,4,-5,-4,3,-2,-2,-3]
12_23; [1,-2,-3,4,5,2,4,-1,-3,4,-3,-5,4,2,-1,-3,2]
12_24; [-1,2,-1,2,-3,4,2,2,-3,4,4,4]
12_25; [-1,2,-1,2,3,4,-5,-3,4,-5,4,3,-2,-2,-3]
12_26; [-1,2,-1,2,3,-4,-4,-4,-4,3,-4,-2,-2,-3]
12_27; [-1,2,-1,2,3,-4,-5,4,-5,-4,3,-4,-2,-2,-3]
12_28; [-1,2,-1,2,3,-4,5,3,-4,2,5,2,-3]
12_29; [-1,2,-1,2,-3,-4,-4,-3,2,2,-3,4,-3,-4]
12_30; [-1,2,-1,2,3,-4,-4,3,3,3,-4,-2,-2,-3]
12_31; [-1,2,-1,2,-3,4,5,2,2,-3,-4,5,4]
12_32; [-1,2,-1,2,3,4,-5,-5,4,3,-4,-5,-2,-2,-3]
12_33; [-1,2,-1,2,3,3,3,-4,-4,3,-2,-2,-3,-4]
12_34; [-1,2,-1,2,3,3,3,3,3,3,2,2,-3]
12_35; [-1,2,-1,2,3,3,3,4,-3,4,3,2,2,-3]
12_36; [-1,2,-1,2,3,4,4,3,3,3,4,2,2,-3]
12_37; [-1,2,-1,2,3,4,-3,4,4,4,3,2,2,-3]
12_38; [-1,2,-1,2,3,4,5,-3,-4,5,4,3,2,2,-3]
12_39; [-1,2,2,-3,4,-1,-1,2,2,-3,2,4]
12_40; [-1,2,2,3,-4,-1,-4,-1,3,-2,-2,-3,-4,2]
12_41; [1,1,1,2,2,-1,2,-3,2,2,1,-3,-3]
12_42; [-1,2,-1,-2,-3,-3,4,4,-3,-3,4,-2,-2,3]
12_43; [-1,2,2,3,1,3,4,1,2,2,-3,2,4,4]
12_44; [-1,-2,-2,3,-1,3,-4,2,-4,-5,-1,-3,-5,4,-5]
12_45; [-1,-2,-2,-3,4,-1,4,-1,2,3,3,4,4,4]
12_46; [-1,2,-1,-2,-3,-3,-4,5,-2,5,-2,3,4,4,5]
12_47; [-1,2,-3,-1,-3,-4,2,-4,-5,-3,-5,4,-5]
12_48; [-1,2,2,-3,4,-1,-1,2,-3,2,-3,4]
12_49; [-1,2,2,3,4,-1,4,-1,3,2,2,-3,4,-3,2,-4]
12_50; [-1,-2,-2,-3,4,-1,4,-1,2,4,4,3,3,4]
12_51; [1,2,3,3,-4,2,-4,-5,-3,-5,2,1,4,-5,-2]
12_52; [-1,-2,-2,-3,-1,-3,-1,-1,-1,-1,2,-3,-1]
12_53; [-1,-2,-2,-3,-1,-3,-1,-3,-4,3,2,-4,-3,-3]
12_54; [1,-2,3,4,1,-2,3,1,-4,3,-5,-4,-4,-5,-5]
12_55; [-1,-2,-2,-3,-4,-1,-4,-1,-4,3,2,-4,-3,-3]
12_56; [-1,2,-1,-2,-3,-4,-4,-5,-3,4,-2,-5,-2,3,-5]
12_57; [-1,2,3,-1,3,4,2,4,-5,-3,-5,4,-5]
12_58; [-1,2,2,-3,4,-1,4,-1,2,-3,-3,4]
12_59; [-1,2,-1,2,-3,-3,-2,-2,3,-4,3,3,-4,-4]
12_60; [-1,2,-1,2,3,3,4,-2,4,-2,-3,-3,4,-3]
12_61; [-1,2,2,-3,-1,-3,-1,-3,4,2,-3,4]
12_62; [1,-2,-3,4,1,4,-5,-3,-5,-2,4,-5,3]
12_63; [-1,2,-1,2,-3,-3,-4,-2,-4,-2,3,3,-4,3]
12_64; [-1,-1,2,3,-1,3,-4,-2,-4,-5,-2,-3,-5,4,-5]
12_65; [-1,-2,-2,-3,4,-1,4,-1,2,4,3,3,4,4]
12_66; [-1,2,2,-3,-4,-1,-1,-2,3,-2,3,-4,3,3]
12_67; [-1,2,-1,2,3,3,4,-2,-2,-3,-3,-3,4,-3]
12_68; [-1,2,-3,-1,2,-3,2,4,5,-3,-4,5,-4]
12_69; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-3,-3,-3]
12_70; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,-3,-3,-3]
12_71; [-1,2,-3,-1,2,2,2,-3,2,4,-3,4]
12_72; [-1,2,3,-4,-1,3,-4,2,5,2,3,-4,-2,-3,5]
12_73; [-1,2,-1,2,3,-4,5,3,2,2,-3,4,-3,-4,5]
12_74; [-1,2,3,-1,3,-4,-4,3,-2,-2,3,-4,-2,-3]
12_75; [-1,2,-1,2,3,3,3,4,4,3,2,2,-3,4,-3,-4]
12_76; [-1,-2,-3,4,5,-3,4,2,-3,4,-5,-4,-4,-3,-2,-1,2]
12_77; [-1,2,2,-1,-1,2,-3,4,2,-3,4,-3]
12_78; [1,2,2,-1,2,-3,2,2,-3,-3,2,2,1]
12_79; [-1,2,2,-1,-1,2,-3,2,-3,4,-3,2,-3,-4]
12_80; [-1,-2,-2,-1,-1,2,3,-4,-2,3,3,3,-4,3]
12_81; [-1,-2,3,-4,-4,-5,-5,4,3,-4,2,-5,-1,2,3]
12_82; [-1,2,2,1,1,2,3,3,4,2,-3,2,4,4]
12_83; [-1,2,-3,-4,-1,-4,-5,-3,-5,2,4,-5,-3]
12_84; [-1,2,2,-1,-1,2,-3,4,2,4,-3,4]
12_85; [1,2,2,2,2,-1,2,-3,2,2,1,-3,-3]
12_86; [-1,2,2,-1,-1,2,-3,2,3,3,4,-3,4,3]
12_87; [-1,2,2,-1,-1,2,-3,4,2,-3,2,4]
12_88; [-1,-2,-2,-1,-1,2,3,-4,3,-2,3,-4,3,-4]
12_89; [-1,2,2,3,-4,3,-1,-4,-1,2,3,3,2,4,-3,2]
12_90; [-1,2,2,3,-1,3,-4,-1,-2,3,-2,-4,-4,-3]
12_91; [-1,-2,-2,-1,-1,2,3,-4,3,-4,-2,3,-4,-4]
12_92; [-1,-2,-2,-3,4,-1,4,-1,2,3,3,3,3,4]
12_93; [-1,-1,-1,-2,-2,-3,-1,-3,-1,-1,2,-3,-1]
12_94; [-1,-2,-2,-3,-1,-3,-1,-3,2,-3,-4,3,-4,-3]
12_95; [-1,2,-3,-4,2,-4,-1,-5,2,-5,-3,4,-5]
12_96; [-1,-2,-2,-3,-4,3,-1,-4,-1,2,-3,-3,-3,-3]
12_97; [-1,-2,-3,-4,-4,-5,-3,-5,-2,4,-5,3,-2,-1,2]
12_98; [-1,2,2,-3,-1,-1,2,-3,4,-3,4,-3]
12_99; [-1,2,2,-3,4,-1,-1,2,-3,4,4,-3]
12_100; [-1,2,2,-3,-4,-5,-3,4,2,1,-5,2,-3,4,-3,2,-4]
12_101; [-1,-2,-2,-1,-1,2,3,-4,3,-2,3,3,-4,3]
12_102; [-1,-2,-2,-3,-1,-3,4,-1,-3,2,-3,-4,-4,-3]
12_103; [1,-2,3,-4,1,-4,-5,-3,-5,-2,3,4,-5,-2,3]
12_104; [-1,2,2,3,-4,1,-4,1,3,2,2,-3,-4,2]
12_105; [-1,-2,-2,-1,-1,2,3,-4,-2,-4,3,-4,-4,-4]
12_106; [-1,2,-1,-2,-3,-3,-2,-2,3,4,-5,-3,-5,4,-5]
12_107; [-1,-2,-2,-3,4,-3,-1,-3,-1,2,-3,-4,-4,-3]
12_108; [-1,-2,-2,-1,-1,2,3,-4,-2,3,3,-4,3,-4]
12_109; [1,2,-3,-4,2,-4,1,-5,-2,-5,3,3,3,4,-5]
12_110; [-1,2,-3,-4,-1,2,-1,-4,-5,-3,-5,4,-5]
12_111; [-1,-2,-2,-1,-1,2,3,-4,-2,3,-4,3,-4,-4]
12_112; [-1,2,2,-3,4,-1,-1,2,-3,4,4,4]
12_113; [-1,2,2,-3,-1,-3,-4,-1,-2,3,-2,-4,3,2]
12_114; [1,-2,-3,-4,1,-4,-5,-3,-5,-3,-4,-2,3,4,-5]
12_115; [-1,-2,-2,-1,-1,2,3,-4,3,3,-2,3,-4,3]
12_116; [-1,2,2,3,-1,-1,-2,-3,4,2,2,-3,2,4]
12_117; [-1,2,3,-1,-2,-2,3,-4,-2,-4,-5,-3,-5,4,-5]
12_118; [1,-2,3,4,1,-2,4,-5,-5,4,3,-4,-5]
12_119; [-1,2,2,-3,-1,-3,-4,-1,-2,3,2,-4,-4,-3]
12_120; [-1,-2,-2,-1,-1,2,3,-4,3,3,-4,-2,3,-4]
12_121; [1,2,-3,4,2,4,1,-5,-2,-5,-3,4,-5]
12_122; [-1,2,2,-3,4,-1,-1,2,2,2,-3,4]
12_123; [-1,2,-3,-1,-3,2,-3,4,-3,-3,-3,4]
12_124; [-1,2,-3,-1,-3,2,-3,4,5,-3,-4,5,-4]
12_125; [-1,2,3,-1,3,4,-5,6,2,-3,-4,-4,-5,6]
12_126; [-1,2,-3,-1,-3,4,2,4,-3,4,-3,4]
12_127; [-1,2,3,-1,3,4,2,4,4,-5,-3,4,-5]
12_128; [-1,2,3,-1,3,4,5,-6,2,-3,-4,5,4,-6]
12_129; [-1,2,-3,-1,-3,4,2,4,4,-3,4,4]
12_130; [-1,2,-1,-2,3,3,-4,5,-2,-2,3,-4,5]
12_131; [-1,2,-1,2,-3,4,-3,-3,4,-3,4,-2,-2,3]
12_132; [-1,2,-1,2,-3,4,-3,4,-3,4,-2,4,-2,3]
12_133; [-1,2,-3,-1,-3,4,2,-3,4,-3,-3,4]
12_134; [-1,2,-1,2,-3,-3,-4,-2,-2,3,3,3,-4,3]
12_135; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-5,3,4,-5,4]
12_136; [-1,2,-3,-1,2,-3,2,4,-3,-3,-3,4]
12_137; [-1,2,-3,-1,2,-3,2,-3,-3,4,-3,4]
12_138; [-1,2,-3,-1,2,-3,2,4,-3,4,4,4]
12_139; [-1,2,-3,-1,2,-3,2,4,4,-3,4,-3]
12_140; [-1,2,-3,-1,2,-3,2,4,5,-3,-4,5,4]
12_141; [-1,-2,-2,-1,-1,2,3,-2,3,3,-4,3,-4,3]
12_142; [-1,-2,-2,-1,-1,2,3,-4,-2,-4,-4,3,-4,3]
12_143; [-1,-1,-1,-1,-1,-2,-2,-3,-1,-3,2,-3,-1]
12_144; [-1,-2,-2,-3,-1,-1,2,-3,-3,-3,-4,3,-4,-3]
12_145; [-1,-2,-2,-3,-1,-1,2,-3,-4,-4,-4,3,-4,-3]
12_146; [-1,2,2,-1,-1,2,2,2,2,2,2,2]
12_147; [1,2,2,-3,-3,2,2,2,2,2,1,-2,-3]
12_148; [1,1,1,2,2,-3,-3,2,2,2,1,-2,-3]
12_149; [-1,-2,-2,-1,-1,2,3,-2,3,-4,3,-4,-4,3]
12_150; [-1,2,2,-3,-1,-1,2,3,4,3,4,3,2,-3,2,-4]
12_151; [-1,-2,3,-4,-4,-5,-5,4,3,-4,-2,-5,-1,2,3]
12_152; [-1,-2,-3,-4,-4,-5,-3,-5,4,-5,-3,-2,-1,2,3]
12_153; [-1,2,2,-1,-1,2,2,2,3,4,-2,-3,4,3]
12_154; [1,2,-3,-4,-2,-4,-2,-5,-3,1,-5,-2,4,-5,-3]
12_155; [-1,2,2,-3,4,-3,4,-5,-4,3,2,1,-4,5,2,-3,2]
12_156; [-5,-4,-4,3,-2,1,1,3,2,2,1,4,3,5,5,4,3]
12_157; [-1,-2,-2,-1,-1,2,3,-4,3,-4,-2,3,3,3]
12_158; [-1,-2,-2,-1,-1,2,3,-4,-2,-4,-4,-4,3,-4]
12_159; [-1,-2,3,-4,-2,-4,-5,-5,4,3,-2,-4,-1,-5,2]
12_160; [1,1,1,1,1,2,2,-3,-3,2,1,-2,-3]
12_161; [-1,2,2,-1,-1,2,3,-2,3,3,4,-3,4,3]
12_162; [1,-2,-2,-3,2,1,-3,-4,-2,-4,-5,-3,-5,4,-5]
12_163; [-1,-2,3,-2,3,-1,3,-4,2,-4,-5,-3,-5,4,-5]
12_164; [-1,-2,-2,-1,-1,2,3,-4,-2,-4,3,3,3,-4]
12_165; [-1,2,3,-4,-1,-4,-5,-5,4,3,-4,2,-1,-5,-3]
12_166; [-1,-2,-2,-1,-1,2,3,3,3,-4,-2,-4,3,-4]
12_167; [1,1,-2,-3,1,1,1,2,2,-3,-3,2,1]
12_168; [-1,2,-1,-2,-3,4,4,-3,-3,-3,4,-2,-2,3]
12_169; [-1,2,-1,-2,-3,-4,5,5,-4,-3,4,5,-2,-2,3]
12_170; [-1,2,3,-1,3,4,2,-3,4,-5,4,-5,4]
12_171; [-1,2,3,-1,3,4,-5,2,-3,4,-5,-5,4]
12_172; [-1,2,-3,-1,-3,2,-3,-3,-3,4,-3,4]
12_173; [-1,2,-3,-1,-3,2,-3,4,-3,4,4,4]
12_174; [-1,2,-3,-1,-3,2,-3,4,4,-3,4,-3]
12_175; [1,-2,3,-4,1,-4,-3,4,-5,4,-2,4,3,5,5]
12_176; [-1,2,-3,-1,-3,2,-3,4,5,-3,-4,5,4]
12_177; [-1,2,-3,-1,-3,2,-3,4,-3,4,-5,-4,3,-4,5]
12_178; [-1,2,3,-1,3,4,-5,2,-3,4,-5,-5,-5]
12_179; [-1,2,-3,-1,-3,4,2,-3,4,4,4,4]
12_180; [-1,2,-3,-1,-3,4,2,-3,4,5,-4,5,4]
12_181; [-1,2,3,-1,-2,3,2,-4,5,-6,3,-4,5,-6]
12_182; [-1,2,-1,2,-3,4,4,-3,-3,-3,4,-2,-2,3]
12_183; [-1,2,3,-1,3,4,-5,2,-3,4,-5,-6,5,-6]
12_184; [-1,2,-3,-1,2,2,-3,2,-3,4,-3,4]
12_185; [-1,2,-3,-1,2,2,-3,4,2,-3,4,4]
12_186; [-1,2,-1,2,-3,-3,-3,-3,-2,-2,3,-4,3,-4]
12_187; [-1,2,3,-4,-1,3,-4,-2,3,-2,-4,-5,4,-3,-5]
12_188; [-1,2,-1,2,-3,-3,-2,-2,3,-4,3,3,3,-4]
12_189; [-1,2,-1,2,-3,-3,-2,-2,3,3,3,-4,3,-4]
12_190; [-1,2,-1,2,-3,-3,-2,-2,3,-4,3,-4,-4,-4]
12_191; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-4,3,-4,3]
12_192; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-5,3,4,-5,-4]
12_193; [-1,2,-3,4,-1,2,-3,-3,-3,-3,-3,4]
12_194; [-1,2,3,-1,-2,3,2,-4,3,-4,-4,-5,4,-5,-4]
12_195; [-1,2,3,-1,-2,3,2,-4,-4,-4,3,-4,-4,-4]
12_196; [-1,2,-3,-4,5,-1,3,-4,2,-4,-4,5,-3]
12_197; [-1,2,-3,4,-5,6,-1,2,-3,-5,6,-4,5,-4]
12_198; [-1,2,-3,4,-1,2,4,-3,2,4,-5,4,-5,-3,-4]
12_199; [-1,2,-1,2,-3,4,-3,2,2,3,4,4,-3,4,4,3]
12_200; [-1,2,3,-1,3,-4,3,-2,-2,-2,3,-2,-4,-3]
12_201; [-1,2,3,-1,3,4,-5,-4,3,-2,3,-2,-4,-3,-5]
12_202; [-1,2,-1,2,3,3,-4,-2,3,-2,3,-2,-4,-3]
12_203; [-1,2,-3,4,-1,-3,-3,-3,4,2,-3,2]
12_204; [-1,2,-3,4,5,-1,-3,-4,5,-4,2,-3,2]
12_205; [-1,2,-1,2,2,2,3,3,3,3,2,2,-3]
12_206; [-1,2,-1,-2,-3,-3,-3,4,-3,4,-3,-2,-2,3]
12_207; [-1,2,-3,-1,2,-3,-4,-3,2,2,2,-3,2,4]
12_208; [-1,2,3,-4,-1,3,-4,-5,-4,3,-4,-2,5,3,2]
12_209; [-1,2,-3,-1,2,-3,4,-3,2,-3,2,4]
12_210; [-1,2,2,3,1,3,4,1,4,3,3,-4,-2,-2,-3,2]
12_211; [-1,2,2,-1,-1,-1,2,-3,2,2,-1,3,3]
12_212; [-1,2,-1,-2,3,3,4,-2,4,-2,3,3,-4,3]
12_213; [-1,2,-3,4,-1,-3,4,2,-3,2,4,4]
12_214; [-1,2,-3,4,-1,-3,-3,4,2,-3,2,4]
12_215; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,-2,-2,-3]
12_216; [-1,2,-1,2,-3,4,2,2,2,2,-3,4]
12_217; [-1,2,-1,2,-3,-4,-2,-4,3,3,-2,3,-4,3]
12_218; [-1,2,-1,2,-3,-4,5,2,3,-2,3,2,-4,3,5]
12_219; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,-2,-2,-3]
12_220; [-1,2,-3,4,-1,-3,4,2,2,2,-3,2]
12_221; [-1,2,-3,-4,5,-1,3,-4,5,-4,2,-3,2]
12_222; [-1,2,-3,4,-1,2,-3,2,-3,4,-3,2]
12_223; [-1,2,-3,-4,-5,-1,-2,3,-4,3,-4,5,-4,3,-2,3,4]
12_224; [-1,2,-3,4,-1,2,2,-3,4,2,-3,2]
12_225; [-1,2,-1,2,-3,-4,-2,-4,3,-2,3,-4,-2,3]
12_226; [-1,2,2,1,1,2,2,2,3,-4,-2,3,-4,3]
12_227; [-1,2,-1,2,3,3,-4,3,-2,3,4,4,3,2]
12_228; [-1,2,-3,4,-1,-3,2,-3,-3,4,-3,2]
12_229; [-1,2,3,-4,-1,3,-4,-5,-4,3,-4,2,5,-3,2]
12_230; [-1,2,-3,4,-5,-1,-3,4,-5,-4,2,-3,2,-4,-4]
12_231; [-1,2,-1,2,2,2,3,4,4,3,2,2,-3,4,-3,-4]
12_232; [-1,2,2,-3,4,1,4,1,-2,3,3,-2,-4,3,3,2]
12_233; [-1,2,-3,4,-1,2,2,-3,4,-3,2,-3]
12_234; [-1,-1,-1,2,2,-1,2,-3,2,2,-1,3,3]
12_235; [-1,2,2,-3,-4,3,1,-4,-3,1,2,2,-3,2]
12_236; [-1,2,2,3,3,2,-1,2,2,2,2,2,-3]
12_237; [-1,2,2,3,1,3,1,3,4,-3,4,3,-2,-2,-3,2]
12_238; [-1,2,2,1,1,2,-3,-4,2,3,3,3,-4,3]
12_239; [-1,-2,3,4,4,5,5,4,-3,4,2,-5,-1,2,3]
12_240; [1,1,1,2,2,-3,-1,-3,2,-3,2,2,1]
12_241; [-1,2,-1,-2,-3,-3,-3,4,4,-3,4,-2,-2,3]
12_242; [-1,2,-3,4,2,-3,-1,-3,-1,-3,2,4]
12_243; [-1,2,3,-4,5,-1,5,-4,3,-4,5,2,-3]
12_244; [-1,2,2,3,4,-3,4,3,2,2,-3,-1,4,-3,-1,2]
12_245; [-1,2,3,3,-4,3,-2,3,-2,-4,-3,-1,-1,2]
12_246; [-1,2,-3,4,-1,2,4,-3,2,4,4,4]
12_247; [-1,2,-1,-2,3,-4,5,-2,-2,3,-4,5,-4]
12_248; [-1,2,-3,4,-5,-1,-2,4,-5,-3,4,-3,-2,3,4]
12_249; [-1,2,3,-4,-5,-1,-3,-3,-3,4,-5,-4,2,-3,2]
12_250; [-1,2,-3,4,-1,2,4,2,2,-3,2,4]
12_251; [-1,2,3,-4,5,-1,3,5,2,-4,5,-3,2]
12_252; [-1,2,-1,2,3,3,3,3,2,2,2,2,-3]
12_253; [-1,2,3,-1,3,3,4,-3,4,2,2,2,-3,2]
12_254; [-1,2,-1,2,3,4,-3,4,3,2,2,2,2,-3]
12_255; [-1,2,3,4,5,5,4,-5,4,3,-4,2,-1,2,-3]
12_256; [-1,2,-1,2,-3,-4,5,2,3,3,-4,2,3,-4,5]
12_257; [-1,2,-3,-4,5,-1,3,-4,5,-4,-3,2,-3]
12_258; [-1,2,-3,4,-1,2,-3,-3,-3,2,4,2]
12_259; [-1,2,3,-4,5,-1,-4,5,-4,3,-4,2,-3]
12_260; [-1,2,-3,-1,-2,3,-4,3,-2,3,-4,3,3,2]
12_261; [-1,2,-1,2,3,-4,3,-2,-4,3,3,-2,-4,-3]
12_262; [-1,2,-1,2,3,3,-4,3,-2,3,3,-2,-4,-3]
12_263; [-1,2,-3,4,-5,-1,2,3,3,3,4,-5,4]
12_264; [-1,2,-3,4,-1,2,-3,2,4,-3,2,4]
12_265; [-1,2,-3,4,-1,-3,2,-3,4,-3,2,4]
12_266; [-1,2,-3,2,2,2,1,1,1,2,-3,2,-3]
12_267; [-1,2,-1,-2,-3,-3,-4,2,-4,-4,-3,2,-3,2,4,3]
12_268; [-1,-2,3,-2,3,-2,4,-3,-1,4,-1,2,4,3]
12_269; [-1,2,-1,2,3,-4,3,3,3,2,-4,3,3,2,4,-3]
12_270; [-1,2,-1,-2,-3,4,-3,4,-5,-4,3,-4,-3,5,-2,-2,3]
12_271; [-1,2,-3,-4,-1,-1,2,-3,2,-4,2,2,-3,4]
12_272; [-1,2,-3,4,-5,-1,-3,4,-5,4,-3,-4,2,-3,4]
12_273; [-1,2,2,-3,1,-3,4,1,2,-3,2,-3,-4,-4]
12_274; [-1,2,2,2,2,-1,2,-3,2,2,-1,3,3]
12_275; [-1,2,2,-3,-4,1,-4,1,2,3,-2,3,-4,2,3,2]
12_276; [-1,-2,-2,-2,-2,-3,-1,-3,-1,-1,2,-3,-1]
12_277; [-1,2,-1,-2,-3,-3,-3,-3,-4,-2,-2,3,-4,-4]
12_278; [-1,2,2,2,2,-3,4,-1,-1,2,-3,4]
12_279; [-1,2,3,-1,-2,-2,3,4,-2,-3,4,5,-4,5,4]
12_280; [-1,2,-3,2,-3,2,4,-3,-1,-1,2,-3,-3,-4]
12_281; [-1,2,-3,-3,-4,2,-3,-1,-4,-1,2,-3,-3,4]
12_282; [-1,2,-3,4,-1,-3,4,-3,4,2,4,-3]
12_283; [-1,2,-3,4,-1,-3,-3,4,-3,4,2,-3]
12_284; [-1,2,-3,-1,2,-3,2,4,2,2,-3,4]
12_285; [-1,2,-3,4,-1,-3,4,2,-3,2,-3,-3]
12_286; [-1,2,-3,-4,5,-1,2,-3,4,2,3,3,-4,-4,5]
12_287; [-1,2,-1,2,-3,-3,-3,-4,-2,3,-2,-4,3,3]
12_288; [-1,2,-3,-1,2,-3,-4,-3,2,-3,2,-3,-3,4]
12_289; [-1,2,-1,2,3,3,4,2,2,-3,2,2,3,-4,3,-4]
12_290; [-1,2,2,3,-1,3,-1,2,-1,2,2,2,-3]
12_291; [-1,2,2,3,4,-3,1,4,3,1,-2,-2,-3,-3,-3,2]
12_292; [-1,-2,-2,3,3,-2,-2,3,4,-1,-1,2,-3,4]
12_293; [-1,2,2,3,1,3,-4,1,2,2,2,3,-2,3,4,4]
12_294; [1,2,2,-3,-3,2,2,-1,2,-3,2,2,1]
12_295; [-1,2,2,1,1,2,-3,4,2,4,3,3,3,4]
12_296; [-1,2,3,-4,5,-1,2,-3,-4,2,-3,-3,-4,-4,5]
12_297; [-1,2,2,2,-1,2,-3,2,2,3,3,2,-1]
12_298; [-1,2,-3,4,2,-3,4,-1,-1,2,2,2]
12_299; [-1,2,-3,4,-1,-1,2,-3,-3,-3,4,-3]
12_300; [-1,2,3,-4,5,-1,3,5,-2,-4,5,3,2]
12_301; [1,-2,3,4,-2,3,1,3,4,-2,-5,-3,-5,4,-5]
12_302; [-1,2,2,1,1,2,3,-4,-4,3,2,-3,-4,2]
12_303; [-1,2,-3,-4,5,-1,5,-4,-3,4,5,2,-3]
12_304; [-1,2,-3,4,-1,-3,-3,-3,4,-3,2,-3]
12_305; [-1,2,-3,4,-1,4,-3,4,2,4,4,-3]
12_306; [-1,2,-3,4,5,-1,-3,-4,5,-4,-3,2,-3]
12_307; [-1,2,-1,-2,3,-4,5,3,-4,-2,5,-2,3]
12_308; [-1,2,-3,-4,-1,3,-4,2,-5,-3,2,4,-3,4,5]
12_309; [-1,2,-3,-4,5,-1,2,-3,-4,2,-4,3,3,4,5]
12_310; [-1,2,-3,4,-1,2,4,-3,2,-3,-3,4]
12_311; [-1,2,-1,2,3,4,4,3,2,2,2,2,-3,4,-3,-4]
12_312; [-5,-4,-3,2,-1,3,3,2,-1,2,4,5,5,4,3,-2,3]
12_313; [-1,2,2,3,-4,1,-4,1,3,2,2,-3,4,-3,2,-4]
12_314; [1,-2,3,4,1,-2,4,5,3,5,3,4,-3,4,-5]
12_315; [-1,2,3,-4,-1,3,-2,3,3,4,4,4,3,2]
12_316; [-1,2,-3,4,-1,2,4,-3,2,-3,4,-3]
12_317; [-1,2,3,3,4,2,-3,-1,-1,2,2,3,-4,3,-4,2]
12_318; [-1,2,-3,4,-1,4,-3,2,-3,-3,4,-3]
12_319; [-1,2,2,3,1,3,1,2,-3,4,2,2,2,-3,4,3]
12_320; [-5,-4,-3,2,2,3,3,2,1,4,5,5,4,3,-2,1,3]
12_321; [-1,2,-3,2,2,1,1,1,2,2,2,-3,2]
12_322; [-1,2,-1,-2,-3,-3,-4,-4,-4,-3,2,-3,-3,2,4,3]
12_323; [-1,2,3,-1,-1,-2,3,3,4,-2,4,-2,-3,4]
12_324; [-1,2,2,-3,-4,2,2,3,-1,-4,-1,2,3,3]
12_325; [-1,2,3,3,-4,2,3,-1,-4,-1,2,2,-3,2]
12_326; [-1,2,2,-3,-4,2,1,-4,3,3,4,5,2,-3,-4,2,5]
12_327; [-1,2,2,3,-4,3,1,-4,1,2,-3,-3,2,4,-3,2]
12_328; [-1,2,-3,4,-1,2,4,2,-3,4,2,-3]
12_329; [-1,2,3,-1,3,-4,3,-2,3,2,4,4,4,4]
12_330; [-1,2,-1,-2,-3,4,5,-3,-4,5,-4,-3,-2,-2,3]
12_331; [-1,2,-3,-4,-1,-2,-4,3,-2,-4,-4,-4,3,3]
12_332; [-1,2,-1,-2,-3,4,-5,-3,-2,-2,3,4,-3,4,-5]
12_333; [-1,2,-3,4,-1,2,4,-3,2,4,-3,-3]
12_334; [-1,2,-3,-4,-1,-2,3,3,-4,3,-2,-4,3,3]
12_335; [-1,-2,-2,3,4,-2,-2,-3,-1,4,-1,2,3,3]
12_336; [-1,2,2,3,-4,3,1,3,1,2,2,3,-4,-3,-3,2]
12_337; [-1,2,-3,-4,-1,3,-4,-2,5,-2,3,-4,-2,3,5]
12_338; [1,-2,-3,4,1,4,5,3,5,3,-4,-2,3,-4,-5]
12_339; [-5,-4,-3,2,-1,3,3,2,2,4,-5,4,3,-2,1,1,3]
12_340; [-1,2,-3,4,-1,2,4,-3,2,4,5,-3,-4,3,5]
12_341; [-1,2,-3,-1,-3,2,-3,4,2,2,-3,4]
12_342; [-1,2,-3,4,-1,2,-3,2,2,-3,-3,4]
12_343; [-1,2,3,-4,-1,-2,-4,3,-2,-4,5,3,-4,-3,5]
12_344; [-1,2,-1,-2,-3,-3,-4,-2,-4,-2,-4,3,-4,-4]
12_345; [-1,2,-1,-2,-3,-3,-4,-5,4,-2,-5,-2,3,-4,-4]
12_346; [-1,2,-3,2,1,1,1,2,-3,2,-3,-3,-3]
12_347; [-1,2,3,-1,-2,3,-4,3,-2,3,-2,4,4,4]
12_348; [-1,2,-3,4,-1,-3,-2,3,-4,3,2,-5,4,-5,4]
12_349; [-1,2,-3,-4,-1,-2,-4,3,-2,-4,3,-4,-4,3]
12_350; [-1,2,2,-3,2,2,3,1,3,-4,1,2,-3,2,3,-4]
12_351; [-1,2,-3,-4,-1,-2,-4,3,-2,3,3,-4,3,3]
12_352; [-1,2,-3,-4,-1,-2,-4,3,-2,3,-4,3,-4,3]
12_353; [-1,2,2,-3,1,-3,4,1,-2,4,-2,3,3,-4,3,2]
12_354; [-1,-2,3,-2,-2,1,1,2,3,4,4,4,3,-2,3,-4]
12_355; [-1,2,-3,-1,-3,-3,-4,-2,-4,3,-2,-4,-4,-4]
12_356; [-1,2,-1,-2,3,-4,-5,-2,-2,-3,-3,-3,4,-5,-4]
12_357; [-1,2,-3,4,-5,-1,2,3,-5,3,3,4,-5]
12_358; [-1,2,-3,4,-1,-3,-1,2,-3,4,-3,4]
12_359; [-1,2,-3,4,-1,-1,2,-3,2,4,-3,4]
12_360; [-1,2,-1,-2,-3,2,-3,2,-3,-4,5,2,3,-4,5]
12_361; [-1,2,-3,4,-1,2,-3,4,-3,2,-3,4]
12_362; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,3,-2,-4,3]
12_363; [-1,2,-3,-4,-1,-2,-4,-2,-2,3,-2,-4,3,3]
12_364; [-1,2,-3,-4,-1,-2,3,-2,3,-4,3,-2,-4,3]
12_365; [-1,2,2,3,-1,3,-1,-1,-1,2,-1,2,-3]
12_366; [-1,2,2,-3,-4,3,1,-4,-3,1,2,-3,2,-3]
12_367; [-1,-1,-1,-2,-2,-2,-2,-3,-1,-3,2,-3,-1]
12_368; [-1,-2,-2,-2,-2,-3,-1,-1,2,-3,-4,3,-4,-3]
12_369; [-1,2,2,2,2,-1,-1,2,2,2,2,2]
12_370; [1,2,2,2,2,-3,-3,2,2,2,1,-2,-3]
12_371; [1,2,-3,-3,2,2,2,2,2,-3,2,1,-2]
12_372; [-1,2,3,-2,3,2,4,-1,-1,2,2,2,3,-2,3,-4]
12_373; [-1,-2,-2,-2,-2,-1,-1,2,3,-4,-2,-4,3,-4]
12_374; [-1,2,-3,4,-1,-1,2,2,2,-3,4,-3]
12_375; [1,1,1,2,2,2,2,-3,-3,2,1,-2,-3]
12_376; [-1,2,3,4,-3,4,3,-2,3,-1,3,-1,3,2]
12_377; [-1,2,-3,4,-1,-1,2,-3,4,-3,4,4]
12_378; [-1,2,-3,-4,5,-1,3,5,2,-4,5,-3,2]
12_379; [-1,2,-1,-2,-3,4,4,-3,4,-2,-2,-2,-2,3]
12_380; [-1,2,-1,-2,3,-2,-3,-4,5,5,-4,-3,-2,4,5]
12_381; [-1,2,3,-1,3,3,3,4,-5,2,-3,4,-5]
12_382; [-1,2,-3,4,-1,-3,4,-3,2,-3,-3,-3]
12_383; [-1,2,-3,4,-1,4,-3,4,2,-3,-3,-3]
12_384; [-1,2,-3,-4,5,-1,-4,5,-4,3,-4,2,-3]
12_385; [-1,2,-3,-4,5,-1,5,-4,3,-4,5,2,-3]
12_386; [-1,2,-1,2,-3,-3,-4,-2,-2,3,-2,-4,-2,3]
12_387; [-1,2,-1,2,-3,-3,-4,-2,3,3,-2,3,-4,3]
12_388; [-1,2,-3,4,-1,-3,4,2,2,-3,2,-3]
12_389; [-1,2,-3,-4,-1,-2,-2,3,-4,3,-2,3,-4,3]
12_390; [-1,2,-3,2,2,1,1,1,2,-3,2,-3,-3]
12_391; [-1,2,2,3,1,3,1,3,3,2,-3,4,2,-3,4,3]
12_392; [-5,-4,-3,2,4,3,3,2,1,1,4,5,5,4,3,-2,1]
12_393; [-1,-2,3,2,2,1,1,-2,3,-4,3,2,2,2,3,-4]
12_394; [1,2,-3,-3,2,2,-1,2,2,2,-3,2,1]
12_395; [-1,2,3,3,2,-1,-1,-2,3,4,-3,4,2,2,2,-3]
12_396; [-1,-2,3,-4,-2,-1,-1,2,3,3,3,-2,3,-4]
12_397; [-1,2,-3,4,-5,-2,-5,-2,-3,4,-2,-5,-1,2,-3]
12_398; [-1,2,-3,4,-1,-3,-1,-3,2,-3,4,-3]
12_399; [-1,2,3,4,4,3,-2,3,-4,3,-1,3,-1,2]
12_400; [-1,2,2,-3,4,5,2,-3,-4,1,2,-3,5,4,-3,5,2]
12_401; [-1,-2,3,-2,1,-2,3,-2,4,-5,4,3,-4,-5,-5]
12_402; [-1,2,-3,4,-1,-3,-1,2,-3,2,4,-3]
12_403; [-1,2,-3,-4,5,-1,-3,-4,2,3,3,4,4,5,-3]
12_404; [-1,2,-1,-2,-3,2,2,-3,-4,5,2,2,3,-4,5]
12_405; [-1,2,-1,-2,3,-4,5,2,-3,-3,2,-3,-3,-4,5]
12_406; [-1,2,-3,4,-1,2,4,5,5,4,-3,4,-5]
12_407; [-1,2,-3,-4,-1,2,-3,-4,-3,-5,4,2,-5,-3,4]
12_408; [-1,-2,3,-4,3,2,2,1,1,-2,3,2,-4,2,2,3]
12_409; [-1,2,-3,2,2,2,2,1,1,1,2,-3,2]
12_410; [-1,2,-1,-2,-2,-2,-3,4,3,3,-2,-2,-3,4,-3,-3]
12_411; [1,2,-3,-3,2,2,2,2,-1,2,-3,2,1]
12_412; [-1,2,-1,-2,-2,-2,-3,4,4,-3,-2,-2,3,-4,3,4]
12_413; [-1,2,-3,-1,-1,2,-3,4,-3,2,-3,4]
12_414; [-5,-4,-4,-3,2,-1,3,3,4,5,5,4,3,3,2,-1,4]
12_415; [-1,2,-3,4,-1,4,-3,2,-3,4,-3,4]
12_416; [-1,2,-3,4,-1,4,-3,4,2,-3,4,4]
12_417; [-1,2,-1,2,-3,-3,-4,-2,3,-2,3,-2,-4,3]
12_418; [-1,2,-3,-1,2,-3,4,-3,-3,2,-3,4]
12_419; [-1,2,-3,4,-1,2,4,-3,2,4,-3,4]
12_420; [-1,2,-1,-2,-3,-3,-4,-2,-2,3,-4,-4,-4,-4]
12_421; [-1,2,-1,-2,-3,-3,-4,-2,-2,3,-4,-5,4,-5,-4]
12_422; [-1,2,-1,-2,3,3,-2,-2,3,3,3,3,3]
12_423; [-1,2,-1,-2,3,3,-2,-2,3,3,3,4,-3,4]
12_424; [-1,2,-1,-2,3,3,-2,-2,3,4,-3,4,4,4]
12_425; [-1,2,-1,-2,3,3,-2,-2,3,4,5,-3,-4,5,4]
12_426; [-1,2,3,3,2,-1,-1,2,-3,-4,2,-4,3,-4]
12_427; [-1,2,-3,-1,-3,4,2,-3,2,4,2,-3]
12_428; [-1,2,2,3,-1,3,-1,-1,2,-1,2,2,-3]
12_429; [-1,2,2,-3,-4,3,1,-4,1,2,-3,2,2,-3]
12_430; [1,1,1,2,2,-3,-3,2,-1,2,-3,2,2]
12_431; [-1,2,2,3,1,1,2,2,3,-4,3,-2,3,3,4,4]
12_432; [-1,2,2,3,1,3,1,-2,3,4,2,2,2,-3,4,3]
12_433; [-1,2,-3,4,-5,-1,2,-3,-5,-4,-4,-4,-5]
12_434; [-1,2,3,-4,-1,2,-4,-3,2,3,3,3,-4,3]
12_435; [-1,2,-3,4,-1,4,-1,-2,-2,-2,3,3,3,4]
12_436; [-1,2,-3,4,-1,4,-1,2,-3,4,4,4]
12_437; [-1,2,-1,-2,3,-4,5,-2,5,-2,3,-4,5]
12_438; [-1,2,-1,2,-3,2,-3,-2,3,-2,3,-4,3,-4]
12_439; [-1,2,-3,4,-1,-3,4,2,-3,2,4,-3]
12_440; [-1,2,2,3,-1,3,2,-1,2,2,2,2,-3]
12_441; [-1,2,2,-3,1,-3,1,-2,-2,3,3,3,4,-3,2,4]
12_442; [-1,2,-3,-4,-1,-1,-2,-2,-2,-2,-2,3,-4,-3]
12_443; [1,2,-3,4,5,2,5,1,-2,3,3,3,4,-5,4]
12_444; [-1,2,-3,4,-5,-1,3,-5,-2,-4,3,-2,-4,-4,-5]
12_445; [-1,2,-3,4,-1,4,-1,2,2,2,-3,4]
12_446; [-1,2,-3,4,-1,-3,-1,-3,4,2,-3,4]
12_447; [1,-2,-3,4,-5,1,2,-3,-2,-5,1,4,-5]
12_448; [-1,2,3,4,-1,4,5,-6,3,2,-3,-4,5,3,-4,-6]
12_449; [-1,-2,-2,-3,4,2,1,2,-3,2,4,-5,4,-3,2,4,5]
12_450; [-1,2,-3,-4,-5,-1,2,4,-5,-3,4,-3,2,-3,-4]
12_451; [-1,2,-3,4,-1,2,4,2,-3,2,-3,4]
12_452; [-1,2,3,-4,-1,3,-1,2,-3,2,-4,2,3,-4]
12_453; [-1,2,-3,4,-1,2,-3,-3,-3,4,4,4]
12_454; [-1,2,-3,-4,5,-1,3,5,2,5,-4,5,-3]
12_455; [-1,2,-3,-1,-3,4,-3,2,-3,2,4,-3]
12_456; [-1,2,-3,4,-1,2,-3,4,4,-3,-3,4]
12_457; [-1,2,-3,4,-1,-3,2,-3,4,-3,2,-3]
12_458; [-1,2,-3,4,-1,2,-3,2,4,-3,2,-3]
12_459; [-1,2,-3,-4,-1,2,3,-4,-3,-5,2,-3,4,-5,-4]
12_460; [1,2,3,-4,5,3,4,-2,1,-2,-3,4,-3,-5,-4,3,-4]
12_461; [-1,2,2,-3,-4,2,2,3,1,-4,3,1,2,-3,2,3]
12_462; [-1,2,-3,4,-1,2,2,2,-3,-3,-3,4]
12_463; [-1,2,3,-4,5,-1,-2,3,-4,2,-4,-4,5]
12_464; [-1,2,-3,-4,-1,-2,3,3,-2,3,-4,3,-2,3]
12_465; [-1,2,-3,4,-1,2,-3,-3,2,2,-3,4]
12_466; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,-2,3,-2,3]
12_467; [-1,2,-3,-4,-1,-2,3,-2,3,-2,-4,3,-2,3]
12_468; [-1,-2,3,3,-2,3,-1,3,-1,3,4,2,-3,4]
12_469; [-1,-2,3,3,-2,3,-4,3,-1,-1,-2,3,2,-4]
12_470; [-1,2,-3,-4,-1,2,-4,2,2,3,-2,-4,-3,-3]
12_471; [-1,2,3,-4,-5,6,-1,3,-5,6,2,-4,5,-3]
12_472; [-1,2,-3,-4,-1,-4,-3,2,-3,4,-5,-3,4,-5,-4]
12_473; [-1,2,-3,-4,-1,-2,3,-2,3,-4,3,-2,3,3]
12_474; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,3,-2,3,3]
12_475; [-1,-2,3,-2,-2,3,-2,3,4,-1,-1,2,-3,4]
12_476; [-1,2,-3,-1,-3,4,-3,-3,2,-3,4,-3]
12_477; [-1,2,-3,4,-5,6,-1,2,-3,4,-5,6]
12_478; [-1,2,-3,-1,-3,4,-3,-3,4,2,-3,4]
12_479; [-1,2,3,-1,3,-4,-2,3,-2,3,3,-2,-4,-3]
12_480; [-1,-2,3,-2,3,-2,-4,-1,-1,2,3,-2,3,-4]
12_481; [-1,2,-3,4,5,-1,2,-3,-3,-3,-4,5,4]
12_482; [-1,2,-3,4,5,6,-1,2,-3,-5,6,-4,5,-4]
12_483; [-1,2,-3,-4,-1,-2,3,-2,-4,3,-2,-4,3,3]
12_484; [-1,-2,3,-2,3,-2,4,-3,-1,4,-1,2,3,3]
12_485; [-1,2,-3,4,-1,-3,4,-3,2,-3,4,-3]
12_486; [-1,2,-3,4,-1,-3,4,-3,4,2,-3,4]
12_487; [-1,2,3,-1,3,-4,-2,-2,3,-2,3,-2,-4,-3]
12_488; [-1,2,3,-1,3,-4,3,-2,3,3,3,-2,-4,-3]
12_489; [-1,2,3,-4,5,-1,2,-3,-4,2,-3,-3,-3,-4,5]
12_490; [-1,2,2,3,-4,3,1,1,-2,3,2,4,2,4,2,3]
12_491; [-1,2,-3,4,-1,-3,4,-2,-5,4,4,3,2,-4,-5]
12_492; [1,-2,3,4,5,-2,-3,4,1,2,-3,-2,4,-5,4,-3,-2]
12_493; [-1,2,3,-1,3,-4,3,3,3,-2,3,-2,-4,-3]
12_494; [-1,2,-3,4,5,-2,-2,-3,4,1,2,-3,4,-5,4,-3,2]
12_495; [-1,2,-3,2,2,1,1,1,2,2,-3,2,-3]
12_496; [-1,2,-1,2,-3,2,2,3,-1,3,2,-1,2]
12_497; [-1,2,-3,4,2,-3,4,-3,2,-1,-1,2]
12_498; [-1,2,-1,2,-3,2,-3,4,4,-3,2,4]
12_499; [-1,2,-3,4,4,-3,2,-3,4,-1,-1,2]
12_500; [-1,2,-1,2,2,-3,4,-3,4,2,-3,2]
12_501; [-1,2,-3,4,-1,-3,4,2,4,4,-3,2]
12_502; [-1,2,2,3,3,2,2,2,2,2,-1,2,-3]
12_503; [-1,2,-1,2,2,-3,2,-3,-4,-3,2,-3,2,4]
12_504; [-1,2,2,3,1,1,2,3,-4,3,-2,-4,3,2,-3,2]
12_505; [-1,2,-3,-1,2,-3,-4,-3,2,-4,3,-4,-3,2]
12_506; [-1,2,-1,2,-3,2,-3,4,-3,4,-3,2]
12_507; [-1,2,2,3,3,2,2,2,-1,2,2,2,-3]
12_508; [-1,2,2,1,1,2,2,2,-3,-4,2,3,-4,3]
12_509; [-1,-1,2,2,-3,-1,2,2,3,3,2,-1,2]
12_510; [-1,2,2,1,1,2,-3,2,-3,-4,-4,-3,-3,4]
12_511; [-1,2,-1,2,-3,2,2,3,3,2,2,2,-1]
12_512; [-1,2,-3,-1,-3,-3,4,4,-3,4,2,-3]
12_513; [-1,2,2,1,1,2,-3,2,3,-4,3,-2,4,-3,4,-3]
12_514; [-1,2,2,1,1,2,-3,2,3,-4,3,-4,-4,3]
12_515; [-1,2,-3,-4,-2,3,-4,3,-2,3,-1,3,-1,2]
12_516; [-1,2,-3,-4,2,-3,-4,-3,2,-3,-1,4,-1,2]
12_517; [-1,2,-1,2,2,-3,4,2,4,-3,2,4]
12_518; [-1,2,-3,4,5,-1,-3,-4,5,4,2,-3,2]
12_519; [-1,2,2,2,2,3,3,2,2,2,-1,2,-3]
12_520; [-1,2,3,-2,3,3,-4,3,-4,3,2,1,1,2]
12_521; [-1,2,-3,-1,-3,-3,4,-3,4,-3,2,-3]
12_522; [-1,2,2,1,1,2,-3,2,3,3,-4,3,-4,3]
12_523; [-1,2,-1,-1,2,-3,2,2,3,-1,3,2,-1]
12_524; [-1,2,-3,4,-5,-1,3,4,-5,-4,3,-4,2,-4,-3]
12_525; [-1,2,3,-4,-1,3,-4,-5,-4,3,-4,-2,5,3,-2]
12_526; [-1,2,-1,-1,2,-3,2,2,3,3,2,-1,2]
12_527; [-1,2,2,3,3,2,2,-1,2,-1,2,2,-3]
12_528; [-1,2,-3,4,2,4,-3,2,4,-1,-1,2]
12_529; [-1,2,-3,4,-1,-3,4,-5,-4,3,-4,2,5,-3,2]
12_530; [-1,2,3,-4,5,-1,-4,5,3,4,2,-5,-3,2,-4]
12_531; [-1,-1,-1,2,2,3,3,2,-1,2,2,2,-3]
12_532; [-1,2,2,1,1,2,-3,-4,2,-4,-4,3,-4,3]
12_533; [-1,2,-1,2,-3,2,2,2,2,3,3,2,-1]
12_534; [-1,2,-1,-2,3,-2,-3,-3,-3,4,4,-3,-2,4]
12_535; [-1,2,-3,4,2,4,-1,4,-1,-3,2,4]
12_536; [-1,2,-3,4,-1,2,4,4,4,-3,2,4]
12_537; [-1,2,-3,4,5,-1,2,5,4,-3,2,4,-5]
12_538; [-1,2,-1,2,3,3,2,2,2,2,2,2,-3]
12_539; [-1,2,2,2,3,-4,-2,3,-4,3,2,1,1,2]
12_540; [-1,2,3,-4,-2,3,-4,3,2,1,1,2,2,2]
12_541; [-1,2,-3,4,-1,2,-3,2,4,2,4,4]
12_542; [-1,2,-1,2,3,-2,3,4,-3,4,-5,4,-3,4,3,5,2]
12_543; [-1,2,3,-4,5,-1,3,3,-4,5,4,2,-3,2,-4]
12_544; [-1,2,-1,-1,-1,2,-3,2,2,3,3,2,-1]
12_545; [-1,2,-1,-2,3,3,4,4,3,3,-4,-2,-2,3]
12_546; [-1,2,-3,-4,5,-1,-4,5,3,-4,-2,3,-2,-4,3]
12_547; [-1,2,3,3,2,1,1,-2,3,-4,3,-4,2,2,2,-3]
12_548; [-1,2,2,1,1,2,-3,-4,2,2,2,3,-4,-3]
12_549; [-1,-2,3,4,4,5,5,4,-3,4,-2,-5,-1,2,3]
12_550; [-1,2,3,-4,5,-1,-2,5,-4,3,-2,-4,5]
12_551; [-1,2,3,-4,5,3,5,4,-5,4,3,2,-1,2,-3]
12_552; [-1,2,3,-4,5,-1,-2,-4,5,-4,3,-2,-4]
12_553; [-1,2,2,-1,2,-3,2,2,-1,3,3,2,2]
12_554; [-5,-5,-4,-4,-3,-3,-2,1,3,2,4,3,5,-4,3,2,1]
12_555; [-1,2,-3,4,-1,2,4,5,3,5,-4,3,-4,-4,-5]
12_556; [-1,2,2,1,1,2,3,-2,3,4,-3,2,2,2,-3,-4]
12_557; [-5,-4,-4,-3,2,-1,3,3,4,3,5,5,4,3,3,2,-1]
12_558; [-1,2,-1,2,3,3,3,2,-1,2,2,2,-3]
12_559; [-1,2,3,-4,-1,-2,3,-4,-4,-3,-3,2,3,-4,3,-2]
12_560; [-1,2,-3,4,-5,-1,-3,4,-5,-4,3,4,2,-3,4]
12_561; [-1,2,-3,-1,-3,-1,2,-3,4,-3,2,-3,-3,-4]
12_562; [-1,2,3,4,-5,-1,-2,3,-2,-5,-3,4,-5,3,-2]
12_563; [-1,2,2,2,2,1,1,2,-3,2,-3,4,3,-2,3,-4]
12_564; [-1,2,-1,-2,3,-2,-3,4,-3,4,-5,-4,3,-4,-3,5,-2]
12_565; [-1,2,-3,-1,-3,-3,-4,2,-4,-3,2,3,-4,-3]
12_566; [-1,2,3,-4,-5,-1,-4,-5,3,-4,-2,5,3,-2,-4]
12_567; [-1,2,-1,2,-1,3,-1,3,3,2,-1,2,-3]
12_568; [-1,2,2,1,1,2,3,-2,3,3,3,4,-3,2,-3,-4]
12_569; [-1,2,-3,-4,-1,-2,-4,-4,-4,3,-2,-4,3,3]
12_570; [-1,2,-3,-4,-5,-1,2,4,-5,-3,-4,-3,2,-3,4]
12_571; [1,1,1,2,-3,2,-3,-1,2,-3,2,2,-3]
12_572; [-1,2,2,3,-1,3,-1,2,2,2,-1,2,-3]
12_573; [-1,-1,-1,2,2,3,-1,3,-1,2,-1,2,-3]
12_574; [-1,-2,-2,-2,-2,-2,-2,-3,-1,-3,2,-3,-1]
12_575; [-1,2,-3,-1,-1,-2,-2,-2,-3,-3,-4,3,-4,-3]
12_576; [-1,2,2,2,2,2,2,-1,-1,2,2,2]
12_577; [1,2,-3,-3,2,2,2,-3,2,2,2,1,-2]
12_578; [1,1,1,2,-3,-3,2,2,2,-3,2,1,-2]
12_579; [-1,2,-3,4,-1,4,-1,2,4,-3,4,-3]
12_580; [-1,2,-1,-2,3,3,-2,-2,-2,-2,-2,-2,3]
12_581; [-1,2,2,2,3,-4,-4,3,2,-3,-4,1,1,2]
12_582; [-1,2,3,-4,-4,3,2,-3,-4,1,1,2,2,2]
12_583; [-1,2,-3,4,-1,-3,4,4,4,-3,2,-3]
12_584; [-1,2,-3,4,-1,4,4,4,-3,4,2,-3]
12_585; [-1,2,-3,4,5,-1,5,4,-3,4,-5,2,-3]
12_586; [-1,2,2,3,1,3,1,2,2,2,-3,4,2,-3,4,3]
12_587; [-1,2,2,3,3,3,2,-1,2,2,2,-3,2]
12_588; [-1,2,3,-1,3,-1,3,2,2,-1,2,-3,2]
12_589; [1,2,-3,-3,2,2,-1,2,-3,2,2,2,1]
12_590; [-1,2,2,2,-1,2,3,3,3,3,2,2,-3]
12_591; [-1,2,-1,-2,-3,4,-3,-3,-3,4,-3,-2,-2,3]
12_592; [-1,2,2,3,3,2,2,-3,-4,1,1,-2,3,2,-4,2]
12_593; [-1,2,2,-3,1,-3,1,2,-3,-4,2,3,-4,-3]
12_594; [-1,2,3,4,-2,-3,4,3,2,-1,-1,2,2,2]
12_595; [-1,2,3,-4,5,-1,3,5,-2,-4,5,3,-2]
12_596; [1,2,3,-4,-5,3,-5,4,-5,4,3,2,1,-2,-3]
12_597; [-1,2,-3,4,5,-1,-3,-4,5,4,-3,2,-3]
12_598; [1,1,1,2,-3,2,-1,2,2,-3,-3,-3,2]
12_599; [1,1,1,2,-3,-3,2,2,-1,2,-3,2,1]
12_600; [-1,2,2,2,2,1,1,2,-3,-4,2,3,-4,3]
12_601; [-1,-2,3,4,5,5,4,-5,4,3,-4,2,-1,2,3]
12_602; [-1,2,-1,-1,-1,2,3,3,3,2,-1,2,-3]
12_603; [-1,2,3,-4,-1,-2,3,-2,3,4,4,4,3,-2]
12_604; [-1,2,3,-4,5,-1,-3,5,2,4,-3,2,4,5,-3]
12_605; [-1,-1,2,-3,-1,2,2,3,-1,3,-1,2,-1]
12_606; [-1,2,2,-3,1,-3,1,2,-3,-4,3,-4,2,-3]
12_607; [-1,2,3,3,2,2,-1,2,2,2,-3,2,-1]
12_608; [-1,2,-3,-3,2,1,1,2,2,-3,4,2,3,-2,3,-4]
12_609; [-1,2,3,3,-4,2,1,1,-2,3,2,-4,2,-4,2,-3]
12_610; [-5,-4,-3,2,-1,3,3,2,1,1,1,4,5,5,4,3,2]
12_611; [-1,-2,3,4,4,3,-2,3,-4,3,1,1,2,2,-3,2]
12_612; [-1,2,3,-4,-1,3,-2,3,3,4,4,4,3,-2]
12_613; [-1,2,3,-4,-4,3,-2,3,-4,3,1,3,1,2]
12_614; [-1,2,-3,4,-1,2,4,5,3,5,3,-4,3,-4,-5]
12_615; [-1,2,2,3,1,3,1,2,2,-3,4,2,4,3,3,-4]
12_616; [1,1,1,2,2,-3,2,-1,2,-3,2,2,-3]
12_617; [-1,2,2,3,-1,3,-1,2,2,-1,2,-3,-1]
12_618; [1,1,1,2,-3,2,2,-3,-1,2,-3,2,2]
12_619; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,4,3,2,1,1,4]
12_620; [-1,2,-1,2,3,3,3,2,-1,2,-3,2,2]
12_621; [-1,2,-3,4,-1,-2,3,3,3,-2,-2,3,3,4]
12_622; [-1,-2,3,-4,5,2,2,3,4,-1,2,-3,4,-5,-4,-4,3]
12_623; [-1,2,2,1,1,2,-3,2,-3,4,4,4,3,-2,3,-4]
12_624; [-1,2,3,4,2,-3,4,3,2,-3,-1,-1,2,2,-3,2]
12_625; [-1,2,-3,-4,5,-1,3,5,-2,-4,3,-2,-4,5,3]
12_626; [1,1,1,2,-3,2,-1,2,-3,-3,2,-3,2]
12_627; [-1,2,-3,4,-1,2,-3,2,4,2,-3,-3]
12_628; [-1,2,2,1,1,2,3,-4,3,-2,3,-4,3,-4]
12_629; [-1,-2,3,-4,3,2,2,3,-4,-1,-1,2,3,-4]
12_630; [-1,2,-3,4,-1,-2,4,3,3,-2,3,-2,3,4]
12_631; [-1,2,2,-3,4,-3,1,1,2,-3,2,-4,-4,-3]
12_632; [-1,2,2,1,1,2,-3,4,3,-2,-3,2,-3,-3,4,-3]
12_633; [-1,2,2,1,1,2,-3,4,-3,2,-3,-2,3,4,-3,4]
12_634; [-1,2,3,4,-2,3,4,3,2,-3,-1,-4,-1,2,2,2]
12_635; [-1,2,3,4,-5,-1,-3,-5,2,4,-5,-3,2,3,3]
12_636; [-5,-5,-4,-3,-3,2,-1,2,1,1,3,2,4,-5,4,3,2]
12_637; [-1,2,3,-4,-1,-4,3,-2,3,-4,3,2,2,3]
12_638; [-1,2,2,-3,2,2,3,1,3,1,-2,3,4,-3,-2,4]
12_639; [1,-2,-3,1,-3,1,2,-3,-3,-3,-2,1,-2]
12_640; [-1,2,-1,-2,-3,4,-3,4,-3,4,-2,4,-2,3]
12_641; [-1,2,-1,-2,3,3,3,3,-2,-2,3,3,3]
12_642; [-1,2,-1,-2,3,4,-3,4,3,-2,-2,3,3,3]
12_643; [-1,2,-1,-2,3,3,3,3,-2,-2,3,4,-3,4]
12_644; [-1,2,-1,-2,3,4,5,-4,5,4,-3,4,-2,-2,3]
12_645; [-1,-1,2,3,-1,3,3,2,-1,2,-3,2,2]
12_646; [-1,-1,-1,2,2,3,-1,3,2,-1,2,2,-3]
12_647; [-1,-1,-2,-2,-2,-3,-1,-1,-1,2,-1,-3,-3]
12_648; [-1,2,-3,-1,-3,-3,-4,-2,-4,-2,-2,3,-2,-4]
12_649; [-1,2,-3,4,-1,4,-1,2,4,4,-3,4]
12_650; [1,2,-3,4,-5,-1,2,-3,2,-5,1,4,-5]
12_651; [-1,2,-3,4,-1,2,-3,4,4,4,4,4]
12_652; [-1,2,-3,4,-1,2,-3,4,4,5,-4,5,4]
12_653; [-5,-4,-3,2,-1,3,3,2,1,1,4,5,5,4,3,3,2]
12_654; [-1,2,2,1,1,2,3,-4,3,3,-2,3,-4,3]
12_655; [-1,2,-1,-2,3,4,4,3,-2,-2,3,3,-4,3]
12_656; [-1,2,-3,-3,4,2,-3,1,1,2,2,3,-4,3,-4,2]
12_657; [-1,-1,2,2,-3,-1,2,2,3,-1,3,2,-1]
12_658; [-1,2,2,-3,1,1,2,-3,-4,3,2,-4,2,-3]
12_659; [-1,2,2,3,1,1,2,2,3,-4,3,-2,3,4,4,3]
12_660; [-1,2,2,3,3,3,2,-1,2,-3,2,2,2]
12_661; [-1,2,-1,-2,3,-4,-2,-2,3,4,-3,-2,-2,3,-4,-4]
12_662; [-1,2,-3,4,-1,-2,4,3,-2,3,-2,-2,3,4]
12_663; [-1,2,-3,-4,5,-1,3,5,-2,-4,5,3,-2,3,3]
12_664; [-1,2,-3,4,-1,-2,4,3,3,3,-2,3,3,4]
12_665; [-5,-5,-4,-3,2,-1,4,5,4,4,-3,2,4,-3,2,1,1]
12_666; [-1,2,3,-1,3,3,2,-3,2,-4,-5,3,4,-5,4]
12_667; [-1,2,2,3,-1,3,-1,-1,2,2,2,-3,-1]
12_668; [-1,2,2,3,-1,3,2,2,-1,-1,2,-3,-1]
12_669; [-1,2,-1,-2,-3,4,4,-3,4,-2,4,-2,4,3]
12_670; [-1,-1,2,-3,-1,2,2,3,-1,3,2,-1,2]
12_671; [-1,2,2,3,-1,3,2,2,2,-1,2,2,-3]
12_672; [-1,2,2,3,-1,3,2,2,-1,2,-1,2,-3]
12_673; [-1,2,-3,4,-1,2,4,-3,4,-3,4,4]
12_674; [-1,2,-3,4,-1,-3,-3,4,2,4,-3,4]
12_675; [1,-2,-3,-3,2,-3,1,-3,-3,-2,1,-2,-2]
12_676; [-1,2,-1,-2,-3,4,-3,-3,4,-3,-2,-2,3,4]
12_677; [-1,2,2,1,1,2,-3,4,-3,2,-3,-2,3,-4,3,4]
12_678; [-1,2,2,-3,1,1,2,-3,-4,2,2,3,-4,-3]
12_679; [-1,-2,-3,4,-5,-3,-5,-2,-4,-1,-4,2,-4,-5,3]
12_680; [-1,-1,2,2,-3,-1,2,-1,2,3,3,3,3]
12_681; [-1,2,-3,4,-1,2,2,2,-3,4,4,4]
12_682; [-1,2,3,-4,5,-1,-2,3,2,5,5,-4,5]
12_683; [-1,2,-3,4,-1,2,4,4,-3,4,4,4]
12_684; [-1,2,3,-4,5,-1,-2,-2,-2,3,-4,-2,5]
12_685; [-1,2,2,1,1,2,3,-2,3,4,4,-3,2,2,-3,-4]
12_686; [-1,2,2,3,-4,3,2,2,1,1,2,-3,2,-4]
12_687; [-1,2,3,-4,5,-1,-2,3,-4,-2,-4,-3,-3,4,5]
12_688; [1,-2,-3,1,-3,2,-3,-3,-3,-2,1,-2,-2]
12_689; [-1,2,3,-4,5,-1,-2,3,-4,-2,-4,-4,5]
12_690; [-1,2,3,-4,5,6,-1,3,-5,6,2,-4,5,-3]
12_691; [-1,2,-3,4,5,6,-1,2,-3,-5,6,-4,5,4]
12_692; [1,-2,1,1,1,2,-3,2,2,2,1,-3,-3]
12_693; [-1,2,-3,-1,-3,-3,4,2,-3,-3,-3,4]
12_694; [-1,-2,-2,-1,-1,-2,-3,4,-3,4,2,-3,-3,-3]
12_695; [-1,-2,3,-4,3,-2,-2,-1,-1,2,3,-2,-4,3]
12_696; [-1,2,-3,-1,-2,3,-2,3,-4,3,-2,3,-4,3]
12_697; [-1,2,-3,-1,-3,4,2,-3,2,4,-3,4]
12_698; [-1,2,-3,4,-1,-3,2,-3,2,4,-3,-3]
12_699; [-1,2,-1,2,3,-4,3,3,-2,3,-2,-4,-3,-3]
12_700; [-1,-2,3,-2,-1,-1,2,3,-4,3,-2,3,-4,3]
12_701; [1,1,1,2,2,-3,2,-1,2,2,-3,-3,2]
12_702; [-1,2,-3,4,-1,-3,-3,2,-3,4,-3,-3]
12_703; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,3,3,-4,3]
12_704; [-1,2,3,-4,-1,2,-4,2,2,3,-2,3,3,-4]
12_705; [-1,2,-3,-1,2,-3,2,4,-3,2,-3,4]
12_706; [-1,-2,3,-4,-2,-1,-1,2,3,-2,3,-4,3,3]
12_707; [-1,2,-3,-4,-1,-2,3,-2,-4,3,3,-4,3,3]
12_708; [-1,2,-1,2,-3,-4,-2,3,-2,3,3,-4,3,3]
12_709; [-1,2,-3,-1,2,-3,4,-3,2,-3,-3,4]
12_710; [-1,2,-1,2,-3,-3,-4,-2,-2,3,-2,3,-4,3]
12_711; [-1,2,-3,4,-1,-3,-3,4,2,-3,4,-3]
12_712; [-1,2,-3,-1,-2,3,-2,-4,3,-2,-4,3,-4,3]
12_713; [-1,-1,-1,2,2,3,3,2,2,2,-1,2,-3]
12_714; [-1,-1,-1,-1,-1,2,2,3,3,2,-1,2,-3]
12_715; [-1,2,2,1,1,2,-3,2,-3,-3,-4,3,-4,-3]
12_716; [-1,2,2,2,2,2,2,2,2,-1,-1,2]
12_717; [1,2,-3,-3,2,-3,2,2,2,2,2,1,-2]
12_718; [-1,2,3,-1,3,2,2,2,-3,2,2,2,-1]
12_719; [-1,2,2,2,3,4,-2,3,4,3,2,-3,-1,-4,-1,2]
12_720; [-1,2,3,-1,3,2,2,2,2,2,-3,2,-1]
12_721; [-1,2,2,2,3,-4,-4,3,-2,3,-4,1,1,2]
12_722; [-1,2,-1,-1,-1,-1,-1,-1,-1,-1,-1,2]
12_723; [-1,2,3,3,2,-3,2,2,2,2,2,-1,2]
12_724; [-1,2,3,3,2,2,2,-3,2,2,2,-1,2]
12_725; [-1,2,2,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2]
12_726; [-1,2,3,3,2,2,2,2,2,-3,2,-1,2]
12_727; [-1,2,-1,2,-3,2,3,3,3,4,4,3,2,-4]
12_728; [-1,-1,-1,2,-1,2,-3,2,2,3,3,2,-1]
12_729; [-1,2,2,1,1,2,-3,-4,3,-4,-3,2,-3,2]
12_730; [-1,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2,2,2]
12_731; [-1,2,2,1,1,2,2,2,-3,-4,2,3,-4,-3]
12_732; [-1,2,2,2,3,4,-2,-3,4,3,2,-1,-1,2]
12_733; [-1,2,-1,2,2,2,-3,2,3,4,4,3,2,-4]
12_734; [-1,2,2,-3,-1,-1,2,2,3,3,2,-1,2]
12_735; [-1,2,-1,-2,-3,2,-3,4,-3,4,-5,-4,3,-4,-3,5,-2]
12_736; [-1,2,2,1,1,2,-3,-4,2,-4,-4,3,-4,-3]
12_737; [1,1,-2,1,1,1,2,-3,-3,2,-3,2,1]
12_738; [-1,2,3,-4,-4,3,-2,3,1,3,1,3,-4,2]
12_739; [-1,2,-1,2,2,3,3,3,-2,3,3,3,2]
12_740; [-1,2,3,-4,3,-4,3,-2,3,1,3,1,3,2]
12_741; [-1,2,3,-4,2,3,-4,3,2,-3,1,1,2,2,-3,2]
12_742; [-1,-1,2,-3,-1,-1,-1,2,2,3,3,2,-1]
12_743; [-1,-2,-3,4,4,5,5,4,-3,4,-2,-5,-1,2,3]
12_744; [1,2,3,4,-5,-5,4,-5,4,3,-4,2,1,-2,-3]
12_745; [-1,2,-1,2,-3,2,3,4,5,5,4,3,2,-4,-5]
12_746; [-1,2,-1,2,-1,-3,-1,2,2,3,3,2,-1]
12_747; [-1,2,3,-4,-1,2,-4,-3,2,2,2,3,3,-4]
12_748; [-1,2,2,1,1,2,-3,2,-3,-3,-3,4,3,-2,3,-4]
12_749; [-1,2,3,-4,-2,-3,4,-3,2,-3,1,4,1,2,2,2]
12_750; [-1,-2,-2,-3,2,1,-3,4,-3,4,-5,-4,3,-4,2,5,-3,-2,-2]
12_751; [-1,2,-3,4,5,-1,-3,5,-3,-4,-2,5,3,-2,4]
12_752; [-1,2,-3,-3,-2,-2,1,-2,-2,-3,4,5,2,-3,5,4,-5]
12_753; [-5,-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,2,1,1,4]
12_754; [-1,2,-3,4,-1,-2,4,-2,3,-2,3,3,3,4]
12_755; [-1,-1,2,-3,2,-1,2,-1,3,3,3,2,2]
12_756; [-1,2,3,-4,-1,2,-4,-3,2,3,3,3,3,-4]
12_757; [1,1,1,-2,-3,-3,2,-3,-3,-3,-2,1,-2]
12_758; [-1,2,-1,-2,-3,4,-3,4,4,4,-3,-2,-2,3]
12_759; [-1,2,-1,-2,3,3,3,3,3,3,-2,-2,3]
12_760; [-1,2,-1,-2,3,3,3,4,-3,4,3,-2,-2,3]
12_761; [-1,2,-1,-2,3,4,-3,4,4,4,3,-2,-2,3]
12_762; [-1,2,3,-1,-2,-2,-2,-2,-2,-2,-2,3,-2]
12_763; [-1,2,2,2,-3,-4,2,3,-4,3,2,1,1,2]
12_764; [-1,2,-3,-4,2,3,-4,3,2,1,1,2,2,2]
12_765; [-1,2,2,3,-4,1,-4,1,-3,-2,3,-2,3,-4,3,-4]
12_766; [-1,2,-3,4,-1,-2,4,3,-2,-2,-2,3,3,4]
12_767; [-5,-4,-4,-3,2,-1,3,3,3,4,3,5,5,4,3,2,-1]
12_768; [-1,2,3,-4,-1,2,-4,2,2,-3,2,3,3,-4]
12_769; [-1,2,-3,4,4,-3,4,5,-2,-2,1,-2,3,-4,-2,-3,5]
12_770; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,1,1,1,4,-3,2]
12_771; [-1,2,3,-4,2,-4,3,2,-4,-3,1,1,2,2,-3,2]
12_772; [-1,2,3,-1,3,-4,3,-2,3,-2,4,4,4,4]
12_773; [-1,2,-1,-2,-3,4,5,-3,-4,5,4,-3,-2,-2,3]
12_774; [-1,2,-1,-2,3,4,5,-3,-4,5,4,3,-2,-2,3]
12_775; [-1,-2,3,-4,5,3,5,4,-5,4,3,2,-1,2,3]
12_776; [-1,2,-3,4,-1,-2,4,-2,3,3,3,-2,3,4]
12_777; [-1,2,-3,4,-1,-2,4,3,-2,3,3,3,3,4]
12_778; [-1,2,-3,4,-1,-2,4,-2,-2,3,-2,3,3,4]
12_779; [1,2,-3,-4,2,-4,5,4,-3,2,4,1,-5,-4,-2,-3,4]
12_780; [-1,-2,3,3,-2,1,1,2,3,4,4,3,3,-2,3,-4]
12_781; [-1,2,-3,4,-5,-1,3,-5,3,4,-2,-5,3,-2,4]
12_782; [-1,2,-3,4,5,-1,-3,5,-2,-4,5,3,-2,4,4]
12_783; [-1,2,-3,4,-5,-1,4,-3,2,-3,4,-3,5,4,-3,-2,-3]
12_784; [-1,2,2,-3,-1,-1,2,2,3,-1,3,2,-1]
12_785; [-1,-2,3,-4,-2,-2,-1,-1,2,3,-2,-4,3,-4]
12_786; [-1,2,-1,-2,-3,4,5,-3,-4,-2,5,-2,3,4,4]
12_787; [-1,2,-1,-2,3,4,-3,4,-5,4,-3,4,3,5,-2,-2,3]
12_788; [-1,-2,3,-2,-2,-1,-1,2,3,-4,3,-2,3,-4]
12_789; [-1,-1,-1,2,2,3,-1,3,2,2,2,-3,-1]
12_790; [-1,2,2,-3,1,1,2,2,2,-3,-4,3,-4,-3]
12_791; [-1,2,-1,-2,-3,4,4,4,4,-3,4,-2,-2,3]
12_792; [-1,2,-1,-2,-3,4,5,-4,5,4,-3,4,-2,-2,3]
12_793; [-1,2,-3,4,-1,-3,4,2,-3,4,-3,4]
12_794; [-1,2,2,2,3,-1,3,2,2,2,2,2,-3]
12_795; [-1,2,-1,-2,-2,-3,4,-3,-3,-3,4,-2,3,-2]
12_796; [-1,2,-3,4,-1,-3,-3,-3,-3,-3,4,-2,3,-2]
12_797; [-1,-2,3,4,5,5,4,-5,4,-3,4,2,-1,2,3]
12_798; [-1,2,3,-1,3,-4,3,-2,3,3,4,4,3,2]
12_799; [-1,2,-1,-2,-3,4,5,-3,-3,-4,-2,5,-2,3,4]
12_800; [-1,2,-3,4,-1,-3,-3,-3,4,-2,-2,-2,3,-2]
12_801; [-1,2,2,2,3,-1,3,3,-2,3,3,3,2]
12_802; [-1,2,-3,4,5,-1,-3,-4,-2,-4,-4,5,-4,3,-2]
12_803; [-1,2,-3,4,-5,6,-1,-3,-5,6,-2,-4,5,-4,3,-2]
12_804; [-1,-2,-2,-1,-1,-2,-3,4,-3,2,-3,4,-3,4]
12_805; [-1,2,-1,2,-1,2,-1,2,2,2,2,2]
12_806; [-1,2,3,-1,3,2,-3,2,2,-1,2,-1,2]
12_807; [-1,2,3,-1,3,2,2,2,-1,-3,2,-1,2]
12_808; [-1,2,-3,4,-1,-3,4,-3,4,-3,-2,3,-2,4]
12_809; [-1,2,-1,2,3,3,3,3,3,2,-1,2,-3]
12_810; [-1,2,-1,-2,-2,-3,4,-3,2,-3,4,-3,-2,4]
12_811; [-1,-2,-2,-3,-1,-3,-1,-1,2,-3,-1,-3,-3]
12_812; [-1,2,3,-2,3,2,-4,1,1,2,-3,2,2,2,3,-4]
12_813; [-1,-1,-1,-2,-2,-3,-1,-3,2,-3,-1,-3,-3]
12_814; [-1,2,3,3,4,2,4,1,4,1,-3,2,4,4]
12_815; [-1,-1,-1,2,2,-1,-1,2,2,2,2,2]
12_816; [-1,2,-1,-2,-2,-2,3,3,-2,-2,3,3,3]
12_817; [-1,-1,-2,-2,-3,-1,-3,-1,2,-3,-1,-3,-3]
12_818; [-1,2,2,2,3,-1,3,-4,3,-2,3,-2,-4,-3]
12_819; [-1,2,-1,2,-1,-1,-1,2,-1,2,2,2]
12_820; [-1,2,-1,-2,3,-2,3,3,3,-2,3,-2,3]
12_821; [-1,2,-1,-2,3,-2,3,4,-3,-2,4,3,-2,3]
12_822; [-1,2,2,2,2,3,3,2,-1,2,2,2,-3]
12_823; [-1,2,-1,-2,-2,-3,4,-3,-3,-3,4,2,-3,-2]
12_824; [-1,-1,-1,2,2,2,2,-1,-1,2,2,2]
12_825; [-1,2,2,2,3,-1,3,-1,-1,2,-3,2,-1]
12_826; [-1,2,-1,-2,3,3,-2,-2,-2,-2,3,3,3]
12_827; [-1,2,3,-4,-4,3,2,-3,-4,1,-4,1,2,-4]
12_828; [-1,2,-3,-1,-3,4,-2,-2,-3,2,-3,-2,-4,-4,-4,-4]
12_829; [-1,-2,-2,-1,-1,-2,-3,4,-3,2,-3,-3,4,-3]
12_830; [-1,2,3,3,2,-1,-1,-1,2,-3,2,2,-1]
12_831; [-1,2,3,3,2,2,-1,-1,-1,2,-3,2,-1]
12_832; [-1,-2,-2,-1,-1,-2,-3,4,-3,-3,2,-3,4,-3]
12_833; [-1,2,2,2,2,3,-1,3,-1,2,-1,2,-3]
12_834; [-1,2,3,-4,3,-4,3,-4,2,-4,1,-3,1,2]
12_835; [-1,-1,-1,2,2,2,2,2,2,-1,-1,2]
12_836; [-1,2,3,-1,3,-1,-1,2,-3,2,2,2,-1]
12_837; [-1,2,3,-1,3,-1,-1,2,2,2,-3,2,-1]
12_838; [-1,-1,-1,2,-1,-1,-1,-1,-1,-1,-1,2]
12_839; [-1,2,-1,-2,-2,-2,-2,3,-2,-2,-2,3,-2]
12_840; [-1,2,3,3,2,2,2,-3,2,-1,2,2,2]
12_841; [-1,2,-3,4,2,2,2,-3,-4,3,2,-3,1,4,1,2]
12_842; [-1,2,3,-4,-4,3,-2,3,-4,1,-4,1,2,-4]
12_843; [-1,2,-3,-1,-3,-3,4,-3,-3,-3,4,-2,3,-2]
12_844; [-1,2,3,-4,-1,2,-4,-3,2,3,3,-4,-4,-4]
12_845; [-1,2,-1,-2,3,-2,-3,4,-3,-4,3,-2,3,3,3,4]
12_846; [-1,2,3,-1,-2,3,2,-4,2,-4,-4,3,-4,-4]
12_847; [-1,2,-3,4,-1,-2,4,3,-2,3,3,4,4,4]
12_848; [-1,2,2,2,2,3,-1,3,2,-1,2,2,-3]
12_849; [-1,2,3,-4,3,3,-4,3,2,-3,-4,1,1,2]
12_850; [-1,2,-1,2,2,-1,-1,-1,-1,-1,-1,2]
12_851; [-1,2,3,-1,3,-1,2,-3,2,2,2,-1,2]
12_852; [-1,2,3,-1,3,-1,2,2,2,-3,2,-1,2]
12_853; [-1,2,-3,-1,2,2,-3,4,4,-3,4,-3,4,-2,-3,-2]
12_854; [-1,2,3,-4,3,-4,3,-4,-2,-4,1,3,1,2]
12_855; [-1,-1,-1,2,3,3,2,-1,2,-3,-1,2,-1]
12_856; [-1,2,-1,-2,-2,3,4,-2,4,3,-2,3,-4,3]
12_857; [-1,2,-1,2,3,3,3,3,2,-1,-1,2,-3]
12_858; [-1,2,3,-4,-4,3,-4,-2,3,1,-4,3,1,2]
12_859; [-1,2,-1,2,2,-1,2,2,2,2,2,2]
12_860; [-1,2,3,-1,3,2,-3,2,2,2,-1,2,2]
12_861; [-1,2,3,-1,3,2,2,2,-3,2,-1,2,2]
12_862; [-1,2,-1,-2,3,2,-3,-4,3,2,-4,-3,2,-3,-3,-3]
12_863; [-1,2,3,-4,3,3,-4,3,-2,3,-4,1,1,2]
12_864; [-1,2,-1,2,-1,-1,2,-1,2,2,2,2]
12_865; [-1,-1,2,-1,2,3,-1,3,2,-3,2,-1,2]
12_866; [-1,2,3,-1,3,2,-1,2,2,-3,2,-1,2]
12_867; [-1,2,3,-4,-1,2,2,3,-4,3,-4,-2,3,-4]
12_868; [-1,-2,3,-2,3,-2,3,4,1,1,2,-3,2,-3,-4,-4]
12_869; [-1,2,2,2,-1,2,-1,2,-1,2,2,2]
12_870; [-1,2,-1,-2,3,-2,3,-2,3,-2,-2,-2,3]
12_871; [-1,2,-1,2,2,2,-1,-3,2,-1,2,3,3]
12_872; [-1,2,-1,-2,3,-2,3,-4,3,2,4,-3,-2,-4,-4,3]
12_873; [-1,2,3,-2,3,2,-4,1,-4,1,2,-4,-3,2,3,-4]
12_874; [-1,2,-1,2,-1,2,2,-3,2,-1,2,3,3]
12_875; [-1,-2,3,4,-2,4,3,-2,1,1,2,2,3,-4,3,-2]
12_876; [-1,-1,-1,-2,-2,-3,-1,-3,-3,-3,2,-3,-1]
12_877; [-1,2,3,3,4,2,-3,1,4,1,2,4,4,4]
12_878; [-1,2,2,-1,-1,-1,-1,2,2,2,2,2]
12_879; [-1,2,-1,-2,-2,-2,3,3,3,3,-2,-2,3]
12_880; [-1,2,-1,-2,3,-4,-5,-2,-5,-4,-3,-3,-2,-4,5]
12_881; [-1,2,3,-1,3,-1,-1,-1,-1,2,-3,2,-1]
12_882; [-1,2,-1,-2,-2,-2,3,4,-3,4,3,-2,-2,3]
12_883; [-1,2,-1,-2,3,-2,3,-4,3,2,-3,-3,-4,3,-2,3]
12_884; [-1,-2,3,-2,3,-2,1,1,2,-3,-4,2,3,-4,2,3]
12_885; [-1,2,3,-4,-1,2,2,2,3,-4,3,-2,3,-4]
12_886; [1,-2,-2,-3,4,2,1,4,4,3,-2,3,-2,4]
12_887; [-1,2,-3,4,-1,-2,3,-2,3,-2,3,-2,3,4]
12_888; [-1,2,3,-1,-2,3,-4,3,-4,3,2,2,3,-4]
12_889; [-1,2,-1,-2,3,-2,3,-2,3,-2,3,3,3]
12_890; [-1,2,-1,-2,3,-2,3,-2,3,-2,3,4,-3,4]
12_891; [-1,2,3,3,2,-1,2,2,2,-3,2,-1,2]
12_892; [-1,2,-1,-2,-3,-3,-4,-4,-3,2,-3,2,-3,4,2,3]
12_893; [-1,2,3,-4,-1,2,2,3,-4,3,-2,3,-4,-4]
12_894; [-1,2,3,-1,3,-1,2,-1,2,-3,2,-1,2]
12_895; [-1,2,2,-1,-1,2,2,3,3,2,-1,2,-3]
12_896; [-1,2,-1,-1,-1,2,-1,-3,2,-1,2,3,3]
12_897; [-1,2,-1,-2,3,4,-2,4,3,-2,3,-4,-2,3]
12_898; [-1,2,2,-1,-1,2,2,-1,-1,2,2,2]
12_899; [-1,2,-1,-2,3,3,-2,-2,3,3,-2,-2,3]
12_900; [-1,2,2,-3,4,2,2,3,1,3,1,2,-3,2,3,4]
12_901; [-1,2,3,-1,3,-2,3,3,3,4,-2,-2,-3,4]
12_902; [-5,-5,-4,-4,3,3,2,-1,4,-3,2,1,1,5,-4,-3,2]
12_903; [-1,2,3,3,-4,2,1,1,-2,3,-2,3,3,-4,3,2]
12_904; [-1,2,-1,-2,3,-2,3,-2,-2,-2,3,-2,3]
12_905; [-1,2,-1,-2,3,3,2,2,-3,-4,3,-4,-3,-2,-2,3]
12_906; [-1,2,3,-1,-2,3,3,-2,-2,3,-2,4,-3,4]
12_907; [-1,2,3,3,2,-1,2,-3,2,-1,2,2,2]
12_908; [-1,2,-1,-2,3,-4,3,-2,-2,-3,4,-3,4,-2,-2,3]
12_909; [-1,-1,2,2,-1,2,-1,-1,-1,-1,-1,2]
12_910; [-1,2,-1,-2,-2,3,-2,-2,3,3,-2,3,-2]
12_911; [-1,2,2,-1,-1,2,3,-1,3,2,2,2,-3]
12_912; [-1,2,-3,4,-1,-3,4,4,-3,-3,4,-2,3,-2]
12_913; [-1,2,-3,4,-3,2,1,-3,2,-3,4,-3,-3,2]
12_914; [-1,2,3,4,4,3,-2,3,-4,1,1,-2,3,3,-2,-2]
12_915; [-1,-2,-2,-3,4,-3,-3,-2,3,-1,2,4,5,4,-3,4,-5]
12_916; [-1,2,2,-1,-1,2,2,2,2,-1,-1,2]
12_917; [-1,2,-1,2,2,3,-1,3,-1,2,-3,2,-1]
12_918; [-1,2,3,-1,3,-2,3,4,-2,-2,-3,4,4,4]
12_919; [-1,2,3,-1,3,-2,3,4,5,-2,-2,-3,-4,5,4]
12_920; [-1,2,-1,-1,-1,2,2,-1,-1,-1,-1,2]
12_921; [-1,2,2,2,3,-1,3,-1,2,-3,2,-1,2]
12_922; [-1,2,3,3,2,2,-1,-1,2,-3,2,-1,2]
12_923; [-1,2,2,-3,2,-1,2,2,2,2,3,3,2]
12_924; [-1,2,-3,4,2,-3,-4,3,2,-3,1,4,1,2,4,4]
12_925; [-1,2,3,-1,3,2,2,-1,-1,2,-3,2,-1]
12_926; [-1,2,3,-1,-2,3,-2,-2,-2,-2,3,3,-2]
12_927; [-1,2,-1,-2,-3,-2,-3,4,-3,2,4,-3,-2,4,4,3]
12_928; [-1,2,-1,2,-3,4,-3,2,-1,2,-3,2,-4,-3]
12_929; [-1,2,3,3,2,-1,-1,-1,2,-3,-1,2,-1]
12_930; [-1,2,2,-3,2,-1,2,2,3,3,2,2,2]
12_931; [-1,2,-1,-2,3,-4,2,-4,-3,-3,2,-3,4,-3,-3,-3]
12_932; [-1,2,2,-3,4,2,-3,2,-4,-1,2,-3,2,-4]
12_933; [-1,2,3,-4,-1,2,-4,2,3,-4,-2,3,-4,-4]
12_934; [-1,-1,2,-3,-1,2,-1,2,2,3,3,2,2]
12_935; [-1,2,2,-3,4,-3,2,-1,-3,2,-4,-3,2,-4]
12_936; [-1,2,-3,-3,2,1,1,2,-3,-4,3,-4,2,-3]
12_937; [-1,2,-1,-2,-2,3,-2,-2,-2,-2,-2,3,-2]
12_938; [-1,2,-3,-2,3,-2,3,1,3,1,3,3,4,-3,2,4]
12_939; [-5,-5,-4,-3,-2,1,-3,2,2,1,3,5,-4,3,2,2,1]
12_940; [-1,2,-3,4,-1,-3,4,-2,-5,4,4,3,-2,-4,-5]
12_941; [-1,2,3,-1,-2,-2,-2,-2,3,3,-2,3,-2]
12_942; [-1,2,-1,-2,-2,-2,-3,-4,3,-4,-3,2,2,3,3,3]
12_943; [-1,2,-3,-3,2,1,1,2,-3,-4,2,3,-4,-3]
12_944; [-1,-1,-1,2,3,3,2,2,-1,2,-3,2,-1]
12_945; [-1,2,-3,-4,-4,-3,2,-3,4,-3,1,-3,1,2]
12_946; [-1,2,2,3,3,2,-1,2,2,2,-3,2,2]
12_947; [-1,2,-1,-2,3,-4,2,-4,-3,-3,2,-3,-3,4,-3,-3]
12_948; [-1,2,-1,-2,-3,-3,4,-3,2,-3,2,3,4,-2,-3,4]
12_949; [-1,2,3,3,2,2,2,-1,2,-3,-1,2,-1]
12_950; [-1,2,-1,-2,3,-4,2,-4,-3,2,2,-3,2,4,-3,-3]
12_951; [-1,2,3,-4,-1,2,2,3,3,-4,3,-2,3,-4]
12_952; [-1,2,2,3,3,2,-1,2,-3,2,2,2,2]
12_953; [-1,-2,3,3,-2,1,1,2,-3,2,3,3,4,-3,4,3]
12_954; [-1,2,2,2,3,3,2,-1,2,-3,-1,2,-1]
12_955; [-1,-2,-2,3,-2,-2,3,4,1,-3,1,4,3,2,-3,2]
12_956; [-1,2,-1,2,2,2,-3,2,-1,2,2,3,3]
12_957; [-1,2,3,-4,-2,-3,4,-3,2,-3,1,4,1,2,4,4]
12_958; [-1,2,2,-3,-1,2,-1,2,3,3,2,2,2]
12_959; [-1,2,-1,-2,3,-4,2,-4,-3,2,-3,4,2,-3,-3,-3]
12_960; [-1,2,-3,-4,-4,-3,2,1,1,2,-3,4,2,-3]
12_961; [-1,2,3,-4,-1,2,-4,2,3,-2,3,-4,3,-4]
12_962; [-1,2,-3,4,-1,-2,-2,-2,3,-2,-2,3,3,4]
12_963; [-1,2,3,-4,-2,-4,3,2,-4,1,1,2,-3,2,3,-4]
12_964; [-1,2,-3,4,-1,-2,3,-2,3,3,-2,3,3,4]
12_965; [-1,2,3,-1,-2,3,-4,-4,3,-4,2,2,3,-4]
12_966; [-1,2,3,3,2,2,-1,2,-1,-3,-1,2,-1]
12_967; [-1,2,3,-2,3,-4,3,3,2,1,1,2,-3,2,3,-4]
12_968; [-1,2,3,-1,-2,3,2,-4,2,2,3,-4,-4,-4]
12_969; [-1,2,3,-1,-2,3,2,-4,-5,2,2,3,4,-5,-4]
12_970; [-1,2,-1,-2,3,-2,3,3,-2,3,3,3,3]
12_971; [-1,2,-1,-2,3,-2,3,3,-2,3,3,4,-3,4]
12_972; [-1,2,3,3,2,-1,2,-3,-1,-1,-1,2,-1]
12_973; [-1,2,-3,-1,-2,-2,-3,4,-3,2,-3,-2,-4,-4,-4,-4]
12_974; [-5,-4,-3,2,-1,2,3,3,2,1,1,4,5,5,4,3,2]
12_975; [-1,2,-3,4,-5,-1,-2,3,-2,3,3,-4,3,-4,-5]
12_976; [-1,2,-3,-4,-1,-2,-2,3,-4,3,-5,-2,3,4,-5]
12_977; [-1,2,2,-3,2,-1,2,3,3,3,3,2,2]
12_978; [-1,2,3,3,-4,3,3,-2,3,1,-4,3,1,2]
12_979; [-1,2,3,-1,3,-1,2,2,-1,2,-3,2,-1]
12_980; [-1,2,3,3,2,2,-1,2,-3,2,-1,2,2]
12_981; [-1,2,2,-1,-1,2,-1,-1,2,2,2,2]
12_982; [-1,2,-1,-2,-2,3,3,-2,3,3,-2,-2,3]
12_983; [-1,2,3,3,-4,2,1,1,-2,3,3,-2,3,-4,3,2]
12_984; [-1,2,2,2,-1,2,2,-1,2,2,2,2]
12_985; [-1,2,2,2,3,-1,3,2,-3,2,-1,2,2]
12_986; [-1,2,-1,-1,2,-3,-1,2,-1,2,3,3,2]
12_987; [-1,2,2,3,-1,3,2,-1,2,2,-3,2,2]
12_988; [-1,2,-1,-2,3,-2,-2,-2,-2,3,-2,-2,3]
12_989; [-1,2,3,-1,2,-3,4,-3,-2,-4,-2,-2,3,-4,3,-2]
12_990; [-1,2,3,-4,-1,2,-4,2,2,3,-2,-4,3,-4]
12_991; [-1,2,3,-1,2,2,2,3,-4,3,3,-2,3,-4]
12_992; [-1,2,3,-1,-2,3,-2,3,3,4,-2,-2,-3,4]
12_993; [-1,2,-1,-2,3,-2,3,-2,-2,3,-2,3,3]
12_994; [-1,2,3,3,2,-1,2,-3,-1,2,-1,2,2]
12_995; [-1,2,-3,-1,-2,-2,-2,-2,-3,4,-3,2,-3,-2,-4,-4]
12_996; [-5,-4,-3,2,4,3,3,2,2,1,4,5,5,4,3,-2,1]
12_997; [-1,2,3,3,2,-1,2,2,2,-3,-1,2,-1]
12_998; [-1,2,3,3,2,-1,2,-3,2,2,-1,2,-1]
12_999; [-1,2,2,-1,-1,2,2,2,-1,-1,2,2]
12_1000; [-1,2,-1,-2,3,3,-2,-2,3,-2,-2,3,3]
12_1001; [-1,2,-1,-2,-3,-4,-4,-3,2,2,-3,4,-3,2,2,3]
12_1002; [-1,2,2,2,-1,2,-1,-1,2,-1,2,2]
12_1003; [-1,2,2,-1,2,-3,2,2,-1,2,2,3,3]
12_1004; [-1,2,-3,-1,-3,-4,-2,-4,-2,-4,-3,2,-3,-2,4,-3]
12_1005; [-1,2,3,-1,3,2,-1,2,2,-3,-1,2,-1]
12_1006; [-1,2,-1,-2,3,-2,3,3,-2,3,-2,-2,3]
12_1007; [-1,2,3,-1,3,-1,-1,-1,2,-3,2,-1,2]
12_1008; [-1,2,-3,2,-3,2,-3,1,-3,-4,3,1,2,-4]
12_1009; [-1,2,3,-1,3,2,-3,2,-1,2,2,2,2]
12_1010; [-1,2,-1,-2,3,2,-3,2,-3,2,-3,-3,-3,-4,3,-4]
12_1011; [-1,2,-1,-1,-1,2,-1,2,2,2,2,-1]
12_1012; [-1,-1,-1,2,3,-1,3,-1,2,-3,2,-1,2]
12_1013; [-1,2,2,2,-1,2,-1,-1,-1,-1,2,-1]
12_1014; [-1,-1,-1,2,3,-1,3,2,-3,2,-1,2,2]
12_1015; [-1,2,3,-1,-2,-2,3,3,3,3,-2,3,-2]
12_1016; [-1,2,-3,-4,2,3,-4,-3,2,-3,1,-3,1,2]
12_1017; [-1,2,-1,-2,3,-2,3,3,3,3,-2,3,3]
12_1018; [-1,2,-1,-2,3,-2,3,4,4,3,-2,-4,3,3]
12_1019; [-1,2,-3,4,-1,2,-3,-1,2,4,-3,4]
12_1020; [-1,2,-3,4,-1,-3,2,-1,-3,2,4,-3]
12_1021; [1,2,2,-3,4,2,-3,1,2,4,-3,4,-3,-2]
12_1022; [1,2,-3,4,2,-3,4,-3,1,5,4,-2,-3,4,3,-5,4]
12_1023; [-1,-1,-1,2,2,2,2,3,3,2,-1,2,-3]
12_1024; [-1,2,3,-4,-2,-4,-4,3,-4,3,2,1,1,2]
12_1025; [1,1,1,2,-3,2,-3,-1,2,-3,2,1,-3]
12_1026; [-1,2,3,-4,3,-4,-2,3,1,-4,3,1,2,-4]
12_1027; [-1,2,2,2,2,-1,-1,-1,-1,2,2,2]
12_1028; [-1,-1,-1,2,2,2,3,-1,3,2,-3,2,-1]
12_1029; [-1,2,-1,-2,3,3,3,3,-2,-2,-2,-2,3]
12_1030; [-1,2,3,-4,-4,-4,-4,3,2,-3,-4,1,1,2]
12_1031; [-1,-1,-1,2,3,-1,3,-1,-1,2,-3,2,-1]
12_1032; [-1,2,-3,-4,3,-4,-3,2,-3,1,-3,1,-3,2]
12_1033; [-1,2,-1,-2,3,4,-3,4,3,-2,-2,-2,-2,3]
12_1034; [-1,2,-1,-2,3,-2,-3,4,5,5,4,-3,-2,4,-5]
12_1035; [-1,2,-3,4,2,3,1,1,2,2,3,3,3,3,-2,4]
12_1036; [-1,2,-3,2,2,1,1,1,1,1,2,-3,2]
12_1037; [-5,-4,-3,2,-1,3,3,2,1,1,4,4,5,5,4,3,2]
12_1038; [-1,2,-1,-2,-2,-3,4,-3,2,-3,-3,4,-3,-2]
12_1039; [-1,-1,-1,2,-3,4,-1,2,-3,4,4,4]
12_1040; [-1,2,3,-4,5,-1,-2,3,-2,5,5,-4,5]
12_1041; [-1,2,3,3,3,3,2,-1,2,-3,2,-1,2]
12_1042; [-1,2,3,3,2,-1,-1,-1,2,-3,2,-1,2]
12_1043; [-1,2,-3,2,-3,2,1,1,2,-3,-4,3,2,-4]
12_1044; [-1,2,3,-4,3,-4,3,-2,3,1,-4,3,1,2]
12_1045; [-1,2,3,-4,-1,2,-3,2,2,2,2,3,3,-4]
12_1046; [-1,2,-3,4,5,-1,-2,-4,5,4,3,-2,3,3,4]
12_1047; [-1,2,2,2,2,-1,-1,2,2,-1,-1,2]
12_1048; [-1,2,2,-1,-1,2,3,-1,3,2,-3,2,-1]
12_1049; [-1,2,3,-1,3,-2,3,4,-2,-2,-2,-2,-3,4]
12_1050; [-1,2,3,-4,3,-2,3,-2,-4,-3,-1,2,-3,2]
12_1051; [-1,2,-1,-1,-1,-1,-1,2,2,-1,-1,2]
12_1052; [-1,2,-1,-2,-2,3,3,-2,-2,3,-2,3,-2]
12_1053; [-1,-1,2,2,-1,-1,2,-3,2,-1,2,3,3]
12_1054; [-1,2,-1,-2,-3,-3,4,-3,2,-3,2,-3,2,3,4,-3]
12_1055; [1,2,-3,2,-3,-3,-4,5,3,4,2,1,-2,-3,4,-5,-4]
12_1056; [-1,-1,2,2,-3,-1,2,-1,2,2,3,3,2]
12_1057; [-1,-2,3,-2,-3,4,-3,-2,4,5,-1,4,2,-3,4,-5,4]
12_1058; [1,2,-3,-3,-4,5,3,4,2,-3,2,4,1,-5,-4,-2,-3]
12_1059; [-1,2,3,3,3,3,2,2,-1,2,-3,2,2]
12_1060; [-1,-1,2,2,2,-3,-1,2,-1,2,2,3,3]
12_1061; [-1,2,-1,-1,2,-3,2,-1,2,2,3,3,2]
12_1062; [-1,2,3,-4,3,3,-2,3,-4,3,1,3,1,2]
12_1063; [-1,2,-3,4,-1,-3,4,-3,-3,-2,4,4,3,-2]
12_1064; [-1,2,3,-1,3,-1,2,-3,2,-1,2,2,2]
12_1065; [-1,2,-3,2,-3,4,-3,2,-4,-1,2,-3,2,-4]
12_1066; [-1,2,3,-1,-2,-2,3,3,-2,-2,-2,3,-2]
12_1067; [-1,2,-3,-3,4,-3,2,-4,-1,2,-3,2,-4,-3]
12_1068; [-1,2,-1,-2,-3,-4,3,-4,-3,2,2,-3,-3,2,2,3]
12_1069; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,4,-3,2,1,1,2]
12_1070; [-1,2,3,-4,-1,-2,3,-4,3,2,2,2,3,-4]
12_1071; [-1,2,3,3,2,-1,2,-3,-1,2,2,2,-1]
12_1072; [1,1,1,2,2,-3,2,-1,2,-3,2,1,-3]
12_1073; [-1,-2,3,3,-4,-2,1,1,2,-3,2,3,3,4,4,3]
12_1074; [-1,2,3,-4,-1,3,-2,3,-4,3,2,2,2,3]
12_1075; [-1,-2,-2,-3,4,3,-2,-2,3,1,3,1,2,-3,2,4]
12_1076; [-1,2,3,-4,-1,-2,3,-4,-4,3,2,2,3,-4]
12_1077; [-1,2,3,-4,3,-4,-2,3,1,3,-4,1,3,2]
12_1078; [-1,2,3,3,2,-1,-1,2,-1,2,-3,2,-1]
12_1079; [-1,2,3,3,2,-1,2,-1,2,2,-3,2,-1]
12_1080; [-1,2,3,-1,3,-2,3,-4,3,3,2,2,3,-4]
12_1081; [-1,2,3,-4,-1,2,-4,-3,2,3,-4,3,-4,3]
12_1082; [-1,2,3,-1,3,3,2,2,2,-3,2,-4,3,-4]
12_1083; [-1,2,3,-1,3,2,2,2,-1,-3,-1,2,-1]
12_1084; [-1,2,3,-1,-2,-2,-2,3,-2,4,-2,-2,-3,4]
12_1085; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,2,4,-3,2,1,1]
12_1086; [-1,2,-1,-2,3,4,-2,4,3,3,-2,3,-4,3]
12_1087; [-1,2,3,-1,-2,-2,3,3,-2,3,-2,4,-3,4]
12_1088; [-1,2,-1,-2,-3,4,4,-3,2,2,3,4,-2,-2,-3,4]
12_1089; [-1,2,3,-1,3,3,2,-3,2,-4,2,2,3,-4]
12_1090; [1,2,2,3,-4,-3,2,-3,2,-4,5,1,-2,4,-3,4,-5]
12_1091; [-1,2,3,-1,3,2,-1,-1,2,2,-3,2,-1]
12_1092; [-1,2,-1,-2,-3,4,-3,4,-3,2,2,3,-2,4,-2,-3]
12_1093; [-1,2,3,-4,-1,2,-4,-3,2,3,-4,-4,3,-4]
12_1094; [-1,2,3,-1,3,3,-2,3,-2,4,5,-3,-4,5,4]
12_1095; [-1,2,-3,4,-1,4,-3,4,-3,-2,3,-2,4,4]
12_1096; [-1,2,3,-1,3,-4,-2,3,-4,3,2,2,3,-4]
12_1097; [-5,-4,-3,2,-1,2,3,3,4,3,3,2,1,1,5,5,4,-3,2]
12_1098; [-1,2,3,-4,3,-2,3,-4,3,2,1,1,2,-3,2,3]
12_1099; [-1,2,2,2,-1,2,-3,2,-1,2,2,3,3]
12_1100; [-1,-1,2,-1,-1,2,-3,2,-1,2,3,3,2]
12_1101; [-1,2,2,-1,2,2,-3,2,-1,2,3,3,2]
12_1102; [-1,2,-3,4,-3,2,-1,2,-3,2,4,-3]
12_1103; [-1,2,-1,-2,-3,4,-2,-3,2,-3,4,-3,-3,-2,4,3]
12_1104; [-1,2,-3,4,-1,-2,3,3,-2,3,3,-2,3,4]
12_1105; [-1,2,-3,4,2,-1,2,-3,2,-3,4,-3]
12_1106; [1,2,-3,4,-3,2,1,-3,4,-3,5,4,-2,-3,4,3,-5]
12_1107; [-1,2,-1,-2,3,3,3,-2,3,3,-2,3,3]
12_1108; [-1,2,-1,-2,3,4,-3,-2,4,3,3,-2,3,3]
12_1109; [-1,2,2,-1,2,2,3,-1,3,2,-1,2,-3]
12_1110; [-1,2,3,-4,3,-4,-2,3,2,-4,1,1,2,-3,2,3]
12_1111; [-1,2,3,-1,3,-1,2,-1,2,-3,-1,2,-1]
12_1112; [-1,2,-3,4,2,3,1,3,1,3,3,2,-3,2,3,4]
12_1113; [-5,-4,3,2,2,4,4,3,3,2,1,5,5,4,-3,-2,1]
12_1114; [-1,2,2,2,2,2,-1,2,2,-1,2,2]
12_1115; [-1,2,-1,-2,-2,-2,3,-2,-2,3,-2,-2,3]
12_1116; [-1,2,2,3,-1,3,2,2,2,-3,-1,2,2]
12_1117; [-1,2,-3,-4,-1,-2,-4,-2,3,-4,-5,-2,3,4,-5]
12_1118; [-1,2,-3,-1,-3,4,-3,-3,4,-3,-2,3,-2,4]
12_1119; [-1,2,3,-1,3,-1,-1,2,-3,2,-1,2,2]
12_1120; [-1,2,2,2,2,2,-1,2,-1,-1,2,-1]
12_1121; [-1,2,-1,-2,-2,-2,3,-2,3,3,-2,3,3]
12_1122; [1,2,-1,2,-3,4,2,-3,1,-3,2,-3,4,-3]
12_1123; [-1,2,-1,-2,-3,4,-2,4,3,2,-3,2,-3,4,-3,4]
12_1124; [-1,2,3,-4,5,6,-1,-2,3,-4,-5,-2,-3,4,6,5]
12_1125; [-1,2,2,2,2,1,1,2,-3,-4,2,3,-4,-3]
12_1126; [-1,-2,3,4,5,5,4,-5,4,3,-4,-2,-1,2,3]
12_1127; [-1,2,3,-4,5,6,-1,-2,3,-2,-5,6,-4,5]
12_1128; [-1,2,2,2,2,2,2,-1,-1,-1,-1,2]
12_1129; [-1,-1,-1,2,3,-1,3,2,-3,2,2,2,-1]
12_1130; [-1,-1,-1,2,3,-1,3,2,2,2,-3,2,-1]
12_1131; [-1,-1,-1,-1,-1,2,3,-1,3,2,-3,2,-1]
12_1132; [-1,2,-1,-2,3,-2,3,3,3,4,4,3,-2,-4]
12_1133; [-1,2,-3,-4,3,-4,-3,2,-3,1,1,2,2,2]
12_1134; [-1,2,-1,-1,-1,-1,-1,-1,-1,2,2,2]
12_1135; [-1,-1,-1,2,3,3,2,-3,2,2,2,-1,2]
12_1136; [-1,-1,-1,2,3,3,2,2,2,-3,2,-1,2]
12_1137; [-1,2,3,-4,2,-4,-4,3,-4,3,2,-3,1,-3,1,2]
12_1138; [-1,2,3,-4,-4,-4,-4,3,-2,3,-4,1,1,2]
12_1139; [-1,-2,-3,4,5,-3,5,4,-5,4,-3,-2,-1,2,3]
12_1140; [-1,2,3,-4,-4,-4,3,-4,3,-2,3,1,1,2]
12_1141; [-1,2,-3,4,-1,-2,3,-2,-2,-2,-2,3,3,4]
12_1142; [-1,2,3,-4,-2,-3,4,-3,-3,-3,2,-3,1,4,1,2]
12_1143; [-1,2,3,-4,-5,-1,2,4,-5,-4,-3,2,3,3,-4]
12_1144; [-1,2,-1,-2,3,-2,3,4,-3,4,-5,4,-3,4,3,5,-2]
12_1145; [-1,2,3,-1,3,3,-2,-2,-2,-2,-2,3,-2]
12_1146; [-1,2,-3,-4,2,-4,-4,3,-4,3,2,1,1,2]
12_1147; [-1,-1,-1,2,2,2,3,-1,3,2,2,2,-3]
12_1148; [-1,2,-3,4,-1,-3,-3,-3,4,-2,4,4,3,-2]
12_1149; [-1,2,-3,4,5,-1,-3,5,-2,5,-4,5,-4,3,-2]
12_1150; [-1,2,3,-1,3,3,-2,-2,-2,3,-2,4,-3,4]
12_1151; [-1,2,3,-1,3,3,2,-3,2,-4,-5,3,4,-5,-4]
12_1152; [-1,2,-3,4,2,-3,-1,2,-3,2,4,-3]
12_1153; [-1,2,3,-1,-2,3,2,-4,2,2,2,2,3,-4]
12_1154; [1,2,3,-4,-3,2,-3,2,-4,5,4,-3,4,-5,2,1,-2]
12_1155; [-1,-2,3,3,-4,-2,3,1,1,-2,3,4,4,3,2,2]
12_1156; [-1,2,3,-1,2,2,2,3,-4,3,-2,3,3,-4]
12_1157; [-1,2,3,-1,3,3,3,3,3,3,-2,3,-2]
12_1158; [-1,2,2,2,-3,-4,2,3,-4,-3,2,1,1,2]
12_1159; [-1,2,-3,-4,2,3,-4,-3,2,1,1,2,2,2]
12_1160; [-5,-5,-4,-3,-3,2,-1,2,1,1,2,3,2,5,-4,3,2]
12_1161; [-1,-2,3,-4,5,3,5,4,-5,4,3,-2,-1,2,3]
12_1162; [-1,2,3,4,-1,-3,4,-2,-2,-2,-2,-2,3,-2]
12_1163; [-1,-2,3,4,5,5,4,-5,4,-3,4,-2,-1,2,3]
12_1164; [-1,2,3,4,-1,4,4,-3,4,-2,4,4,3,-2]
12_1165; [-1,2,-3,4,5,-1,-3,-3,-3,-4,5,4,-2,3,-2]
12_1166; [-1,2,-3,4,5,6,-1,-3,-5,6,-2,-4,5,-4,3,-2]
12_1167; [-1,2,-3,4,-1,-2,-2,3,-2,3,-2,3,3,4]
12_1168; [-1,2,-1,-1,2,2,2,-1,-1,2,2,2]
12_1169; [-1,2,3,-1,3,-2,3,-2,-2,-2,3,3,-2]
12_1170; [-1,2,-1,-2,3,-2,3,3,-2,-2,-2,3,3]
12_1171; [-1,2,-1,-2,3,-2,3,-4,-3,4,-3,-2,3,4,3,3]
12_1172; [-1,-1,2,-1,-1,2,2,-3,2,-1,2,3,3]
12_1173; [-1,-2,3,-2,-3,-3,4,5,-3,4,-2,-1,2,-3,4,-5,4]
12_1174; [-1,2,-1,-2,3,-2,-2,3,-2,-2,3,3,3]
12_1175; [-1,2,2,3,-1,3,-1,2,-1,2,-3,2,2]
12_1176; [-1,2,-1,-1,2,2,2,2,2,-1,-1,2]
12_1177; [-1,2,-1,-2,-2,3,3,-2,3,-2,3,3,-2]
12_1178; [-1,-1,2,2,2,-3,-1,-1,2,-1,2,3,3]
12_1179; [-1,2,-3,4,-1,4,-3,4,-3,-2,4,4,3,-2]
12_1180; [-1,2,-1,-2,3,-2,-2,3,3,3,-2,-2,3]
12_1181; [-1,2,-1,-2,3,4,-2,-2,-3,4,3,-2,-2,3]
12_1182; [-1,-1,-1,2,2,3,3,2,-1,2,-3,2,2]
12_1183; [-1,2,2,3,-4,-3,2,2,1,1,2,-3,2,-4]
12_1184; [-1,2,-1,2,-3,2,-1,2,2,2,2,3,3]
12_1185; [-1,2,3,-4,-1,3,-4,-2,-2,-3,4,-3,2,3,-2,-4]
12_1186; [-1,2,-1,2,-3,2,-1,2,2,3,3,2,2]
12_1187; [-1,2,3,-1,3,2,2,-1,2,-3,2,-1,2]
12_1188; [1,2,-3,4,-3,4,-2,1,-2,1,-3,-2,4,-3]
12_1189; [-1,-2,3,-2,3,-2,-4,3,1,3,1,2,-3,2,4,4]
12_1190; [-1,2,3,-4,-1,2,2,3,-4,3,-2,3,-4,3]
12_1191; [-1,2,2,-1,2,-1,2,-1,2,2,2,2]
12_1192; [-1,2,-1,2,2,3,-1,3,2,-3,2,-1,2]
12_1193; [-1,2,-1,2,-1,2,-3,2,-1,2,3,3,2]
12_1194; [-1,2,-1,-2,3,3,-2,3,-2,3,-2,3,3]
12_1195; [-1,2,3,-1,-2,-2,3,-2,3,4,-2,-2,-3,4]
12_1196; [-1,2,3,-1,3,2,-1,2,-3,-1,2,-1,2]
12_1197; [-1,-1,-1,2,3,3,2,-1,2,-3,2,-1,2]
12_1198; [-1,2,-1,-2,3,-2,3,4,4,3,-2,3,-4,3]
12_1199; [-1,2,2,-1,2,-1,-1,-1,2,-1,2,2]
12_1200; [-1,2,3,-1,-2,3,3,-2,3,3,-2,3,-2]
12_1201; [-1,2,-1,-1,-1,2,-3,2,-1,2,2,3,3]
12_1202; [-6,-5,-5,-4,-3,2,1,5,4,3,-2,1,-6,5,-4,-3,2,4]
12_1203; [-1,2,2,2,-1,-1,2,-1,-1,2,2,2]
12_1204; [-1,2,-1,-2,3,-2,-2,-2,3,3,-2,3,3]
12_1205; [-1,2,-1,-2,3,-2,3,-4,2,3,-4,-2,3,-2,3,3]
12_1206; [-1,2,2,3,-4,3,2,-4,2,1,1,2,-3,4,2,-3]
12_1207; [-1,2,3,3,2,-1,2,-3,2,2,2,-1,2]
12_1208; [-1,-2,3,-2,3,-2,3,4,1,-3,1,4,3,2,-3,2]
12_1209; [-1,-1,-1,2,-1,2,-1,2,-1,2,2,2]
12_1210; [-1,2,-1,2,2,2,-1,2,-1,2,2,2]
12_1211; [-1,2,-1,2,-1,2,-1,2,2,-1,-1,2]
12_1212; [-1,2,-1,2,-1,2,-1,2,-1,-1,-1,2]
12_1213; [-1,2,3,-1,-2,3,-2,3,-2,3,-2,3,-2]
12_1214; [-1,-1,-1,-1,-1,2,-1,-1,-1,-1,-1,2]
12_1215; [-1,-1,-1,2,-1,2,2,-1,-1,-1,-1,2]
12_1216; [-1,-1,-1,2,-1,2,-1,-3,2,-1,2,3,3]
12_1217; [-1,2,-1,-2,3,-2,3,4,-2,4,3,-2,3,-4]
12_1218; [-1,2,-1,2,2,2,2,-1,-1,-1,-1,2]
12_1219; [-1,-1,-1,2,-1,2,2,-1,2,2,2,2]
12_1220; [-1,2,-1,2,2,2,2,-1,2,2,2,2]
12_1221; [-1,-1,-1,2,-1,2,-1,-1,2,-1,2,2]
12_1222; [-1,2,-1,2,-1,2,-1,-1,2,2,2,-1]
12_1223; [-1,-1,-1,2,-1,-1,-1,2,2,-1,-1,2]
12_1224; [-1,2,3,-1,3,-2,-2,3,-2,-2,-2,3,-2]
12_1225; [-1,2,-1,2,2,-1,-1,2,2,-1,-1,2]
12_1226; [-1,-1,-1,2,2,2,-1,2,2,-1,2,2]
12_1227; [-1,2,-1,2,-1,-1,2,2,2,-1,2,2]
12_1228; [-1,2,3,-1,3,-2,3,-2,3,-2,-2,3,-2]
12_1229; [-1,2,-1,2,2,-1,-1,2,-1,2,2,-1]
12_1230; [-1,2,-1,2,-1,-1,2,2,-1,-1,2,-1]
12_1231; [-1,2,-1,2,-1,2,2,2,-1,-1,2,-1]
12_1232; [-1,2,3,-1,3,-2,3,3,-2,3,-2,3,-2]
12_1233; [-1,-1,-1,2,-1,-1,-1,-1,-1,2,2,2]
12_1234; [-1,2,-1,-2,-2,3,3,3,-2,-2,-2,3,-2]
12_1235; [-1,2,-1,2,2,-1,-1,-1,-1,2,2,2]
12_1236; [-1,2,-1,-2,-2,3,3,3,-2,3,-2,3,3]
12_1237; [-1,2,-1,2,-1,-3,-1,2,-1,2,2,3,3]
12_1238; [-1,2,-1,2,-1,-1,-1,-1,2,2,2,-1]
12_1239; [-1,-1,2,2,-1,2,3,-1,3,2,-3,2,-1]
12_1240; [-1,2,3,-1,3,3,3,-2,3,-2,3,3,-2]
12_1241; [-1,2,-3,-4,3,-4,2,2,-3,2,-3,1,1,2]
12_1242; [-1,2,3,-1,3,3,3,3,-2,3,3,3,-2]
12_1243; [-1,2,-1,-2,-2,3,4,-3,4,-2,-2,-2,3,-2]
12_1244; [-1,2,3,-1,3,3,3,-2,-2,3,-2,3,-2]
12_1245; [-1,2,-1,-2,-2,3,4,-3,4,-2,3,-2,3,3]
12_1246; [-1,-1,-1,2,-1,-1,2,2,2,-1,-1,2]
12_1247; [-1,2,3,-1,3,-2,3,3,3,-2,3,3,-2]
12_1248; [-1,2,-1,2,-1,2,2,-1,2,-1,2,2]
12_1249; [-1,2,-1,2,-1,2,2,-1,2,-1,-1,2]
12_1250; [-1,-1,2,2,-1,2,-1,2,2,-1,-1,2]
12_1251; [-1,2,-3,2,-3,1,4,1,2,-3,2,-3,-4,-4]
12_1252; [-1,2,2,-3,-1,-1,2,-1,2,2,3,3,2]
12_1253; [-1,2,2,-1,-1,2,-1,2,2,-1,2,2]
12_1254; [-1,2,-1,-1,-1,2,2,2,-1,2,2,-1]
12_1255; [-1,2,-1,-1,-1,2,-1,2,-1,-1,2,-1]
12_1256; [-1,2,3,-1,3,3,-2,3,3,-2,-2,3,-2]
12_1257; [-1,2,3,-1,-2,-2,3,-2,-2,3,-2,3,-2]
12_1258; [-1,-1,2,2,-1,2,-1,-1,-1,2,2,2]
12_1259; [-1,2,3,-1,3,3,-2,-2,3,3,-2,3,-2]
12_1260; [-1,2,-1,-1,-1,2,2,-1,-1,2,2,2]
12_1261; [-1,-1,-1,2,2,-3,2,-1,2,2,3,3,2]
12_1262; [-1,2,3,-1,3,-2,-2,3,3,3,-2,3,-2]
12_1263; [-1,2,-1,-2,3,-2,3,4,4,3,-2,3,3,-4]
12_1264; [-1,2,3,-1,3,3,-2,3,-2,-2,3,3,-2]
12_1265; [-1,2,3,4,-1,-3,4,-2,-2,3,3,-2,3,-2]
12_1266; [-1,2,3,-1,3,-4,3,-2,3,3,4,4,3,-2]
12_1267; [-1,2,3,-1,3,-2,-2,3,4,-3,4,-2,3,-2]
12_1268; [-1,-1,2,2,3,-1,3,2,-1,2,-3,2,-1]
12_1269; [-1,2,3,4,-1,-3,4,-2,3,3,-2,-2,3,-2]
12_1270; [-1,2,2,-1,2,-3,-1,2,-1,2,2,3,3]
12_1271; [-1,2,3,-1,3,-4,-2,3,-2,3,4,4,3,-2]
12_1272; [-1,-1,-1,2,-1,2,-3,2,-1,2,2,3,3]
12_1273; [-1,2,-1,-1,-1,-1,-1,2,2,2,2,2]
12_1274; [-1,-1,-1,-1,-1,2,3,3,2,-3,2,-1,2]
12_1275; [-1,2,-3,2,-3,-3,-4,3,-4,-3,2,1,1,2]
12_1276; [-1,2,3,-1,3,3,3,3,-2,-2,-2,3,-2]
12_1277; [-1,2,3,-1,3,3,4,-3,4,-2,-2,-2,3,-2]
12_1278; [-1,2,-3,4,-1,-3,4,-2,4,4,4,4,3,-2]
12_1279; [-1,-2,-3,4,5,5,4,-5,4,-3,4,-2,-1,2,3]
12_1280; [-1,2,3,-1,3,3,-2,3,-2,4,-2,-2,-3,4]
12_1281; [-1,2,3,4,-1,-3,4,-2,4,-2,4,-2,3,-2]
12_1282; [-1,2,3,4,5,-1,-3,-4,5,4,-2,-2,-2,3,-2]
12_1283; [-1,2,2,2,-1,-1,-1,-1,-1,2,2,2]
12_1284; [-1,2,-1,-2,-2,3,3,3,-2,3,3,3,-2]
12_1285; [-1,2,3,-1,3,3,-2,-2,-2,3,3,3,-2]
12_1286; [-1,2,-3,4,-1,4,4,-3,4,-2,4,4,3,-2]
12_1287; [-1,2,-3,4,5,6,-1,-3,-5,6,-2,-4,5,4,3,-2]
12_1288; [-1,-1,-1,2,2,2,-1,-1,-1,2,2,2]
12_1289; [-1,2,2,-3,4,-1,-1,-2,-2,-3,2,4]
12_1290; [-1,2,-1,2,3,3,-4,2,2,3,-4,-4]
12_1291; [-1,2,-1,2,-3,-3,4,-2,-2,-3,4,4]
12_1292; [-1,2,3,-4,-1,3,3,-4,2,-3,2,-4]
12_1293; [-1,2,-1,2,3,-4,-3,4,-3,-4,-2,-4,-2,-3]
12_1294; [-1,2,-1,2,3,4,3,4,3,4,-2,4,-2,-3]
12_1295; [-1,2,3,-1,3,2,-3,4,-3,-3,-3,4]
12_1296; [-1,2,-1,2,3,-4,2,2,3,3,3,-4]
12_1297; [-1,2,-1,2,-3,4,-2,-2,-3,-3,-3,4]
12_1298; [-1,2,3,-4,-1,3,-4,2,-3,2,-4,-4]
12_1299; [-1,2,3,-1,-2,3,2,4,5,-3,-4,5,-4]
12_1300; [-1,2,-1,2,3,4,-5,-3,4,2,-5,2,3]
12_1301; [-1,2,-1,2,-3,-4,5,3,-4,-2,5,-2,-3]
12_1302; [-1,2,-1,2,-3,-3,2,2,3,-4,3,-4]
12_1303; [-1,2,-1,2,3,3,2,2,-3,4,-3,4]
12_1304; [-1,2,-1,2,3,3,2,2,3,-4,3,-4]
12_1305; [-1,2,-1,2,-3,4,4,-3,2,2,3,-4,3,-4]
12_1306; [-1,2,-1,2,3,3,4,-5,-2,-2,-3,4,-5]
12_1307; [-1,2,-1,2,-3,-3,-4,5,2,2,3,-4,5]
12_1308; [1,-2,3,-1,3,2,2,-1,2,-3,-2,1,-2]
12_1309; [-1,2,3,-1,3,4,2,4,-3,4,-3,4]
12_1310; [-1,2,3,-1,3,-4,2,-4,3,-4,3,-4]
12_1311; [-1,2,-1,2,-3,4,-3,4,3,-2,-2,-3,4,4]
12_1312; [1,-2,3,3,2,-1,2,-3,-1,-2,1,-2,-2]
12_1313; [-1,2,3,-4,-1,-2,3,4,-3,2,-3,4]
12_1314; [-1,2,-1,2,-3,4,-3,-3,4,-3,4,2,2,3]
12_1315; [-1,2,-1,2,-3,-3,2,2,3,4,-3,-3,4,4]
12_1316; [-1,2,2,3,-1,-1,-2,3,-4,-2,3,-4]
12_1317; [-1,2,-1,2,-3,4,-3,4,-3,4,2,4,2,3]
12_1318; [-1,2,-1,2,-3,-3,2,2,3,4,-3,-3,-3,4]
12_1319; [-1,2,-3,-1,2,-3,2,-4,3,3,3,-4]
12_1320; [-1,2,3,-1,3,4,2,-3,4,-3,-3,4]
12_1321; [-1,2,3,-1,3,-4,2,3,-4,3,3,-4]
12_1322; [-1,2,-1,2,3,3,-4,-2,-4,-2,3,3,-4,-3]
12_1323; [-1,2,-1,2,3,-4,3,-4,3,-2,-2,3]
12_1324; [-1,2,-1,2,-3,4,-3,4,-3,-2,-2,-3]
12_1325; [-1,2,-1,2,3,-4,3,-4,3,2,2,3]
12_1326; [-1,2,-1,2,3,-4,-4,3,-4,-2,-2,3]
12_1327; [-1,2,-1,2,-3,4,4,-3,4,-2,-2,-3]
12_1328; [-1,2,-1,2,3,-4,-4,3,-4,2,2,3]
12_1329; [-1,2,3,-1,-2,-2,-2,3,2,4,-3,4]
12_1330; [-1,2,3,-1,-2,3,2,4,-3,4,4,4]
12_1331; [-1,2,-1,2,3,-4,2,2,3,-4,-4,-4]
12_1332; [-1,2,-1,2,-3,4,-2,-2,-3,4,4,4]
12_1333; [-1,2,3,-1,-2,3,2,4,4,-3,4,-3]
12_1334; [-1,2,3,-1,-2,3,2,4,5,-3,-4,5,4]
12_1335; [-1,2,-1,2,3,-4,-5,2,2,3,4,-5,-4]
12_1336; [-1,2,-1,2,-3,4,5,-2,-2,-3,-4,5,4]
12_1337; [-1,2,-3,-4,5,-1,2,-3,-4,2,3,-4,5]
12_1338; [-1,2,-1,2,-3,-4,5,-3,2,2,3,4,-3,4,5]
12_1339; [-1,2,-1,2,-3,-4,5,-3,-2,-2,3,-4,-3,4,5]
12_1340; [-1,2,-1,2,-3,-4,-4,-3,-2,-2,3,-4,3,4]
12_1341; [-1,2,-1,2,-3,4,3,3,-2,-2,-3,4,3,3]
12_1342; [1,-2,3,3,2,-1,2,2,2,-3,-1,-2,1]
12_1343; [-1,2,2,-3,4,-1,-1,-2,-2,-2,-3,4]
12_1344; [-1,-2,-2,3,-4,-1,-1,2,2,2,3,-4]
12_1345; [-1,2,-1,2,3,-4,-4,3,-2,-2,3,-4,-3,4]
12_1346; [-1,2,-1,2,-3,-4,-4,-3,-2,-2,-3,4,-3,-4]
12_1347; [-1,-2,-2,-3,4,-1,-1,-2,-2,-2,-3,4]
12_1348; [-1,2,2,3,-4,-1,-1,2,2,2,3,-4]
12_1349; [-1,2,-1,2,3,-4,-4,3,2,2,3,-4,-3,4]
12_1350; [-1,2,-1,2,-3,4,4,-3,-3,-3,4,2,2,3]
12_1351; [-1,2,2,3,-4,-1,-1,-2,-2,-2,3,-4]
12_1352; [-1,2,-1,2,3,4,4,3,3,3,4,-2,-2,-3]
12_1353; [-1,2,-1,-2,3,-4,-2,-4,3,-2,3,4,-2,3]
12_1354; [-1,-2,-2,-3,4,-1,-1,2,2,2,-3,4]
12_1355; [-1,-2,-2,3,-4,-1,-1,-2,-2,-2,3,-4]
12_1356; [-1,-2,-2,3,-4,-1,-1,-2,-2,3,-2,-4]
12_1357; [-1,-2,-2,-3,4,-1,-1,2,2,-3,2,4]
12_1358; [-1,2,2,3,-4,-1,-1,-2,-2,3,-2,-4]
12_1359; [-1,-2,-2,-3,4,-1,4,-1,-3,2,2,3,4,-2]
12_1360; [-1,-2,-2,3,-4,-1,-4,-1,3,-2,-2,-3,-4,2]
12_1361; [-1,2,-3,-4,-1,2,-4,-3,2,3,-4,3]
12_1362; [-1,-1,-1,-2,-2,1,-2,-3,-2,-2,-1,-3,-3]
12_1363; [1,1,1,2,2,-1,2,-3,-2,-2,1,-3,-3]
12_1364; [-1,-1,-1,-2,-2,1,-2,-3,2,2,-1,-3,-3]
12_1365; [-1,2,-1,-2,-3,-4,-3,-4,-3,-4,-2,-4,-2,3]
12_1366; [-1,2,-1,-2,-3,4,3,-4,3,4,-2,4,-2,3]
12_1367; [-1,2,-1,-2,-3,4,-3,4,-3,-4,-2,-4,-2,3]
12_1368; [1,2,2,-1,-1,-1,2,-3,2,2,1,3,3]
12_1369; [-1,2,2,1,1,1,2,-3,2,2,-1,3,3]
12_1370; [-1,2,-1,-2,-3,-3,4,-2,4,-2,3,3,4,-3]
12_1371; [-1,2,2,3,1,3,4,1,-2,-2,-3,2,4,4]
12_1372; [-1,2,-3,-3,2,2,1,1,2,-3,-2,1,-2]
12_1373; [-1,-2,-2,-3,-4,3,-1,3,-1,3,2,-4,3,3]
12_1374; [-1,2,2,-3,-1,-3,-4,-1,2,2,3,-2,-4,-4]
12_1375; [-1,-2,-2,3,-1,3,4,-1,-2,-2,-3,2,4,4]
12_1376; [1,1,2,2,3,3,-2,-2,1,1,2,-3,2,2,1]
12_1377; [1,-2,3,3,2,2,1,1,1,2,-3,-2,1]
12_1378; [1,2,2,1,1,1,-2,-3,2,2,1,-3,-3]
12_1379; [-1,-2,-2,-1,-1,-1,2,-3,-2,-2,-1,-3,-3]
12_1380; [1,-2,-2,1,1,1,2,-3,-2,-2,1,-3,-3]
12_1381; [-1,-2,-2,-3,-1,-3,-4,-1,2,2,3,-2,-4,-4]
12_1382; [-1,2,-1,-2,-3,-3,-2,-2,3,4,-3,-3,-3,4]
12_1383; [-1,2,-1,-2,-3,-3,4,-2,4,-2,-3,-3,4,3]
12_1384; [-1,2,-1,-2,-3,-3,-4,-2,-4,-2,-3,-3,-4,3]
12_1385; [-1,2,-3,-1,-3,2,-3,-4,3,3,3,-4]
12_1386; [-1,-2,-2,3,-4,-1,-1,-2,3,-2,3,-4]
12_1387; [-1,-2,-2,-3,4,-1,-1,2,-3,2,-3,4]
12_1388; [-1,-2,-2,-3,-4,-1,-4,-1,-3,-2,-2,3,-4,3,-2,4]
12_1389; [-1,-2,-2,3,4,-1,4,-1,3,2,2,-3,4,-3,2,-4]
12_1390; [-1,2,2,-1,-1,-2,3,-4,3,-2,-2,-3,-4,-4,-3,4]
12_1391; [1,2,2,2,2,3,1,3,1,-2,1,-2,-3]
12_1392; [1,1,1,2,2,1,-2,-3,2,2,1,-3,-3]
12_1393; [-1,-1,-1,-2,-2,-1,2,-3,-2,-2,-1,-3,-3]
12_1394; [1,1,1,-2,-2,1,2,-3,-2,-2,1,-3,-3]
12_1395; [1,-2,-2,-3,-3,2,1,-2,-2,-2,-2,-2,-3]
12_1396; [-1,2,3,-2,3,2,-4,3,1,3,1,3,2,-4]
12_1397; [-1,2,2,3,4,-3,-1,4,3,-1,2,2,3,-2]
12_1398; [-1,-2,-2,-3,-4,3,-1,-4,-3,-1,-2,-2,-3,2]
12_1399; [-1,-2,-2,3,4,-3,-1,4,3,-1,-2,-2,3,2]
12_1400; [-1,-2,-2,3,-4,-1,-1,2,3,-2,-2,-2,3,-4]
12_1401; [-1,2,-1,2,-1,-2,1,-2,-2,-2,-2,-2]
12_1402; [-1,-1,-1,-2,-2,1,1,-2,-2,-2,-2,-2]
12_1403; [1,1,1,2,2,1,2,-3,-2,-2,1,-3,-3]
12_1404; [-1,2,-1,-2,-2,-2,-3,-3,-2,-2,3,3,3]
12_1405; [-1,2,-1,-2,-2,-2,3,3,-2,-2,-3,-3,-3]
12_1406; [-1,-2,-2,3,4,-3,-1,4,3,-1,2,2,3,2]
12_1407; [1,-2,3,1,3,1,-2,1,-2,-3,1,-2,1]
12_1408; [1,1,-2,-2,-3,1,2,2,3,3,2,1,-2]
12_1409; [-1,-2,1,1,-2,-3,2,-1,-2,-2,-3,-3,2]
12_1410; [-1,2,-1,2,-3,-3,-2,-2,3,4,3,3,4,4]
12_1411; [-1,2,-1,2,-3,-3,-2,-2,3,-4,-3,-3,-4,-4]
12_1412; [-1,2,-1,2,-3,-3,-2,-2,3,4,4,-3,-3,4]
12_1413; [-1,2,-3,-1,2,-3,2,-4,-3,-3,-3,-4]
12_1414; [-1,2,-3,-1,2,-3,2,4,3,3,3,4]
12_1415; [-1,2,-1,2,-3,-3,4,-2,4,-2,3,3,4,3]
12_1416; [-1,2,-1,2,-3,-3,-4,-2,-4,-2,-3,-3,-4,3]
12_1417; [-1,2,-3,-1,-3,-4,2,3,-4,3,3,-4]
12_1418; [-1,-2,-2,3,-1,3,-1,3,-4,2,3,-2,3,-4]
12_1419; [-1,2,2,3,-4,-1,-1,2,2,-3,-3,-2,-4,-4]
12_1420; [-1,-2,-2,-3,4,-1,-1,-2,-2,3,3,2,4,4]
12_1421; [-1,2,2,1,1,2,2,3,3,-2,1,2,2,2,-3]
12_1422; [-1,-1,-2,-2,-3,1,-3,1,2,-3,-1,-3,-3]
12_1423; [1,1,2,2,1,1,-2,-3,2,2,1,-3,-3]
12_1424; [-1,-1,-2,-2,-1,-1,2,-3,-2,-2,-1,-3,-3]
12_1425; [1,1,-2,-2,1,1,2,-3,-2,-2,1,-3,-3]
12_1426; [-1,-2,-2,3,-4,-1,-1,2,2,-3,-3,-2,-4,-4]
12_1427; [-1,-2,-2,3,4,-1,-1,2,-3,2,-3,4,-3,-3]
12_1428; [-1,-2,-2,-3,-4,-1,-1,-2,3,-2,3,-4,3,3]
12_1429; [-1,2,2,3,4,-1,-1,2,-3,2,-3,4,-3,-3]
12_1430; [-1,2,3,-4,-1,3,-4,-2,-2,-2,3,2]
12_1431; [-1,2,3,-4,-1,-2,-4,-2,-2,3,2,-4]
12_1432; [-1,2,3,-1,-2,-2,-2,3,-2,-4,3,-4]
12_1433; [-1,-2,-3,2,-3,-2,-4,1,1,-2,3,-2,3,-4]
12_1434; [-1,2,-1,2,-3,-3,-4,3,-2,-3,-3,-2,-4,3]
12_1435; [1,-2,3,1,3,-2,-2,1,1,-2,-3,-2,1]
12_1436; [-1,-2,-2,-3,2,-1,-2,-2,-2,-2,-3,-3,2]
12_1437; [-1,2,-1,-2,-3,-3,-4,3,-2,-3,-3,-2,-4,3]
12_1438; [-1,-2,-2,-1,-1,-2,3,-4,-2,3,-4,3]
12_1439; [-1,-2,-2,-1,-1,2,-3,4,2,-3,4,-3]
12_1440; [-1,2,2,-1,-1,-2,3,-4,-2,3,-4,3]
12_1441; [1,2,1,2,-3,2,2,3,1,3,2,1,2]
12_1442; [1,-2,-1,2,-3,2,2,3,-1,3,2,-1,-2]
12_1443; [-1,-2,-2,1,-2,-3,2,2,-3,-3,-2,-2,-1]
12_1444; [-1,2,3,-4,-1,2,3,2,3,-4,3,2]
12_1445; [-1,2,-3,-4,-1,-2,-2,3,-4,-2,-3,2]
12_1446; [-1,2,2,-1,-1,-2,3,-2,3,4,3,-2,3,-4]
12_1447; [1,2,-1,2,-3,2,2,3,-1,3,2,1,-2]
12_1448; [-1,2,-3,-4,-1,3,-4,-3,4,2,4,-3]
12_1449; [-1,2,2,-1,-1,-2,3,-4,-2,3,-2,-4]
12_1450; [-1,-2,-2,-1,-1,2,-3,4,2,-3,2,4]
12_1451; [-1,-2,-2,-1,-1,-2,3,-4,-2,-4,3,-4]
12_1452; [-1,-2,-2,-1,-1,2,-3,4,2,4,-3,4]
12_1453; [-1,2,2,-1,-1,-2,3,-4,-2,-4,3,-4]
12_1454; [-1,-2,-2,-2,-2,1,-2,-3,-2,-2,-1,-3,-3]
12_1455; [1,2,2,2,2,-1,2,-3,-2,-2,1,-3,-3]
12_1456; [-1,-2,-2,-2,-2,1,-2,-3,2,2,-1,-3,-3]
12_1457; [-1,-2,-2,-1,-1,-2,3,-2,-3,-3,-4,3,-4,-3]
12_1458; [-1,-2,-2,-1,-1,2,-3,2,3,3,4,-3,4,3]
12_1459; [-1,2,2,-1,-1,-2,3,-2,-3,-3,-4,3,-4,-3]
12_1460; [-1,-2,-2,-1,-1,-2,3,-4,-2,3,-2,-4]
12_1461; [-1,2,2,-1,-1,-2,-3,4,-3,2,-3,4,-3,4]
12_1462; [-1,2,2,-1,-1,-2,3,-4,2,3,2,-4,3,-4]
12_1463; [-1,-2,-2,-1,-1,2,-3,4,-2,-3,-2,4,-3,4]
12_1464; [-1,-2,-2,-1,-1,2,-3,2,-3,-4,3,-2,3,-4]
12_1465; [-1,2,-1,-2,-3,-4,-4,-3,-2,-2,-3,-3,4,-3]
12_1466; [-1,2,2,1,1,2,-3,4,-3,-2,-3,-2,4,-3]
12_1467; [-1,2,-1,-2,3,-4,-3,4,-3,4,-2,-2,-3,-3,4,-3]
12_1468; [-1,2,-3,-1,-3,2,2,-1,2,-3,-2,1,2]
12_1469; [1,-2,3,1,3,-2,1,1,-2,-2,-3,-2,1]
12_1470; [-1,2,3,-4,-1,2,-4,3,2,3,-4,3]
12_1471; [-1,2,-3,-4,-1,-2,-4,-2,3,-4,-2,-3]
12_1472; [-1,2,2,-3,-1,-3,4,-1,2,-3,2,4,4,3]
12_1473; [1,1,-2,-3,1,2,2,3,1,3,1,-2,1]
12_1474; [1,2,2,2,2,1,-2,-3,2,2,1,-3,-3]
12_1475; [-1,-2,-2,-2,-2,-1,2,-3,-2,-2,-1,-3,-3]
12_1476; [1,2,2,3,1,3,1,1,-2,1,-2,-2,-3]
12_1477; [1,2,2,3,1,3,1,-2,1,-2,-2,-2,-3]
12_1478; [-1,2,1,-2,1,1,1,2,-1,2,2,2]
12_1479; [-1,-1,-1,-2,-2,-2,-2,1,1,-2,-2,-2]
12_1480; [1,2,2,2,2,1,2,-3,-2,-2,1,-3,-3]
12_1481; [1,1,1,2,3,-1,3,-1,2,-3,2,1,-2]
12_1482; [1,1,1,-2,3,1,3,1,2,-3,2,-1,2]
12_1483; [-1,-2,-2,-1,-1,2,3,4,2,2,2,-3,4,3]
12_1484; [-1,-2,-2,-1,-1,2,3,4,-2,-2,-2,-3,4,3]
12_1485; [-1,2,2,3,4,-3,1,4,1,-2,3,-2,-2,3]
12_1486; [-1,2,-3,-4,-1,3,3,3,-4,2,-3,2]
12_1487; [-1,2,-1,-2,-3,-3,-2,-2,-2,-2,3,3,3]
12_1488; [-1,2,3,4,-2,-3,4,3,2,-3,1,-4,1,2]
12_1489; [-1,2,3,-1,-2,-3,-3,4,-2,-2,-3,-3,-3,4]
12_1490; [-1,2,2,3,-1,3,-1,2,-3,4,2,-3,4,3]
12_1491; [-1,-2,-2,-3,-1,-3,-1,-2,3,-4,-2,3,-4,-3]
12_1492; [-1,-2,-2,3,-4,3,-1,4,-1,2,-3,-4,-4,-3]
12_1493; [-1,2,2,-1,-1,-2,-3,4,-3,2,-3,-3,4,-3]
12_1494; [-1,2,2,3,-1,3,-4,-1,2,3,2,-4,3,-2]
12_1495; [-1,-2,-2,-3,-1,-3,4,-1,-2,-3,-2,4,-3,2]
12_1496; [1,2,3,3,2,-1,-1,-1,2,-3,2,2,1]
12_1497; [-1,2,3,3,2,1,1,1,2,-3,2,2,-1]
12_1498; [-1,-2,-2,3,-1,3,4,-1,2,-3,2,4,3,2]
12_1499; [-1,2,-3,-1,2,-3,-4,3,-2,-2,-2,3,2,4]
12_1500; [1,2,3,3,2,2,-1,-1,-1,2,-3,2,1]
12_1501; [-1,2,3,3,2,2,1,1,1,2,-3,2,-1]
12_1502; [-1,-2,-2,-1,-1,2,3,4,2,-3,2,4,2,3]
12_1503; [-1,2,2,3,1,3,1,-2,3,4,-3,4,-2,3]
12_1504; [-1,2,2,-1,-1,-2,3,4,2,2,2,-3,4,3]
12_1505; [-1,-2,-2,-1,-1,2,-3,-4,-2,-2,-2,3,-4,-3]
12_1506; [-1,2,-3,-4,-1,-1,2,3,3,3,-4,-3]
12_1507; [-1,2,2,3,-1,-1,-2,3,3,-2,4,-3,2,4]
12_1508; [-1,2,3,-1,3,3,4,2,3,3,3,4]
12_1509; [-1,2,-3,-1,-3,-3,-4,2,3,3,3,-4]
12_1510; [-1,-2,-2,-3,-1,-3,-4,-1,-2,3,-2,-4,3,2]
12_1511; [-1,2,2,-3,-1,-1,2,-3,-3,2,-4,3,-2,-4]
12_1512; [-1,2,-3,-1,-3,-3,4,2,3,3,3,4]
12_1513; [-1,2,2,-3,-1,-1,2,3,-4,-2,-2,3,-2,-4]
12_1514; [-1,2,2,-1,-1,-2,-3,4,-3,-3,2,-3,4,-3]
12_1515; [-1,2,2,-1,-1,-2,3,-4,3,2,3,2,-4,3]
12_1516; [-1,-2,-2,-1,-1,2,-3,4,-3,-2,-3,-2,4,-3]
12_1517; [-1,2,-3,-1,-3,-3,-4,2,-3,-3,-3,-4]
12_1518; [-1,2,3,-1,3,-4,5,2,-3,4,-3,4,5]
12_1519; [-1,2,-3,-1,-3,-4,2,-4,3,-4,3,-4]
12_1520; [-1,2,-1,2,-3,-4,3,-4,3,-4,-2,-4,-2,3]
12_1521; [-1,2,1,-2,1,2,-1,2,2,2,2,2]
12_1522; [-1,2,2,-1,-1,-2,-2,-2,-2,-2,-2,-2]
12_1523; [-1,-2,-2,-1,-1,2,2,2,2,2,2,2]
12_1524; [1,2,3,-1,3,-1,2,-3,2,2,2,1,-2]
12_1525; [-1,2,2,-3,-3,-2,-2,-2,-2,-2,-1,2,-3]
12_1526; [1,-2,-2,-3,-3,2,2,2,2,2,1,-2,-3]
12_1527; [1,2,3,-1,3,-1,2,2,2,-3,2,1,-2]
12_1528; [-1,-1,-1,2,2,-3,-3,-2,-2,-2,-1,2,-3]
12_1529; [1,1,1,-2,-2,-3,-3,2,2,2,1,-2,-3]
12_1530; [-1,-2,-2,-1,-1,-2,-2,-2,-2,-2,-2,-2]
12_1531; [-1,-2,-2,-3,-3,-2,-2,-2,-2,-2,-1,2,-3]
12_1532; [-1,-1,-1,-2,-2,-3,-3,-2,-2,-2,-1,2,-3]
12_1533; [-1,2,3,4,2,-3,4,3,2,3,1,3,1,2]
12_1534; [-1,2,-3,4,-2,-3,4,3,-2,-3,1,-3,1,2]
12_1535; [-1,2,2,3,-1,-1,-2,-3,-4,-3,-4,-3,-2,3,-2,4]
12_1536; [-1,2,3,4,-3,4,3,-4,-2,-4,1,3,1,2]
12_1537; [-1,2,2,-1,-1,-2,-2,-2,-3,-4,2,3,-4,-3]
12_1538; [-1,-2,-2,-1,-1,2,2,2,3,4,-2,-3,4,3]
12_1539; [-1,-2,-2,-1,-1,-2,-2,-2,-3,-4,2,3,-4,-3]
12_1540; [-1,2,3,4,-1,-3,-3,-3,4,2,-3,2,3,3]
12_1541; [-1,2,2,2,-3,-1,2,-3,-2,-2,-3,-3,-2]
12_1542; [-1,-2,-2,-3,-1,-1,2,2,-3,-3,-2,-1,2]
12_1543; [-1,2,2,3,-1,-1,-2,-2,-3,-3,-4,2,3,-4]
12_1544; [-1,-2,-2,-3,-1,-1,2,2,3,3,4,-2,-3,4]
12_1545; [1,2,2,-3,1,1,-2,-2,-3,-3,2,1,-2]
12_1546; [-1,-2,-2,3,-4,-1,-1,-2,3,2,4,3,3,4]
12_1547; [1,2,2,2,3,3,-2,1,2,2,2,-3,-1,2,1]
12_1548; [-1,2,3,4,-2,-2,-2,3,4,3,2,-3,1,-4,1,2]
12_1549; [-1,2,3,-1,3,3,-4,2,3,3,3,-4]
12_1550; [-1,2,-1,-2,-3,-3,2,-3,-4,2,3,3,3,-4]
12_1551; [-1,2,2,3,-4,-1,-1,-2,3,-2,-4,3,-4,-3]
12_1552; [-1,-2,-2,-3,4,-1,-1,2,-3,2,4,-3,4,3]
12_1553; [-1,2,-3,-4,-1,3,3,3,-4,-2,3,-2,3,3]
12_1554; [-1,2,2,3,-1,3,-1,-2,3,-4,-2,3,-4,-3]
12_1555; [-1,-2,-2,-3,-1,-3,-1,2,-3,4,2,-3,4,3]
12_1556; [-1,2,-1,2,-3,-4,5,-3,-2,-2,3,4,-3,4,5]
12_1557; [-1,2,-1,2,3,4,4,3,-2,-2,-3,4,-3,-4]
12_1558; [-1,2,-1,2,3,-4,-3,-3,-2,-2,3,-4,-3,-3]
12_1559; [-1,2,3,-1,-2,-2,3,-2,3,-4,3,-4]
12_1560; [-1,2,3,-1,-2,-2,3,-4,-2,3,-4,-4]
12_1561; [-1,2,-1,2,3,-4,-2,-2,-2,-2,3,-4]
12_1562; [-1,2,-3,2,1,1,2,3,-4,3,-2,-4,-3,4]
12_1563; [-1,2,-3,4,-1,2,4,3,-2,3,4,-3]
12_1564; [-1,-2,-2,1,-2,-2,-3,-1,-3,-2,1,-2,-3]
12_1565; [1,2,-3,-3,-2,1,-2,-3,-1,2,2,2,1]
12_1566; [-1,2,-1,-2,3,-4,-2,-4,3,3,-2,4,3,4]
12_1567; [-1,2,-1,2,-3,-3,4,2,-3,2,-3,2,4,3]
12_1568; [-1,2,3,4,-1,2,-3,2,-3,4,3,2]
12_1569; [-1,2,-1,2,-3,-4,2,-4,3,3,2,-4,3,-4]
12_1570; [-1,2,-3,-4,-1,-2,3,-2,3,-4,-3,2]
12_1571; [-1,2,3,-4,-1,2,3,2,-4,3,2,-4]
12_1572; [1,-2,-2,1,-2,-2,3,1,3,-2,1,-2,-3]
12_1573; [-1,2,3,-1,-2,3,4,3,-2,3,2,4]
12_1574; [-1,2,-3,-1,2,-3,4,3,-2,3,2,4]
12_1575; [-1,2,-3,-1,2,-3,-4,-3,2,-3,2,-4]
12_1576; [-1,2,-1,-2,-3,-3,4,-2,4,-2,3,3,-4,3]
12_1577; [-1,2,-1,-2,-3,-3,-4,-2,-4,-2,-3,-3,4,-3]
12_1578; [1,-2,-2,1,1,1,2,-3,2,2,1,3,3]
12_1579; [-1,-2,-2,-1,-1,-1,2,-3,2,2,-1,3,3]
12_1580; [1,2,2,1,1,1,2,-3,2,2,1,3,3]
12_1581; [1,-2,-3,-1,-3,-2,1,-2,-3,-1,-2,1,-2]
12_1582; [-1,2,-1,2,3,-4,2,2,2,2,3,-4]
12_1583; [-1,2,-3,4,-1,-3,4,-2,-2,-2,-3,2]
12_1584; [-1,2,3,-4,-1,3,-4,2,2,2,3,2]
12_1585; [-1,2,-1,2,-3,4,-5,2,3,-2,3,2,4,3,-5]
12_1586; [-1,2,3,-4,-1,-2,3,-2,3,-4,3,2]
12_1587; [-1,2,-1,2,3,4,2,4,3,-2,3,-4,2,3]
12_1588; [-1,2,-3,4,-1,-2,4,-2,-2,-3,2,4]
12_1589; [-1,2,3,-4,-1,2,-4,2,2,3,2,-4]
12_1590; [-1,2,-1,2,-3,4,2,4,3,-2,3,-4,2,-3]
12_1591; [-1,2,-1,-2,3,3,-2,-2,-3,-3,-3,-3,-3]
12_1592; [-1,-1,-1,-2,-2,-1,2,-3,2,2,-1,3,3]
12_1593; [-1,2,-1,-2,-3,-3,-2,-2,-3,-3,-3,-3,-3]
12_1594; [-1,2,-1,-2,3,3,-2,-2,-3,-3,-3,-4,3,-4]
12_1595; [-1,2,2,-3,-4,3,1,-4,-3,1,-2,-2,-3,2]
12_1596; [-1,2,-1,-2,-3,-3,-2,-2,-3,-3,-3,-4,3,-4]
12_1597; [-1,2,-1,-2,-3,-3,-2,-2,3,3,3,3,3]
12_1598; [-1,2,-1,-2,-3,-3,-2,-2,3,3,3,4,-3,4]
12_1599; [-1,2,-3,4,-2,-3,4,3,-2,-3,1,4,1,2]
12_1600; [-1,2,-3,4,-1,-3,4,2,-3,2,3,3]
12_1601; [-1,-2,3,3,-2,1,1,2,-3,-4,2,3,-4,-3]
12_1602; [1,-2,3,1,3,-2,1,-2,-3,1,-2,1,-2]
12_1603; [1,-2,3,3,2,-1,2,-3,-1,-1,-1,-2,1]
12_1604; [-1,2,-1,-2,3,-2,-2,3,-2,-2,-3,-3,-3]
12_1605; [1,-2,-2,-2,3,3,-2,1,-2,-3,1,-2,1]
12_1606; [-1,-2,-3,1,-3,2,2,-1,2,-3,-2,-1,2]
12_1607; [1,-2,3,3,-2,1,-2,-3,1,1,1,-2,1]
12_1608; [1,-2,-3,1,-3,2,2,-1,2,-3,-2,1,-2]
12_1609; [1,-2,-3,-1,-3,-2,1,-2,-3,-1,2,-1,-2]
12_1610; [-1,2,-3,-1,-3,4,2,3,-2,-4,3,4]
12_1611; [1,-2,-3,1,-3,2,-1,2,-3,1,2,-1,2]
12_1612; [-1,-2,3,3,-2,1,1,-2,3,4,-2,-3,4,3]
12_1613; [-1,2,-3,1,-3,2,-1,2,-3,-1,2,-1,2]
12_1614; [1,2,2,3,1,3,1,-2,-2,1,-2,-3,1]
12_1615; [1,1,1,2,2,3,1,3,-2,1,-2,-2,-3]
12_1616; [-1,-2,-3,-1,-3,-2,-2,1,-2,-3,-2,-1,-2]
12_1617; [-1,-2,-2,-3,-1,-1,2,-1,-2,-2,-3,-3,2]
12_1618; [-1,2,3,3,-2,1,-2,-2,-2,-3,-1,2,-1]
12_1619; [-1,-2,-2,-1,-1,-2,-3,2,-3,4,3,-2,3,4]
12_1620; [-1,2,-1,-2,3,-4,-3,-3,-2,-2,3,-4,-3,-3]
12_1621; [-1,2,-1,-2,3,4,4,3,-2,-2,-3,4,-3,-4]
12_1622; [-1,2,2,1,1,2,-3,2,-3,-4,3,-2,3,-4]
12_1623; [1,2,-3,-3,-2,1,-2,-2,-2,-3,-1,2,1]
12_1624; [-1,2,-3,4,-1,-3,-1,2,3,-2,-4,-2,3,-4]
12_1625; [-1,-2,3,3,-2,3,-4,1,1,2,-3,2,3,-4]
12_1626; [-1,2,-1,-2,-3,-3,-3,-3,-2,-2,-3,-3,-3]
12_1627; [-1,-2,-2,-2,-2,-1,2,-3,2,2,-1,3,3]
12_1628; [-1,2,-1,-2,3,3,3,3,-2,-2,-3,-3,-3]
12_1629; [-1,2,-1,-2,-3,-4,3,-4,-3,-2,-2,-3,-3,-3]
12_1630; [-1,2,2,1,1,2,-3,-4,-2,-2,-2,3,-4,-3]
12_1631; [-1,2,-1,-2,3,4,-3,4,3,-2,-2,-3,-3,-3]
12_1632; [-1,-1,-1,-2,-2,-2,-2,-1,-1,2,2,2]
12_1633; [-1,-1,-1,2,2,2,2,-1,-1,-2,-2,-2]
12_1634; [1,2,2,2,2,1,-2,-3,-2,-2,1,-3,-3]
12_1635; [-1,2,-1,-2,-3,-3,-3,-3,-2,-2,3,3,3]
12_1636; [-1,2,3,-1,-2,3,2,4,2,2,-3,4]
12_1637; [-1,2,-3,-1,2,-3,-2,-4,-2,-2,3,-4]
12_1638; [-1,2,-3,-1,2,-3,-2,4,-2,-2,-3,4]
12_1639; [-1,2,-3,-1,2,-3,2,-4,2,2,3,-4]
12_1640; [-1,2,3,-4,-1,3,-4,-2,3,-2,3,3]
12_1641; [-1,2,-3,4,-1,-3,4,-2,3,-2,-3,-3]
12_1642; [-1,2,3,-4,-1,3,-4,2,-3,2,-3,-3]
12_1643; [-1,-2,3,-4,-2,-3,-1,2,-3,2,-4,3]
12_1644; [-1,2,3,4,-1,-2,-3,4,-3,2,-3,4]
12_1645; [-1,2,-3,2,-3,2,-4,1,1,2,-3,2,3,-4]
12_1646; [1,-2,3,1,3,-2,1,-2,-3,1,2,-1,2]
12_1647; [-1,2,-3,-4,5,-1,-2,3,4,-2,3,3,-4,-4,5]
12_1648; [-1,2,-3,4,-1,2,3,-4,3,-2,3,4]
12_1649; [-1,2,3,2,3,2,-4,1,1,2,-3,2,3,-4]
12_1650; [-1,2,3,3,-2,1,-2,-1,2,2,-3,2,-1]
12_1651; [-1,2,-3,4,-1,2,-3,-2,4,-2,-3,-3]
12_1652; [-1,2,3,-1,-2,3,-4,3,-2,3,-2,3,3,4]
12_1653; [-1,2,3,-1,-2,3,-4,-3,2,-3,2,-3,-3,4]
12_1654; [-1,2,-3,-3,-2,-2,-3,-1,-3,2,-3,-2,-2]
12_1655; [-1,2,3,-2,3,2,-4,1,1,-2,-2,3,-2,-4]
12_1656; [1,1,1,2,2,3,1,3,1,-2,1,-2,-3]
12_1657; [1,2,2,3,1,3,1,-2,-2,-2,1,-2,-3]
12_1658; [1,-2,-2,1,2,-3,2,2,1,3,3,-2,-2]
12_1659; [-1,2,3,-1,3,-2,-2,1,-2,-3,-2,1,-2]
12_1660; [1,1,1,2,2,3,-1,3,-1,2,-1,2,-3]
12_1661; [1,2,2,3,-1,3,2,2,1,1,-2,-3,1]
12_1662; [-1,2,-1,-2,-3,-3,-2,-2,-3,-3,-2,-2,-3]
12_1663; [-1,2,-1,-2,-3,2,-3,-2,-2,-2,-3,2,-3]
12_1664; [-1,2,-1,-2,-3,-3,2,2,-3,-3,2,2,-3]
12_1665; [-1,2,-3,1,-3,2,2,-1,2,-3,2,-1,2]
12_1666; [-1,2,2,3,-1,3,-1,-2,-2,-2,-1,2,-3]
12_1667; [1,-2,1,2,-3,2,2,3,-1,3,2,-1,2]
12_1668; [-1,-1,-2,-2,-3,-1,2,2,3,3,2,-1,2]
12_1669; [-1,2,-3,-4,-1,-2,-4,3,-2,3,-4,-3]
12_1670; [-1,2,2,-3,1,-3,1,-2,3,4,-2,-3,4,3]
12_1671; [-1,2,-3,-4,-1,-1,-2,3,-2,-4,-3,4]
12_1672; [-1,2,2,3,1,3,1,2,-3,-4,2,3,-4,3]
12_1673; [-1,2,-3,-1,-3,2,2,1,1,-2,-3,2,-1]
12_1674; [1,2,2,-3,1,1,2,2,3,3,2,1,2]
12_1675; [-1,-2,3,-4,-2,3,-4,-1,-1,-2,-2,-2]
12_1676; [-1,-2,3,-4,-2,3,-4,-1,-1,2,2,2]
12_1677; [-1,2,-3,4,2,-3,4,-1,-1,-2,-2,-2]
12_1678; [-1,2,3,-1,3,2,2,-1,2,-3,-2,1,-2]
12_1679; [-1,2,3,3,-4,2,3,-1,-4,-1,2,3,3,4]
12_1680; [-1,2,3,-1,3,-4,-2,3,-4,3,2,2,-3,4]
12_1681; [-1,-2,-3,-3,-4,-2,3,1,1,-2,3,-4,3,-2]
12_1682; [-1,2,3,-4,-1,3,3,2,-3,2,-3,-4,3,-2]
12_1683; [-1,2,-3,4,2,-3,1,1,2,2,3,3,-2,4]
12_1684; [-1,2,-3,4,-1,-3,-3,-2,3,-2,3,4,-3,2]
12_1685; [-1,2,3,-4,-1,-2,-4,3,-2,3,3,-4]
12_1686; [-1,2,3,-4,-1,-2,-4,3,-2,-3,-3,-4]
12_1687; [-1,2,-3,4,-1,-2,4,3,-2,-3,-3,4]
12_1688; [-1,2,3,-4,-1,2,-4,-3,2,-3,-3,-4]
12_1689; [-1,2,-3,4,-1,2,4,-3,2,3,3,4]
12_1690; [1,1,1,2,-3,2,3,1,2,-3,2,1,3]
12_1691; [1,1,1,-2,3,3,2,-1,2,-3,-1,-2,1]
12_1692; [-1,-2,3,4,2,3,3,4,2,1,1,2,3,-4]
12_1693; [-1,2,-3,-4,-1,2,-4,-3,2,-3,-4,-3]
12_1694; [-1,2,-1,-2,-3,-3,-3,-4,-2,3,-2,-4,-3,-3]
12_1695; [-1,2,-1,-2,-3,2,-3,-2,3,-2,-3,-3,-3]
12_1696; [-1,2,-1,-2,-3,2,-3,-2,3,4,-2,-3,4,4]
12_1697; [-1,2,-1,-2,-3,-3,-2,-2,3,3,-2,-2,3]
12_1698; [-1,2,2,3,1,1,-2,3,4,-2,-2,-3,4,3]
12_1699; [-1,2,3,4,-3,4,-2,-2,3,-2,3,1,1,2]
12_1700; [1,-2,-2,-3,-3,-2,1,2,2,2,-3,-2,-2]
12_1701; [1,-2,-3,1,-3,1,2,2,-1,2,-3,-2,1]
12_1702; [-1,2,-3,4,-1,-3,2,-3,-2,3,-4,3,-2,4]
12_1703; [-1,2,-3,-1,-3,-1,2,-1,2,-3,1,2,-1]
12_1704; [1,-2,-2,-3,1,1,2,2,3,1,3,-2,1]
12_1705; [-1,2,2,1,1,2,2,2,1,1,2,2]
12_1706; [-1,2,3,-1,3,3,2,2,2,3,-2,3,3]
12_1707; [1,2,2,1,1,2,2,3,3,-2,1,-2,-3]
12_1708; [-1,2,3,-1,-1,-2,3,-4,3,-2,3,-4]
12_1709; [-1,2,3,-4,-1,2,3,3,-4,3,2,-4,-3,-3]
12_1710; [-1,2,3,4,-1,2,-3,-3,4,-3,2,4,-3,-3]
12_1711; [-1,2,-3,4,-1,-2,-3,-3,4,-3,-2,4,3,3]
12_1712; [-1,2,-1,-2,-3,2,-3,2,2,-3,2,-3,-3]
12_1713; [1,2,-3,1,-3,2,-1,2,-3,1,2,1,2]
12_1714; [-1,-2,-3,-1,-3,-2,1,-2,-3,-1,-2,-1,-2]
12_1715; [1,1,-2,-3,1,2,2,3,1,3,-2,1,-2]
12_1716; [-1,2,-1,-2,-3,-3,-3,2,-3,-3,2,-3,-3]
12_1717; [-1,-2,-3,-3,-4,-2,3,1,-4,1,-2,3,-2,-4]
12_1718; [-1,2,-3,-3,2,1,1,-2,3,4,-2,-3,4,3]
12_1719; [-1,2,-3,-3,2,1,1,-2,3,-4,-2,3,-4,3]
12_1720; [-1,-2,3,4,2,2,3,1,3,4,1,2,3,-4]
12_1721; [-1,2,-1,-2,3,4,2,4,3,-2,3,4,2,3]
12_1722; [-1,2,-3,-1,-3,2,-3,-4,2,2,3,-4]
12_1723; [-1,2,3,-4,-1,-2,3,-2,-2,3,3,-4]
12_1724; [-1,2,3,-4,-1,-2,3,-2,-2,-3,-3,-4]
12_1725; [-1,2,-1,-2,-3,-3,4,-2,4,-2,3,3,4,3]
12_1726; [1,-2,3,3,2,2,2,-1,2,-3,-1,-2,1]
12_1727; [-1,-2,-3,1,-3,2,-1,2,-3,1,-2,-1,2]
12_1728; [1,-2,3,3,-2,-2,-2,1,-2,-3,1,-2,1]
12_1729; [1,1,-2,-3,1,-2,1,2,2,3,3,2,2]
12_1730; [-1,2,3,-1,-2,3,4,3,-2,3,-2,-4,-4,-4]
12_1731; [1,2,3,-1,3,-2,1,-2,-3,-1,2,1,-2]
12_1732; [-1,2,-3,4,-1,-3,-1,2,3,-4,3,4]
12_1733; [-1,2,-3,-1,2,-3,4,-3,2,-3,-2,-4,-4,-4]
12_1734; [-1,2,-3,-4,-1,2,-4,3,-4,3,-4,-4]
12_1735; [1,-2,3,3,-2,1,-2,-2,-2,-3,1,-2,1]
12_1736; [-1,2,-1,2,-3,-3,4,-2,3,-2,3,-2,4,3]
12_1737; [-1,2,3,-4,-1,3,-2,3,-4,3,-2,3]
12_1738; [-1,2,3,-4,-1,-1,-2,3,-2,-4,3,-4]
12_1739; [-1,2,-3,-1,2,-3,-2,3,-2,-3,2,-3,-2]
12_1740; [-1,2,3,1,3,-2,1,-2,-3,1,2,-1,2]
12_1741; [-1,-2,-2,-3,-3,-2,-2,-3,-4,-1,-1,2,3,-4]
12_1742; [-1,2,-1,-2,3,-2,3,-2,-3,2,-3,-3,-3]
12_1743; [-1,2,3,-1,2,2,2,2,3,3,-2,3,-2]
12_1744; [-1,-2,-2,-1,-1,-2,3,4,2,2,2,-3,4,3]
12_1745; [-1,2,-1,-2,-3,-4,3,-4,-3,-2,-2,3,3,3]
12_1746; [-1,2,3,-4,-1,3,-1,2,3,-4,3,-4]
12_1747; [-1,2,-3,-4,-1,-1,2,-3,2,-4,-3,-4]
12_1748; [-1,2,3,-4,-1,3,-4,-2,3,2,-4,-3]
12_1749; [-1,2,3,-4,-1,-2,3,-4,3,-2,3,-4]
12_1750; [-1,2,3,4,-1,-2,-3,4,3,-2,3,-4]
12_1751; [-1,2,-3,-4,-1,2,3,-4,-3,2,-3,4]
12_1752; [1,-2,3,3,2,-1,2,-1,2,2,-3,-2,1]
12_1753; [-1,2,-1,2,-3,-3,4,-2,3,3,-2,3,4,3]
12_1754; [-1,2,2,2,-1,2,1,-2,1,2,2,2]
12_1755; [-1,2,2,2,2,-1,-1,-2,-2,-2,-2,-2]
12_1756; [-1,-2,-2,-2,-2,-1,-1,2,2,2,2,2]
12_1757; [1,2,-1,2,2,3,-1,3,2,-3,2,1,-2]
12_1758; [-1,2,2,2,2,-3,-3,-2,-2,-2,-1,2,-3]
12_1759; [1,-2,-2,-2,-2,-3,-3,2,2,2,1,-2,-3]
12_1760; [-1,-2,-2,-2,-2,-1,-1,-2,-2,-2,-2,-2]
12_1761; [-1,-2,-2,-2,-2,-3,-3,-2,-2,-2,-1,2,-3]
12_1762; [-1,-2,-3,-3,-2,-2,-2,-2,-2,-3,-2,-1,2]
12_1763; [-1,-2,-3,-3,2,2,2,2,2,-3,-2,-1,2]
12_1764; [1,2,-3,-3,-2,-2,-2,-2,-2,-3,2,1,-2]
12_1765; [-1,2,3,4,-3,4,2,2,3,2,3,1,1,2]
12_1766; [-1,2,-1,-2,3,-2,3,4,4,3,-2,-4,-3,-3]
12_1767; [-1,2,-3,-4,2,3,-4,3,-2,3,1,4,1,2]
12_1768; [-1,2,3,-1,3,-4,-2,3,2,-4,2,-3]
12_1769; [-1,2,3,-1,3,-4,3,-2,3,2,-4,-3]
12_1770; [-1,2,3,-1,3,-2,-2,1,1,-2,-3,2,-1]
12_1771; [-1,2,3,3,-2,-2,1,1,-2,-3,2,-1,2]
12_1772; [1,-2,-3,-3,2,2,2,1,-2,-3,1,-2,1]
12_1773; [1,-2,-3,-3,2,-1,2,-3,1,1,1,-2,1]
12_1774; [1,2,-3,-3,-2,1,-2,-1,2,2,-3,2,1]
12_1775; [1,2,-3,-3,-2,-2,-1,-1,-2,-3,2,1,-2]
12_1776; [-1,2,-1,-2,-3,2,-3,-2,3,-2,3,3,3]
12_1777; [-1,2,2,-3,1,-3,1,2,-3,4,2,-3,4,3]
12_1778; [-1,2,3,3,2,-1,-1,-2,3,4,-3,4,-2,-3]
12_1779; [-1,2,3,4,-1,-3,4,2,-3,2,3,-2,-2,3]
12_1780; [1,2,-3,-3,-2,-2,1,1,-2,-3,2,1,-2]
12_1781; [1,-2,-2,1,1,-2,-2,3,3,-2,1,-2,-3]
12_1782; [-1,2,3,-4,-1,2,3,2,-4,2,3,3]
12_1783; [-1,2,-3,4,2,-1,-1,-2,3,3,3,2,-3,4]
12_1784; [-1,2,-3,-4,-1,-2,3,-2,-4,-2,-3,-3]
12_1785; [-1,2,3,-2,3,2,-4,-1,-1,2,3,-2,3,-4]
12_1786; [-1,2,-3,4,4,-3,2,1,1,2,-3,-4,2,-3]
12_1787; [-1,2,3,-4,-1,3,-4,-2,3,-2,-4,3]
12_1788; [1,-2,3,-1,3,-1,-1,-1,2,-3,2,-1,-2]
12_1789; [-1,2,-3,-2,3,-2,-3,1,-3,-4,3,1,2,-4]
12_1790; [1,2,3,1,3,1,1,1,2,-3,2,1,2]
12_1791; [-1,2,3,2,3,2,3,1,3,4,-3,1,2,4]
12_1792; [-1,2,3,-4,-1,-4,3,2,3,-4,3,-4]
12_1793; [-1,2,-3,-4,-1,-4,-3,2,-3,4,-3,4]
12_1794; [-1,2,3,-1,-2,3,-4,3,3,-2,3,-4]
12_1795; [-1,2,3,-4,-1,-2,-4,3,-2,-4,3,-4]
12_1796; [1,2,2,3,1,3,-2,-2,1,1,-2,-3,1]
12_1797; [-1,2,3,-1,3,-4,2,3,2,-4,2,3]
12_1798; [-1,2,-3,-1,-3,-4,-2,3,-2,-4,-2,-3]
12_1799; [-1,2,2,3,-1,3,-2,-2,1,-2,-1,2,-3]
12_1800; [1,2,3,-1,3,2,2,-1,2,-3,2,1,-2]
12_1801; [-1,2,1,1,1,2,3,3,3,2,-1,2,-3]
12_1802; [-1,2,3,3,2,2,2,1,-2,-3,1,2,-1]
12_1803; [-1,2,2,3,1,3,1,-2,3,4,-2,-3,4,3]
12_1804; [-1,2,2,-3,4,1,1,2,-3,2,4,-3,4,3]
12_1805; [-1,2,-3,-1,2,2,-3,-3,2,2,2,-3,-2]
12_1806; [1,-2,-2,-3,-1,-3,-2,-2,-2,-3,-1,-2,-2]
12_1807; [-1,2,-1,-2,3,-2,3,2,-3,2,-3,-4,3,-4]
12_1808; [-1,2,-3,4,-1,-3,-4,-2,3,-2,-4,-3]
12_1809; [-1,2,3,-4,-1,3,-4,2,3,2,-4,3]
12_1810; [-1,2,-1,-2,-3,2,-3,-2,3,-2,-2,-2,3]
12_1811; [-1,2,3,4,-3,4,-2,-2,3,2,-3,1,1,2]
12_1812; [-1,2,3,-1,-2,3,4,-5,3,3,2,-3,4,3,-5]
12_1813; [-1,2,-1,-2,-3,4,-5,2,3,3,-4,2,3,-4,-5]
12_1814; [1,1,2,2,-3,1,-2,1,-2,-2,3,3,2]
12_1815; [-1,2,3,3,2,1,1,2,-3,-4,2,3,-4,3]
12_1816; [-1,-1,-2,-2,-3,-1,2,-1,-2,-2,-3,-3,2]
12_1817; [-1,-2,3,-4,-2,-3,1,1,2,2,3,3,2,-4]
12_1818; [-1,-2,3,-2,3,-2,4,1,1,-2,3,-2,3,4]
12_1819; [1,2,2,3,1,3,-2,-2,-2,1,-2,-2,-3]
12_1820; [-1,2,3,4,-1,2,-3,2,-3,4,-3,2,-3,-3]
12_1821; [-1,2,-1,-2,-3,-3,2,2,-3,2,2,-3,-3]
12_1822; [-1,2,3,-1,3,-1,-2,1,-2,-3,2,-1,2]
12_1823; [-1,2,-3,-1,-3,4,2,4,3,-4,-2,-2,3,-4]
12_1824; [-1,2,2,-1,-1,-2,-2,3,3,2,-1,2,-3]
12_1825; [-1,2,3,4,-1,2,-3,2,4,-3,2,4,-3,-3]
12_1826; [-1,2,-1,-2,-3,-3,2,-3,2,-3,2,-3,-3]
12_1827; [1,2,2,3,1,3,-2,-2,1,-2,1,-2,-3]
12_1828; [-1,2,3,3,-2,1,-2,-3,-1,2,-1,2,2]
12_1829; [-1,2,3,3,-2,1,-2,-3,-1,-1,-1,2,-1]
12_1830; [-1,2,-3,4,-1,2,-3,-3,-4,3,-2,-3,-3,4]
12_1831; [-1,2,3,3,2,-1,2,-3,1,1,1,2,-1]
12_1832; [1,-2,-2,3,-1,3,-1,2,-1,2,-3,-2,-2]
12_1833; [-1,2,2,3,-4,3,1,1,-2,3,-2,4,4,3]
12_1834; [-1,-1,-1,2,3,3,-2,1,-2,-3,-1,2,-1]
12_1835; [-1,2,3,-1,-2,-3,4,-3,-2,4,-3,4,3,-2]
12_1836; [1,-2,-3,-3,-2,1,2,2,2,-3,-2,1,-2]
12_1837; [1,-2,1,2,-3,2,2,3,1,3,-2,1,-2]
12_1838; [-1,-2,-3,-3,-2,1,1,-2,3,-4,3,-4,-2,3]
12_1839; [-1,2,3,-1,3,-4,3,2,3,-4,3,3,2,4]
12_1840; [-1,2,-3,-1,-3,-4,2,3,2,-4,3,-4]
12_1841; [-1,-2,1,-2,3,-4,3,2,-1,2,-3,4,-3,-4]
12_1842; [-1,-2,-2,3,-4,5,4,-3,2,-1,4,-2,-5,-2,3,2,-4]
12_1843; [-1,2,3,4,-3,4,3,2,1,1,-2,-2,-3,4,-3,2]
12_1844; [-1,-2,1,-2,-3,4,-3,2,-1,2,3,-4,3,-4]
12_1845; [-1,2,2,3,1,3,-4,1,2,2,3,-2,-4,3]
12_1846; [-1,2,-1,-2,-3,-4,-4,-3,-2,-2,3,-4,3,3,3,4]
12_1847; [1,-2,3,3,-2,1,1,1,-2,-3,1,-2,1]
12_1848; [1,-2,3,3,-2,-2,1,1,-2,-3,-2,1,-2]
12_1849; [-1,-2,3,3,-2,1,1,-2,3,4,-3,4,-2,3]
12_1850; [-1,2,3,-1,3,-2,3,-4,-3,-3,2,2,3,-4]
12_1851; [-1,2,2,3,1,3,1,2,-3,-4,2,3,-4,-3]
12_1852; [-1,-2,-3,-3,-4,-2,1,1,-2,3,-2,-4,-4,3]
12_1853; [1,1,1,-2,3,3,-2,1,-2,-3,1,-2,1]
12_1854; [-1,2,-3,4,2,-3,-4,3,2,-3,1,-4,1,2]
12_1855; [1,-2,3,3,-2,1,-2,1,-2,-2,-3,-2,1]
12_1856; [1,-2,3,3,-2,1,1,-2,1,-2,-3,-2,1]
12_1857; [-1,-1,-1,2,2,3,-1,3,-1,-2,1,-2,-3]
12_1858; [-1,-2,-2,-2,-2,-2,-2,-1,-1,2,2,2]
12_1859; [-1,2,2,2,2,2,2,-1,-1,-2,-2,-2]
12_1860; [1,-2,3,1,3,2,-3,2,2,-1,2,-1,2]
12_1861; [-1,2,-1,-2,-2,3,-1,3,2,-3,2,-1,2]
12_1862; [-1,-2,-2,-2,-2,-2,-2,-1,-1,-2,-2,-2]
12_1863; [-1,-2,-3,-3,-2,-2,-2,-3,-2,-2,-2,-1,2]
12_1864; [-1,2,-3,-1,-3,-3,-2,-2,-2,-3,-3,-3,-2]
12_1865; [-1,2,-1,-2,-3,2,-3,-2,-2,-2,3,-2,3]
12_1866; [1,-2,-2,3,-1,3,2,2,2,-3,-1,-2,-2]
12_1867; [-1,2,3,-1,3,-4,2,-3,2,-4,-3,-4]
12_1868; [-1,2,2,-3,1,-3,1,-2,3,-4,-2,3,-4,-3]
12_1869; [-1,-2,-3,-4,2,3,-4,-3,-2,-1,-1,-2,-2,-2]
12_1870; [-1,2,-1,-2,-3,-4,2,-4,-3,-2,3,4,-2,3]
12_1871; [-1,2,-3,4,-1,-3,4,4,3,3,4,-2,3,-2]
12_1872; [-1,2,-1,-2,3,-4,2,-4,-3,-3,2,4,3,-4]
12_1873; [-1,2,-1,-2,-3,-4,-2,-4,-3,-2,-3,4,-2,-3]
12_1874; [-1,2,-3,-1,-3,4,2,-3,4,-3,2,2,3,-4]
12_1875; [-1,2,3,3,-4,2,1,1,-2,3,-2,-4,-4,-3]
12_1876; [1,-2,3,-1,3,2,-1,2,-3,-1,2,-1,-2]
12_1877; [1,-2,1,2,3,3,3,2,-1,2,-3,2,2]
12_1878; [-1,2,3,-1,3,3,3,3,2,-3,2,3,3]
12_1879; [-1,-2,-3,-3,-2,-2,-1,-1,-2,-3,-2,-1,2]
12_1880; [-1,2,-3,-1,-3,-3,-3,-3,-2,3,-2,3,3]
12_1881; [-1,2,-1,-2,3,-4,-2,-4,-3,-3,-2,4,-3,4]
12_1882; [1,2,3,3,2,2,1,1,2,-3,2,1,-2]
12_1883; [-1,2,-1,-2,-3,4,-2,4,-3,2,-3,4,-2,-3]
12_1884; [-1,2,3,-1,3,-1,-4,2,3,2,-4,3,3,4]
12_1885; [1,-2,3,-1,3,2,2,-1,2,-3,2,-1,-2]
12_1886; [-1,2,2,1,1,2,-3,4,-2,-3,-2,4,-3,4]
12_1887; [1,2,3,3,-2,1,-2,-2,-2,-3,1,2,1]
12_1888; [-1,2,-3,-1,-3,-2,-2,-3,-4,3,-4,-2,-3,-2]
12_1889; [-1,-2,-3,-3,4,-2,1,1,-2,-3,-3,-3,-2,4,4,3]
12_1890; [-1,2,3,-1,-2,3,3,-4,3,2,3,-4,3,-2]
12_1891; [1,2,3,1,3,-2,1,-2,-3,1,2,1,2]
12_1892; [-1,2,2,-1,-1,2,-1,-1,-2,-2,-2,-2]
12_1893; [-1,2,2,-3,1,-3,-2,-2,-2,-3,1,2,2]
12_1894; [-1,2,1,-2,1,2,-3,2,-1,2,3,3,2]
12_1895; [-1,2,-1,-2,3,-2,3,2,-3,2,3,3,3]
12_1896; [-1,2,-1,-2,-3,2,-3,-2,3,-2,3,4,-3,4]
12_1897; [-1,2,-3,-1,-3,2,-3,-2,-2,3,-2,-2,3]
12_1898; [-1,2,-3,-1,-3,2,2,-3,-2,3,-2,3,3]
12_1899; [-1,2,3,4,-1,-2,3,3,3,-2,-3,4,3,-2]
12_1900; [-1,2,-3,4,-1,2,4,3,-4,3,4,4]
12_1901; [-1,-2,-3,-3,4,-2,1,1,2,-3,2,4,4,-3]
12_1902; [-1,2,-3,4,-1,-3,2,-3,2,4,3,3]
12_1903; [-1,-2,-3,-3,-2,1,1,2,-3,4,-3,4,2,-3]
12_1904; [-1,2,3,-1,3,-4,-2,3,-2,-4,3,-4]
12_1905; [-1,2,-3,-1,-3,-4,-2,3,-2,-4,3,-4]
12_1906; [-1,2,3,-1,3,-4,2,3,2,-4,3,-4]
12_1907; [-1,2,-3,-1,-3,-4,2,-3,2,-4,-3,-4]
12_1908; [-1,2,3,-1,3,4,2,-3,2,4,-3,4]
12_1909; [-1,-2,-3,-3,-4,-2,1,1,-2,3,-2,-4,3,-2]
12_1910; [-1,2,-3,4,2,-3,1,1,-2,-2,-3,-3,-2,4]
12_1911; [-1,2,3,-4,-1,2,3,3,3,2,3,-4,3,-2]
12_1912; [-1,2,-1,-2,3,3,2,2,3,3,2,2,3]
12_1913; [-1,2,-1,-2,3,-4,2,-4,3,2,3,-4,2,3]
12_1914; [-1,2,-3,-4,-1,-3,-2,-2,3,-2,3,-4,-3,-3]
12_1915; [-1,-1,-2,-3,1,-2,1,2,2,-3,-3,2,2]
12_1916; [-1,2,3,-1,-2,3,-2,-4,3,-2,3,-4]
12_1917; [-1,2,-3,-1,2,-3,-2,-4,3,-2,3,-4]
12_1918; [-1,2,3,-1,-2,3,-2,4,3,-2,3,4]
12_1919; [-1,2,-3,-1,2,-3,2,4,3,-2,3,4]
12_1920; [-1,2,-3,-1,2,-3,2,-4,-3,2,-3,-4]
12_1921; [1,-2,3,3,-2,1,-2,-3,1,-2,1,-2,-2]
12_1922; [-1,2,3,-1,-2,3,-4,3,-2,3,3,-4]
12_1923; [-1,-2,-3,-3,4,-2,1,1,2,-3,2,4,-3,2]
12_1924; [-1,2,-3,4,-1,3,3,4,2,-3,4,-3]
12_1925; [-1,2,3,-4,-1,3,3,2,-3,4,4,3,3,-4]
12_1926; [1,2,2,-3,1,1,2,2,3,3,2,1,-2]
12_1927; [1,2,3,3,-2,1,1,1,-2,-3,1,2,1]
12_1928; [-1,2,2,1,1,2,2,2,2,1,1,2]
12_1929; [-1,2,-3,-1,-3,-3,-2,3,-2,-2,-2,3,3]
12_1930; [-1,2,3,-4,1,3,4,2,-1,2,1,3,-4,3,2,4]
12_1931; [-1,2,3,3,2,1,1,-2,3,4,-3,4,-2,3]
12_1932; [1,2,2,2,3,1,3,1,2,-3,2,1,-2]
12_1933; [-1,2,3,-1,-2,-3,-4,-3,2,-4,3,-4,3,-2]
12_1934; [-1,2,-3,-1,-3,-3,-2,-2,3,-2,3,3,3]
12_1935; [-1,2,2,1,1,2,2,1,1,2,2,2]
12_1936; [-1,2,3,-1,3,3,2,-3,2,3,3,3,3]
12_1937; [1,-2,3,3,2,2,1,1,2,-3,-2,1,-2]
12_1938; [1,-2,3,3,2,2,-1,-1,2,-3,-2,1,-2]
12_1939; [-1,2,-3,4,-1,2,3,3,3,2,4,-3,-2,4]
12_1940; [-1,-1,-2,-2,-3,1,-2,1,2,2,-3,-3,2]
12_1941; [-1,2,3,-1,3,3,2,2,2,-3,2,3,3]
12_1942; [-1,2,-1,-2,3,-4,-2,-4,-3,-2,-3,4,-2,3]
12_1943; [-1,2,-1,-2,-3,-3,-2,-2,-3,-3,-2,-2,3]
12_1944; [-1,2,-1,-2,-3,-4,-2,-4,3,3,-2,-4,3,4]
12_1945; [-1,2,-3,-1,-3,-3,-2,3,-2,3,3,3,3]
12_1946; [-1,2,-3,-1,-3,-3,-2,-2,-2,3,-2,3,3]
12_1947; [-1,2,3,-1,3,3,2,-3,2,3,3,4,-3,4]
12_1948; [-1,2,-3,-3,-2,-2,-3,-1,-3,-2,3,-2,-2]
12_1949; [-1,2,3,-1,3,4,-2,-3,4,-3,2,2,3,4]
12_1950; [-1,2,-1,-2,-3,4,2,2,-3,-3,2,2,3,4]
12_1951; [-1,2,3,-4,-1,2,3,3,3,2,-4,3,-2,-4]
12_1952; [-1,2,3,-4,-1,3,-4,2,3,-4,3,-4]
12_1953; [-1,-2,-2,-1,-1,-2,3,-4,2,3,2,-4,3,-4]
12_1954; [-1,2,-1,2,-1,2,-1,-2,-2,-2,-2,-2]
12_1955; [1,-2,3,1,3,2,-3,2,2,1,-2,1,-2]
12_1956; [1,-2,3,1,3,2,2,2,1,-3,-2,1,-2]
12_1957; [-1,2,3,-1,-2,-3,-4,3,-2,-4,3,-4,3,-2]
12_1958; [1,2,2,1,1,1,-2,-3,-2,-2,1,-3,-3]
12_1959; [-1,2,2,-1,-1,-1,-2,-3,-2,-2,-1,-3,-3]
12_1960; [-1,2,2,-3,4,3,-1,-1,-2,3,3,2,4,3,3,-2]
12_1961; [1,1,1,2,2,1,-2,-3,-2,-2,1,-3,-3]
12_1962; [-1,-1,-1,2,2,-1,-1,-2,-2,-2,-2,-2]
12_1963; [-1,-1,-1,-2,-2,-1,-1,2,2,2,2,2]
12_1964; [-1,-2,-2,3,4,-3,-1,4,3,-1,2,2,3,-2]
12_1965; [-1,2,3,1,3,1,1,1,2,-3,2,-1,2]
12_1966; [-1,2,3,-1,3,2,-3,2,-1,-2,-2,-2,-2]
12_1967; [-1,-1,-1,-2,-2,-1,-1,-2,-2,-2,-2,-2]
12_1968; [-1,2,-1,-2,-2,-2,-3,-3,-2,-2,-3,-3,-3]
12_1969; [1,1,2,2,1,1,-2,-3,-2,-2,1,-3,-3]
12_1970; [-1,-1,2,2,-1,-1,-2,-3,-2,-2,-1,-3,-3]
12_1971; [-1,2,-1,2,-1,-1,-1,-2,1,-2,-2,-2]
12_1972; [-1,2,-1,2,-1,-1,-1,2,-1,-2,-2,-2]
12_1973; [-1,2,-1,-2,3,3,-2,-2,-3,-3,-2,-2,3]
12_1974; [-1,2,-1,-2,-3,2,-3,-3,-3,2,-3,2,-3]
12_1975; [-1,2,-1,-2,3,4,-2,4,-3,-3,-2,-4,3,-4]
12_1976; [-1,-1,-1,-2,-2,-2,-2,-1,-1,-2,-2,-2]
12_1977; [1,2,2,2,3,1,3,1,1,2,-3,2,1]
12_1978; [-1,-2,-2,3,-1,3,-1,2,-3,4,2,-3,4,3]
12_1979; [1,2,3,3,2,1,1,1,2,-3,2,2,1]
12_1980; [1,2,3,3,2,2,1,1,1,2,-3,2,1]
12_1981; [-1,-2,-2,3,-1,-1,-2,-2,-3,-3,-4,2,3,-4]
12_1982; [-1,-2,-2,-3,-1,-1,-2,-2,-3,-3,-2,-1,2]
12_1983; [1,2,-1,2,1,-3,1,-3,-3,2,1,-3,-3]
12_1984; [-1,-2,-2,3,-4,-1,-1,-2,3,-2,-4,3,-4,-3]
12_1985; [-1,-2,-2,3,-1,3,-1,-2,3,-4,-2,3,-4,-3]
12_1986; [1,2,3,3,2,-1,2,-3,-1,2,2,2,1]
12_1987; [-1,2,-1,-2,3,-2,-3,-4,-4,-3,2,-3,4,-3]
12_1988; [-1,2,-1,2,3,3,3,3,2,1,1,2,-3]
12_1989; [-1,2,3,4,-3,4,3,-2,3,1,-4,3,1,2]
12_1990; [-1,2,3,3,2,-1,-2,-2,-2,-3,2,-1,2]
12_1991; [-1,2,-1,-2,-3,2,-3,2,-3,2,-3,-3,-3]
12_1992; [-1,2,-3,4,-1,-3,2,-3,-2,3,4,-3,-2,4]
12_1993; [-1,2,3,-4,-1,2,2,-3,2,-3,-3,-4,3,-2]
12_1994; [1,2,-3,-4,1,2,-3,1,2,-4,-3,-4]
12_1995; [-1,2,2,2,1,-2,1,-2,1,2,2,2]
12_1996; [-1,2,2,2,-1,2,-1,-2,1,-2,-2,-2]
12_1997; [-1,2,2,2,-1,2,-1,2,-1,-2,-2,-2]
12_1998; [-1,2,-1,-2,3,3,2,2,-3,-3,2,2,3]
12_1999; [-1,2,-1,-2,-3,2,-3,2,-3,2,2,2,-3]
12_2000; [1,-2,3,3,-2,1,-2,-2,-2,-3,-2,1,-2]
12_2001; [1,1,1,-2,3,3,-2,1,-2,-3,-2,1,-2]
12_2002; [1,-2,1,-2,-3,-2,1,2,2,-3,-3,-2,-2]
12_2003; [-1,2,3,-4,-2,-3,4,-3,2,-3,1,-4,1,2]
12_2004; [1,-2,3,1,3,1,-2,1,-2,-3,-2,1,-2]
12_2005; [-1,-1,2,2,-3,1,-2,1,2,2,3,3,2]
12_2006; [-1,-2,1,-2,-1,2,-3,2,-1,2,3,3,2]
12_2007; [-1,2,-1,-2,3,-2,3,-2,3,-2,-3,-3,-3]
12_2008; [-1,2,-3,4,2,3,1,3,1,-2,3,-2,3,4]
12_2009; [-1,-2,-2,-1,-1,-1,-1,2,2,2,2,2]
12_2010; [-1,2,2,-1,-1,-1,-1,-2,-2,-2,-2,-2]
12_2011; [1,2,3,-1,3,-1,-1,-1,2,-3,2,1,-2]
12_2012; [1,-2,3,1,3,1,1,1,2,-3,2,-1,2]
12_2013; [-1,-2,-2,-1,-1,-1,-1,-2,-2,-2,-2,-2]
12_2014; [-1,2,-3,2,3,-2,3,1,3,4,-3,1,2,4]
12_2015; [-1,2,3,4,-1,2,2,-3,4,-2,-2,3,-2,3]
12_2016; [-1,2,3,2,3,-1,-1,2,-3,2,-1,2,3]
12_2017; [-1,2,3,2,3,1,1,2,-3,2,-1,2,3]
12_2018; [1,2,3,2,3,-1,-1,2,-3,2,1,-2,3]
12_2019; [-1,-2,3,4,-2,-2,-3,1,1,2,-3,2,4,3]
12_2020; [-1,2,3,-4,-1,-2,3,4,4,3,2,2,3,-4]
12_2021; [-1,2,-1,-2,-3,2,-3,2,-3,2,-3,-4,3,-4]
12_2022; [1,2,3,3,2,-1,2,2,2,-3,-1,2,1]
12_2023; [-1,2,-1,-2,-3,-3,-4,-4,-3,-2,3,-2,-3,4,2,3]
12_2024; [-1,2,3,-4,-1,2,2,3,-4,3,-2,3,4,4]
12_2025; [1,2,3,-1,3,2,-1,2,-3,-1,2,1,-2]
12_2026; [-1,2,2,1,1,2,2,3,3,2,-1,2,-3]
12_2027; [-1,-2,-2,-1,-1,-2,-2,3,3,2,-1,2,-3]
12_2028; [1,-2,3,-1,3,2,-1,2,-3,-1,-2,1,-2]
12_2029; [1,-2,3,3,-2,1,-2,-3,-2,1,-2,-2,-2]
12_2030; [-1,-1,2,2,1,1,2,-3,2,-1,2,3,3]
12_2031; [-1,2,-1,-2,3,4,-2,4,-3,2,-3,-4,-2,3]
12_2032; [-1,2,3,3,2,1,1,-2,3,4,-2,-3,4,3]
12_2033; [-1,2,-1,-2,3,-4,2,-4,-3,2,-3,4,2,3]
12_2034; [-1,2,-1,-2,-3,-4,2,-4,-3,2,-3,4,2,-3]
12_2035; [-1,2,2,1,1,-2,-2,1,1,2,2,2]
12_2036; [-1,2,2,-1,-1,2,2,-1,-1,-2,-2,-2]
12_2037; [-1,-2,-2,-1,-1,-2,-2,-1,-1,2,2,2]
12_2038; [-1,2,2,-1,-1,-2,-2,-1,-1,-2,-2,-2]
12_2039; [-1,2,2,-1,-1,-2,-2,-1,-1,2,2,2]
12_2040; [-1,2,-1,-2,3,-2,3,2,2,2,3,-2,3]
12_2041; [-1,2,1,1,2,-3,2,-1,2,2,3,3,2]
12_2042; [-1,2,-1,-2,-3,2,-3,2,2,2,-3,2,-3]
12_2043; [-1,2,-1,-2,-3,2,-3,-2,-2,3,-2,4,-3,4]
12_2044; [-1,2,-1,-2,3,3,4,2,2,-3,-2,4,-2,3]
12_2045; [-1,-2,3,-4,2,2,3,1,1,-2,3,-2,-4,3]
12_2046; [-1,2,-3,4,2,3,1,1,2,2,3,3,2,4]
12_2047; [-1,2,3,3,2,1,1,2,-3,-4,2,3,-4,-3]
12_2048; [-1,-2,3,2,-3,2,-4,1,1,2,-3,2,-3,-4]
12_2049; [-1,2,3,-4,-1,3,2,2,3,3,-4,2,3,-2]
12_2050; [-1,2,-1,-2,3,3,-4,2,2,3,2,-4,2,3]
12_2051; [-1,2,3,-2,3,2,-4,3,1,1,-2,-2,-3,-3,2,-4]
12_2052; [1,1,2,2,-3,1,-2,1,2,2,3,3,2]
12_2053; [-1,2,3,-1,-2,-3,-3,4,-3,-2,-2,-3,-3,4]
12_2054; [-1,2,3,4,-1,4,3,3,2,-3,2,-4,3,3]
12_2055; [-1,2,-1,-1,-1,2,2,1,1,1,1,2]
12_2056; [-1,2,-1,-2,-3,-3,2,2,-3,-2,-2,3,3]
12_2057; [1,2,3,3,2,2,-1,-1,2,-3,2,1,-2]
12_2058; [-1,2,3,3,2,2,1,1,2,-3,2,-1,2]
12_2059; [-1,2,3,-1,3,2,2,1,1,2,-3,2,-1]
12_2060; [-1,2,3,-1,3,-2,-2,-1,-1,2,-3,2,-1]
12_2061; [1,-2,-2,3,3,-2,1,-2,-2,-2,-3,-2,-2]
12_2062; [-1,2,-3,4,-1,-3,-3,2,-3,-2,3,4,-3,-2]
12_2063; [-1,-2,-3,-3,4,-2,-3,1,1,2,-3,4,-3,2]
12_2064; [-1,-2,-3,-2,-3,-2,4,1,1,2,-3,2,-3,4]
12_2065; [1,2,3,3,2,-1,-1,-1,2,-3,-1,2,1]
12_2066; [-1,2,3,-1,3,3,2,2,3,3,-2,3,-2]
12_2067; [1,-2,-3,-3,2,-1,2,-3,1,-2,1,-2,-2]
12_2068; [-1,2,3,-4,-1,2,-4,2,3,-2,3,4,-3,4]
12_2069; [-1,2,3,2,3,-1,-1,2,-3,-1,2,3,-1]
12_2070; [1,-2,-2,3,1,3,1,-2,1,-2,-3,-2,-2]
12_2071; [-1,2,-3,4,-1,2,2,3,3,4,2,-3,-2,4]
12_2072; [-1,2,3,-4,-1,2,2,3,3,-4,2,3,-2,-4]
12_2073; [-1,2,3,3,2,1,1,2,-3,-4,3,-4,2,-3]
12_2074; [-1,2,-3,-3,2,1,1,2,-3,4,2,-3,4,3]
12_2075; [-1,2,-1,-2,-3,2,2,-3,2,2,-3,-3,-3]
12_2076; [-1,2,-1,-2,3,3,-2,-2,-3,-4,2,2,3,-4]
12_2077; [-1,2,-1,-2,-3,-3,4,2,3,3,4,2,-3,4]
12_2078; [-1,2,-3,2,-3,-2,3,-1,2,-3,-1,2,2]
12_2079; [1,2,3,3,-2,1,1,-2,1,-2,-3,2,1]
12_2080; [-1,2,-1,-2,-3,2,2,2,2,-3,2,2,-3]
12_2081; [-1,2,3,-1,3,3,3,2,-3,-3,2,2,3]
12_2082; [-1,2,3,4,-1,-2,-2,3,3,4,-2,3,-2,-4]
12_2083; [-1,2,-3,-4,3,-4,2,2,3,-2,3,1,1,2]
12_2084; [1,2,2,2,3,3,2,-1,2,-3,-1,2,1]
12_2085; [-1,2,-3,2,3,-2,4,-3,1,4,3,1,2,-3,2,3]
12_2086; [-1,2,3,-2,3,2,-4,1,1,-2,3,-2,3,-4]
12_2087; [-1,2,-3,2,-3,2,4,1,1,-2,3,-2,3,4]
12_2088; [1,2,3,3,-2,1,-2,1,-2,-2,-3,2,1]
12_2089; [-1,-2,1,-2,-3,2,-1,-3,-2,3,-2,-3,-3]
12_2090; [-1,2,-3,-1,2,2,-3,-3,-2,3,-2,3,3]
12_2091; [-1,2,-3,-1,2,-3,-3,2,-3,-3,2,-3,-2]
12_2092; [1,-2,-2,3,1,3,2,2,2,-3,1,-2,-2]
12_2093; [-1,2,3,-1,-2,-3,-4,3,-2,3,-4,3,3,-2]
12_2094; [1,1,2,2,1,1,-2,-3,2,-1,2,3,3,2,2]
12_2095; [1,-2,1,2,3,2,-1,3,2,-3,2,3,3]
12_2096; [1,2,3,3,-2,-2,1,-2,-3,-3,-2,-2,-3]
12_2097; [-1,2,3,4,-1,2,2,2,-3,2,-3,-2,4,-2,3,2]
12_2098; [-1,2,-3,4,-1,-2,4,3,-2,3,3,-4,3,-4]
12_2099; [1,-2,-1,2,-3,2,-1,-3,-2,3,-2,-3,-3]
12_2100; [1,2,-1,2,-3,2,1,-3,-2,3,-2,-3,-3]
12_2101; [-1,2,-3,4,-1,-2,4,-2,3,-2,3,-4,3,-4]
12_2102; [-1,-2,-3,-3,-4,-2,3,1,-4,-3,1,-2,3,-2,3,-4]
12_2103; [-1,2,-3,-2,3,1,1,2,-3,2,-1,2,-3]
12_2104; [-1,2,-3,-4,-1,3,3,-2,-2,3,-4,3,-2,3]
12_2105; [-1,2,3,-1,3,2,-3,-3,-3,-3,2,2,3]
12_2106; [-1,2,-1,-2,3,-4,2,2,3,-4,-3,2,2,3]
12_2107; [-1,2,3,-1,3,-1,-2,1,-2,-3,-1,2,-1]
12_2108; [-1,2,2,1,1,-2,1,1,2,2,2,2]
12_2109; [-1,-2,-2,1,1,-2,-1,-1,2,2,2,2]
12_2110; [-1,2,2,-1,-1,-2,1,1,-2,-2,-2,-2]
12_2111; [-1,2,-1,-2,3,-2,-2,-3,-3,-3,-2,-2,3]
12_2112; [-1,2,3,-1,2,2,3,3,-2,-2,-2,3,-2]
12_2113; [1,-2,1,-2,-2,3,1,3,2,-3,2,-1,2]
12_2114; [-1,2,3,-4,-1,2,-3,2,-3,-3,-3,-4,3,-2]
12_2115; [-1,2,-1,-2,-3,2,-3,-3,2,-3,2,2,-3]
12_2116; [1,-2,3,3,-2,1,-2,-3,-2,-2,1,-2,1]
12_2117; [-1,2,2,1,1,-2,-2,-2,1,1,2,2]
12_2118; [-1,2,2,-1,-1,-2,-2,-2,-1,-1,-2,-2]
12_2119; [-1,2,2,-1,-1,-2,-2,-2,-1,-1,2,2]
12_2120; [-1,2,-1,-2,3,3,2,2,-3,2,2,3,3]
12_2121; [-1,2,2,-1,2,2,3,-1,3,-2,1,-2,-3]
12_2122; [-1,2,-1,-2,-3,2,-3,-4,-4,-3,2,-3,-3,4]
12_2123; [1,2,3,-2,3,-1,-1,2,-3,2,1,-2,-3]
12_2124; [1,1,2,2,-3,-1,2,-1,2,2,3,3,2]
12_2125; [1,-2,-3,4,1,-2,-3,1,-2,4,-3,4]
12_2126; [-1,-2,3,-4,1,-2,-3,-1,2,4,-3,-4]
12_2127; [-1,2,-3,-4,-1,2,-3,-1,2,-4,-3,-4]
12_2128; [1,2,-3,4,1,-3,2,1,-3,2,4,-3]
12_2129; [-1,2,-1,-2,-3,4,-3,2,4,3,3,2,4,-3]
12_2130; [-1,-2,-3,-3,4,-2,-3,1,4,1,2,-3,2,4]
12_2131; [-1,2,-3,4,-1,-3,-2,3,-2,-3,4,-3,-2,4]
12_2132; [1,2,-3,-4,-3,2,1,-3,-4,-3,5,4,-2,-3,4,3,-5]
12_2133; [1,-2,3,3,-2,1,1,1,-2,-3,-2,1,-2]
12_2134; [-1,-2,3,-2,3,-2,1,1,-2,3,4,-3,-2,4]
12_2135; [-1,2,-3,2,-3,2,1,1,-2,3,4,-3,-2,4]
12_2136; [1,-2,3,3,2,1,1,1,2,-3,-2,1,-2]
12_2137; [-1,2,3,3,2,1,1,1,2,-3,2,-1,2]
12_2138; [-1,2,2,2,2,1,1,2,2,1,1,2]
12_2139; [-1,2,-1,-2,-2,-3,-3,-2,-2,-3,2,-3,-2]
12_2140; [-1,2,-3,2,-3,2,-3,-2,-1,2,-3,2,2]
12_2141; [-1,-1,-2,-2,-3,-1,2,-1,2,2,3,3,2]
12_2142; [-1,-2,3,-4,2,2,3,1,3,-4,1,2,3,-4]
12_2143; [1,1,1,-2,-2,3,3,-2,1,-2,-3,-2,-2]
12_2144; [-1,-2,-2,-3,4,3,-2,-2,1,1,-2,3,-2,4]
12_2145; [-1,2,-1,-2,3,-4,3,2,-4,3,3,2,-4,3]
12_2146; [-1,2,-1,-2,-3,4,2,4,3,3,2,4,-3,4]
12_2147; [-1,2,-1,-2,3,-4,2,-4,3,3,2,-4,3,-4]
12_2148; [-1,-2,-2,1,-2,-2,3,-1,3,2,-1,2,-3]
12_2149; [-1,2,3,3,2,1,-2,1,2,2,-3,2,-1]
12_2150; [1,2,3,3,2,-1,-1,2,-1,2,-3,2,1]
12_2151; [1,2,3,3,2,-1,2,-1,2,2,-3,2,1]
12_2152; [-1,2,3,3,-2,-2,3,-1,-2,3,-2,-2,-2]
12_2153; [-1,2,3,3,-2,-2,3,-1,3,3,-2,3,-2]
12_2154; [1,-2,3,-2,3,-2,3,2,1,2,-3,-2,-2]
12_2155; [1,1,-2,1,1,2,-3,2,-1,2,3,3,2]
12_2156; [1,-2,-3,2,-3,-1,-1,2,-3,2,1,-2,3]
12_2157; [-1,2,-3,-4,-1,3,3,-4,-2,-2,3,-4,-2,3]
12_2158; [-1,2,-1,-2,-3,-3,-4,2,3,3,-4,2,3,-4]
12_2159; [1,2,-1,2,-3,4,2,3,1,3,2,-3,4,-3]
12_2160; [-1,2,-1,-2,3,3,-4,2,3,3,-4,2,3,-4]
12_2161; [1,2,-3,-4,2,-3,1,2,-3,2,-4,-3]
12_2162; [-1,-2,-3,2,-3,2,-1,2,-1,-3,2,-1,3]
12_2163; [-1,2,-1,-2,-3,2,2,-3,-3,-3,2,2,-3]
12_2164; [-1,2,-1,-2,-3,-4,2,2,3,-4,-3,2,2,-3]
12_2165; [-1,2,-3,-4,2,-3,-1,2,-3,2,-4,-3]
12_2166; [-1,-2,-3,-3,-4,-2,3,1,1,-2,3,4,4,3,2,2]
12_2167; [-1,2,-3,-1,2,-3,2,-3,-3,-2,-2,3,3]
12_2168; [-1,2,3,-1,3,-2,1,-2,-3,-1,2,-1,2]
12_2169; [-1,2,3,-2,3,2,4,1,4,1,3,2,-3,2,3,-4]
12_2170; [-1,2,2,2,1,1,-2,1,1,2,2,2]
12_2171; [1,-2,3,3,-2,1,-2,-3,-2,-2,-2,1,-2]
12_2172; [-1,2,-1,-2,-3,2,-3,4,-2,4,3,-2,3,-4]
12_2173; [-1,2,-3,4,-1,3,-2,-3,2,4,-3,2,-3,4]
12_2174; [-1,2,-1,-2,-3,2,-3,-4,2,-4,-3,2,-3,4]
12_2175; [-1,2,-1,2,-1,2,-1,-1,-2,-2,-2,-1]
12_2176; [-1,-1,-1,-2,-2,-2,-1,-1,-1,-2,-2,-2]
13_1; [-5,4,-3,-3,-2,1,-2,1,3,2,2,4,-3,5,4,-3,4]
13_2; [-5,-4,-4,-3,-2,1,4,-5,4,3,3,-2,1,3,3]
13_3; [-5,4,-3,-3,-2,1,-2,1,3,2,2,4,4,5,4,-3,4]
13_4; [-4,-3,-3,-2,-1,3,-4,3,2,2,1,1,1,1,2,2]
13_5; [-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1,1,1,2,3,3]
13_6; [-4,3,-2,-2,1,3,3,-2,1,-2,4,4,3,3]
13_7; [-4,-4,-3,-3,-2,1,-4,5,-4,3,2,2,2,1,5]
13_8; [-4,3,-4,3,-2,1,1,1,3,3,2,2,1,1]
13_9; [-5,4,-5,4,-3,-2,1,1,2,4,4,3,3,2,1]
13_10; [-4,-4,3,-2,1,-4,5,-4,3,3,-2,1,5]
13_11; [-5,-4,3,-2,3,-2,1,4,3,-2,1,-2,-5,4,3]
13_12; [1,2,-3,4,5,-3,4,-2,-3,1,-3,-2,3,-2,-4,-4,-5,-3,4]
13_13; [-5,-4,3,3,-2,1,-2,1,3,4,3,-2,-5,4,3]
13_14; [-4,3,-4,3,-2,1,1,1,1,3,3,2,2,1]
13_15; [-5,4,-5,4,-3,2,-1,2,1,1,4,4,3,3,2]
13_16; [-2,-2,1,1,-2,3,-2,1,1,1,1,1,3]
13_17; [-4,3,-2,-2,1,3,3,-2,1,-2,3,4,4,3]
13_18; [-5,-4,3,3,-2,1,1,3,4,3,-2,1,-5,4,3]
13_19; [-4,3,-2,-2,1,4,4,4,3,3,3,-2,1,-2]
13_20; [-5,-4,3,-2,-2,1,4,5,5,4,3,3,-2,1,-2]
13_21; [-6,-5,-5,-4,-3,2,-1,5,-6,5,4,3,3,2,-1,4]
13_22; [-5,-5,-4,3,-2,1,-2,1,4,3,-2,-5,4,4,3]
13_23; [-5,4,-3,-3,-2,1,3,2,2,4,-3,5,4,-3,2,1,4]
13_24; [-5,-4,3,-2,3,-2,1,4,3,-2,-5,4,3,-2,1]
13_25; [-5,-4,3,-2,1,-2,1,4,3,-2,-5,4,4,4,3]
13_26; [-6,-5,-4,3,-2,1,-2,1,4,3,-2,5,-6,5,4,3]
13_27; [-5,4,-3,-2,-2,1,-2,1,4,3,3,2,4,5,4,-3,4]
13_28; [-4,-4,-3,-3,-2,1,-4,5,-4,3,2,2,1,1,5]
13_29; [-4,3,-4,3,-2,1,1,3,3,2,2,1,1,1]
13_30; [-5,4,-3,-2,-2,1,-2,4,5,4,3,-2,1,3,2,4,-3]
13_31; [-5,-4,3,-2,1,3,4,3,-2,-5,4,3,-2,1,-2]
13_32; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,1,2,2,2,2]
13_33; [-5,4,-3,-3,-2,1,-2,1,3,2,4,-3,5,4,-3,2,4]
13_34; [-4,-4,-3,2,-1,2,-1,3,3,-4,3,3,2,2]
13_35; [-4,-3,2,-1,2,-1,3,3,-4,3,3,3,2,2]
13_36; [-5,-4,-3,2,-1,2,-1,3,3,4,-5,4,3,2,2]
13_37; [-4,3,-2,-2,1,3,-2,1,-2,3,4,4,3,3]
13_38; [-4,-4,3,-4,5,-4,3,-2,1,3,-2,1,5]
13_39; [-5,-4,-4,-3,-2,1,1,4,-5,4,3,-2,1,3,3]
13_40; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,1,1,1,2,2]
13_41; [-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1,1,2,2,3,3]
13_42; [-5,-4,-4,-3,-2,1,4,-5,4,3,-2,1,3,3,3]
13_43; [-5,-5,-4,-3,2,-1,2,-1,3,5,4,3,3,2,-1,2,4]
13_44; [1,2,-3,-3,-2,-2,-3,-4,5,-1,3,-4,2,-3,2,-3,4,5,-4]
13_45; [-5,4,-3,-3,-2,1,1,3,2,4,-3,5,4,-3,2,1,4]
13_46; [-4,-4,-3,2,2,-1,3,-4,3,-4,3,2,-1,2]
13_47; [-4,3,-4,3,-2,1,1,1,3,3,2,2,2,1]
13_48; [-2,-2,1,1,1,-2,3,-2,1,1,1,1,3]
13_49; [-4,3,-2,-2,1,3,3,3,-2,1,-2,4,4,3]
13_50; [-5,-5,-4,-3,2,-1,2,-1,5,4,-3,2,2,4,4]
13_51; [-4,3,-2,-2,1,4,4,3,3,3,3,-2,1,-2]
13_52; [-5,-4,3,-2,-2,1,4,4,5,5,4,3,-2,1,-2]
13_53; [-5,-4,3,-2,1,-2,1,3,3,4,3,-2,-5,4,3]
13_54; [-5,-5,-4,3,-2,1,-2,1,3,4,3,-2,-5,4,3]
13_55; [-5,-4,-3,2,-1,3,3,2,1,1,4,4,-5,4,3,3,2]
13_56; [-5,4,-5,4,-3,2,-1,2,4,4,3,2,-1,2,2]
13_57; [-4,3,-2,-2,1,3,3,4,4,3,-2,1,-2,3]
13_58; [-5,-4,3,3,-2,3,4,3,-2,1,-5,4,3,-2,1]
13_59; [-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1,1,1,2,2,3]
13_60; [-5,-4,3,-2,1,1,4,4,-5,4,3,3,2,2,1]
13_61; [-3,-3,-2,-2,1,-2,1,4,4,-3,2,4,4,4]
13_62; [-5,4,-3,-3,-2,-2,1,-2,1,5,5,4,4,-3,2]
13_63; [-4,3,-2,-2,1,3,4,4,3,-2,1,-2,3,3]
13_64; [-4,-3,2,-1,2,-1,3,-4,3,-4,3,3,2,2]
13_65; [-5,-5,-4,-3,2,-1,5,4,4,3,3,3,2,1,1,4,4]
13_66; [-4,-4,3,-2,1,-4,5,-4,3,-2,1,1,5]
13_67; [-4,-4,-3,2,-1,2,-1,3,-4,3,-4,3,2,2]
13_68; [-5,-4,-4,-3,-2,1,1,1,4,-5,4,3,-2,1,3]
13_69; [-5,4,-3,-2,-2,1,-2,1,4,5,4,3,3,2,4,4,-3]
13_70; [-5,-4,3,-2,1,-2,1,4,-5,4,3,-2,-2,4,3]
13_71; [-5,4,-5,4,-3,2,-1,2,2,4,4,3,2,-1,2]
13_72; [-5,-4,-4,3,3,3,-2,1,3,4,-5,4,-3,-2,1]
13_73; [-5,4,-3,-2,1,-2,1,3,2,2,2,4,-3,5,4,-3,4]
13_74; [-5,-4,3,-2,-2,1,4,-5,4,3,-2,1,-2,4,3]
13_75; [-6,-5,-5,-4,-3,-2,1,5,-6,5,4,3,-2,1,3,4]
13_76; [-5,4,-3,-2,-2,1,-2,1,4,4,5,4,3,3,2,4,4]
13_77; [-4,-3,2,-1,2,2,-1,3,3,-4,3,2,2,-1]
13_78; [-6,-6,-5,-4,3,-2,1,-2,1,4,3,-2,6,-5,4,3]
13_79; [-5,-4,-4,-3,-2,1,4,-5,4,3,3,3,-2,1,3]
13_80; [-4,-3,2,-1,2,-1,2,2,3,3,-4,3,2,2]
13_81; [-4,-4,-4,-3,2,-1,2,-1,3,3,-4,3,2,2]
13_82; [-2,-2,1,-2,3,-2,1,1,1,1,1,1,3]
13_83; [-4,3,-2,-2,1,3,-2,1,-2,3,3,4,4,3]
13_84; [-4,3,-2,-2,1,3,-2,1,-2,4,4,3,3,3]
13_85; [-3,-3,-2,-1,3,2,2,2,2,2,2,2,-1,2,2]
13_86; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,2,2,2,2,2]
13_87; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,1,1,2,2,2]
13_88; [-4,-4,-3,2,-1,2,-1,3,3,3,-4,3,2,2]
13_89; [1,2,-3,4,5,-3,4,2,-3,-1,-4,-4,-3,-5,-3,-2,3,-2,4]
13_90; [-5,-5,-4,-3,2,-1,2,-1,3,3,5,-4,3,2,2]
13_91; [-5,-4,3,-2,-2,1,3,-2,1,-2,4,5,5,4,3]
13_92; [-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1,1,2,3,3,3]
13_93; [-5,-4,3,-2,-2,1,4,4,3,-2,1,-2,-5,4,3]
13_94; [-5,-4,-4,-3,2,-1,2,-1,3,3,4,-5,4,3,2,2,4]
13_95; [-5,-4,-4,3,-2,-2,1,3,-2,1,-2,4,3,5,5,4,3]
13_96; [-5,-5,-4,-3,2,-1,2,-1,3,5,4,3,3,2,2,2,4]
13_97; [-5,-4,-3,2,-1,2,-1,3,4,4,-5,4,3,2,2]
13_98; [-3,-3,-2,-2,1,-2,1,4,-3,2,4,4,4,4]
13_99; [-5,4,-3,-3,-2,-2,1,-2,1,4,-3,2,5,5,4]
13_100; [-4,-3,2,-1,2,-1,3,-4,3,2,2,2,2,2]
13_101; [-5,-4,-4,-3,-2,-1,4,-5,4,3,2,1,1,2,2,2,3]
13_102; [-5,-4,3,-2,1,-2,1,4,4,3,-2,-2,-5,4,3]
13_103; [-5,-4,3,-4,3,3,2,-1,2,-5,4,-3,2,2,-1]
13_104; [-4,-4,-3,2,-1,2,-1,3,-4,3,3,3,2,2]
13_105; [-5,-5,-4,-3,2,-1,2,-1,3,4,-5,4,3,2,2]
13_106; [-5,-4,3,3,2,-1,4,4,-5,4,3,3,3,2,-1]
13_107; [-4,-4,-3,2,2,-1,3,-4,3,3,3,2,-1,2]
13_108; [-4,-3,2,-1,2,-1,3,-4,3,3,3,2,2,2]
13_109; [-5,-4,-3,2,-1,2,-1,3,4,-5,4,3,2,2,2]
13_110; [-6,-5,-4,-3,2,-1,2,-1,3,4,5,-6,5,4,3,2]
13_111; [-4,-4,-3,-3,-2,-1,3,-4,3,3,2,1,1,1,2,2]
13_112; [-4,-4,3,-2,1,1,3,3,2,2,1,-4,3,3]
13_113; [-2,-2,1,-2,3,3,3,-2,-2,1,1,3,3]
13_114; [-4,3,-2,-2,1,-2,4,4,3,3,-2,-2,1,1]
13_115; [-5,-4,3,-2,-2,1,-2,4,3,-2,1,1,-5,4,3]
13_116; [-2,-2,1,-2,3,-2,-2,1,1,1,1,3,3]
13_117; [-4,3,-2,-2,1,-2,3,-2,-2,1,1,4,4,3]
13_118; [-3,-3,2,-1,2,2,2,2,2,-1,-3,2,2]
13_119; [-4,-4,-3,-3,-2,-1,3,-4,3,3,2,1,1,2,2,2]
13_120; [-4,-4,-3,2,-1,-1,2,2,-1,3,-4,3,2,2]
13_121; [-4,-4,-3,2,-1,3,3,-4,3,3,2,2,2,-1]
13_122; [-5,-5,-4,-3,2,-1,3,4,4,-5,4,4,3,2,-1]
13_123; [-4,-4,3,-2,1,3,3,2,2,2,1,-4,3,3]
13_124; [-2,-2,1,-2,3,3,-2,-2,1,1,3,3,3]
13_125; [-4,3,-2,1,3,3,2,2,2,1,-4,3,3,3]
13_126; [-5,-4,3,-2,1,1,3,3,2,2,1,4,-5,4,3]
13_127; [-6,5,-4,-3,-3,-2,1,-6,5,4,4,3,2,2,1,1]
13_128; [-4,-4,-3,-3,-2,1,5,-4,3,2,2,2,1,5,5]
13_129; [-4,-4,3,-4,3,-2,1,-4,3,3,2,2,1,1]
13_130; [-4,-4,-4,-3,-3,-2,1,1,5,-4,3,2,2,1,5]
13_131; [-5,-4,-4,-3,-2,1,-2,1,6,5,5,4,-3,2,6,6]
13_132; [-4,3,-2,1,1,5,4,4,3,3,2,2,1,5,5]
13_133; [-4,-4,-4,3,-2,1,-4,-4,3,3,2,2,1,1]
13_134; [-5,-5,-5,-4,3,-2,1,1,5,-4,3,3,2,2,1]
13_135; [-4,-4,-3,-3,-2,1,4,4,4,3,3,2,2,2,1,3]
13_136; [-4,-4,-4,-3,-3,-2,1,4,4,3,3,2,2,2,1,3]
13_137; [-4,3,-4,3,3,-2,1,-4,3,3,2,2,1,1]
13_138; [-4,3,-2,-2,1,1,4,4,4,3,-2,3,-2,1]
13_139; [-2,-2,-2,1,-2,1,1,3,-2,-2,1,3,3]
13_140; [-4,-4,-3,-2,-2,1,1,4,3,3,-2,-2,1,3,3,2]
13_141; [-4,-4,-3,-3,-2,-2,1,1,3,2,4,-3,2,2,1,-3]
13_142; [-4,-4,-3,-3,-2,1,1,3,-2,-2,1,4,3,3,-2,3]
13_143; [-4,-4,-3,-3,-2,1,-4,3,2,2,1,1,5,-4,5]
13_144; [-4,-3,-3,-2,1,-4,3,2,2,1,1,5,-4,5,5]
13_145; [-4,3,-4,3,-2,1,1,3,3,2,2,1,3,3]
13_146; [-4,-4,-4,3,-4,3,-2,1,1,3,3,2,2,1]
13_147; [-4,-4,3,-4,3,-2,1,1,3,3,2,2,1,3]
13_148; [-5,-4,-4,-3,-2,1,1,4,5,5,4,4,3,2,2,1,3]
13_149; [-5,-5,-4,3,-2,1,1,3,3,2,2,1,5,-4,3]
13_150; [-5,-4,-4,3,-2,1,3,3,2,2,2,1,4,3,-5,4,3]
13_151; [-4,-3,-3,-2,1,1,1,5,4,4,3,-2,1,5,5]
13_152; [-4,-4,-4,-4,3,-2,1,-4,3,3,2,2,1,1]
13_153; [-5,-5,-4,3,-2,1,-4,3,3,2,2,1,1,5,-4]
13_154; [-5,-4,-4,3,-2,1,1,3,3,2,2,1,4,3,-5,4,3]
13_155; [-6,-5,4,-5,4,3,-2,1,-6,5,-4,3,2,2,1,1]
13_156; [-5,-5,-5,-4,-3,5,4,-3,-2,1,1,4,3,2,2,2,1]
13_157; [-4,-4,-4,-3,-2,1,1,4,4,4,3,3,2,2,1,3]
13_158; [-6,5,-4,-3,-3,-2,1,1,6,6,5,-4,3,2,2,1]
13_159; [-5,-5,-4,3,-2,1,1,4,-5,4,3,3,2,2,1]
13_160; [-4,-4,3,3,-2,1,-4,3,3,3,2,2,1,1]
13_161; [-4,3,-2,-2,1,1,3,3,-2,1,4,4,3,3]
13_162; [-4,-4,3,-2,1,1,1,-4,3,3,2,2,1,1]
13_163; [-5,-5,4,-3,-2,1,1,2,-5,4,4,3,3,2,1]
13_164; [-4,-4,3,-2,1,5,-4,3,3,-2,1,5,5]
13_165; [-4,-4,-4,-3,-3,-2,-2,1,1,3,2,2,4,-3,2,1]
13_166; [-4,-4,-4,-3,2,-3,2,-1,4,3,3,3,2,1,1,1]
13_167; [-2,-2,1,1,1,1,3,-2,1,-2,1,3,3]
13_168; [-4,3,-2,-2,1,1,3,-2,3,-2,1,4,4,3]
13_169; [-4,3,-2,1,-4,3,3,3,3,3,2,2,1,1]
13_170; [-5,-4,-4,-3,-2,1,1,4,4,5,5,4,3,2,2,1,3]
13_171; [-4,-4,-3,-2,1,1,4,4,4,3,3,3,2,2,1,3]
13_172; [-5,-4,3,-2,1,1,4,-5,4,3,3,3,2,2,1]
13_173; [-6,-5,-4,3,-2,1,1,4,5,-6,5,4,3,2,2,1]
13_174; [-4,-4,3,-2,1,-4,3,3,2,2,1,1,1,1]
13_175; [-5,-5,4,-3,2,-5,4,4,3,3,2,-1,2,1,1]
13_176; [-2,-2,1,1,1,1,1,3,-2,1,1,3,3]
13_177; [-4,3,-2,-2,1,1,3,3,-2,1,3,4,4,3]
13_178; [-5,-5,-4,3,-2,1,1,4,3,-2,1,-5,4,4,3]
13_179; [-4,3,-2,-2,1,1,4,4,4,3,3,3,-2,1]
13_180; [-5,-4,3,-2,-2,1,1,4,5,5,4,3,3,-2,1]
13_181; [-3,-3,-3,-2,-2,1,-2,1,1,1,3,2,2,2,1]
13_182; [-4,-4,-4,-3,-3,2,-1,-3,2,1,1,4,3,3,3,2]
13_183; [-4,-4,-4,-3,-2,-2,1,1,4,3,-2,-2,1,3,3,2]
13_184; [-3,-3,-3,-2,-1,3,3,2,-1,2,2,2,2,-1,2]
13_185; [-4,-4,-3,-3,-2,-2,-1,3,-4,3,3,2,1,1,2,2]
13_186; [-3,-3,-3,-2,1,-2,1,1,1,1,3,2,2,2,1]
13_187; [-4,-4,-4,-3,2,-3,2,-1,2,1,1,4,3,3,3,2]
13_188; [-3,-3,-3,-3,-2,-2,1,-2,3,3,3,2,2,1,1]
13_189; [-4,-4,-3,-3,-2,1,1,2,2,2,-3,2,1,4,-3,2]
13_190; [-4,-4,-3,-3,-2,1,1,5,-4,3,2,2,1,5,5]
13_191; [-4,3,-2,1,1,5,4,4,4,3,3,2,2,1,5]
13_192; [-4,-4,-4,-3,-3,-2,1,5,-4,3,2,2,2,1,5]
13_193; [-4,3,-2,1,1,3,3,2,2,1,-4,3,3,3]
13_194; [-4,-4,3,-4,3,-2,1,-4,3,3,2,2,2,1]
13_195; [-4,-4,-4,3,-2,1,-4,-4,3,3,2,2,2,1]
13_196; [-4,-4,-3,-3,-2,1,1,4,4,4,3,3,2,2,1,3]
13_197; [-4,-4,-4,-3,-3,-2,1,1,4,4,3,3,2,2,1,3]
13_198; [-4,3,-4,3,3,-2,1,-4,3,3,2,2,2,1]
13_199; [-4,-4,-3,-2,1,1,2,2,3,-4,3,3,-2,1,-2,1]
13_200; [-3,-3,2,-1,2,2,2,2,-1,-3,2,2,-1]
13_201; [-4,-4,-3,-3,-2,1,-2,-2,1,1,3,3,2,2,4,-3]
13_202; [-6,5,-4,-3,-3,-2,1,-6,5,4,4,3,2,2,2,1]
13_203; [-4,-4,3,-2,1,1,-4,3,3,2,2,1,1,1]
13_204; [-4,-4,-3,-2,1,-2,1,1,3,-4,3,3,2,2,-1,2]
13_205; [-2,-2,1,-2,1,1,1,3,-2,-2,1,3,3]
13_206; [-4,3,-2,-2,1,1,3,-2,-2,1,4,4,3,-2]
13_207; [-4,3,-4,3,-2,1,5,-4,3,3,-2,1,5]
13_208; [-5,-4,3,-2,3,-2,1,1,4,3,-2,1,-5,4,3]
13_209; [-4,3,-2,1,3,-2,1,4,4,4,4,3,3,-2]
13_210; [-5,-4,3,-2,1,3,-2,1,4,5,5,4,3,3,-2]
13_211; [-4,-4,-4,-3,-3,-2,1,-2,1,3,3,3,2,2,4,-3]
13_212; [-5,-4,3,-2,1,-2,1,3,-2,4,3,-2,-5,4,3]
13_213; [-5,-4,3,-2,1,4,3,-2,1,-5,4,3,3,-2,3]
13_214; [-5,-4,3,-2,1,1,3,-2,4,3,-2,1,-5,4,3]
13_215; [-4,3,-2,-2,-2,1,3,-2,1,4,4,3,3,-2]
13_216; [-5,-5,-4,-3,2,-3,2,1,1,-2,1,5,4,-3,2,4,3]
13_217; [-5,-4,3,-4,3,-2,1,1,3,4,-5,4,3,2,2,1,4]
13_218; [-4,-4,-3,-2,1,1,-2,3,-2,1,1,1,4,3,-2,3]
13_219; [-5,-5,-4,-3,-2,1,1,2,-3,4,-3,2,1,5,4,-3,4]
13_220; [-3,-3,2,-3,2,2,2,2,2,-1,-3,2,-1]
13_221; [-4,-4,-3,-3,-3,-2,1,-2,1,3,3,3,2,2,4,-3]
13_222; [-4,-4,-4,-4,-3,-2,-2,1,4,3,3,-2,1,3,3,2]
13_223; [-5,-5,-4,-3,-3,-2,1,-2,1,3,3,3,2,2,5,-4,3]
13_224; [-5,-4,-3,-3,2,-1,2,-1,3,4,4,-5,4,3,2,2,3]
13_225; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,3,3,-2,3]
13_226; [-5,-5,-4,-3,2,-3,4,-3,2,-1,2,1,1,5,4,-3,4]
13_227; [-5,-4,3,-2,1,-2,4,3,-2,1,1,-5,4,3,-2]
13_228; [-5,-5,-4,-3,-3,2,-1,2,-1,3,4,-5,4,3,2,2,3]
13_229; [-4,-4,-3,-3,2,-1,2,-1,3,-4,3,3,3,2,2,3]
13_230; [-5,-5,-4,3,-4,-5,4,3,-2,-1,3,-4,3,2,1,1,2]
13_231; [-5,-4,3,-4,3,-2,1,3,4,-5,4,3,2,2,2,1,4]
13_232; [-4,-4,-3,-2,1,1,1,-2,3,-2,1,1,4,3,-2,3]
13_233; [-4,-4,3,-4,3,-4,3,-2,1,1,3,2,2,1]
13_234; [-4,3,-4,3,-2,1,3,2,2,2,1,-4,3,3]
13_235; [-2,-2,1,-2,3,-2,3,-2,3,-2,1,1,3]
13_236; [-3,-3,2,-1,-1,2,2,-1,2,2,-3,2,2]
13_237; [-3,-3,2,-1,2,2,2,-1,2,2,-3,2,2]
13_238; [-4,-4,-3,2,-1,3,3,3,3,-4,3,3,2,-1]
13_239; [-2,-2,1,-2,3,-2,3,3,-2,-2,1,1,3]
13_240; [-4,3,-2,-2,1,-2,3,-2,1,1,4,4,3,3]
13_241; [-4,-4,-3,-3,2,-1,2,-1,2,3,2,-4,3,3,2,2]
13_242; [-2,-2,1,-2,3,3,-2,3,3,-2,1,1,3]
13_243; [-2,-2,1,-2,3,-2,3,-2,3,3,-2,1,1]
13_244; [-3,-3,2,-1,2,2,-1,2,2,-3,2,2,-1]
13_245; [-5,-4,3,-2,-2,1,1,4,3,-2,1,-5,4,3,-2]
13_246; [-5,4,-3,-3,-2,1,1,3,2,2,1,4,4,5,4,-3,4]
13_247; [-4,-4,3,-2,1,1,3,2,2,1,3,-4,3,3]
13_248; [-4,3,-2,1,1,3,2,2,1,5,4,4,3,5,5]
13_249; [-4,3,-2,1,1,3,2,2,1,3,-4,3,3,3]
13_250; [-4,-4,-4,3,-4,-4,3,-2,1,1,3,2,2,1]
13_251; [-5,-4,3,-2,1,1,3,2,2,1,3,4,-5,4,3]
13_252; [-5,-5,-5,-4,3,-2,1,1,3,2,2,1,5,-4,3]
13_253; [-2,-2,1,-2,-2,1,1,3,-2,3,-2,3,3]
13_254; [-3,-3,2,-1,-1,2,2,-1,-3,2,2,2,2]
13_255; [-4,-4,-3,-3,-3,-2,-1,3,-4,3,3,2,1,1,2,2]
13_256; [-2,-2,-2,1,-2,3,-2,-2,1,1,1,3,3]
13_257; [-4,-4,-3,2,-1,2,-1,2,3,3,-4,3,3,2]
13_258; [-3,-3,-2,1,-2,1,1,1,4,-3,2,-3,4,4]
13_259; [-4,-4,-3,2,-1,-1,2,-1,3,3,-4,3,3,2]
13_260; [-2,-2,1,-2,-2,1,1,3,3,-2,3,3,3]
13_261; [-4,3,-2,-2,1,-2,-2,1,1,4,4,3,3,-2]
13_262; [-4,-4,-3,-3,-4,3,-2,1,1,1,2,2,-3,2,1,1]
13_263; [-5,-5,-4,-4,-5,4,-3,-2,1,1,2,3,3,-4,3,2,1]
13_264; [-4,-4,3,-2,1,5,-4,3,-2,1,-4,5,5]
13_265; [-3,-3,2,-1,2,-1,2,2,-1,2,-3,2,2]
13_266; [-4,-4,-3,2,-1,-1,2,2,-1,4,-3,2,2,2]
13_267; [-5,4,-3,-2,-2,1,-2,-2,1,1,5,5,4,-3,2]
13_268; [-4,-4,3,-4,3,-4,3,-2,1,3,2,2,2,1]
13_269; [-4,3,-4,3,-2,1,1,3,2,2,1,-4,3,3]
13_270; [-2,-2,1,-2,3,-2,3,3,-2,1,1,3,3]
13_271; [-3,-3,2,-1,2,2,-1,2,2,-1,-3,2,2]
13_272; [-2,-2,1,-2,3,-2,-2,1,3,3,-2,1,1]
13_273; [-4,-4,3,-2,1,1,3,-4,3,3,2,2,2,1]
13_274; [-5,-5,-4,-3,5,4,-3,-2,1,1,4,-5,4,3,2,2,1]
13_275; [-4,-4,-3,-3,-3,-2,-2,1,1,3,2,4,-3,2,2,1]
13_276; [-4,-4,-3,-3,2,-1,2,2,2,-1,3,2,-4,3,3,2]
13_277; [-5,-5,-4,-4,-3,2,-1,3,3,4,3,-5,4,4,3,2,-1]
13_278; [-4,-4,-4,-3,-3,-3,-2,1,1,3,2,4,-3,2,2,1]
13_279; [-4,3,-4,3,-2,1,1,3,3,3,3,2,2,1]
13_280; [-5,-4,3,-5,-4,3,-2,1,1,3,5,4,4,3,2,2,1]
13_281; [-5,-5,-4,-3,5,4,-3,-2,1,4,-5,4,3,2,2,2,1]
13_282; [-4,-3,-3,-3,-3,-2,1,1,5,-4,3,2,2,1,5]
13_283; [-4,-3,-3,-3,-2,1,-4,3,2,2,1,1,5,-4,5]
13_284; [-4,-4,3,-2,1,-4,3,3,3,3,2,2,1,1]
13_285; [-5,-5,-4,3,-2,1,-5,-4,3,5,4,4,3,2,2,1,1]
13_286; [-4,3,-4,3,-2,1,1,3,3,3,2,2,1,3]
13_287; [-4,-4,3,-4,3,-2,1,1,3,3,3,2,2,1]
13_288; [-5,-4,3,-2,1,1,4,4,4,-5,4,3,2,2,1]
13_289; [-5,-5,-4,3,-2,1,1,4,4,-5,4,3,2,2,1]
13_290; [-2,-2,-2,1,-2,1,3,-2,-2,1,1,3,3]
13_291; [-2,-2,1,1,1,3,-2,1,-2,1,1,3,3]
13_292; [-5,-5,-4,-3,-3,5,4,4,-3,-2,1,1,4,3,2,2,1]
13_293; [-5,-5,-4,-3,2,5,4,4,-3,2,2,2,1,4,3,-2,1]
13_294; [-5,-5,-5,-4,3,-2,1,-4,-3,5,4,-3,2,2,2,1,4]
13_295; [-5,-4,-4,3,-2,1,1,3,2,2,1,4,3,-5,4,3,3]
13_296; [-5,-5,-5,-4,3,-2,1,-4,3,2,2,1,1,5,-4]
13_297; [-4,-4,-3,2,-1,2,2,2,-1,3,-4,3,2,2]
13_298; [-5,-5,-4,-3,2,-1,3,3,4,-5,4,3,3,2,-1]
13_299; [-4,3,-2,-2,1,1,3,-2,1,3,4,4,3,3]
13_300; [-4,-4,3,-2,1,3,-2,1,5,-4,3,5,5]
13_301; [-4,3,-2,-2,1,1,4,4,3,3,-2,3,-2,1]
13_302; [1,-2,3,-4,5,1,2,-4,-3,-2,-2,-3,1,-3,-4,3,5,4,-3]
13_303; [-4,-4,-3,-3,-4,3,2,-1,2,-3,2,1,1,1,2,2]
13_304; [-4,-4,3,-2,1,-4,3,-4,3,2,2,1,1,3]
13_305; [-4,-4,3,-2,1,1,3,-4,3,2,2,1,3,3]
13_306; [-5,4,-3,-3,-2,1,3,2,4,5,4,-3,2,1,-3,4,4]
13_307; [-5,-5,-4,-3,-3,5,4,4,-3,-2,1,4,3,2,2,2,1]
13_308; [-5,-5,-4,-3,2,5,4,-3,2,2,2,1,1,4,3,-2,1]
13_309; [-4,-4,3,-4,-4,3,-2,1,-4,3,2,2,2,1]
13_310; [-5,-4,3,-2,4,-5,4,3,-2,-2,1,4,3,-2,1]
13_311; [-2,-2,1,1,3,-2,1,1,1,-2,1,3,3]
13_312; [-4,3,-2,-2,1,1,3,3,-2,4,4,3,-2,1]
13_313; [-2,-2,1,-2,1,1,3,-2,-2,1,1,3,3]
13_314; [-4,-4,-3,-3,2,-1,-1,2,2,-1,3,2,-4,3,3,2]
13_315; [-6,5,-4,-3,-3,-2,1,5,5,6,5,-4,3,-2,1,5]
13_316; [-4,-4,-3,2,-1,2,1,1,1,3,-4,3,3,-2,1,-2]
13_317; [-3,-3,-3,-2,-2,1,-2,1,1,3,2,2,2,1,1]
13_318; [-5,4,-3,-3,-2,1,3,2,2,4,5,4,-3,2,1,4,4]
13_319; [1,2,2,-3,4,5,-3,-4,1,-5,6,1,-2,3,-5,-4,-5,6]
13_320; [-4,-3,-3,-3,-2,1,1,5,-4,3,2,2,1,5,5]
13_321; [-4,-4,-3,2,-1,2,-1,3,-4,3,3,2,-1,2]
13_322; [-4,3,-2,-2,1,1,3,-2,4,4,3,-2,1,3]
13_323; [-4,-4,-3,-2,-2,1,1,4,3,-2,-2,1,3,3,3,2]
13_324; [-4,-4,-3,-3,-2,-2,1,1,3,2,2,4,-3,2,1,-3]
13_325; [-5,-4,3,-2,3,-2,1,4,-5,4,3,-2,1,4,3]
13_326; [-4,-4,-4,3,-2,1,-4,3,3,3,2,2,1,1]
13_327; [-5,-5,-5,-4,3,-2,1,1,4,-5,4,3,2,2,1]
13_328; [-3,-3,-2,1,-2,1,-2,1,1,4,-3,2,4,4]
13_329; [-4,-4,3,-2,1,-4,3,3,2,2,2,1,1,1]
13_330; [-2,-2,1,1,1,1,3,-2,1,1,1,3,3]
13_331; [-4,3,-2,-2,1,1,3,3,3,-2,1,4,4,3]
13_332; [-4,-4,3,-2,1,-2,1,5,-4,3,-2,5,5]
13_333; [-4,3,-2,-2,1,1,4,4,3,3,3,3,-2,1]
13_334; [-5,-4,3,-2,-2,1,1,4,4,5,5,4,3,-2,1]
13_335; [-3,-3,-3,-2,-2,1,-2,1,3,2,2,2,1,1,1]
13_336; [-3,-3,-3,-2,-2,-2,1,-2,1,3,2,2,2,1,1]
13_337; [-3,-3,-3,-2,1,-2,1,1,1,3,2,2,2,1,1]
13_338; [-4,-4,3,-2,1,-4,3,2,2,1,1,-4,3,3]
13_339; [-5,-5,-4,-3,2,-1,3,3,2,1,1,4,-5,4,3,3,2]
13_340; [-4,-4,-3,2,-1,2,3,-4,3,3,2,-1,2,2]
13_341; [-4,3,-2,-2,1,1,3,3,4,4,3,-2,1,3]
13_342; [-5,-5,-4,3,-2,4,3,-2,1,-5,4,4,3,-2,1]
13_343; [-4,-4,-4,-3,-2,1,-2,-2,1,1,3,3,2,4,-3,2]
13_344; [-3,-3,-3,-2,-2,1,-2,3,3,2,2,2,2,1,1]
13_345; [-4,-4,-4,-3,-3,2,-1,-3,2,4,3,3,3,2,1,1]
13_346; [-4,-4,-3,-3,-2,-2,1,1,3,2,2,2,4,-3,2,1]
13_347; [-4,-4,-3,-3,-2,1,1,3,4,3,-2,-2,1,3,-2,3]
13_348; [-4,-4,-4,-3,2,-3,2,-1,2,4,3,3,3,2,1,1]
13_349; [-4,-4,-3,-2,1,-2,1,1,1,3,-4,3,3,2,-1,2]
13_350; [-4,-4,-3,-3,2,2,2,-1,2,3,2,-4,3,3,2,-1]
13_351; [-5,-4,3,-2,1,1,4,3,-2,1,-5,4,4,4,3]
13_352; [-6,-5,-4,3,-2,1,1,4,3,-2,1,5,-6,5,4,3]
13_353; [-5,-5,-5,-4,-3,5,4,4,-3,-2,1,1,4,3,2,2,1]
13_354; [-4,3,-2,1,1,1,3,3,4,3,2,2,2,1,1,3]
13_355; [-5,-4,3,-2,1,1,4,3,2,2,1,5,5,4,4,3,3]
13_356; [-5,4,-3,-3,-2,1,3,2,4,4,5,4,-3,2,1,-3,4]
13_357; [-5,-4,3,-2,1,1,3,4,4,3,2,2,1,5,5,4,3]
13_358; [-4,-4,-4,-3,-2,1,1,4,4,3,3,3,2,2,1,3]
13_359; [-3,-3,-3,-2,-2,-2,1,1,1,3,2,2,2,1,1]
13_360; [-4,-4,-4,-3,-3,-3,-2,1,1,2,4,3,3,3,2,1]
13_361; [-3,-3,-3,-2,-2,1,-2,3,3,3,2,2,2,1,1]
13_362; [-4,-4,3,-2,1,-4,3,-4,3,2,2,2,1,3]
13_363; [-4,3,-2,1,1,3,3,-4,3,3,2,2,1,3]
13_364; [-4,-4,3,-2,1,1,3,3,-4,3,2,2,1,3]
13_365; [-4,-4,3,-2,1,-4,3,2,2,2,1,-4,3,3]
13_366; [-4,-4,3,-4,-4,3,-2,1,-4,3,2,2,1,1]
13_367; [-6,5,-4,3,-2,1,-6,5,-4,3,2,2,1,1]
13_368; [-4,3,-2,1,1,5,4,4,3,2,2,2,1,5,5]
13_369; [-4,3,-2,1,-4,3,3,-4,3,3,2,2,1,1]
13_370; [-3,-3,-2,1,-2,1,1,4,4,-3,2,4,4,4]
13_371; [-5,4,-3,-3,-2,1,-2,1,1,5,5,4,4,-3,2]
13_372; [-4,3,-2,-2,1,1,3,4,4,3,-2,1,3,3]
13_373; [-3,-3,-3,-2,1,-2,1,1,-2,1,3,2,2,2,1]
13_374; [-3,-3,-3,-2,-1,3,3,2,2,-1,2,2,2,-1,2]
13_375; [-2,-2,1,-2,1,-2,1,3,-2,-2,1,3,3]
13_376; [-3,-3,-3,-2,1,1,1,-2,1,1,3,2,2,2,1]
13_377; [-4,-4,-4,-3,2,-1,-3,2,2,4,3,3,3,2,1,1]
13_378; [-5,4,-3,-3,-2,1,3,2,2,4,4,5,4,-3,2,1,4]
13_379; [-5,-5,-4,3,-2,1,1,5,-4,3,3,3,2,2,1]
13_380; [-6,-6,-5,-4,3,-2,1,1,4,6,-5,4,3,2,2,1]
13_381; [-4,-4,-3,2,-1,3,-4,3,3,2,-1,2,2,-1]
13_382; [-5,-5,4,-3,2,-1,-5,4,4,3,3,3,2,1,1]
13_383; [-4,-4,3,-2,1,1,5,-4,3,-2,1,5,5]
13_384; [-4,-4,-3,-3,-3,-2,-2,1,1,3,2,2,4,-3,2,1]
13_385; [-4,-4,-4,-3,-3,2,-3,2,-1,4,3,3,3,2,1,1]
13_386; [-4,-4,-4,-3,2,-3,2,2,-1,4,3,3,3,2,1,1]
13_387; [-4,3,-4,3,-2,1,1,3,-4,3,2,2,1,3]
13_388; [-4,3,-4,3,-4,3,-2,1,-4,3,2,2,1,1]
13_389; [-3,-3,-2,1,-2,1,-2,4,-3,2,1,1,4,4]
13_390; [-5,-4,3,-2,-2,1,1,4,3,-2,-5,4,3,-2,1]
13_391; [-3,-3,-3,-2,-2,1,-2,1,-2,1,3,2,2,2,1]
13_392; [-2,-2,1,1,3,-2,3,-2,3,3,-2,1,3]
13_393; [-3,-3,2,2,-1,-3,2,2,-1,2,2,2,-1]
13_394; [-4,-4,-3,-2,1,-2,1,1,3,-4,3,3,2,-1,2,2]
13_395; [-2,-2,1,1,-2,1,1,3,-2,-2,1,3,3]
13_396; [-4,-4,-4,-3,-3,-2,-2,1,1,3,2,2,2,1,4,-3]
13_397; [-4,-4,-3,2,-1,2,2,3,-4,3,3,-2,1,-2,1,1]
13_398; [-5,4,-3,-2,-2,1,-2,4,4,5,4,3,-2,1,3,2,4]
13_399; [-6,-5,4,-3,2,-1,5,-6,5,4,3,3,2,-1,5,4]
13_400; [-4,3,-2,1,1,1,3,3,4,3,2,2,1,1,3,3]
13_401; [-4,-4,-3,-3,-4,3,2,-1,2,2,-3,2,1,1,1,2]
13_402; [-5,-4,3,-2,1,1,4,3,2,2,2,1,5,5,4,4,3]
13_403; [-5,-4,3,-2,1,1,4,-5,4,3,-2,-2,1,4,3]
13_404; [-4,-4,-3,2,-1,2,2,3,-4,3,3,2,-1,2]
13_405; [-2,-2,1,1,1,-2,1,3,-2,-2,1,3,3]
13_406; [-4,3,-2,-2,1,1,3,-2,-2,4,4,3,-2,1]
13_407; [-5,-5,-5,-4,3,-2,1,-4,-3,5,4,-3,2,2,1,1,4]
13_408; [-5,-4,3,-2,-2,1,1,4,-5,4,3,-2,1,4,3]
13_409; [-2,-2,1,-2,1,3,-2,-2,1,1,1,3,3]
13_410; [-4,-4,-3,2,-1,2,2,-1,3,-4,3,2,2,-1]
13_411; [-4,3,-2,-2,1,1,4,4,3,-2,3,-2,-2,1]
13_412; [-4,-4,-3,-2,-2,-2,1,1,4,3,-2,-2,1,3,3,2]
13_413; [-2,-2,-2,1,1,1,3,-2,-2,1,1,3,3]
13_414; [-4,3,-2,-2,-2,1,1,4,4,3,3,-2,-2,1]
13_415; [-4,3,-2,1,3,3,-2,1,5,-4,3,3,5]
13_416; [-4,3,-2,1,3,3,-2,1,4,4,4,3,3,3]
13_417; [-5,-4,3,-2,1,3,3,-2,1,4,5,5,4,3,3]
13_418; [-5,4,-3,-2,1,1,2,2,-5,4,3,3,2,2,1]
13_419; [-4,-3,-3,-2,1,1,5,-4,3,2,2,1,1,1,5]
13_420; [-6,5,-4,-3,-3,-2,1,6,6,5,5,4,4,3,-2,1]
13_421; [-6,5,-4,3,-2,1,-6,5,4,4,3,3,-2,1]
13_422; [-5,-4,-4,3,-2,1,3,3,-2,1,4,5,5,4,3,3,4]
13_423; [-4,-3,-3,-2,1,1,1,1,5,-4,3,2,2,1,5]
13_424; [-6,5,-4,-3,-3,-2,1,5,4,4,3,-2,1,6,6,5]
13_425; [-4,3,-2,1,1,-4,3,2,2,1,1,1,1,1]
13_426; [-5,4,-3,2,-1,2,1,1,2,-5,4,3,3,2,2]
13_427; [-5,4,-3,-2,1,1,1,2,-5,4,3,3,2,1,1]
13_428; [-6,-5,4,-3,2,-1,5,6,6,5,4,4,3,3,2,-1]
13_429; [-5,-4,3,-2,-2,1,4,3,-2,1,-5,4,3,-2,3]
13_430; [-4,-4,-3,-2,1,4,3,3,-2,1,3,5,-4,3,5]
13_431; [-4,-4,-4,3,-2,1,5,-4,3,3,-2,1,5]
13_432; [-5,-4,3,-2,1,-4,3,3,-2,1,6,-5,4,6]
13_433; [-5,-4,3,-2,-2,1,4,3,-2,1,-5,4,3,-2,1]
13_434; [-4,-3,-3,-2,1,1,1,5,-4,3,2,2,1,1,5]
13_435; [-5,-4,3,3,-2,1,4,4,-5,4,-3,4,-3,-2,1]
13_436; [-4,-3,-3,-2,-2,-1,3,-4,3,2,2,1,1,1,1,2]
13_437; [-5,-4,-4,-3,-3,-2,-1,4,-5,4,3,2,1,1,1,2,3]
13_438; [-4,3,-2,1,3,-2,1,4,4,4,3,3,3,-2]
13_439; [-5,-5,-4,3,-4,3,-2,1,-2,1,5,4,4,3,-2]
13_440; [-4,3,-2,1,3,-2,1,3,3,4,4,3,3,-2]
13_441; [-5,-4,3,-2,3,-2,4,3,-2,1,-5,4,3,-2,1]
13_442; [-4,3,-4,3,-2,1,1,5,-4,3,-2,1,5]
13_443; [-4,3,-2,1,3,-2,1,4,4,3,3,3,3,-2]
13_444; [-5,-4,3,-2,1,3,-2,1,4,4,5,5,4,3,-2]
13_445; [-4,3,-4,3,-2,1,3,-2,1,5,-4,3,5]
13_446; [-2,-2,-2,1,-2,1,1,1,1,3,-2,1,3]
13_447; [-4,3,-2,-2,-2,1,3,-2,1,3,4,4,3,-2]
13_448; [-4,-4,-3,-2,-2,1,4,3,3,3,3,-2,1,3,3,2]
13_449; [-5,-5,-4,-3,2,-3,2,-1,2,1,1,5,4,-3,2,4,3]
13_450; [-5,-4,3,-2,1,1,3,4,3,-2,1,-5,4,3,-2]
13_451; [-4,3,-4,3,-2,1,1,3,2,2,1,3,3,3]
13_452; [-4,-4,3,-4,3,-2,1,1,3,2,2,1,3,3]
13_453; [-5,-4,3,-2,1,1,3,2,2,1,4,4,-5,4,3]
13_454; [-4,-4,-4,3,-4,3,-2,1,1,3,2,2,1,3]
13_455; [-4,-4,-4,-4,3,-4,3,-2,1,1,3,2,2,1]
13_456; [-5,-5,-4,3,-4,3,-2,1,1,3,2,2,1,5,-4]
13_457; [-3,-3,2,-1,2,-1,2,2,2,2,-3,2,2]
13_458; [-2,-2,-2,1,-2,-2,1,1,3,-2,3,3,3]
13_459; [-4,-4,-3,-3,2,-1,2,-1,2,2,3,2,-4,3,3,2]
13_460; [-2,-2,1,-2,3,-2,1,1,3,3,3,3,3]
13_461; [-4,3,-2,-2,1,-2,3,-2,1,1,3,4,4,3]
13_462; [-3,-3,2,-3,2,-1,-1,2,2,-1,2,2,2]
13_463; [-4,-4,-3,2,-1,2,-1,3,3,3,-4,3,3,2]
13_464; [-2,-2,1,-2,-2,1,1,3,-2,3,3,3,3]
13_465; [-4,3,-2,-2,1,-2,-2,1,1,3,-2,4,4,3]
13_466; [-4,-4,-3,-3,-4,3,-2,1,1,2,2,2,2,-3,2,1]
13_467; [-5,4,-3,-3,-2,1,-2,1,3,2,4,4,5,4,-3,2,4]
13_468; [-5,-4,-4,3,-2,1,1,3,2,2,1,3,4,3,-5,4,3]
13_469; [-4,-4,-3,2,-1,-1,2,2,-1,2,2,4,-3,2]
13_470; [-4,-4,-3,-3,-3,-2,1,-2,1,1,3,2,4,-3,2,2]
13_471; [-2,-2,1,-2,1,-2,3,-2,-2,1,1,3,3]
13_472; [-5,-5,-4,3,-2,1,1,4,3,-2,1,-5,4,3,-2]
13_473; [-5,-5,-4,3,-2,1,1,3,2,2,1,4,-5,4,3]
13_474; [-5,-5,-4,3,-2,1,1,3,2,2,1,3,5,-4,3]
13_475; [-4,-4,-3,2,-1,-1,2,2,-1,2,3,-4,3,2]
13_476; [-4,-4,-3,-3,-4,3,-2,1,1,1,1,2,2,-3,2,1]
13_477; [-5,-5,-4,-4,-5,4,-3,2,-1,2,1,1,3,3,-4,3,2]
13_478; [-4,3,-2,-2,1,-2,4,4,3,3,3,-2,1,1]
13_479; [-5,-4,3,-2,1,1,4,3,-2,1,-5,4,3,-2,-2]
13_480; [-4,-4,3,-2,1,1,3,-4,3,3,3,2,2,1]
13_481; [-4,-4,3,-2,1,3,-4,3,3,3,2,2,2,1]
13_482; [-3,-3,2,-1,-1,2,2,-1,2,-3,2,2,2]
13_483; [-2,-2,1,-2,1,3,-2,-2,3,3,-2,1,1]
13_484; [-2,-2,1,-2,3,3,3,-2,1,1,3,3,3]
13_485; [-3,-3,2,2,-3,2,2,-1,-1,2,2,2,-1]
13_486; [-5,-4,3,-2,-2,1,-2,4,5,5,4,3,-2,1,1]
13_487; [-2,-2,1,-2,3,3,-2,3,-2,1,1,3,3]
13_488; [-5,-5,-5,-4,-3,2,5,4,-3,2,2,1,1,4,3,-2,1]
13_489; [-5,-5,-4,-4,3,-2,1,1,3,2,2,1,4,3,-5,4,3]
13_490; [-4,-4,-3,-3,-3,-2,1,1,1,3,2,4,-3,2,2,1]
13_491; [1,-2,3,-4,5,1,2,3,-4,-3,-2,-2,-3,1,-3,-4,5,4,-3]
13_492; [-5,4,-3,-3,-2,1,1,3,2,4,4,5,4,-3,2,1,4]
13_493; [-5,-5,-4,-4,-4,-3,2,-1,4,3,5,-4,3,3,2,1,1]
13_494; [-5,-4,3,-2,1,1,3,3,4,3,-2,1,-5,4,3]
13_495; [-5,-5,-4,3,-2,1,1,3,4,3,-2,1,-5,4,3]
13_496; [-4,-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,2,2,2]
13_497; [-4,-4,-4,-4,-4,3,-2,1,-4,3,2,2,1,1]
13_498; [-5,-5,-4,-4,3,-2,1,-4,3,2,2,1,1,5,-4]
13_499; [-4,-4,-3,2,-1,2,-1,2,2,3,-4,3,2,2]
13_500; [-3,-3,-2,-2,1,-2,1,1,1,4,-3,2,4,4]
13_501; [-2,-2,1,1,1,1,1,1,3,-2,1,3,3]
13_502; [-4,3,-2,-2,1,1,3,-2,1,3,3,4,4,3]
13_503; [-4,3,-2,-2,1,1,3,-2,1,4,4,3,3,3]
13_504; [-4,-4,-3,2,-1,-1,2,-1,2,3,-4,3,2,2]
13_505; [-4,-4,-3,-3,-4,3,-2,1,1,2,2,-3,2,2,2,1]
13_506; [-5,-5,-4,-4,-5,4,-3,-2,1,1,2,2,3,-4,3,2,1]
13_507; [-5,-4,3,-2,1,1,4,4,3,2,2,1,5,5,4,4,3]
13_508; [-5,-4,-4,3,-2,-4,3,-4,3,2,1,-5,4,3,-2,1,3]
13_509; [-5,4,-3,-3,-2,-2,1,1,3,-2,1,5,5,4,-3]
13_510; [-5,-4,3,-2,-2,1,1,3,-2,1,4,5,5,4,3]
13_511; [-5,-5,-5,-4,-3,2,5,4,4,-3,2,2,1,4,3,-2,1]
13_512; [-5,-5,-5,-4,-3,-3,5,4,-3,-2,1,4,3,2,2,2,1]
13_513; [-5,-5,-4,-4,3,-2,1,-4,5,4,-3,4,-3,2,2,1,1]
13_514; [-5,-5,-5,-4,-3,-3,5,4,-3,-2,1,1,4,3,2,2,1]
13_515; [-5,-5,-4,-3,2,-1,-4,3,3,4,-5,4,4,-3,2,1,1]
13_516; [-4,-4,3,-4,3,-2,1,-4,-4,3,2,2,1,1]
13_517; [-5,-4,3,-2,1,4,4,3,2,2,2,1,5,5,4,4,3]
13_518; [-4,-4,3,-2,1,-4,3,-4,3,3,2,2,1,1]
13_519; [-3,-3,-3,-2,-2,1,1,-2,1,3,2,2,2,1,1]
13_520; [-5,-4,3,-2,-2,1,1,4,4,3,-2,1,-5,4,3]
13_521; [-5,-5,-4,-3,-3,2,-1,2,-1,3,2,4,-5,4,3,3,2]
13_522; [-5,-4,-4,3,-2,-2,1,1,3,-2,1,4,3,5,5,4,3]
13_523; [-5,-5,-5,-4,3,-2,1,1,4,3,-2,1,-5,4,3]
13_524; [-5,4,-3,-2,-2,1,-2,1,4,4,5,4,3,3,3,2,4]
13_525; [-4,3,-2,1,1,1,1,3,3,4,3,2,2,2,1,3]
13_526; [-5,-4,3,-2,1,1,3,4,3,2,2,1,5,5,4,3,3]
13_527; [-4,-4,-3,2,-1,2,-1,3,-4,3,3,2,2,2]
13_528; [-3,-3,-3,-3,-2,-2,1,1,3,2,2,2,2,2,1]
13_529; [-4,-4,-4,-3,-3,-3,2,-1,2,1,1,4,3,3,3,2]
13_530; [-4,-4,3,-2,1,-4,3,-4,3,3,2,2,2,1]
13_531; [-4,-4,-4,3,-2,1,-4,-4,-4,3,2,2,1,1]
13_532; [-5,-5,-5,-5,-4,3,-2,1,1,5,-4,3,2,2,1]
13_533; [-3,-3,-2,1,-2,1,1,1,1,4,-3,2,4,4]
13_534; [-5,4,-3,-3,-2,1,-2,1,1,4,-3,2,5,5,4]
13_535; [-3,-3,-3,2,2,-1,-1,2,3,3,3,3,3,-2,-1]
13_536; [-4,-4,-3,-3,-2,1,-2,-2,1,1,3,3,3,2,4,-3]
13_537; [-4,-4,-3,-3,-4,3,2,-1,2,2,-3,2,2,1,1,2]
13_538; [-5,-4,3,-2,1,1,4,4,3,-2,-2,1,-5,4,3]
13_539; [-5,-5,-4,-4,3,2,-4,5,4,-3,2,2,1,4,-3,-2,1]
13_540; [-4,-4,-3,-3,2,-3,2,1,5,-4,3,-2,1,5,5]
13_541; [-5,-4,3,-2,-2,-2,1,4,-5,4,3,-2,1,4,3]
13_542; [-4,3,-2,1,1,1,1,3,3,4,3,2,2,1,3,3]
13_543; [-5,-4,3,-2,1,1,3,4,3,2,2,2,1,5,5,4,3]
13_544; [-3,-3,-3,-2,-1,-1,3,3,2,2,2,2,2,-1,2]
13_545; [-4,-4,-3,-3,-3,-4,3,2,-1,2,1,1,2,-3,2,2]
13_546; [-5,-5,-4,-4,3,-2,1,-4,5,4,-3,4,-3,2,2,2,1]
13_547; [-6,-5,4,-3,-2,1,-2,1,1,5,4,-3,2,-6,5,4]
13_548; [-5,4,-3,-2,1,-2,1,1,4,4,5,4,3,3,2,4,4]
13_549; [-4,-4,-3,2,-1,-1,3,-4,3,3,2,2,2,-1]
13_550; [-2,-2,1,1,-2,1,3,-2,-2,1,1,3,3]
13_551; [-6,-6,-5,-4,3,-2,1,1,4,3,-2,1,6,-5,4,3]
13_552; [-6,-6,-5,-4,3,-2,1,-4,3,2,2,1,1,6,-5,4]
13_553; [-4,-4,-3,-3,-2,1,1,3,-2,1,5,-4,3,5,5]
13_554; [-4,-4,-3,-3,-4,3,2,2,2,-3,2,-1,2,1,1,1]
13_555; [-5,-4,3,-2,-2,-2,1,1,4,3,-2,1,-5,4,3]
13_556; [-4,-4,-3,2,2,-1,-1,3,-4,3,2,2,2,-1]
13_557; [-2,-2,-2,1,1,1,1,3,-2,-2,1,3,3]
13_558; [-4,3,-2,-2,-2,1,1,3,-2,-2,1,4,4,3]
13_559; [-4,3,-4,3,-2,1,3,3,-2,1,5,-4,5]
13_560; [-4,3,-2,1,3,3,-2,1,3,3,4,4,3,3]
13_561; [-5,-4,3,-5,-4,3,-2,1,3,3,-2,1,5,-4,3]
13_562; [-5,-4,-4,-3,-2,1,4,-5,4,4,4,3,-2,1,3]
13_563; [-6,-5,-4,-4,-3,-2,1,4,5,-6,5,4,3,-2,1,3]
13_564; [-5,4,-3,-2,1,1,2,2,2,-5,4,3,3,2,1]
13_565; [-6,5,-4,3,-6,5,4,4,3,-2,1,3,-2,1]
13_566; [-4,3,-2,1,1,3,-2,1,5,-4,3,3,5]
13_567; [-4,3,-2,1,3,3,-2,1,4,4,3,3,3,3]
13_568; [-5,-4,3,-2,1,3,3,-2,1,4,4,5,5,4,3]
13_569; [-4,3,-2,1,3,-2,1,3,5,-4,3,3,5]
13_570; [-5,-4,3,-2,1,-2,1,4,3,-2,1,-2,-5,4,3]
13_571; [-5,-4,-4,3,-2,1,3,3,-2,1,4,3,5,5,4,3,3]
13_572; [-5,-4,3,-2,-2,4,-5,4,3,-2,1,4,3,-2,1]
13_573; [-5,-4,3,-2,1,-2,1,1,4,3,-2,1,-5,4,3]
13_574; [-4,-3,-3,-2,1,1,1,5,-4,3,2,2,2,1,5]
13_575; [-4,3,-2,1,1,1,-4,3,2,2,1,1,1,1]
13_576; [-5,4,-3,2,-1,2,-5,4,3,3,2,2,2,1,1]
13_577; [-6,5,-4,3,-2,-6,5,4,4,3,-2,1,-2,1]
13_578; [-5,4,-3,-2,1,1,1,1,2,-5,4,3,3,2,1]
13_579; [-6,-5,4,-3,2,-1,5,5,6,6,5,4,3,3,2,-1]
13_580; [-4,-4,3,-2,1,-4,3,3,-2,1,5,-4,5]
13_581; [-4,3,-2,1,-4,3,3,-2,1,5,-4,5,5]
13_582; [1,-2,-3,1,-3,-4,-5,-2,3,-4,5,6,5,4,4,5,5,6]
13_583; [-5,-4,3,-4,3,2,-1,2,2,-5,4,-3,2,-1,2]
13_584; [-5,4,-3,2,-1,2,-5,4,3,3,2,2,1,1,2]
13_585; [-6,-5,4,-5,6,-5,4,-3,2,-1,-5,4,3,3,2,-1]
13_586; [-5,-4,3,-2,1,4,4,5,5,4,4,3,3,-2,1]
13_587; [-5,-4,3,-2,1,1,1,4,3,-2,1,1,-5,4,3]
13_588; [-6,-5,4,-3,-2,1,1,2,5,4,-3,2,1,-6,5,4]
13_589; [-5,4,-3,2,-1,2,-5,4,3,3,2,1,1,2,2]
13_590; [-5,-4,3,-2,1,4,3,-2,-5,4,3,-2,-2,1,3]
13_591; [-6,5,-4,-3,-3,-2,1,6,6,5,4,4,4,3,-2,1]
13_592; [-6,5,-4,3,-2,1,-6,5,4,4,3,-2,1,1]
13_593; [-5,-4,3,-2,1,1,4,3,-2,1,-2,1,-5,4,3]
13_594; [-4,3,-2,1,1,1,5,-4,3,3,-2,1,5]
13_595; [-5,-4,3,-4,3,2,-1,2,-5,4,-3,2,-1,2,2]
13_596; [-4,-3,-2,1,-2,1,3,5,-4,3,3,2,2,2,5]
13_597; [-6,-5,4,3,3,2,-1,5,-6,5,4,-3,2,-1,5,4]
13_598; [-5,-4,3,-2,1,4,6,-5,4,3,3,-2,1,6]
13_599; [-5,-4,3,-2,-2,1,-2,1,4,3,-2,1,-5,4,3]
13_600; [-6,5,-4,3,-2,1,6,6,5,-4,3,3,-2,1]
13_601; [-4,3,3,-2,1,5,-4,3,3,3,-2,1,5]
13_602; [-4,3,-2,-2,1,3,-2,1,3,4,4,3,3,-2]
13_603; [-5,-4,3,-2,1,3,-2,3,4,3,-2,1,-5,4,3]
13_604; [-4,-4,3,-2,1,-4,3,-2,1,5,-4,3,5]
13_605; [-5,-5,-4,3,-2,1,3,-2,4,3,-2,1,-5,4,3]
13_606; [-4,-4,-4,-3,-2,-2,1,4,3,3,3,-2,1,3,3,2]
13_607; [-5,-5,-5,-4,-3,2,-1,-3,2,1,1,5,4,-3,2,4,3]
13_608; [-4,-3,-3,-2,-2,-1,3,-4,3,2,2,2,1,1,1,2]
13_609; [-5,-4,3,-2,1,3,4,3,-2,1,-5,4,3,-2,1]
13_610; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,1,2,2,2]
13_611; [-5,4,-3,-3,-2,1,3,2,4,-3,4,5,4,-3,2,1,4]
13_612; [-5,-5,-4,3,-2,1,4,3,-2,1,-5,4,3,-2,1]
13_613; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,1,1,1,2]
13_614; [-5,-4,-4,-3,-3,-2,-1,4,-5,4,3,2,1,1,2,2,3]
13_615; [-5,-4,3,-2,1,4,3,-2,1,-5,4,3,-2,1,-2]
13_616; [-2,1,-2,1,1,1,1,1,1,3,-2,1,3]
13_617; [-4,3,-2,1,3,-2,1,3,3,3,4,4,3,-2]
13_618; [-4,3,-2,1,3,-2,1,3,4,4,3,3,3,-2]
13_619; [-5,-4,-4,3,-2,1,3,-2,1,3,4,3,5,5,4,3,-2]
13_620; [-5,-4,3,-2,1,3,-2,1,3,4,5,5,4,3,-2]
13_621; [-4,3,3,3,-2,1,-4,3,3,3,2,2,1,1]
13_622; [-4,3,-2,1,1,3,3,-4,3,2,2,1,3,3]
13_623; [-4,3,-4,3,-2,1,1,3,-4,3,3,2,2,1]
13_624; [-3,-3,2,-1,-3,2,2,2,2,2,2,2,-1]
13_625; [-4,-4,-3,-3,-4,3,2,-1,-3,2,1,1,2,2,2,2]
13_626; [-4,-4,-3,-3,-4,3,-2,1,1,1,2,2,2,-3,2,1]
13_627; [1,-2,1,2,2,2,-3,-3,4,5,-4,-3,-2,3,-4,3,5,-4,-3]
13_628; [-5,-5,-4,-4,-5,4,-3,2,-1,3,3,3,-4,3,2,1,1]
13_629; [-4,3,-4,3,-2,1,3,-4,3,3,2,2,2,1]
13_630; [-4,3,-4,3,-2,1,-4,3,-4,3,2,2,1,1]
13_631; [-3,-3,-3,-2,-1,3,3,3,3,3,2,2,2,-1,2]
13_632; [-4,-4,-3,-3,-4,3,2,-1,2,1,1,2,-3,2,2,2]
13_633; [-4,-4,-3,2,-1,3,-4,3,2,2,2,2,2,-1]
13_634; [-5,-5,-4,-4,-5,4,-3,2,-1,2,1,1,2,3,-4,3,2]
13_635; [-4,-4,-3,-3,-4,3,2,-1,2,2,-3,2,1,1,2,2]
13_636; [-3,-3,-3,-2,-1,3,3,3,2,2,2,2,2,-1,2]
13_637; [-4,-4,-3,-3,-4,3,2,2,2,-3,2,-1,2,1,1,2]
13_638; [-4,-4,-3,2,-1,3,-4,3,3,3,2,2,2,-1]
13_639; [-5,-5,-4,-3,2,-1,3,4,-5,4,3,2,2,2,-1]
13_640; [-6,-6,-5,-4,-3,2,-1,3,4,5,-6,5,4,3,2,-1]
13_641; [-5,-4,-4,-3,-2,1,4,4,4,-5,4,3,-2,1,3]
13_642; [-5,-4,3,-2,1,-2,1,1,1,4,3,-2,-5,4,3]
13_643; [-4,3,-2,1,-4,3,2,2,1,1,1,1,1,1]
13_644; [-5,4,-3,2,-5,4,3,3,2,-1,2,1,1,2,2]
13_645; [-5,4,-3,-2,1,1,1,2,2,-5,4,3,3,2,1]
13_646; [-2,1,1,1,1,1,1,1,3,-2,1,1,3]
13_647; [-4,3,-2,1,3,3,-2,1,3,3,3,4,4,3]
13_648; [-4,3,-2,1,3,3,-2,1,3,4,4,3,3,3]
13_649; [-5,-4,3,-2,-2,1,-2,1,1,4,3,-2,-5,4,3]
13_650; [-5,-4,-4,3,-2,1,3,3,-2,1,3,4,3,5,5,4,3]
13_651; [-6,-5,4,-3,2,-1,-3,2,1,1,5,4,-3,-6,5,4]
13_652; [-6,-5,4,-3,2,-1,4,3,3,2,-1,5,6,6,5,4]
13_653; [-5,-4,3,-2,1,3,3,-2,1,3,4,5,5,4,3]
13_654; [-6,-5,4,3,3,2,-1,5,5,4,-3,2,-1,-6,5,4]
13_655; [-6,-6,-5,-5,-4,-3,2,-3,2,1,5,4,6,-5,4,3,-2,1]
13_656; [1,2,3,3,4,4,5,-6,3,-4,5,2,-6,1,-2,-3,2,-3]
13_657; [-5,-4,3,-4,3,2,2,2,-5,4,-3,2,-1,2,-1]
13_658; [-5,-4,3,-2,1,1,1,1,4,3,-2,1,-5,4,3]
13_659; [-6,-5,4,-3,2,-1,2,1,1,5,4,-3,2,-6,5,4]
13_660; [-4,3,-2,1,4,4,4,3,3,3,3,3,-2,1]
13_661; [-5,-4,3,-2,1,4,4,4,5,5,4,3,3,-2,1]
13_662; [-6,-5,4,-3,2,-1,5,5,4,3,3,2,-1,-6,5,4]
13_663; [-6,5,-4,-3,-3,2,-3,2,1,-6,5,4,4,3,-2,1]
13_664; [-5,-4,3,-2,1,1,4,3,-2,-2,-2,1,-5,4,3]
13_665; [-4,3,3,-2,1,4,4,4,4,3,3,3,-2,1]
13_666; [-5,-4,3,-2,1,4,5,5,4,4,3,3,3,-2,1]
13_667; [-6,-5,-4,3,-2,1,4,5,6,6,5,4,3,3,-2,1]
13_668; [-5,-4,-3,2,-3,2,1,4,-5,4,-3,2,2,2,1,3,3]
13_669; [-5,-4,-3,-2,1,1,2,3,3,4,-5,4,-3,2,-3,2,1]
13_670; [-2,-2,1,-2,1,1,1,1,1,3,-2,1,3]
13_671; [-4,3,-2,-2,1,3,-2,1,3,3,4,4,3,-2]
13_672; [-4,3,-2,-2,1,3,-2,1,4,4,3,3,3,-2]
13_673; [-5,-4,3,-2,-2,1,3,-2,1,4,5,5,4,3,-2]
13_674; [-2,-2,-2,-2,1,-2,1,1,1,3,-2,1,3]
13_675; [-4,-4,-3,-3,-2,1,-2,1,3,3,3,3,2,2,4,-3]
13_676; [-4,-4,-3,2,-1,4,-3,2,2,2,2,-3,2,-1]
13_677; [-5,-5,-4,-3,2,-1,-3,2,1,1,4,-3,2,4,3,5,-4]
13_678; [-3,-3,-2,-2,-1,3,3,3,3,3,3,3,2,-1,2]
13_679; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,2,2,2,2]
13_680; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,1,1,2,2]
13_681; [1,2,-3,-4,-5,4,3,-4,3,-5,-4,-3,2,-3,2,-1,2,-3,2]
13_682; [-5,-4,-4,-3,-3,-2,-1,4,-5,4,3,2,1,1,2,3,3]
13_683; [-5,-4,3,-2,1,-2,3,4,3,-2,1,-5,4,3,-2]
13_684; [-4,-3,-3,2,-1,2,-1,3,-4,3,3,3,3,2,2,3]
13_685; [-5,-4,-3,2,-3,2,-1,4,-5,4,-3,2,1,1,2,3,3]
13_686; [-5,-4,-3,-3,2,-1,2,-1,3,4,-5,4,3,3,2,2,3]
13_687; [-5,-4,3,-4,-5,4,3,-2,1,1,3,-4,3,-2,1]
13_688; [-4,-4,-4,-3,-3,-2,1,3,2,4,-3,2,2,2,1,-3]
13_689; [-5,-5,-4,-3,-3,2,-1,2,-1,3,5,-4,3,3,2,2,3]
13_690; [-5,-4,-3,2,-3,2,1,1,2,4,-5,4,3,3,-2,1,3]
13_691; [-4,3,-2,1,-2,1,1,4,4,4,3,-2,3,-2]
13_692; [-4,-4,-4,-3,-3,-2,1,-2,1,1,3,2,2,4,-3,2]
13_693; [-2,1,-2,1,-2,1,1,1,1,3,-2,3,3]
13_694; [-4,3,-2,1,-2,1,1,3,-2,3,-2,4,4,3]
13_695; [-3,-3,2,-3,2,-1,2,-1,2,2,2,2,-1]
13_696; [-4,-4,-3,-3,-2,-2,-1,3,3,-4,3,2,1,1,2,2]
13_697; [-2,1,-2,1,-2,1,-2,1,1,1,3,-2,3]
13_698; [-4,3,-2,1,-2,1,4,4,3,-2,3,-2,3,-2]
13_699; [-4,-3,-3,2,-3,2,-1,2,-1,2,4,4,3,3,-2,3]
13_700; [-4,-3,-3,-2,-1,3,3,3,-4,3,2,1,1,1,2,2]
13_701; [-2,-2,-2,1,-2,1,3,3,-2,-2,3,3,3]
13_702; [-4,-4,-4,-3,2,-1,2,-1,2,2,4,-3,2,2]
13_703; [-4,-4,-4,-3,-3,-2,1,-2,1,3,2,2,4,-3,2,2]
13_704; [-3,-3,-2,-2,3,3,3,-2,-1,3,3,2,-1,2,2]
13_705; [-4,-4,-3,-3,-2,-2,1,-2,1,3,3,2,2,4,-3,2]
13_706; [-2,-2,-2,1,-2,-2,1,1,1,1,3,-2,3]
13_707; [-4,-4,-3,2,-1,2,-1,2,2,-3,2,2,4,-3]
13_708; [-3,2,-3,2,-1,2,2,2,2,2,-1,2,2]
13_709; [-4,-3,-3,-2,-1,3,3,3,-4,3,2,1,1,2,2,2]
13_710; [-4,-3,2,-1,2,-1,2,2,3,-4,3,2,2,2]
13_711; [-5,-4,-3,2,-1,2,-1,2,2,3,4,-5,4,3,2]
13_712; [-4,3,-2,1,-2,1,4,4,4,3,-2,3,3,-2]
13_713; [-4,3,-2,1,3,-2,1,-2,4,4,4,3,-2,3]
13_714; [-3,-3,2,-3,2,-1,2,-1,-3,2,2,2,2]
13_715; [-4,-4,-3,-3,-2,-2,1,-2,1,3,3,2,2,2,4,-3]
13_716; [-4,3,-2,-2,1,3,-2,1,-2,4,4,3,-2,3]
13_717; [-4,3,-2,1,-2,1,3,-2,4,4,4,3,3,3]
13_718; [-5,-4,3,-2,1,-2,1,3,-2,4,5,5,4,3,3]
13_719; [-4,-3,-2,1,1,-3,2,2,3,3,-4,3,-2,1,1,1]
13_720; [-5,-4,-3,-2,1,1,2,-4,3,3,4,4,-5,4,-3,2,1]
13_721; [-2,1,-2,1,1,-2,1,1,1,1,3,-2,3]
13_722; [-4,3,-2,1,-2,1,3,-2,3,3,-2,4,4,3]
13_723; [-4,-4,-3,-3,-2,1,-2,1,3,2,4,-3,2,2,-3,2]
13_724; [-2,-2,1,-2,1,-2,3,-2,1,1,3,-2,1]
13_725; [-4,3,-2,-2,1,-2,1,4,4,4,3,-2,3,-2]
13_726; [-4,-3,-3,-2,-2,-1,3,3,3,-4,3,2,1,1,1,2]
13_727; [-2,-2,1,-2,1,-2,1,1,1,1,3,-2,3]
13_728; [-4,3,-2,-2,1,-2,1,3,-2,3,-2,4,4,3]
13_729; [-3,2,-3,2,-1,2,-1,2,-3,2,2,2,2]
13_730; [-4,-3,-3,-2,-2,-1,3,3,3,-4,3,2,1,1,2,2]
13_731; [-4,-3,-3,-2,-1,3,-4,3,3,3,2,1,1,1,2,2]
13_732; [-5,-4,-4,-3,-2,-1,4,5,5,4,4,3,2,-1,2,3,3]
13_733; [-4,-4,-4,-3,-3,-2,1,-2,1,1,3,2,2,1,4,-3]
13_734; [-4,3,-2,-2,-2,1,3,3,-2,1,4,4,3,3]
13_735; [-5,4,-3,-2,1,-2,1,4,4,-3,2,5,5,4,4]
13_736; [-4,-4,-4,-3,-3,-2,1,1,1,3,2,2,1,1,4,-3]
13_737; [-5,-5,-5,-4,-4,-3,-2,1,1,2,4,3,3,2,1,5,-4]
13_738; [-4,-3,-3,2,-3,2,2,-1,2,3,4,4,3,3,-2,-1]
13_739; [-4,-4,-4,-3,-2,1,-2,1,-2,1,1,3,3,2,4,-3]
13_740; [-4,-3,-3,-2,-4,3,-4,3,3,2,-1,2,1,1,1,2]
13_741; [-2,-2,1,-2,1,1,3,3,-2,-2,3,3,3]
13_742; [-4,3,-2,-2,1,-2,1,1,4,4,3,3,-2,-2]
13_743; [-4,-4,3,-4,3,-2,1,1,1,3,2,2,1,1]
13_744; [-5,-5,4,-5,4,-3,-2,1,1,2,4,3,3,2,1]
13_745; [-4,-4,-3,-3,-2,-1,3,3,-4,3,2,1,1,1,2,2]
13_746; [-4,3,-2,1,-2,1,1,3,3,-2,4,4,3,3]
13_747; [-2,-2,-2,1,-2,1,1,-2,3,-2,1,3,3]
13_748; [-2,-2,1,-2,1,1,1,-2,3,-2,1,3,3]
13_749; [-4,-4,-3,-3,-2,1,1,3,-2,1,3,2,2,4,-3,2]
13_750; [-4,3,-2,-2,1,1,3,-2,1,-2,4,4,3,-2]
13_751; [-4,-4,-4,-3,-3,-2,1,-2,1,3,2,2,2,2,4,-3]
13_752; [-4,3,-2,1,-2,1,3,-2,4,4,3,-2,3,-2]
13_753; [-2,-2,-2,-2,1,1,-2,3,-2,1,1,1,3]
13_754; [-4,-4,-4,-3,2,-1,2,-1,4,-3,2,2,2,2]
13_755; [-4,-4,-3,-3,-2,1,3,-2,1,3,2,2,2,2,4,-3]
13_756; [-5,-5,-4,-3,-2,1,1,2,-3,4,-3,2,1,4,3,5,-4]
13_757; [-5,-4,3,-2,1,-2,1,3,4,3,-2,-5,4,3,-2]
13_758; [-5,-4,3,-5,-4,3,-2,1,3,3,5,-4,3,-2,1]
13_759; [-5,-4,3,-2,1,-2,1,4,-5,4,4,3,-2,4,3]
13_760; [-5,-4,3,-2,1,-2,1,3,4,-5,4,3,-2,4,3]
13_761; [-4,-3,2,-1,2,-1,2,-1,3,3,-4,3,2,-1]
13_762; [-4,-3,2,-1,2,-1,2,3,3,-4,3,2,-1,2]
13_763; [-3,-3,2,-3,2,2,2,-3,2,-1,2,-1,2]
13_764; [-4,-4,-3,-3,-2,1,3,-2,1,-2,3,2,2,4,-3,2]
13_765; [-5,-5,-4,-3,2,-1,2,-1,4,5,4,4,-3,2,4,-3,2]
13_766; [-2,-2,1,-2,3,-2,1,1,3,-2,-2,1,1]
13_767; [-5,-4,-4,-3,-2,1,4,3,-2,1,-2,5,5,4,3,-2,3]
13_768; [-3,-3,2,2,-3,2,-1,2,-1,-3,2,2,2]
13_769; [-4,-4,-3,-2,1,1,2,2,2,-4,-3,2,4,-3,2,1]
13_770; [-4,-3,-2,1,1,-2,1,1,3,3,-4,3,2,-1,2,2]
13_771; [-5,4,-3,-3,-2,1,3,2,4,4,-3,5,4,-3,2,1,4]
13_772; [-5,-4,3,-2,1,-2,1,1,4,3,-2,-5,4,3,-2]
13_773; [-4,-4,-3,-3,-3,-2,1,-2,1,3,2,2,4,-3,2,2]
13_774; [-4,3,-2,-2,-2,1,3,-2,1,-2,4,4,3,3]
13_775; [-4,-3,2,-1,2,-1,3,3,3,-4,3,3,3,2]
13_776; [-5,-4,-3,2,-1,2,-1,3,3,3,4,-5,4,3,2]
13_777; [-4,-4,3,-4,3,2,-1,-3,2,-1,2,-4,3,3]
13_778; [-5,4,-3,-2,-2,1,-2,1,4,-3,2,5,5,4,4]
13_779; [-4,-4,-3,-3,2,-1,2,-1,2,2,3,-4,3,2,2,3]
13_780; [-4,-3,-3,2,-1,2,-1,2,3,2,-4,3,3,3,2,2]
13_781; [-5,-4,-4,-3,2,-1,3,3,3,4,-5,4,4,3,2,-1,4]
13_782; [-5,-5,-4,-3,2,-1,4,5,4,4,-3,2,-1,2,4,-3,2]
13_783; [-4,-3,-2,1,1,-2,1,1,1,3,3,-4,3,2,-1,2]
13_784; [-4,3,-2,1,-2,1,3,-2,4,4,4,3,-2,3]
13_785; [-4,-4,-3,-3,-2,1,-2,1,3,2,2,4,-3,2,2,-3]
13_786; [-4,3,-2,1,-2,1,3,-2,4,4,3,3,-2,3]
13_787; [-4,3,-2,-2,1,4,4,4,3,-2,1,-2,3,-2]
13_788; [-5,-4,-4,-3,2,-1,2,-1,3,3,4,-5,4,4,3,2,4]
13_789; [-4,-4,3,-2,-1,3,-4,3,2,-1,2,2,3,3]
13_790; [-4,3,-2,1,-2,1,3,3,4,4,4,3,-2,3]
13_791; [-5,-4,3,-4,3,3,3,2,-5,4,-3,2,-1,2,-1]
13_792; [-3,-3,-2,1,1,-2,1,1,3,-2,1,4,-3,4]
13_793; [-5,-4,-4,3,-2,1,-2,1,3,-2,4,5,5,4,3,3,4]
13_794; [-5,-5,-4,3,-2,1,-2,1,4,4,3,-2,-5,4,3]
13_795; [-4,-4,3,-2,-4,3,-4,3,2,-1,2,-1,2,3]
13_796; [-5,-4,-3,2,4,3,3,2,2,1,4,4,-5,4,3,-2,1]
13_797; [-2,-2,1,-2,-2,1,1,-2,3,-2,1,1,3]
13_798; [-2,1,-2,1,3,3,-2,3,3,-2,3,3,3]
13_799; [-4,3,-2,1,-2,1,3,3,-2,4,4,3,3,-2]
13_800; [-4,3,-2,1,-2,1,4,4,3,3,-2,3,3,-2]
13_801; [-4,-4,-3,2,-1,2,-1,3,3,-4,3,-4,3,2]
13_802; [-4,-3,2,-1,2,-1,2,2,-1,3,3,-4,3,2]
13_803; [-4,3,-4,3,-2,1,1,1,3,2,2,1,1,3]
13_804; [-5,4,-5,4,-3,-2,1,1,2,4,3,3,2,1,4]
13_805; [-4,3,-2,-2,1,-2,1,3,3,-2,4,4,3,3]
13_806; [-2,-2,1,-2,-2,1,-2,1,1,1,3,-2,3]
13_807; [-4,-4,-3,2,-1,2,-1,2,4,-3,2,2,-3,2]
13_808; [-4,-4,-4,-3,-3,-2,-1,3,-4,3,2,1,1,1,2,2]
13_809; [-4,-3,-2,1,1,2,2,3,3,4,4,3,3,2,2,1]
13_810; [-5,-5,-4,-3,-3,-2,-1,3,5,-4,3,2,1,1,1,2,2]
13_811; [1,2,-3,4,-5,-4,3,4,-3,-5,4,2,-1,-2,-2,-3,-3,2,-3]
13_812; [-4,3,-2,1,1,1,3,3,-2,1,4,4,3,3]
13_813; [-4,-4,-4,-3,-3,-2,1,1,1,1,3,2,2,1,4,-3]
13_814; [-5,-5,-5,-4,-4,-3,2,-1,2,1,1,4,3,3,2,5,-4]
13_815; [-4,-4,-3,-2,1,1,2,2,3,-4,3,3,3,-2,-2,1]
13_816; [-5,4,-3,-2,1,1,2,2,5,5,4,-3,2,2,1]
13_817; [-2,-2,1,-2,-2,1,1,1,1,3,-2,3,3]
13_818; [-4,3,-2,-2,1,-2,1,1,3,-2,-2,4,4,3]
13_819; [-4,-4,3,-4,3,-2,1,1,1,1,3,2,2,1]
13_820; [-5,-5,4,-5,4,-3,2,-1,2,1,1,4,3,3,2]
13_821; [-4,-4,-3,-3,-2,1,-2,1,1,3,2,4,-3,2,2,-3]
13_822; [-4,-4,-3,-2,1,-2,1,1,3,3,-4,3,2,2,-1,2]
13_823; [-3,-3,2,-3,2,-1,2,2,2,2,2,-1,2]
13_824; [-4,-4,-3,-3,-2,-1,3,3,-4,3,2,1,1,2,2,2]
13_825; [-2,1,-2,1,1,3,3,-2,3,3,3,3,3]
13_826; [-4,3,-2,1,-2,1,1,3,3,-2,3,4,4,3]
13_827; [-4,-4,-3,2,-1,3,3,3,-4,3,2,2,2,-1]
13_828; [-4,3,-2,1,-2,1,1,4,4,4,3,3,3,-2]
13_829; [-5,-5,-4,-3,2,-1,3,4,4,4,-5,4,3,2,-1]
13_830; [-5,-4,3,-2,1,-2,1,1,4,5,5,4,3,3,-2]
13_831; [-5,-5,-4,-3,-2,1,1,2,2,3,5,-4,-3,2,-3,2,1]
13_832; [-5,-4,3,-5,-4,3,-2,1,1,3,5,-4,3,-2,1]
13_833; [-6,-5,4,-3,2,-1,5,4,-3,-6,5,4,-3,2,1,1]
13_834; [-5,-5,-4,3,-2,1,-2,1,4,-5,4,3,-2,4,3]
13_835; [-4,-3,2,-1,2,-1,3,3,-4,3,2,2,2,2]
13_836; [-2,-2,-2,-2,1,-2,3,-2,1,1,1,1,3]
13_837; [-4,-4,-3,2,-1,2,-3,2,2,2,2,-1,4,-3]
13_838; [-5,-4,-3,2,-4,3,3,2,-1,4,4,-5,4,3,2,-1,2]
13_839; [-4,-4,-3,-3,-2,1,-2,1,3,2,2,2,2,2,4,-3]
13_840; [-5,-5,-4,-3,2,-3,4,-3,2,-1,2,1,1,4,3,5,-4]
13_841; [-3,-3,-3,2,-1,2,-3,2,2,2,2,2,-1]
13_842; [-4,-4,-4,-3,2,-3,-4,3,2,-1,2,1,1,2,-3,2]
13_843; [-4,-4,-3,2,-1,2,-1,3,-4,3,2,2,2,2]
13_844; [-5,-5,-4,-3,2,-4,3,3,2,-1,4,-5,4,3,2,-1,2]
13_845; [-4,-3,2,-1,2,-1,2,3,3,-4,3,2,2,2]
13_846; [-4,-4,-4,-3,2,-1,2,-1,3,-4,3,2,2,2]
13_847; [-5,-4,-3,2,-1,2,-1,2,3,4,4,-5,4,3,2]
13_848; [-4,-4,-3,-2,1,-2,1,1,1,4,-3,2,5,-4,5]
13_849; [-5,-4,3,-2,-5,-4,3,-2,1,5,5,4,3,3,-2,1,-2]
13_850; [-5,-4,3,-2,1,1,4,3,-2,-5,4,3,-2,1,-2]
13_851; [-4,-4,-3,2,-1,2,-1,3,3,-4,3,2,2,2]
13_852; [-5,-4,3,-2,1,-2,1,4,4,4,3,-2,-5,4,3]
13_853; [-5,-5,-4,-3,2,-1,2,-1,3,4,4,-5,4,3,2]
13_854; [-5,-4,-3,2,2,3,3,2,1,4,4,-5,4,3,-2,1,3]
13_855; [-5,-4,3,-4,3,-2,-2,1,-2,1,-3,5,5,4,4,-3,2]
13_856; [-3,-3,-2,1,-2,1,3,-2,4,4,-3,4,4,4]
13_857; [-5,4,-3,-3,-2,1,-2,1,3,-2,5,5,4,4,-3]
13_858; [-4,3,-4,3,-2,1,1,1,1,3,2,2,1,3]
13_859; [-5,4,-5,4,-3,2,-1,2,1,1,4,3,3,2,4]
13_860; [-4,-3,-3,2,-1,2,-1,2,2,3,-4,3,3,2,2,3]
13_861; [-2,-2,1,-2,1,3,3,-2,3,3,3,3,3]
13_862; [-4,3,-2,-2,1,-2,1,3,3,-2,3,4,4,3]
13_863; [-4,3,-2,-2,1,-2,1,4,4,4,3,3,3,-2]
13_864; [-5,-4,3,-2,-2,1,-2,1,4,5,5,4,3,3,-2]
13_865; [-3,-2,1,1,1,1,1,2,2,3,3,2,2,1,1]
13_866; [-4,-3,-2,1,1,2,2,3,3,3,4,4,3,2,2,1]
13_867; [-4,-3,2,2,1,1,3,3,4,4,3,3,2,2,2,1]
13_868; [-4,-3,-2,1,1,1,2,3,3,4,4,3,3,2,1,1]
13_869; [-5,-4,-3,-2,1,1,2,2,3,4,5,5,4,3,2,2,1]
13_870; [-5,-5,-4,-3,2,-1,2,-1,5,4,4,4,-3,2,4]
13_871; [-6,-5,4,-3,2,-1,2,-1,5,-6,5,4,-3,2]
13_872; [-5,-4,3,-2,3,4,3,-2,1,-2,-5,4,3,-2,1]
13_873; [-4,-3,-2,1,1,-2,1,1,3,3,-4,3,2,2,-1,2]
13_874; [-5,-5,-4,-3,2,-1,2,-1,4,5,4,-3,2,2,4,-3,2]
13_875; [-5,-5,-4,-3,2,-1,2,-1,5,4,-3,2,2,2,4]
13_876; [-6,-5,4,-3,2,-1,5,5,-6,5,4,-3,2,-1]
13_877; [-4,-4,-3,2,-1,2,-1,4,-3,2,2,2,2,2]
13_878; [-5,-5,-4,-3,2,-4,3,3,3,2,-1,5,-4,3,2,-1,2]
13_879; [-5,-5,-4,-3,2,-1,2,-1,3,5,-4,3,2,2,2]
13_880; [-6,-6,-5,-4,-3,2,-1,2,-1,3,4,6,-5,4,3,2]
13_881; [-4,-3,-3,2,-3,2,2,1,-4,3,-2,1,5,-4,5]
13_882; [-4,-3,-3,-2,1,1,2,-3,2,2,2,3,-4,3,-2,1]
13_883; [-2,-2,1,-2,-2,1,-2,3,-2,1,1,1,3]
13_884; [-4,-4,-3,2,-1,2,-1,4,-3,2,2,-3,2,2]
13_885; [-5,4,-3,-2,1,-2,1,4,3,2,2,5,4,-3,2,4,-3]
13_886; [-5,4,-3,-3,-2,1,-2,1,3,2,4,5,4,-3,2,4,-3]
13_887; [-4,-3,-2,1,-2,1,1,3,3,-4,3,2,2,-1,2,2]
13_888; [-4,3,-4,3,-2,1,1,1,3,2,2,2,1,1]
13_889; [-5,4,-5,4,-3,-2,1,1,2,4,3,3,3,2,1]
13_890; [-6,-5,4,-3,2,-1,4,3,5,-4,3,2,-1,-6,5,-4]
13_891; [-2,-2,1,-2,3,-2,1,3,-2,-2,1,1,1]
13_892; [-4,-4,-3,2,-1,2,-3,2,2,4,-3,2,2,-1]
13_893; [-4,3,-4,3,-2,1,1,3,3,3,2,2,2,1]
13_894; [-4,-3,2,-1,2,-1,3,-4,3,3,-4,3,3,2]
13_895; [-4,-3,2,-1,2,3,3,-4,3,2,2,-1,2,2]
13_896; [-5,-4,3,-2,1,1,4,4,-5,4,3,2,2,2,1]
13_897; [-4,-3,-3,2,2,-3,2,-1,2,-1,2,4,4,3,-2,3]
13_898; [-4,-3,-2,1,-2,1,-2,1,1,3,3,-4,3,2,-1,2]
13_899; [-2,1,-2,1,-2,1,1,-2,3,-2,1,1,3]
13_900; [-4,-3,-3,2,-1,2,-3,2,1,1,2,2,3,-4,3,-2]
13_901; [-5,-4,-3,2,-1,2,3,3,2,1,1,4,4,-5,4,3,2]
13_902; [-4,-4,-4,-3,-3,-2,1,1,3,2,4,-3,2,-3,2,1]
13_903; [-5,-4,3,3,-2,1,4,-5,4,3,-2,1,-5,4,3]
13_904; [-4,-3,-3,2,-3,2,2,1,1,1,4,4,3,3,-2,1]
13_905; [-5,-4,-4,3,-4,3,3,2,-1,5,5,4,4,-3,2,1,1]
13_906; [-4,-4,-3,-3,-2,-2,1,1,3,2,4,-3,2,1,1,1]
13_907; [-5,-5,-4,-4,-3,-3,-2,1,1,2,4,3,5,-4,3,2,1]
13_908; [-4,-4,-3,-3,-3,-2,1,3,2,4,-3,2,2,2,2,1]
13_909; [-5,-5,-4,-4,-3,-3,2,-1,2,1,1,4,3,5,-4,3,2]
13_910; [-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,3,3,3,2]
13_911; [1,2,-3,4,-5,-4,3,4,-3,-5,4,-2,1,2,-3,-3,-2,-2,-3]
13_912; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,2,2,2,-1,4]
13_913; [1,-2,3,-4,3,4,-2,5,-6,5,4,1,-6,-5,2,-3,-2,3]
13_914; [-4,-4,-3,-2,1,1,-3,2,2,3,-4,3,-2,1,1,1]
13_915; [-5,-5,-4,-3,-2,1,1,2,-4,3,3,4,-5,4,-3,2,1]
13_916; [-4,-4,-3,-3,-2,-2,1,1,1,3,2,4,-3,2,1,1]
13_917; [-4,-4,-4,-4,-3,2,-3,2,-1,4,3,3,2,1,1,1]
13_918; [-5,4,-3,-2,1,-2,1,4,-3,2,5,5,4,4,-3]
13_919; [-2,1,-2,1,-2,1,3,-2,1,-2,1,3,3]
13_920; [-3,-3,2,-1,2,2,2,-1,-3,2,2,2,2]
13_921; [-4,-4,-3,2,-1,3,3,-4,3,3,3,3,2,-1]
13_922; [-4,-4,-3,2,-3,-4,3,2,-1,2,1,1,-3,2,2,2]
13_923; [-5,-5,-4,-3,2,-1,3,3,-5,-4,3,5,4,4,3,2,-1]
13_924; [-2,-2,1,-2,3,-2,1,-2,1,-2,1,3,3]
13_925; [-4,-3,-3,2,-3,2,-3,2,1,1,4,4,3,-2,1,3]
13_926; [-2,-2,-2,-2,1,1,3,-2,1,-2,1,3,3]
13_927; [-4,-4,-3,-2,1,-2,1,-2,1,1,3,3,2,4,-3,2]
13_928; [-4,-4,-3,-2,1,1,2,2,-4,-3,2,2,4,-3,2,1]
13_929; [-4,-4,-4,-3,-3,-2,1,-2,1,1,3,2,2,2,4,-3]
13_930; [-4,-3,2,-3,2,-3,2,1,1,4,4,3,-2,1,3,3]
13_931; [-4,-3,-3,-3,2,-3,2,-3,2,1,1,4,4,3,-2,1]
13_932; [-4,3,-2,1,-4,3,3,3,2,2,2,1,1,1]
13_933; [-5,-4,3,-2,1,1,1,4,-5,4,3,2,2,2,1]
13_934; [-2,-2,-2,-2,1,1,1,3,-2,1,1,3,3]
13_935; [-4,3,-2,-2,-2,-2,1,1,4,4,3,3,-2,1]
13_936; [-4,-4,-3,-3,-2,1,1,1,3,2,2,2,1,1,4,-3]
13_937; [-5,-5,-4,-4,-3,-2,1,1,2,4,3,3,3,2,1,5,-4]
13_938; [-3,-3,-3,-2,-1,3,3,3,3,2,-1,2,2,-1,2]
13_939; [-4,-4,-3,-3,-2,-2,1,-2,1,3,2,2,2,1,4,-3]
13_940; [-3,-3,-3,-3,-3,-2,1,-2,1,1,3,2,2,2,1]
13_941; [-4,-4,-3,-3,-2,1,-2,1,1,3,2,2,2,1,4,-3]
13_942; [-2,-2,1,-2,3,-2,3,-2,1,1,-2,3,3]
13_943; [-5,-4,3,-2,-2,1,-2,1,4,-5,4,3,-2,4,3]
13_944; [-5,-4,3,-2,1,-2,1,1,4,-5,4,3,-2,4,3]
13_945; [-3,-3,2,-1,2,2,-1,-3,2,2,2,2,-1]
13_946; [-4,-4,-3,-2,1,-2,-2,1,-2,1,3,3,2,4,-3,2]
13_947; [-2,-2,-2,1,-2,3,-2,3,-2,1,1,3,3]
13_948; [-3,-3,2,-1,2,2,-1,2,-3,2,2,2,-1]
13_949; [-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,-2,3,-4,3]
13_950; [-2,1,-2,1,-2,1,1,3,-2,1,1,3,3]
13_951; [-4,-4,-3,-3,-3,-2,1,1,3,2,4,-3,2,-3,2,1]
13_952; [-3,-3,-2,1,1,3,-2,1,4,-3,4,-3,4,4]
13_953; [-4,-4,-3,2,-1,2,-1,2,2,-1,3,-4,3,2]
13_954; [-4,3,-2,-2,-2,4,4,4,3,-2,1,3,-2,1]
13_955; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,3,-2,3,3]
13_956; [-4,3,-2,1,3,3,3,-2,1,4,4,3,3,-2]
13_957; [-5,-4,3,-2,1,3,-2,1,-2,4,3,-2,-5,4,3]
13_958; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,3,3,-4,3]
13_959; [-3,-3,2,-1,-3,2,2,2,-3,2,2,2,-1]
13_960; [-4,-4,-3,-3,-3,2,1,-3,-2,1,3,2,2,4,-3,2]
13_961; [-2,-2,1,1,-2,1,-2,1,1,3,-2,1,3]
13_962; [-4,3,-2,1,3,4,4,3,3,-2,1,3,3,-2]
13_963; [-4,3,-2,1,3,3,-2,1,3,4,4,3,3,-2]
13_964; [-5,-5,-4,-3,2,5,4,-3,2,1,1,4,-5,4,3,-2,1]
13_965; [-4,-4,-3,2,-1,2,-4,-3,2,2,2,1,1,4,-3,2]
13_966; [-5,-4,3,3,-2,1,4,4,3,-2,-5,4,3,-2,1]
13_967; [-4,-4,-4,-3,-3,-2,1,-2,1,3,2,4,-3,2,1,1]
13_968; [-4,-4,-3,2,-3,-4,3,2,-1,2,2,2,-3,2,1,1]
13_969; [-5,-4,-3,2,-1,2,-1,3,3,2,2,4,-5,4,3,-2,3]
13_970; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,-2,3,3,3]
13_971; [-4,-4,-4,-3,-3,-2,1,1,3,2,2,4,-3,2,2,1]
13_972; [-4,3,-2,1,4,4,4,3,-2,3,3,3,-2,1]
13_973; [-5,-4,3,-2,1,-5,4,4,3,-2,1,5,4,4,3,3,-2]
13_974; [-4,-3,-3,2,-3,-3,2,1,1,5,-4,3,-2,1,5]
13_975; [-5,-4,3,3,-2,1,4,4,-5,4,3,-2,1,4,3]
13_976; [-4,-4,-3,2,2,-1,3,3,-4,3,2,1,1,1,3,2]
13_977; [-2,-2,1,-2,3,-2,1,1,3,-2,-2,3,3]
13_978; [-3,-3,2,-1,-1,2,2,-3,2,2,-1,2,2]
13_979; [-4,-3,-3,2,2,-3,2,1,4,4,4,4,3,-2,1,3]
13_980; [-5,-4,-3,-3,2,2,-3,2,1,4,5,5,4,3,-2,1,3]
13_981; [-4,-3,2,-3,-4,3,2,-1,2,-3,2,2,1,1,1,2]
13_982; [-5,-5,-4,3,-2,-5,-4,3,-2,1,5,5,4,3,3,-2,1]
13_983; [-5,-4,-3,2,-1,3,3,3,2,1,1,1,4,-5,4,3,2]
13_984; [-5,-4,-3,2,2,3,3,2,1,1,4,-5,4,3,-2,1,3]
13_985; [-4,-3,-3,2,-1,-3,2,2,-4,-3,2,1,1,1,2,3]
13_986; [-4,-4,-3,-3,2,-3,4,-3,-2,1,1,2,2,-3,2,1]
13_987; [-4,-4,-3,2,-3,-4,3,2,2,-1,2,2,-3,2,1,1]
13_988; [-4,-4,-3,2,-3,-4,3,2,-1,2,-3,2,2,1,1,2]
13_989; [-5,4,-3,-2,1,1,2,2,-5,4,3,3,3,2,1]
13_990; [-4,3,-2,1,1,3,-4,3,3,3,2,2,2,1]
13_991; [-5,-4,3,-2,1,1,3,2,2,2,1,4,-5,4,3]
13_992; [-4,-4,-4,-3,-3,-3,-2,1,1,3,2,2,2,1,4,-3]
13_993; [-5,-4,3,-2,1,1,4,-5,4,3,-2,1,4,3,-2]
13_994; [-3,-3,2,-1,2,2,2,-1,2,-3,2,2,2]
13_995; [-2,-2,-2,1,-2,3,3,-2,1,1,3,3,3]
13_996; [-4,-4,-3,2,-1,3,3,3,-4,3,3,3,2,-1]
13_997; [-4,3,-2,-2,-2,1,-2,4,4,3,3,-2,1,1]
13_998; [-5,-5,-4,-3,2,2,3,3,2,1,4,-5,4,3,-2,1,3]
13_999; [-2,-2,1,1,-2,-2,1,1,3,-2,1,3,3]
13_1000; [-5,-4,3,-2,-5,-4,3,-2,1,1,5,5,4,3,3,-2,1]
13_1001; [-4,-4,-3,2,-1,2,2,2,-1,2,3,-4,3,2]
13_1002; [-3,-3,-2,1,1,3,-2,1,4,4,-3,4,4,4]
13_1003; [-5,-5,-4,-3,2,-1,3,3,3,4,-5,4,3,2,-1]
13_1004; [-5,4,-3,-3,-2,1,1,3,-2,1,5,5,4,4,-3]
13_1005; [-3,-3,-2,1,-2,1,4,4,-3,2,-3,4,4,4]
13_1006; [-5,4,-3,-3,-2,1,-2,1,5,5,4,4,-3,2,-3]
13_1007; [-5,-4,3,-2,-5,4,4,3,-2,1,5,4,4,3,3,-2,1]
13_1008; [-5,-4,3,-2,1,1,3,-2,1,4,3,-2,-5,4,3]
13_1009; [-5,-4,3,3,-2,4,4,3,-2,1,-5,4,3,-2,1]
13_1010; [-2,-2,1,1,-2,1,-2,1,3,-2,1,1,3]
13_1011; [-2,-2,-2,1,-2,1,1,3,-2,1,1,1,3]
13_1012; [-4,-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,3,-2,3]
13_1013; [-4,-4,-3,-2,-2,1,4,3,3,-2,1,3,3,3,3,2]
13_1014; [-4,-4,-3,-3,2,-1,2,-1,3,-4,3,2,2,2,2,3]
13_1015; [-5,-4,-3,-3,2,-3,4,-5,4,3,-2,-1,3,2,1,1,2]
13_1016; [-4,-4,-4,-3,-3,-2,1,-2,1,3,3,3,2,4,-3,2]
13_1017; [1,-2,-3,4,-3,4,5,-4,-4,-3,2,-3,4,2,1,-5,-2,-3,-2]
13_1018; [-4,-4,-4,-3,-3,-2,4,3,-2,1,4,3,3,-2,1,3]
13_1019; [-5,-4,-3,2,-1,3,3,2,-1,2,2,4,-5,4,3,-2,3]
13_1020; [-5,-5,-4,-3,2,-1,3,3,2,-1,2,4,-5,4,3,-2,3]
13_1021; [-5,-4,3,-4,3,-2,1,3,4,3,5,5,4,4,3,-2,1]
13_1022; [-4,-4,-4,3,-2,3,-4,-4,3,2,1,1,3,3,-2,1]
13_1023; [-5,-5,-5,-4,-3,2,-1,3,3,2,1,1,1,5,-4,3,2]
13_1024; [-4,-4,-3,-3,2,-3,-4,3,2,-1,2,-3,2,1,1,2]
13_1025; [-4,-4,-3,2,-1,3,3,2,1,1,1,-4,3,2,2,2]
13_1026; [-5,-4,3,2,4,5,5,4,-3,-3,2,1,1,4,-3,-2,1]
13_1027; [-4,-4,-3,-2,1,1,-2,1,1,3,-4,3,2,2,-1,2]
13_1028; [-4,-4,-3,2,-1,2,3,3,3,2,1,1,1,-4,3,2]
13_1029; [-4,-3,-3,-3,2,-3,2,1,1,1,4,4,3,3,-2,1]
13_1030; [-5,-4,-4,-4,3,-4,3,2,-1,5,5,4,4,-3,2,1,1]
13_1031; [-4,-3,2,-3,2,2,2,1,1,1,4,4,3,3,-2,1]
13_1032; [-5,-4,-3,2,2,-3,2,2,1,1,4,5,5,4,3,-2,1]
13_1033; [-4,-4,-3,2,-1,3,3,3,-4,3,2,2,3,3,-2,-1]
13_1034; [-2,-2,1,1,-2,3,-2,1,1,-2,1,3,3]
13_1035; [1,2,3,-4,5,-3,-4,-2,-3,1,2,-3,-4,-4,5,3,2,-4,2]
13_1036; [-5,-4,-3,2,-3,2,1,1,4,5,5,4,4,3,-2,1,3]
13_1037; [-4,3,-2,1,1,3,-2,1,4,4,4,3,3,3]
13_1038; [-5,-4,3,-2,1,1,3,-2,1,4,5,5,4,3,3]
13_1039; [-4,-4,-3,-2,1,1,-2,1,1,3,-4,3,2,-1,2,2]
13_1040; [-5,-5,-4,3,-2,1,-4,-3,2,2,5,4,4,-3,2,1,4]
13_1041; [-3,-3,-2,1,-2,1,4,-3,2,-3,4,4,4,4]
13_1042; [-5,4,-3,-3,-2,1,-2,1,4,-3,2,-3,5,5,4]
13_1043; [-4,-3,2,-1,2,2,2,2,2,-1,3,-4,3,2]
13_1044; [-5,-4,-4,-3,-2,-1,4,4,5,5,4,3,2,-1,2,3,3]
13_1045; [-5,-4,-3,2,-1,3,3,4,-5,4,3,2,2,2,-1]
13_1046; [-6,-5,-4,-3,2,-1,3,3,4,5,-6,5,4,3,2,-1]
13_1047; [-4,3,-2,1,3,-2,1,3,4,4,4,3,3,3]
13_1048; [-5,-4,3,-2,1,3,-2,1,3,4,5,5,4,3,3]
13_1049; [-4,-4,-4,3,-2,1,3,-2,1,5,-4,3,5]
13_1050; [-5,-4,3,-4,3,-2,1,3,-2,1,6,-5,4,6]
13_1051; [-5,-4,-4,3,-2,1,3,-2,1,3,4,5,5,4,3,3,4]
13_1052; [-5,-4,3,-2,1,3,-2,1,4,4,-5,4,-3,4,-3]
13_1053; [-5,-4,3,-2,4,4,3,-2,1,-5,4,3,3,-2,1]
13_1054; [-5,-4,-4,-3,-2,4,3,-2,1,5,5,4,4,3,-2,1,3]
13_1055; [-4,3,-4,3,3,-2,1,5,-4,3,-2,1,5]
13_1056; [-4,-3,-2,1,1,-2,3,-2,1,1,3,-4,3,2,-1,2]
13_1057; [-4,3,-2,-2,-2,4,4,3,-2,1,3,3,-2,1]
13_1058; [-5,-5,-4,-3,2,-1,-3,2,2,5,4,-3,2,1,1,4,3]
13_1059; [-4,-4,-4,-3,-3,-2,1,-2,1,1,3,2,4,-3,2,1]
13_1060; [-4,-4,-4,-3,-2,-2,1,-2,4,3,3,-2,1,1,3,2]
13_1061; [-4,-3,-3,-2,1,1,2,2,3,4,4,3,3,3,2,2,1,3]
13_1062; [1,2,-3,2,2,-1,2,2,3,4,5,5,4,3,-2,3,-4,-5,3]
13_1063; [-4,3,-2,1,1,1,3,2,2,4,4,3,3,2,1,1]
13_1064; [-4,-3,2,-1,2,2,3,4,4,3,3,2,1,1,1,2]
13_1065; [-4,3,-2,1,-2,4,4,4,3,-2,1,1,3,-2]
13_1066; [-2,-2,-2,1,-2,3,-2,1,1,-2,1,3,3]
13_1067; [-4,-4,-3,-2,-2,1,-2,4,3,3,-2,1,1,3,3,2]
13_1068; [-4,-4,-3,-3,-2,1,1,3,-2,4,3,3,-2,1,-2,3]
13_1069; [-2,-2,1,-2,3,3,-2,1,1,-2,3,3,3]
13_1070; [-4,3,-2,-2,1,-2,4,4,3,3,-2,1,1,-2]
13_1071; [-5,-5,-4,3,-2,-5,-4,3,-2,1,5,5,4,3,-2,1,3]
13_1072; [-5,-5,-4,-3,2,-1,4,5,4,4,-3,2,4,-3,2,-1,2]
13_1073; [-3,2,-1,2,2,2,3,3,3,2,2,1,1,1,2]
13_1074; [-4,-3,-2,1,-3,2,2,2,3,4,4,4,3,3,2,2,1,3]
13_1075; [-5,-5,-4,3,3,-2,1,4,4,3,-2,1,-5,4,3]
13_1076; [-2,-2,1,-2,-2,1,3,-2,1,-2,1,3,3]
13_1077; [-2,1,-2,1,1,3,-2,1,1,-2,1,3,3]
13_1078; [-4,-3,-3,-3,2,2,-3,2,1,5,-4,3,-2,1,5]
13_1079; [-3,-3,2,-1,2,2,-1,-3,2,2,-1,2,2]
13_1080; [-2,-2,1,-2,3,-2,1,1,-2,1,1,3,3]
13_1081; [-4,-3,-2,1,1,1,-2,1,1,3,-4,3,2,2,-1,2]
13_1082; [-5,-4,-3,2,-1,-3,2,2,4,-5,4,3,3,-2,1,1,3]
13_1083; [-4,-4,-3,2,-1,3,3,-4,3,3,2,1,1,1,3,2]
13_1084; [-5,-4,-3,-3,2,2,1,-3,4,5,5,4,3,-2,1,3,2]
13_1085; [-4,-4,-3,2,-1,3,-4,-4,3,2,1,1,1,-4,3,2]
13_1086; [-4,-4,-3,-3,2,-3,2,-1,2,-4,-3,2,1,1,2,3]
13_1087; [-4,-4,-3,2,-1,3,-4,3,-4,3,2,1,1,1,3,2]
13_1088; [-4,-4,-3,-2,1,1,2,2,-3,2,1,4,-3,2,1,-3]
13_1089; [-4,-4,-4,-3,-2,4,3,3,3,-2,-1,3,3,3,2,-1]
13_1090; [1,2,3,-4,5,-3,4,2,-3,1,-2,4,4,-5,-3,2,-3,-3,-4]
13_1091; [-4,-4,-3,2,-3,-4,3,2,-1,2,-3,2,1,1,2,2]
13_1092; [-5,-5,-4,3,-2,-4,-3,5,4,3,-2,1,3,3,-2,1,4]
13_1093; [-5,-5,-4,3,-2,-4,3,3,-4,3,2,1,-5,4,3,-2,1]
13_1094; [-2,-2,1,-2,1,3,-2,1,1,-2,1,3,3]
13_1095; [-4,-4,-3,-3,2,-1,2,2,2,-1,3,2,-4,3,2,2]
13_1096; [-5,-5,-4,-4,-3,2,-1,3,3,4,-5,4,4,3,2,-1,4]
13_1097; [-4,-4,-3,-2,1,1,-2,1,1,1,3,-4,3,2,-1,2]
13_1098; [-4,3,-2,1,1,3,3,-2,4,4,3,3,-2,1]
13_1099; [-5,-5,-4,-3,2,4,3,3,2,2,1,4,-5,4,3,-2,1]
13_1100; [-2,-2,1,-2,-2,1,1,3,-2,1,1,3,3]
13_1101; [-2,1,1,-2,1,1,1,3,-2,1,1,3,3]
13_1102; [-4,3,-2,1,1,4,4,3,3,-2,3,3,-2,1]
13_1103; [-5,-4,3,-2,4,3,-2,1,-5,4,4,4,3,-2,1]
13_1104; [-6,-5,-4,3,-2,4,3,-2,1,5,-6,5,4,3,-2,1]
13_1105; [-4,3,-2,1,3,-2,1,3,3,-2,4,4,3,3]
13_1106; [-4,3,-2,1,-4,3,3,5,-4,3,-2,1,5]
13_1107; [-4,3,-2,1,3,-2,1,4,4,3,3,-2,3,3]
13_1108; [-4,-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,1,1]
13_1109; [-5,-5,-5,-4,-4,-3,-2,1,1,2,4,3,5,-4,3,2,1]
13_1110; [-2,-2,-2,1,1,1,-2,1,1,3,-2,1,3]
13_1111; [-4,3,-2,-2,-2,1,4,4,3,-2,1,3,3,-2]
13_1112; [-4,-4,-3,-2,1,-2,1,1,4,3,-2,1,1,1,3,2]
13_1113; [-5,-5,-4,-3,2,-3,2,2,-1,5,4,-3,2,1,1,4,3]
13_1114; [-4,-3,-3,2,-1,2,-1,3,2,-4,3,-4,3,3,2,2]
13_1115; [-4,-3,-3,2,-3,2,-1,2,-1,4,4,4,3,-2,3,3]
13_1116; [1,-2,-3,-3,4,-5,-4,3,2,3,1,4,-2,-3,-5,4,-3,-2,1]
13_1117; [-5,-5,-4,-3,2,-1,3,3,2,2,4,-5,4,3,-2,-1,3]
13_1118; [-4,-3,-3,2,2,-3,2,1,1,4,4,4,3,-2,1,3]
13_1119; [-4,-3,2,2,-3,2,2,1,1,4,4,3,3,-2,1,3]
13_1120; [-4,-3,-3,-2,1,1,2,2,3,4,4,4,3,3,2,2,1,3]
13_1121; [-2,-2,1,-2,1,3,-2,1,-2,3,3,-2,1]
13_1122; [-3,-3,2,-1,2,2,-3,2,-1,2,2,-1,2]
13_1123; [-4,-3,-3,2,-1,2,2,2,-1,3,-4,3,3,2,2,3]
13_1124; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,4,3,3,2,-1,4]
13_1125; [-4,-3,2,-3,2,2,-3,2,1,1,4,4,3,-2,1,3]
13_1126; [-4,-4,-3,-3,2,2,-1,3,-4,3,2,2,2,-1,2,3]
13_1127; [-5,-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,3,2,-1,4]
13_1128; [-4,-3,-3,2,-3,2,2,-3,2,1,1,4,4,3,-2,1]
13_1129; [-4,-4,-3,-3,-2,1,1,3,2,4,-3,2,2,-3,2,1]
13_1130; [-4,3,-2,1,1,4,4,4,3,-2,3,3,-2,1]
13_1131; [-2,-2,1,-2,1,1,3,-2,1,3,3,-2,1]
13_1132; [-5,-5,-4,3,-2,1,-4,-3,5,4,3,-2,1,3,3,-2,4]
13_1133; [-5,4,-3,-2,-2,1,-2,4,3,-2,1,3,2,5,4,-3,4]
13_1134; [-2,-2,1,-2,1,1,3,-2,1,3,-2,1,1]
13_1135; [-5,-4,3,-2,1,4,4,3,-2,1,-5,4,3,3,-2]
13_1136; [-4,-3,-2,1,-2,3,3,-2,1,1,3,-4,3,2,-1,2]
13_1137; [-5,-4,3,2,2,4,4,3,3,2,1,-5,4,-3,-2,1,1]
13_1138; [-4,-4,-3,-3,-2,1,3,2,4,-3,2,2,-3,2,2,1]
13_1139; [-4,-3,-2,1,-2,1,1,-2,1,1,3,-4,3,2,-1,2]
13_1140; [-5,-4,-3,2,4,3,3,2,2,1,1,4,-5,4,3,-2,1]
13_1141; [-2,-2,1,-2,1,-2,-2,1,1,3,-2,1,3]
13_1142; [-4,-4,-3,-3,-2,1,3,4,3,3,-2,1,3,3,-2,3]
13_1143; [-4,-3,-3,2,-1,2,-1,2,2,-1,3,2,-4,3,2,2]
13_1144; [-5,-4,-3,-3,2,-1,-3,4,-5,4,3,-2,3,2,2,1,1]
13_1145; [-4,3,-2,-2,4,4,4,3,-2,1,3,3,-2,1]
13_1146; [-5,-4,3,-2,1,3,3,-2,1,4,3,-2,-5,4,3]
13_1147; [-5,-4,3,2,2,4,4,4,3,3,2,1,-5,4,-3,-2,1]
13_1148; [-5,-4,-3,2,4,3,3,2,1,1,4,-5,4,3,-2,1,3]
13_1149; [-2,-2,1,1,1,-2,1,1,3,-2,1,1,3]
13_1150; [-4,3,-2,-2,1,4,4,3,3,-2,1,3,3,-2]
13_1151; [-4,3,-2,-2,1,3,3,-2,1,4,4,3,3,-2]
13_1152; [-5,-5,-5,-4,3,-2,1,-4,-3,2,5,4,-3,2,1,1,4]
13_1153; [-5,-5,-4,-4,3,-2,1,-4,-3,2,5,4,-3,2,1,1,4]
13_1154; [-4,-4,-4,-3,2,-1,2,2,2,-1,4,-3,2,2]
13_1155; [-4,3,-2,-2,1,1,4,4,3,3,-2,1,-2,1]
13_1156; [-5,4,-3,-2,1,1,2,-5,4,4,4,3,3,2,1]
13_1157; [-6,-5,4,-3,-2,1,1,2,5,-6,5,4,3,3,2,1]
13_1158; [-4,3,-2,-2,1,1,1,4,4,3,3,-2,1,1]
13_1159; [-5,4,-3,-3,-2,1,1,2,5,5,4,4,-3,2,1]
13_1160; [-4,-4,-4,-3,-3,-2,1,1,2,-3,4,4,3,3,2,1]
13_1161; [-4,-4,-3,-3,-2,1,1,2,-3,4,4,4,3,3,2,1]
13_1162; [-4,3,-2,-2,1,-2,1,4,4,3,3,-2,-2,1]
13_1163; [-4,-4,-3,-3,2,-1,2,2,2,-1,3,-4,3,2,2,3]
13_1164; [-4,3,-2,1,1,3,-2,1,4,4,4,3,-2,3]
13_1165; [-5,-4,-3,2,-3,2,-1,2,-1,4,5,5,4,4,3,-2,3]
13_1166; [-4,-3,-2,1,-2,1,1,1,3,-4,3,2,-1,2,2,2]
13_1167; [1,-2,-3,4,5,-3,4,-2,-3,1,-2,3,-4,-2,-4,-2,-5,3,4]
13_1168; [-5,-4,-4,-3,-2,4,3,-2,-2,1,5,5,4,3,-2,1,3]
13_1169; [-5,-4,-3,2,-1,3,3,2,-1,2,4,-5,4,3,3,-2,3]
13_1170; [-5,-4,-3,-3,2,-1,2,-1,3,4,-5,4,3,2,2,2,3]
13_1171; [-5,4,-3,-3,-2,1,3,2,4,-3,2,2,1,5,4,-3,4]
13_1172; [-5,-4,3,-4,5,-4,3,3,3,-2,1,-4,3,-2,1]
13_1173; [-6,-5,-4,3,-2,1,-4,-3,5,-6,5,4,3,3,-2,1]
13_1174; [-4,-4,-4,-3,-2,-2,1,4,3,3,-2,1,3,3,3,2]
13_1175; [-6,-6,-5,-4,3,-2,1,6,5,-4,3,2,5,4,-3,-2,-2,1]
13_1176; [-4,3,-2,-2,1,3,4,4,3,-2,1,3,3,-2]
13_1177; [-4,-4,-3,-3,2,-1,2,-1,3,-4,3,3,2,2,2,3]
13_1178; [-4,-4,-4,-3,-2,1,-2,1,3,-2,1,1,4,3,-2,3]
13_1179; [-4,-3,-3,-2,-2,3,4,4,3,3,2,-1,2,2,2,-1]
13_1180; [-5,-4,-4,-3,-3,-2,-1,4,5,5,4,4,3,2,-1,2,3]
13_1181; [-4,-4,-4,-3,-2,1,1,2,2,-3,2,1,4,-3,2,-3]
13_1182; [-5,-5,-4,-3,2,-1,5,4,4,4,3,3,3,2,1,1,4]
13_1183; [-6,-5,4,-3,2,-1,5,-6,5,4,3,3,3,2,1,1]
13_1184; [-4,-4,3,-2,1,1,-4,3,2,2,2,1,1,1]
13_1185; [-5,-5,4,-3,-2,1,1,2,-5,4,3,3,3,2,1]
13_1186; [-4,-4,-4,-3,2,2,-1,3,-4,3,2,1,1,-4,3,2]
13_1187; [-4,3,-4,3,-2,1,1,3,-4,3,2,2,2,1]
13_1188; [-5,-5,-4,-3,2,2,-1,3,5,-4,3,2,1,1,-4,3,2]
13_1189; [-4,-3,-3,2,-3,2,2,1,5,-4,3,-2,1,5,5]
13_1190; [-4,-3,2,-1,2,-1,3,-4,3,2,-1,2,2,2]
13_1191; [-5,-4,-3,-2,1,-3,2,2,3,4,-5,4,3,-2,3,-2,1]
13_1192; [-5,-5,-4,-3,-2,1,1,2,-3,2,5,4,-3,2,1,4,3]
13_1193; [-5,-5,-4,3,-2,1,-4,-3,5,4,3,-2,1,3,-2,4,4]
13_1194; [-4,3,-2,1,3,-2,-2,-2,4,4,3,-2,1,3]
13_1195; [-5,-5,-4,-3,2,-3,2,-1,2,5,4,-3,2,1,1,4,3]
13_1196; [-5,-4,3,-2,1,3,-2,1,4,3,-2,1,-5,4,3]
13_1197; [-4,-4,-3,-3,-3,-3,-2,1,3,2,2,2,4,-3,2,1]
13_1198; [1,-2,3,-4,5,3,-2,1,-3,-2,3,4,4,3,-2,-4,-5,-4,-2]
13_1199; [1,-2,3,-4,-3,2,1,3,-4,2,5,-4,2,-3,2,-3,-4,-5,-5]
13_1200; [-5,-4,3,-2,1,-2,1,4,3,-2,1,-5,4,3,-2]
13_1201; [-4,3,-2,-2,-2,1,4,4,4,3,-2,3,-2,1]
13_1202; [-4,3,-2,1,1,1,3,-2,1,4,4,3,3,-2]
13_1203; [-5,4,-3,-2,1,1,2,5,5,4,-3,2,-3,2,1]
13_1204; [-4,3,-4,3,-2,1,1,1,3,2,2,2,1,3]
13_1205; [-4,-4,3,-4,3,-2,1,1,1,3,2,2,2,1]
13_1206; [-3,-3,2,-1,2,-1,2,2,-3,2,2,2,2]
13_1207; [-2,-2,-2,-2,1,-2,3,-2,1,1,3,3,3]
13_1208; [-4,-4,-3,2,-1,2,-4,-3,2,2,2,4,-3,2,1,1]
13_1209; [-4,-4,-3,-3,-2,1,-2,1,1,1,3,2,2,2,4,-3]
13_1210; [-3,-3,2,-3,2,-1,-1,2,2,2,2,-1,2]
13_1211; [-4,-4,-3,-3,-3,-2,-1,3,3,-4,3,2,1,1,2,2]
13_1212; [-4,-4,-4,-3,-3,-2,1,1,1,3,2,2,2,1,4,-3]
13_1213; [-4,-4,-3,2,-1,-1,2,2,2,2,-1,4,-3,2]
13_1214; [-5,-5,-4,-4,-3,2,-1,-3,2,1,1,4,3,3,3,5,-4]
13_1215; [-4,-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,3,3,2]
13_1216; [1,2,-3,-4,-5,3,-4,3,-2,-2,3,3,-2,4,-5,1,-4,-2,3]
13_1217; [-4,-4,-4,3,-2,1,-4,3,2,2,2,1,1,1]
13_1218; [-4,3,-4,3,-2,1,1,1,1,3,2,2,2,1]
13_1219; [-5,4,-5,4,-3,2,-1,2,1,1,4,3,3,3,2]
13_1220; [-2,-2,-2,-2,1,1,1,1,3,-2,1,3,3]
13_1221; [-4,3,-2,-2,-2,-2,1,1,3,-2,1,4,4,3]
13_1222; [-4,-4,-3,-3,-2,1,1,1,1,3,2,2,2,1,4,-3]
13_1223; [-5,-5,-4,-4,-3,2,-1,2,1,1,4,3,3,3,2,5,-4]
13_1224; [-3,-3,2,-1,2,-1,2,-3,2,2,2,2,2]
13_1225; [-4,-4,-3,2,-1,2,-1,2,-4,-3,2,2,4,3,3,2]
13_1226; [-3,-3,2,-3,2,-1,-1,2,2,2,2,2,-1]
13_1227; [-4,-4,-3,-3,-3,-2,-1,3,-4,3,2,1,1,2,2,2]
13_1228; [-4,-4,3,-4,3,-2,1,-4,3,2,2,2,1,1]
13_1229; [-5,-4,3,-2,1,1,1,4,-5,4,3,-2,1,4,3]
13_1230; [-4,3,-2,1,1,1,3,3,4,3,2,2,2,1,3,3]
13_1231; [-3,-3,-3,-2,-1,-1,3,3,3,2,2,2,2,-1,2]
13_1232; [-4,-4,-3,-3,-3,-4,3,2,-1,2,-3,2,2,2,1,1]
13_1233; [-5,-5,-4,3,-2,1,1,1,5,-4,3,2,2,2,1]
13_1234; [-5,-4,3,-2,1,1,3,4,-5,4,3,-2,1,4,3]
13_1235; [-4,-4,-3,2,-1,-1,3,-4,3,2,2,2,2,-1]
13_1236; [-5,-5,-4,-4,-3,-2,1,-2,1,1,4,3,3,3,2,5,-4]
13_1237; [-3,-3,-3,2,2,2,-1,-1,2,3,3,3,3,-2,-1]
13_1238; [-4,-4,-3,-2,1,-2,-2,-2,1,1,3,3,2,4,-3,2]
13_1239; [-4,-4,-3,2,-1,2,-1,2,3,-4,3,2,2,2]
13_1240; [-4,-4,-3,2,-1,-1,2,-1,3,-4,3,2,2,2]
13_1241; [-5,-5,-4,-3,2,-1,2,-1,2,3,4,-5,4,3,2]
13_1242; [-4,-4,-3,-2,1,-2,1,1,4,-3,2,5,-4,5,5]
13_1243; [-4,3,-2,1,3,3,3,3,-2,1,4,4,3,3]
13_1244; [-5,-4,3,-5,4,4,3,-2,1,3,5,4,4,3,3,-2,1]
13_1245; [-4,3,-2,1,1,-4,3,2,2,2,2,1,1,1]
13_1246; [-5,4,-3,-2,1,1,2,-5,4,3,3,3,3,2,1]
13_1247; [-4,3,-2,1,5,-4,3,3,3,3,-2,1,5]
13_1248; [-5,-4,3,-5,4,4,3,-2,1,6,-5,4,3,-2,1,6]
13_1249; [-4,-4,-4,-3,-3,-2,1,3,2,2,2,2,4,-3,2,1]
13_1250; [-5,-4,3,-2,1,3,-2,1,3,4,3,-2,-5,4,3]
13_1251; [-4,-3,-3,2,-3,2,2,-1,2,-4,-3,2,1,1,1,3]
13_1252; [-2,-2,-2,1,-2,1,3,-2,1,1,1,1,3]
13_1253; [-4,3,-2,-2,-2,3,-2,1,3,-2,1,4,4,3]
13_1254; [-2,1,-2,1,1,1,1,3,-2,1,1,1,3]
13_1255; [-4,3,-2,1,3,3,3,-2,1,3,4,4,3,-2]
13_1256; [-4,3,-2,1,3,3,4,4,3,-2,3,-2,1,3]
13_1257; [-4,3,-2,1,3,-2,1,4,4,4,3,-2,3,3]
13_1258; [-5,-4,-3,2,4,3,3,2,1,1,4,4,-5,4,3,-2,1]
13_1259; [-5,-5,-4,-3,2,4,3,3,2,1,1,4,-5,4,3,-2,1]
13_1260; [-4,-4,-3,2,-3,2,-1,2,-1,2,3,-4,3,2,2,3]
13_1261; [-4,-4,-3,2,-1,3,3,3,3,2,1,1,1,-4,3,2]
13_1262; [-5,-4,-3,-3,2,1,-3,4,5,5,4,3,-2,1,1,3,2]
13_1263; [-4,-4,-3,2,-3,-4,3,2,-1,2,-3,2,1,1,1,2]
13_1264; [-4,-4,-4,-3,2,-3,-2,-2,1,1,4,3,3,-2,1,3]
13_1265; [-4,-4,-3,2,2,-1,3,-4,-4,3,2,1,1,-4,3,2]
13_1266; [-4,-4,-3,2,2,-1,3,-4,3,-4,3,2,1,1,3,2]
13_1267; [-4,-4,-3,-3,-2,-1,3,3,-4,3,3,2,-1,3,2,2]
13_1268; [-4,-4,-4,-3,2,-1,3,3,3,2,1,1,1,-4,3,2]
13_1269; [-4,-4,-3,2,-3,2,-1,2,-1,3,-4,3,2,2,2,3]
13_1270; [-5,-4,3,-2,1,1,4,4,3,2,2,2,1,5,5,4,3]
13_1271; [-4,3,-2,1,1,3,-4,3,2,2,2,1,3,3]
13_1272; [-4,-4,-3,-3,-3,-4,3,2,-1,2,-3,2,1,1,2,2]
13_1273; [-5,4,-3,-3,-2,1,3,2,4,4,5,4,-3,2,1,4,4]
13_1274; [1,2,-3,4,-5,3,4,-3,2,2,-3,-3,2,-4,-5,1,-4,-2,-3]
13_1275; [-5,-5,-4,-3,2,-1,3,3,3,2,1,1,1,5,-4,3,2]
13_1276; [-4,-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,3,2,2]
13_1277; [-4,3,-2,-2,-2,1,1,3,-2,1,4,4,3,3]
13_1278; [-5,-5,-4,3,-2,1,1,4,4,3,-2,1,-5,4,3]
13_1279; [-5,-5,-4,3,-2,-5,-4,3,-2,1,1,5,5,4,3,-2,1]
13_1280; [-4,-3,-3,-3,2,-3,2,1,5,-4,3,-2,1,5,5]
13_1281; [-5,-4,3,-2,1,1,4,4,4,3,-2,1,-5,4,3]
13_1282; [-5,-5,-4,3,-2,-4,3,-4,3,2,1,-5,4,3,-2,1,3]
13_1283; [-5,-5,-4,-3,-3,2,-1,2,-1,3,2,4,-5,4,3,2,2]
13_1284; [-5,4,-3,-2,1,-2,1,1,4,-3,2,5,5,4,4]
13_1285; [-4,-4,-3,2,-1,3,-4,3,3,3,-4,3,2,-1]
13_1286; [-5,-5,-4,-4,-3,-2,1,3,4,3,-2,1,3,3,5,-4,3]
13_1287; [-5,-4,-3,2,-1,3,3,2,1,1,1,4,-5,4,3,2,2]
13_1288; [-4,3,-2,1,3,3,4,4,3,3,-2,1,3,3]
13_1289; [-6,-5,-4,3,-4,3,2,-1,5,-6,5,4,-3,2,-1,4]
13_1290; [-4,3,-2,1,3,3,3,-2,1,3,4,4,3,3]
13_1291; [-4,3,-2,1,3,-2,1,5,-4,3,3,3,5]
13_1292; [-5,-5,-4,-3,2,-1,2,2,2,-1,5,4,-3,2,4]
13_1293; [-6,-5,4,-3,2,-1,4,-3,2,-1,5,-6,5,4]
13_1294; [-5,-4,-3,2,-3,2,1,4,6,-5,4,3,-2,1,3,6]
13_1295; [-5,-4,3,-2,1,4,4,4,5,5,4,4,3,-2,1]
13_1296; [-5,-4,3,-2,1,3,-2,1,4,6,-5,4,3,6]
13_1297; [-4,3,-2,-2,1,3,4,4,3,3,-2,1,3,-2]
13_1298; [-5,4,-3,-3,-2,1,3,2,2,4,-3,2,1,5,4,-3,4]
13_1299; [-4,3,-2,-2,3,-2,1,3,-2,1,4,4,3,3]
13_1300; [-5,-5,-4,3,-2,4,4,3,-2,1,-5,4,3,-2,1]
13_1301; [-4,3,-2,1,3,3,3,3,-2,1,4,4,3,-2]
13_1302; [-5,-4,3,-5,4,4,3,-2,3,-2,1,5,4,4,3,-2,1]
13_1303; [-4,-3,-3,2,-3,2,2,1,1,4,4,4,3,-2,1,3]
13_1304; [-2,-2,1,-2,1,-2,3,-2,1,1,-2,3,3]
13_1305; [-4,-3,2,-3,2,2,2,1,1,4,4,4,3,-2,1,3]
13_1306; [-4,-3,-2,1,1,2,2,3,4,4,3,3,2,2,1,3,-2,1]
13_1307; [-2,1,-2,3,3,-2,1,1,3,-2,3,3,3]
13_1308; [-4,3,-2,1,-2,4,4,3,3,-2,1,1,3,-2]
13_1309; [-3,-3,2,-1,-1,2,-3,2,2,-1,2,2,2]
13_1310; [-2,1,-2,1,1,-2,3,-2,1,1,-2,3,3]
13_1311; [-4,-4,-3,-2,-2,-2,1,-2,4,3,3,-2,1,1,3,2]
13_1312; [-4,-4,-4,-3,-3,-2,1,3,2,4,-3,2,-3,2,2,1]
13_1313; [-5,-4,3,-2,1,3,2,4,5,5,4,-3,2,2,1,4,-3]
13_1314; [-4,-4,3,-4,3,2,1,1,3,3,-2,1,-4,3,3,-2]
13_1315; [-2,-2,1,-2,3,3,-2,1,1,3,-2,3,3]
13_1316; [-2,-2,-2,1,1,3,-2,1,1,-2,1,3,3]
13_1317; [-5,-4,-4,3,-2,1,1,3,-2,1,4,5,5,4,3,3,4]
13_1318; [-4,3,-2,-2,1,1,4,4,4,3,-2,1,3,-2]
13_1319; [-4,3,-2,1,1,3,3,4,4,4,3,-2,1,3]
13_1320; [-3,-2,1,-2,-3,4,-3,2,1,1,4,-3,4,4]
13_1321; [-4,-4,-3,2,-1,-1,2,2,3,-4,3,2,-1,2]
13_1322; [-4,-4,-3,-3,-2,1,1,3,2,2,4,-3,2,2,1,-3]
13_1323; [-4,3,-2,1,1,3,-2,4,4,4,3,-2,1,3]
13_1324; [-4,3,-2,1,1,3,-2,4,4,3,3,-2,1,3]
13_1325; [-3,-2,1,-2,1,1,-2,1,1,4,-3,2,4,4]
13_1326; [-6,-5,-4,3,-2,1,4,4,3,-2,1,5,-6,5,4,3]
13_1327; [-5,-4,3,-2,-1,3,3,4,-5,4,3,2,-1,2,3]
13_1328; [-4,3,-4,3,-2,1,3,5,-4,3,-2,1,5]
13_1329; [-5,-4,3,-4,3,-2,1,3,4,5,5,4,3,3,-2,1,4]
13_1330; [-4,3,-2,1,3,3,5,-4,3,-2,1,3,5]
13_1331; [-5,-4,-3,2,-1,3,3,2,4,-5,4,3,2,2,1,1,2]
13_1332; [1,-2,1,2,3,4,2,4,5,-6,3,3,2,-4,5,-3,-4,-6]
13_1333; [-4,-3,2,-1,2,2,2,3,-4,3,2,2,-1,2]
13_1334; [-5,-4,-3,2,-1,2,1,3,4,-5,4,3,3,-2,1,3,-2]
13_1335; [-4,-3,-3,2,2,-3,2,1,1,5,-4,3,-2,1,5]
13_1336; [-5,-4,3,3,-2,1,4,4,3,-2,1,-5,4,3,3]
13_1337; [-5,-4,3,-2,1,3,4,4,3,-2,1,-5,4,3,3]
13_1338; [1,-2,-3,-3,-4,5,-6,2,2,3,4,1,-2,-3,2,4,5,-6]
13_1339; [-5,-4,-4,3,-2,1,3,-2,1,4,3,5,5,4,4,3,3]
13_1340; [-4,-4,3,-2,1,-4,3,5,-4,3,-2,1,5]
13_1341; [-4,3,-2,-2,1,3,-2,1,3,-2,4,4,3,3]
13_1342; [-5,-4,3,-2,-2,1,4,4,3,-2,1,-5,4,3,-2]
13_1343; [-5,-4,3,-2,4,4,4,3,-2,1,-5,4,3,-2,1]
13_1344; [-5,-4,3,-2,1,1,4,3,-2,1,-5,4,3,-2,1]
13_1345; [-5,-5,-4,3,-2,-4,3,-2,1,5,4,4,3,-2,1]
13_1346; [-5,-4,3,-2,1,4,-5,4,4,3,-2,5,4,4,3,-2,1]
13_1347; [-4,3,-2,1,3,3,4,4,3,3,-2,1,3,-2]
13_1348; [-4,3,-2,1,3,-2,1,3,4,4,3,-2,3,3]
13_1349; [-4,-3,-3,2,-3,2,-1,2,2,2,-4,-3,2,1,1,3]
13_1350; [1,-2,3,-4,-3,2,1,-3,2,-3,-4,5,-4,-3,2,4,-5,2,-5]
13_1351; [-5,-4,3,-2,3,-2,1,4,4,3,-2,1,-5,4,3]
13_1352; [-5,-5,-4,3,-2,-4,3,-4,3,3,2,1,-5,4,3,-2,1]
13_1353; [-4,-3,2,-1,2,3,-4,3,3,2,1,1,1,4,3,3,3,2]
13_1354; [-4,-3,2,-1,2,2,3,-4,3,3,2,1,1,1,4,3,3,2]
13_1355; [-3,2,-1,2,2,2,2,3,3,3,2,1,1,1,2]
13_1356; [-4,-3,-3,2,-1,2,1,1,2,3,4,4,4,3,3,2,2,3]
13_1357; [-2,-2,-2,1,-2,1,3,-2,1,1,-2,3,3]
13_1358; [-2,1,-2,1,1,1,3,-2,1,1,-2,3,3]
13_1359; [-3,-3,2,-1,-1,2,-3,2,-1,2,2,2,2]
13_1360; [-4,-4,-3,-2,-2,1,-2,3,-2,1,1,3,2,4,-3,2]
13_1361; [-4,3,-2,1,-2,3,3,-2,1,1,4,4,3,-2]
13_1362; [-2,-2,1,-2,1,1,3,-2,1,1,-2,3,3]
13_1363; [-4,-4,-3,-2,-2,1,1,-2,1,4,3,3,-2,1,3,2]
13_1364; [-4,-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,1,-3]
13_1365; [-4,-4,-3,-3,-2,1,1,1,3,-2,1,4,3,3,-2,3]
13_1366; [-5,-5,-4,-3,-2,1,-2,1,1,3,5,-4,3,2,2,-1,2]
13_1367; [-5,-5,-4,-4,-3,2,-1,4,-3,2,1,1,5,4,4,-3,4]
13_1368; [-2,1,1,-2,1,1,1,1,3,-2,1,3,3]
13_1369; [-4,3,-2,1,1,3,-2,3,3,-2,1,4,4,3]
13_1370; [-4,-3,-3,2,-3,-3,2,2,1,5,-4,3,-2,1,5]
13_1371; [-5,-4,-3,-2,1,1,2,3,3,4,-5,4,3,-2,3,-2,1]
13_1372; [-4,-4,-4,-3,-3,-2,1,3,2,2,4,-3,2,2,2,1]
13_1373; [-5,-5,-5,-4,-3,2,-3,2,-1,5,4,-3,2,1,1,4,3]
13_1374; [-4,-4,-4,-3,-3,-2,1,3,2,2,2,4,-3,2,1,-3]
13_1375; [-5,4,-3,-5,4,-3,-3,-2,1,3,2,4,-3,2,1]
13_1376; [-2,1,1,1,-2,1,1,1,1,3,-2,1,3]
13_1377; [-4,3,-2,1,3,3,3,3,-2,4,4,3,-2,1]
13_1378; [-4,3,-2,1,3,-2,3,3,3,-2,1,4,4,3]
13_1379; [-5,-4,3,-5,4,4,3,-2,1,3,-2,5,4,4,3,-2,1]
13_1380; [-5,-5,-4,-3,2,-1,4,5,4,4,-3,2,4,4,-3,2,-1]
13_1381; [-5,-4,3,-2,3,-2,1,-2,4,3,-2,1,-5,4,3]
13_1382; [1,-2,-3,4,5,-3,4,-2,-3,1,-3,-2,3,-2,-4,-4,-5,3,4]
13_1383; [-2,-2,1,-2,1,1,3,-2,1,1,1,1,3]
13_1384; [-4,3,-2,-2,3,-2,1,3,3,-2,1,4,4,3]
13_1385; [-5,-4,3,-4,-5,4,3,3,-2,1,3,-4,3,-2,1]
13_1386; [-5,-4,3,3,-2,1,3,-2,4,3,-2,1,-5,4,3]
13_1387; [-4,3,-2,-2,1,1,1,4,4,3,3,-2,1,-2]
13_1388; [-5,4,-3,-3,-2,1,1,2,-3,5,5,4,-3,2,1]
13_1389; [-5,-5,-5,4,-3,-2,1,1,2,-5,4,3,3,2,1]
13_1390; [-4,3,-2,-2,1,1,1,1,4,4,3,3,-2,1]
13_1391; [-5,4,-3,-3,-2,1,1,2,4,-3,2,1,5,5,4]
13_1392; [-4,-4,-4,-4,-3,-3,-2,1,1,2,4,3,3,3,2,1]
13_1393; [-6,-6,-5,4,-3,-2,1,1,2,6,-5,4,3,3,2,1]
13_1394; [-4,-3,-3,2,2,-1,3,-4,3,3,2,2,2,-1,2,3]
13_1395; [-5,-5,-4,3,-2,1,3,4,4,3,-2,1,-5,4,3]
13_1396; [-4,3,-2,1,1,1,-4,3,3,3,2,2,1,1]
13_1397; [-4,3,-2,-2,1,4,4,4,3,-2,1,3,3,-2]
13_1398; [-4,-3,-3,2,-1,2,-1,3,-4,3,2,2,2,2,2,3]
13_1399; [-5,-4,-3,2,-3,2,-1,2,-1,4,4,5,5,4,3,-2,3]
13_1400; [-4,-4,3,-2,-1,3,-4,3,3,2,-1,2,3,3]
13_1401; [-5,-4,3,-2,-5,-4,3,-2,1,-2,5,5,4,3,-2,1,1]
13_1402; [-4,-3,-3,-3,2,2,-3,-3,2,1,1,4,4,3,-2,1]
13_1403; [-5,-4,-3,2,2,3,3,2,1,4,-5,4,3,-2,1,3,3]
13_1404; [-4,-4,-3,2,-1,3,3,3,2,1,1,1,-4,3,2,2]
13_1405; [-4,-4,-3,2,2,-1,3,-4,3,2,1,1,-4,3,2,2]
13_1406; [-4,-4,-3,2,2,3,-4,3,2,2,1,-4,3,-2,1,1]
13_1407; [-6,5,-4,3,-2,1,-6,5,4,4,4,3,-2,1]
13_1408; [-4,-4,-4,3,-2,1,-4,-4,3,2,2,2,1,1]
13_1409; [1,-2,-3,4,-5,-6,1,2,3,3,3,4,5,2,3,-4,-6,-5]
13_1410; [-5,-5,-5,-4,3,-2,1,1,5,-4,3,2,2,2,1]
13_1411; [-4,-3,-3,-3,-2,1,1,5,-4,3,2,2,2,1,5]
13_1412; [-5,-4,-4,-3,-2,1,1,4,3,-2,1,5,5,4,3,-2,3]
13_1413; [-5,-4,3,-2,1,1,1,4,-5,4,3,2,2,1,1]
13_1414; [-3,-2,1,-2,-3,4,-3,2,1,4,4,4,-3,4]
13_1415; [-5,4,-3,-2,1,-2,-3,4,-3,2,1,5,5,4,-3]
13_1416; [-4,-3,-3,-2,1,1,2,-3,2,2,2,-4,-3,2,1,3]
13_1417; [-4,-4,-3,-3,-2,1,3,2,2,4,-3,2,-3,2,1,-3]
13_1418; [-4,3,-2,1,3,-2,4,4,3,-2,1,3,3,3]
13_1419; [-5,-4,3,-2,-5,4,4,3,-2,1,5,4,4,3,-2,1,3]
13_1420; [-4,-4,-4,-3,-3,-2,1,3,4,3,3,-2,1,3,-2,3]
13_1421; [-4,-4,-3,-3,-2,1,3,2,2,2,2,4,-3,2,1,-3]
13_1422; [-5,-5,-4,-3,2,-1,-3,2,1,1,4,-3,2,5,4,-3,4]
13_1423; [-5,-4,3,-2,4,4,3,-2,1,-5,4,3,-2,1,3]
13_1424; [-5,-5,-4,3,-2,1,-4,-3,5,4,3,3,-2,1,3,-2,4]
13_1425; [-4,-3,-3,-2,-2,-1,3,-4,3,3,3,2,1,1,1,2]
13_1426; [-4,-4,-4,-3,-3,-2,1,1,1,3,2,2,4,-3,2,1]
13_1427; [-5,-5,-5,-4,-4,-3,2,-1,4,3,3,5,-4,3,2,1,1]
13_1428; [-5,-5,-4,-3,2,-1,5,4,3,3,3,2,1,1,4,4,4]
13_1429; [-5,-5,4,-5,4,-3,2,-1,4,3,3,3,2,1,1]
13_1430; [-5,-5,-5,-4,-4,-3,2,-1,4,3,3,3,2,1,1,5,-4]
13_1431; [-5,-5,-5,4,-3,2,-1,-5,4,3,3,3,2,1,1]
13_1432; [-4,-4,3,-2,1,-4,3,2,2,2,1,1,1,1]
13_1433; [-5,-5,4,-3,2,-5,4,3,3,3,2,-1,2,1,1]
13_1434; [-4,3,-4,3,3,-2,1,-4,3,2,2,2,1,1]
13_1435; [-6,-5,4,-3,2,-1,5,-6,5,4,-3,2,1,1,5,4]
13_1436; [-5,-4,3,-2,1,1,4,3,2,2,2,1,5,5,4,3,3]
13_1437; [-6,-6,-5,4,-3,2,-1,6,-5,4,3,3,3,2,1,1]
13_1438; [-5,-5,-4,3,-2,1,1,4,-5,4,3,-2,1,4,3]
13_1439; [-5,-4,-4,3,-2,-4,3,5,5,-4,3,2,-1,2,-1,3,4]
13_1440; [-5,-4,-3,2,-1,3,3,3,2,4,-5,4,3,2,2,1,1]
13_1441; [1,-2,1,2,-3,4,5,-6,2,2,3,-4,-5,3,4,5,-6,5]
13_1442; [-5,-4,3,-5,-4,3,-2,1,1,6,-5,4,3,-2,1,6]
13_1443; [-4,3,-2,1,-4,5,-4,3,-2,1,5,-4,5]
13_1444; [-4,3,-2,1,3,-2,1,5,-4,3,-2,1,5]
13_1445; [1,2,-3,-3,-2,-2,-3,4,-5,-1,3,4,2,-3,2,-3,4,-5,4]
13_1446; [-5,-5,-4,-3,2,-3,5,4,-3,2,1,4,-5,4,3,-2,1]
13_1447; [-5,-5,-5,-4,-3,2,-1,-3,2,5,4,-3,2,1,1,4,3]
13_1448; [-5,-5,-4,3,-2,1,3,-2,1,4,3,-2,-5,4,3]
13_1449; [-5,-4,3,-2,1,3,-2,4,4,3,-2,1,-5,4,3]
13_1450; [-4,3,-2,1,3,3,3,4,4,3,-2,3,-2,1]
13_1451; [-5,-4,3,-2,1,-5,4,4,3,-2,5,4,4,3,-2,1,3]
13_1452; [-4,-4,-3,-3,-2,1,3,2,2,2,2,2,4,-3,2,1]
13_1453; [-5,-5,-4,-3,2,-1,2,-3,2,5,4,-3,2,1,1,4,3]
13_1454; [-4,-3,-3,2,-3,2,2,2,-1,2,-4,-3,2,1,1,3]
13_1455; [-5,-4,-3,-3,2,-3,2,-1,2,1,1,4,-5,4,3,-2,3]
13_1456; [-4,-4,-3,2,2,-1,3,-4,3,2,1,1,1,-4,3,2]
13_1457; [-2,-2,-2,-2,-2,1,1,1,3,-2,1,3,3]
13_1458; [-4,-4,-3,-3,-3,-2,1,1,1,3,2,2,2,1,4,-3]
13_1459; [-3,-3,-3,-3,-2,-2,-2,1,1,1,3,2,2,2,1]
13_1460; [-3,-3,-3,-2,1,-2,1,1,1,4,-3,2,4,4]
13_1461; [-4,-3,-3,-2,1,1,1,3,-2,1,5,-4,3,5,5]
13_1462; [-3,-2,1,-2,1,-2,1,1,1,1,4,-3,2,4]
13_1463; [-5,4,-3,-2,1,-2,1,4,-3,2,4,5,5,4,-3]
13_1464; [-4,3,-2,1,-4,3,2,2,2,2,1,1,1,1]
13_1465; [-5,4,-3,2,-5,4,3,3,3,3,2,-1,2,1,1]
13_1466; [-2,1,1,1,1,1,3,-2,1,1,1,1,3]
13_1467; [-4,3,-2,1,3,3,3,3,-2,1,3,4,4,3]
13_1468; [-4,3,-2,1,3,3,3,3,3,-2,1,4,4,3]
13_1469; [-5,-4,3,-5,4,4,3,-2,1,3,3,5,4,4,3,-2,1]
13_1470; [-4,3,-2,1,-4,3,3,3,-2,1,5,-4,5]
13_1471; [-4,3,-2,1,4,4,4,4,3,3,3,3,-2,1]
13_1472; [-5,-4,3,-2,1,4,4,5,5,4,3,3,3,-2,1]
13_1473; [-4,3,-2,1,-2,1,1,5,-4,3,-2,1,5]
13_1474; [-5,-4,3,-2,1,-2,1,4,6,-5,4,3,-2,6]
13_1475; [-5,-4,3,-2,1,4,5,5,4,3,3,3,3,-2,1]
13_1476; [-6,-5,-4,3,-2,1,4,5,5,6,6,5,4,3,-2,1]
13_1477; [-5,-4,3,-2,1,4,4,3,-2,-5,4,3,-2,1,3]
13_1478; [-2,-2,1,-2,1,1,1,3,-2,1,1,1,3]
13_1479; [-4,3,-2,-2,1,3,3,3,-2,1,4,4,3,-2]
13_1480; [-4,3,-2,1,3,3,4,4,4,3,-2,3,-2,1]
13_1481; [-2,-2,-2,-2,1,-2,1,3,-2,1,1,1,3]
13_1482; [-4,-4,-3,-3,-2,1,-2,1,3,3,3,3,2,4,-3,2]
13_1483; [-4,-3,2,-3,-4,3,2,-1,2,-3,2,1,1,1,2,2]
13_1484; [-4,-4,-4,-3,2,-1,2,-3,2,1,4,-3,2,1,1,-3]
13_1485; [-4,-3,-3,2,-3,2,-1,2,-4,-3,2,1,1,1,2,3]
13_1486; [-3,-3,-3,-3,-2,-2,1,1,-2,1,3,2,2,2,1]
13_1487; [-2,-2,-2,1,1,-2,-2,1,3,-2,1,3,3]
13_1488; [-4,-4,-3,-3,-3,-2,1,1,3,2,2,4,-3,2,2,1]
13_1489; [-3,-3,-2,1,-2,1,1,4,-3,2,4,-3,4,4]
13_1490; [-4,-4,3,-4,3,-2,-1,3,3,-4,3,2,-1,2]
13_1491; [-5,-4,-3,2,-1,3,3,2,1,1,4,-5,4,3,2,2,2]
13_1492; [1,-2,-3,-4,1,-4,5,-3,-4,-2,3,-4,-5,-5,-6,5,4,-6]
13_1493; [-5,-4,-3,2,-1,-3,2,2,3,4,-5,4,3,2,-1,2,3]
13_1494; [-4,3,-2,1,3,3,3,4,4,3,3,-2,1,3]
13_1495; [-5,-4,3,-2,1,-5,4,4,3,5,4,4,3,-2,1,3,3]
13_1496; [-5,-4,3,-4,5,-4,3,-2,1,-4,3,3,3,-2,1]
13_1497; [-6,-5,4,-3,2,-1,5,5,4,-3,2,-1,6,6,5,4]
13_1498; [-5,4,-3,2,-1,2,-5,4,-3,2,-1,2,2]
13_1499; [-5,4,-3,-2,1,4,4,5,5,4,3,-2,1,3,4]
13_1500; [1,-2,3,-4,5,-6,-4,5,-6,3,2,2,3,4,1,-2,-3,-2]
13_1501; [-6,-5,-4,3,-2,1,-5,4,4,5,-6,5,-4,3,-2,1]
13_1502; [-4,3,-4,3,-2,1,5,-4,3,-2,1,-4,5]
13_1503; [-2,-2,1,1,1,-2,1,1,1,3,-2,1,3]
13_1504; [-4,3,-2,-2,1,4,4,3,-2,1,3,3,3,-2]
13_1505; [-4,3,-2,-2,3,3,3,-2,1,4,4,3,-2,1]
13_1506; [-5,-4,3,-2,-2,1,-5,4,4,3,-2,1,5,4,4,3,-2]
13_1507; [-4,3,-2,1,3,-2,1,3,4,4,4,3,-2,3]
13_1508; [-4,-4,-3,-3,-2,1,3,2,2,4,-3,2,2,-3,2,1]
13_1509; [-4,3,-2,1,3,-2,1,3,-2,4,4,3,3,-2]
13_1510; [-4,-3,-3,2,-1,-3,2,2,4,4,4,3,-2,-1,3,3]
13_1511; [-4,-3,-3,-2,1,1,2,2,-3,2,2,-4,-3,2,1,3]
13_1512; [-2,-2,1,-2,1,3,-2,1,3,-2,-2,1,1]
13_1513; [-5,-4,3,-4,3,-2,1,3,-2,1,-2,-3,5,5,4,-3,2]
13_1514; [-4,3,-2,-2,1,1,3,-2,1,4,4,3,-2,3]
13_1515; [-2,-2,-2,-2,1,1,-2,1,3,-2,1,3,3]
13_1516; [-4,-4,-3,-3,-2,1,-2,1,1,3,3,2,2,2,4,-3]
13_1517; [-5,-4,-3,2,4,3,3,4,-5,4,3,2,-1,2,-3,2,-1]
13_1518; [-4,-3,2,-1,2,2,2,2,3,-4,3,2,-1,2]
13_1519; [-5,-4,-3,2,-3,2,-1,2,4,4,5,5,4,3,-2,-1,3]
13_1520; [-4,3,-2,1,3,3,3,3,4,4,3,-2,1,3]
13_1521; [-5,-4,3,-5,4,4,3,-2,1,3,5,4,4,3,-2,1,3]
13_1522; [-4,3,-4,5,-4,3,-2,1,-4,3,-2,1,5]
13_1523; [-4,3,-2,1,3,-2,-2,4,4,3,-2,1,3,3]
13_1524; [-4,3,-2,-2,1,3,-2,1,4,4,3,-2,3,3]
13_1525; [1,2,-3,-4,3,-4,-2,5,-4,1,-3,-2,3,-2,-3,-3,-4,3,5]
13_1526; [-5,-4,3,-2,1,-2,3,-2,1,4,3,-2,-5,4,3]
13_1527; [-5,-5,-4,3,-2,1,4,4,3,-2,1,-5,4,3,-2]
13_1528; [-2,-2,-2,-2,1,1,1,-2,1,3,-2,1,3]
13_1529; [-4,-4,-3,2,-1,-3,2,2,2,2,4,-3,2,-1]
13_1530; [-4,-4,-3,-3,-2,1,-2,1,3,3,2,2,2,2,4,-3]
13_1531; [-5,-5,-4,-3,2,-3,2,-1,4,-3,2,1,1,4,3,5,-4]
13_1532; [-4,-4,-3,-3,-2,1,3,2,2,2,4,-3,2,2,1,-3]
13_1533; [1,2,-3,-3,-2,-2,-3,-4,5,1,-2,-4,3,-4,-3,5,2,3,-4]
13_1534; [-5,-4,-3,2,-1,3,3,2,2,4,-5,4,3,3,-2,-1,3]
13_1535; [-5,-5,-5,-4,-3,2,5,4,-3,2,1,4,-5,4,3,-2,1]
13_1536; [-4,-4,-4,-3,2,-1,4,-3,2,2,2,2,2,-1]
13_1537; [-5,-5,-4,-4,-4,-3,-2,1,1,2,4,3,3,2,1,5,-4]
13_1538; [-4,-4,-4,-4,-3,-3,-3,-2,1,1,2,4,3,3,2,1]
13_1539; [-5,4,-3,-3,-3,-2,1,-2,1,5,5,4,4,-3,2]
13_1540; [-6,5,-4,-3,-3,-2,1,3,-2,1,6,6,5,5,-4,3]
13_1541; [-4,-4,-3,2,-1,2,3,3,3,3,2,1,1,-4,3,2]
13_1542; [-5,-4,-3,-3,2,1,-3,4,5,5,4,3,-2,1,3,2,2]
13_1543; [-4,-4,-3,2,-1,2,3,3,2,1,1,1,1,-4,3,2]
13_1544; [-5,-5,-4,3,-2,-1,3,4,4,3,2,1,1,2,-5,4,3]
13_1545; [-4,3,-2,1,-4,3,3,3,2,2,1,1,1,1]
13_1546; [-5,4,-3,2,-5,4,4,4,3,3,2,-1,2,1,1]
13_1547; [-2,-2,-2,1,1,1,1,1,3,-2,1,1,3]
13_1548; [-4,3,-2,-2,-2,1,3,3,-2,1,3,4,4,3]
13_1549; [-4,3,-2,-2,-2,1,4,4,4,3,3,3,-2,1]
13_1550; [-5,-4,3,-2,-2,-2,1,4,5,5,4,3,3,-2,1]
13_1551; [-5,4,-3,-3,-2,1,3,2,4,5,4,-3,2,2,1,4,-3]
13_1552; [-2,-2,1,1,-2,1,1,3,-2,1,1,1,3]
13_1553; [-4,3,-2,-2,4,4,3,3,-2,1,3,3,-2,1]
13_1554; [-5,-4,-3,2,4,3,3,2,2,1,4,-5,4,3,3,-2,1]
13_1555; [-5,-4,3,-2,1,3,3,-2,4,3,-2,1,-5,4,3]
13_1556; [-4,3,-2,-2,3,3,-2,1,4,4,3,3,-2,1]
13_1557; [-2,-2,1,1,1,1,-2,1,1,3,-2,1,3]
13_1558; [-4,3,-2,-2,1,3,-2,1,3,3,-2,4,4,3]
13_1559; [-3,-3,2,-1,2,2,2,-3,2,2,-1,2,2]
13_1560; [-4,-4,-3,2,-1,2,1,3,-4,3,3,-2,1,3,3,-2]
13_1561; [-4,-4,-3,2,2,-1,3,-4,3,2,1,1,-4,-4,3,2]
13_1562; [-4,-4,-3,2,-3,2,-1,2,-1,3,-4,3,3,2,2,3]
13_1563; [-4,-4,-3,-2,1,1,2,3,3,3,-4,3,-2,3,-2,1]
13_1564; [-5,-5,-4,-4,3,-2,1,-4,-3,2,5,4,4,-3,2,1,4]
13_1565; [-2,-2,1,-2,-2,1,1,3,-2,1,-2,3,3]
13_1566; [-4,-4,-3,2,-1,2,1,1,3,3,-4,3,-2,1,3,-2]
13_1567; [-4,-4,-3,2,-1,3,3,3,-4,3,2,1,1,1,3,2]
13_1568; [-4,-4,-3,2,-1,3,-4,3,2,1,1,1,-4,-4,3,2]
13_1569; [-4,-4,-3,2,-1,3,3,-4,3,2,1,1,1,-4,3,2]
13_1570; [-5,-4,3,-2,-5,-4,3,-2,-2,1,5,5,4,3,3,-2,1]
13_1571; [-3,-3,2,-1,2,2,-3,2,2,-1,2,2,-1]
13_1572; [-4,-4,-4,3,-2,1,1,5,-4,3,-2,1,5]
13_1573; [-5,-4,3,-2,1,-4,3,-2,1,1,6,-5,4,6]
13_1574; [-4,-4,-3,-2,1,-2,1,1,3,-4,3,2,2,-1,2,2]
13_1575; [-5,-5,-4,-3,2,-1,2,3,3,2,1,1,4,-5,4,3,2]
13_1576; [-2,-2,1,-2,-2,1,1,1,3,-2,1,3,3]
13_1577; [-4,3,-2,-2,1,1,3,-2,1,4,4,3,-2,-2]
13_1578; [-4,-4,-4,-3,-3,-3,-2,1,1,3,2,2,4,-3,2,1]
13_1579; [-4,-4,-3,-3,-2,1,-2,1,1,3,3,2,4,-3,2,-3]
13_1580; [-5,-4,3,-2,1,1,1,1,4,-5,4,3,2,2,1]
13_1581; [-6,-5,4,-3,2,-1,2,1,1,5,-6,5,4,3,3,2]
13_1582; [-3,-2,1,-2,1,4,4,-3,2,4,4,4,4,4]
13_1583; [-5,4,-3,-2,1,-2,1,4,4,-3,2,4,5,5,4]
13_1584; [-5,4,-3,-2,1,-2,1,5,5,5,4,4,4,-3,2]
13_1585; [-6,-5,4,-3,-2,1,-2,1,5,6,6,5,4,4,-3,2]
13_1586; [-2,1,-2,1,1,-2,1,3,-2,1,1,1,3]
13_1587; [-4,3,-2,1,4,4,3,-2,3,3,-2,3,-2,1]
13_1588; [-4,-3,-2,1,-2,3,-2,1,1,3,-4,3,2,2,-1,2]
13_1589; [-2,-2,-2,1,-2,-2,1,3,-2,1,1,1,3]
13_1590; [-4,-4,-3,2,-1,4,-3,2,2,-3,2,2,2,-1]
13_1591; [-4,3,-2,-2,1,3,-2,1,4,4,3,-2,3,-2]
13_1592; [-4,-4,-4,-3,-2,-2,4,3,-2,1,3,-2,1,3,3,2]
13_1593; [-2,-2,-2,1,-2,1,3,-2,1,3,-2,1,1]
13_1594; [-4,-4,-3,-3,-2,1,-2,1,3,3,2,2,2,4,-3,2]
13_1595; [-2,-2,1,-2,1,1,-2,-2,1,3,-2,1,3]
13_1596; [-3,-3,-2,-2,-1,3,3,3,2,-1,2,-3,2,2,2]
13_1597; [-4,-4,-3,-2,-2,4,3,-2,-2,1,3,-2,1,3,3,2]
13_1598; [-4,-3,-3,2,-1,2,-3,2,2,1,1,2,2,-4,3,-2]
13_1599; [-4,-4,-3,-3,-2,1,-2,1,3,3,2,2,4,-3,2,-3]
13_1600; [-2,-2,1,-2,-2,3,-2,1,1,1,-2,3,3]
13_1601; [-4,-4,-3,2,-1,-1,2,2,4,-3,2,2,-1,2]
13_1602; [-4,-4,-4,3,-2,1,5,-4,3,-2,1,5,5]
13_1603; [-4,-4,3,-2,1,-4,3,3,3,2,2,2,1,1]
13_1604; [-3,-3,2,2,-1,2,2,-1,-3,2,2,2,-1]
13_1605; [-4,-4,-3,2,-1,2,3,-4,3,2,2,-1,2,2]
13_1606; [-5,-4,3,-2,-5,-4,3,-2,-2,1,1,5,5,4,3,-2,1]
13_1607; [-2,-2,1,1,1,-2,-2,1,3,-2,1,3,3]
13_1608; [-5,-4,3,-2,1,-4,3,-2,1,6,-5,4,6,6]
13_1609; [-5,-5,-4,3,-2,1,1,4,-5,4,3,2,2,2,1]
13_1610; [-4,3,-2,-2,1,1,4,4,3,-2,1,3,-2,-2]
13_1611; [-4,-4,-3,2,-1,3,-4,3,2,2,-1,2,2,-1]
13_1612; [-3,-3,-2,1,-2,1,4,-3,2,4,4,4,-3,4]
13_1613; [-5,4,-3,-3,-2,1,-2,1,4,-3,2,5,5,4,-3]
13_1614; [-4,3,-2,1,3,3,4,4,4,3,3,-2,1,3]
13_1615; [-5,-4,-3,2,-1,2,3,3,2,1,1,4,-5,4,3,2,2]
13_1616; [-5,-4,-3,2,-1,3,3,2,4,-5,4,3,2,1,1,2,2]
13_1617; [-5,-4,3,-2,1,4,4,-5,4,3,-2,1,4,3,3]
13_1618; [-4,3,-2,1,1,1,5,-4,3,-2,1,1,5]
13_1619; [-6,5,-4,3,-2,1,6,6,5,5,-4,3,-2,1]
13_1620; [-5,-5,-4,3,-2,-4,-3,5,4,3,-2,1,3,-2,1,4,4]
13_1621; [-4,-4,-3,-3,-3,-2,1,3,2,2,2,2,4,-3,2,1]
13_1622; [-5,-5,-4,-4,3,-2,-1,3,2,1,1,-4,3,2,5,-4,3]
13_1623; [-5,4,-3,-2,1,1,4,3,2,2,5,4,-3,2,1,4,-3]
13_1624; [-4,3,-2,1,3,3,4,4,3,-2,3,-2,-2,1]
13_1625; [-5,-4,3,-2,-2,4,4,3,-2,1,-5,4,3,-2,1]
13_1626; [-4,-4,3,-4,3,-2,1,5,-4,3,-2,1,5]
13_1627; [-4,3,-2,1,3,-2,1,3,-2,4,4,3,-2,3]
13_1628; [-2,-2,-2,1,1,-2,1,-2,1,3,-2,1,3]
13_1629; [-4,-4,-3,-2,1,-2,1,3,-2,3,3,2,2,2,4,-3]
13_1630; [-3,-3,-2,-1,3,2,2,2,-1,2,2,2,2,-1,2]
13_1631; [-4,-3,-3,2,-1,-3,2,2,2,2,3,4,4,3,-2,-1]
13_1632; [-2,-2,1,1,1,-2,1,-2,1,3,-2,1,3]
13_1633; [-4,3,-2,-2,1,4,4,3,-2,1,3,-2,3,-2]
13_1634; [-4,-4,3,-2,3,-4,3,-4,3,2,1,1,3,3,-2,1]
13_1635; [-4,-3,-3,2,-1,-3,2,-4,-3,2,1,1,1,2,2,3]
13_1636; [-4,-4,-3,2,-1,-1,4,-3,2,2,2,2,2,-1]
13_1637; [-5,-5,-4,-4,-4,-3,2,-1,4,3,3,3,2,1,1,5,-4]
13_1638; [-4,-4,-4,-4,-3,-3,-3,2,-1,4,3,3,3,2,1,1]
13_1639; [-5,4,-3,-3,-3,-2,1,-2,1,1,5,5,4,-3,2]
13_1640; [-6,5,-4,-3,-3,-2,1,1,3,-2,1,6,6,5,-4,3]
13_1641; [-4,-3,2,-1,2,2,2,2,-1,3,-4,3,2,-1]
13_1642; [-5,-4,-4,-3,-3,-2,-1,4,4,5,5,4,3,2,-1,2,3]
13_1643; [-5,-5,-4,-3,2,-1,5,4,3,3,3,3,3,2,1,1,4]
13_1644; [1,-2,-3,4,-5,-2,1,-2,-3,-4,2,-4,3,-4,-5,-6,5,-6]
13_1645; [-4,3,-2,1,1,5,-4,3,3,3,-2,1,5]
13_1646; [-4,-4,3,-2,1,5,-4,3,-2,1,5,-4,5]
13_1647; [-5,-4,3,-2,1,1,4,6,-5,4,3,-2,1,6]
13_1648; [-4,-3,-3,2,-3,2,2,-1,2,2,-4,-3,2,1,1,3]
13_1649; [-4,3,-2,-2,4,4,3,-2,1,3,3,3,-2,1]
13_1650; [-5,-4,3,-2,4,4,3,-2,-2,1,-5,4,3,-2,1]
13_1651; [-5,-4,3,-2,-5,4,4,3,-2,-2,1,5,4,4,3,-2,1]
13_1652; [-4,-3,-3,2,-1,-3,2,2,2,2,-4,-3,2,1,1,3]
13_1653; [1,-2,3,-4,5,3,-2,1,-3,-2,3,3,4,4,3,-4,-2,-5,-4]
13_1654; [-4,-4,-3,2,-3,2,2,2,2,-1,4,-3,2,-1]
13_1655; [-5,-5,-4,-3,2,-1,-3,2,4,-3,2,1,1,4,3,5,-4]
13_1656; [-3,-3,2,-1,2,-1,2,-3,2,-1,2,2,2]
13_1657; [-4,-4,-3,-2,-2,1,-2,1,-2,4,3,3,-2,1,3,2]
13_1658; [-2,1,-2,1,-2,1,1,3,-2,1,-2,3,3]
13_1659; [-2,1,-2,1,-2,3,-2,1,1,1,-2,3,3]
13_1660; [-4,3,-2,1,-2,4,4,3,-2,3,-2,1,1,-2]
13_1661; [-2,-2,1,-2,1,3,-2,1,-2,1,-2,3,3]
13_1662; [-2,-2,-2,1,1,3,-2,3,-2,3,-2,1,3]
13_1663; [-2,1,-2,1,-2,1,1,1,3,-2,1,3,3]
13_1664; [-4,3,-2,1,1,4,4,3,-2,3,-2,3,-2,1]
13_1665; [-4,-4,-3,2,-1,2,-1,2,3,-4,3,2,-1,2]
13_1666; [-4,3,-2,1,1,3,-2,4,4,3,-2,3,-2,1]
13_1667; [-3,-2,1,-2,1,-2,1,-2,1,4,-3,2,4,4]
13_1668; [-5,-4,3,-2,1,4,-5,4,3,-2,1,-5,4,3,3]
13_1669; [-5,-4,3,-2,1,4,4,4,3,-2,-5,4,3,-2,1]
13_1670; [-4,-3,-2,1,-2,1,1,3,-4,3,2,2,-1,2,2,2]
13_1671; [-2,-2,1,-2,1,-2,1,3,-2,1,1,1,3]
13_1672; [-4,3,-2,-2,4,4,3,-2,3,-2,1,3,-2,1]
13_1673; [-4,3,-2,1,3,-2,1,4,4,3,-2,3,-2,3]
13_1674; [-5,-4,3,-2,1,3,-2,4,3,-2,1,-5,4,3,-2]
13_1675; [-3,-3,2,-1,2,-3,2,-1,2,2,2,-1,2]
13_1676; [-4,-4,-3,-3,2,-1,2,1,1,3,3,-4,3,-2,3,-2]
13_1677; [-2,-2,-2,1,-2,1,3,-2,1,3,3,-2,1]
13_1678; [-4,-4,-3,-3,-2,1,-2,1,1,3,3,2,2,4,-3,2]
13_1679; [-5,-4,-3,2,-3,4,-5,4,3,3,2,-1,2,-3,2,1,1]
13_1680; [-5,-5,-4,-3,2,4,5,4,4,-3,2,-1,4,4,-3,2,-1]
13_1681; [-4,-4,-3,-3,-3,-2,1,3,2,2,2,4,-3,2,1,-3]
13_1682; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,2,4,4,-3,2,-1]
13_1683; [-4,-3,-2,1,-2,1,1,1,1,3,-4,3,2,-1,2,2]
13_1684; [-5,-4,-3,2,-3,2,-1,2,1,1,4,-5,4,3,-2,3,3]
13_1685; [-5,-4,-3,2,-4,3,3,3,2,-1,4,-5,4,3,3,2,-1]
13_1686; [-4,-4,-4,-3,-2,1,-2,3,-2,1,1,4,3,-2,1,3]
13_1687; [-4,3,-2,-2,1,3,-2,1,4,4,3,3,-2,3]
13_1688; [-4,-3,-2,1,-2,1,1,3,-4,3,2,-1,2,2,2,2]
13_1689; [1,2,-3,4,5,-3,2,-1,-3,-4,-2,-4,3,-2,-3,-3,4,5,-4]
13_1690; [-4,-4,-4,-3,-2,1,-2,1,1,4,3,-2,1,1,3,2]
13_1691; [-5,-4,3,-4,-5,4,3,-2,1,3,3,-4,3,-2,1]
13_1692; [-5,-4,-3,2,2,3,3,2,1,4,-5,4,3,3,-2,1,3]
13_1693; [-5,-4,3,-2,-5,4,3,-2,-2,1,5,5,5,-4,3,-2,1]
13_1694; [1,-2,-3,4,5,-3,2,1,-3,-4,-4,-3,-2,3,-2,-3,4,5,-4]
13_1695; [-4,-4,-4,-3,-2,-2,1,-2,4,3,-2,1,1,1,3,2]
13_1696; [-5,-5,-4,-3,-2,1,1,2,3,3,5,-4,3,-2,3,-2,1]
13_1697; [-2,-2,1,1,1,3,3,-2,1,1,3,3,3]
13_1698; [-4,-3,-3,-3,2,-3,-3,2,1,1,4,4,3,3,-2,1]
13_1699; [-4,-4,-3,2,-1,3,3,-4,3,2,1,1,1,3,2,2]
13_1700; [-4,-4,-3,2,-1,3,-4,3,2,1,1,1,-4,3,2,2]
13_1701; [-5,-4,3,-2,1,1,4,4,-5,4,-3,4,-3,-2,1]
13_1702; [-5,4,-3,-3,-2,1,1,3,2,4,5,4,-3,2,1,4,-3]
13_1703; [-5,-4,3,-2,1,4,4,4,-5,4,3,-2,1,4,3]
13_1704; [-5,-4,3,-2,1,4,4,-5,4,-3,4,4,-3,-2,1]
13_1705; [-5,-4,3,-2,1,4,3,-2,1,-5,4,3,-2,-2,1]
13_1706; [-5,4,-3,-3,-2,1,3,2,4,5,4,-3,2,4,-3,2,1]
13_1707; [-4,-3,-3,2,-3,2,-1,2,-1,4,4,3,3,-2,3,3]
13_1708; [-5,-5,4,-3,-5,4,3,3,-2,1,-5,4,3,-2,1]
13_1709; [-4,-3,-3,2,-1,2,-1,3,-4,3,3,2,2,2,2,3]
13_1710; [-5,-4,-3,2,-3,2,-1,2,-1,4,5,5,4,3,3,-2,3]
13_1711; [-5,-4,3,-2,-5,-4,3,-2,5,5,4,3,-2,1,3,-2,1]
13_1712; [-4,-3,-3,2,-3,2,-3,2,1,1,4,4,3,3,-2,1]
13_1713; [-5,-4,3,-2,4,3,-2,1,-5,4,3,-2,3,-2,1]
13_1714; [1,2,3,-4,5,-3,-4,2,-3,-1,-3,-2,3,-2,-4,-4,5,3,-4]
13_1715; [-4,-3,2,-3,2,-3,2,1,1,4,4,3,3,-2,1,3]
13_1716; [-5,-4,3,-2,1,4,4,-5,4,3,-2,1,-5,4,3]
13_1717; [-6,-5,-4,-3,2,-5,4,-3,2,1,4,5,-6,5,-4,3,-2,1]
13_1718; [-4,3,-2,1,1,-4,3,3,3,2,2,1,1,1]
13_1719; [1,-2,-3,4,1,2,4,5,-3,2,5,-6,4,5,3,-4,-6,-5]
13_1720; [-5,-5,-4,-3,2,-1,2,4,5,4,4,-3,2,-1,4,-3,2]
13_1721; [-5,-4,-3,2,-1,3,3,3,2,4,-5,4,3,2,1,1,2]
13_1722; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,-1,4,4,-3,2,2]
13_1723; [-5,-4,3,-2,1,4,4,3,-2,-2,-5,4,3,-2,1]
13_1724; [-5,4,-3,-3,-2,1,-2,1,3,2,4,-3,2,5,4,-3,4]
13_1725; [-5,4,-3,-3,-2,1,1,3,2,4,-3,2,1,5,4,-3,4]
13_1726; [-5,-5,-4,3,-2,1,-5,-4,3,-2,1,5,5,4,3,-2,1]
13_1727; [-4,-3,2,-1,2,2,3,-4,3,2,2,-1,2,-1]
13_1728; [-4,-3,-2,1,1,2,-3,2,2,3,-4,3,-2,3,-2,1]
13_1729; [-2,-2,-2,1,-2,1,-2,1,1,3,-2,3,3]
13_1730; [-3,-3,2,-3,2,-1,2,-1,2,2,-1,2,2]
13_1731; [-2,-2,1,-2,1,-2,1,-2,1,3,-2,3,3]
13_1732; [-2,1,-2,1,1,1,-2,1,1,3,-2,3,3]
13_1733; [-2,-2,1,-2,3,-2,1,3,3,-2,1,1,1]
13_1734; [-2,-2,1,-2,1,-2,1,-2,3,-2,1,3,3]
13_1735; [-3,2,-3,2,-3,2,-3,2,-1,2,-1,2,2]
13_1736; [-2,1,-2,1,-2,1,1,1,-2,1,3,-2,3]
13_1737; [-3,-3,-2,-2,-1,3,3,2,-1,2,2,-3,2,2,2]
13_1738; [-2,1,-2,1,-2,1,-2,1,-2,1,3,-2,3]
13_1739; [-4,3,-4,3,-2,1,-2,3,-2,1,5,-4,5]
13_1740; [-3,2,-3,2,-1,2,2,2,-1,2,2,2,2]
13_1741; [-4,-3,2,-1,2,-1,2,2,2,2,3,-4,3,2]
13_1742; [-3,-3,2,-3,2,-1,2,-1,2,2,-3,2,2]
13_1743; [-4,3,-2,-2,-2,1,-2,1,3,-2,4,4,3,3]
13_1744; [-4,-3,-3,2,-1,2,-1,2,2,3,2,-4,3,3,3,2]
13_1745; [-5,-4,-4,-3,2,-1,3,3,3,3,4,-5,4,3,2,-1,4]
13_1746; [-4,-4,-3,-3,-2,1,-2,1,3,2,2,4,-3,2,-3,2]
13_1747; [-2,-2,1,-2,3,-2,1,3,-2,1,1,1,1]
13_1748; [-4,3,-2,-2,1,3,-2,1,-2,3,-2,4,4,3]
13_1749; [-4,3,-2,1,-2,1,3,-2,3,3,4,4,3,3]
13_1750; [-5,-4,3,-2,3,4,3,-2,-5,4,3,-2,1,-2,1]
13_1751; [-4,-3,-3,2,-1,2,-1,2,2,2,3,2,-4,3,2,2]
13_1752; [-2,-2,-2,1,-2,1,1,-2,1,1,3,-2,3]
13_1753; [-4,-4,-4,-3,-3,-2,1,-2,1,1,1,3,2,4,-3,2]
13_1754; [-2,1,-2,1,1,1,1,-2,1,1,3,-2,3]
13_1755; [-4,3,-2,1,-2,1,3,3,-2,3,4,4,3,-2]
13_1756; [-3,-3,2,-3,2,-3,2,-1,2,-1,2,2,2]
13_1757; [-3,2,-3,2,-1,2,-1,2,2,-1,2,2,2]
13_1758; [-2,-2,1,-2,1,1,1,-2,1,1,3,-2,3]
13_1759; [-2,-2,1,-2,-2,1,1,1,-2,1,3,-2,3]
13_1760; [-3,2,-3,2,-3,2,-1,2,-1,2,-3,2,2]
13_1761; [-4,3,-2,-2,-2,1,-2,3,-2,1,4,4,3,3]
13_1762; [-5,4,-3,-3,-2,1,3,-2,1,4,-3,5,5,4,4]
13_1763; [-3,-3,2,-3,2,-1,2,2,2,-1,2,2,2]
13_1764; [-2,-2,-2,1,-2,1,1,3,3,-2,3,3,3]
13_1765; [-4,-4,-3,2,-1,3,3,3,3,3,-4,3,2,-1]
13_1766; [-4,3,-2,-2,-2,1,-2,1,1,4,4,3,3,-2]
13_1767; [-4,-4,-3,2,-1,2,2,2,-1,3,3,-4,3,2]
13_1768; [-5,-5,-4,-3,2,-1,3,3,4,4,-5,4,3,2,-1]
13_1769; [-2,-2,1,-2,-2,1,1,-2,1,3,-2,3,3]
13_1770; [-2,-2,1,-2,1,-2,3,-2,1,1,1,3,3]
13_1771; [-4,3,-2,-2,4,4,3,-2,1,1,3,-2,1,-2]
13_1772; [-4,3,-2,1,-2,1,1,3,-2,3,4,4,3,3]
13_1773; [-4,3,-4,3,-2,1,3,-2,1,5,-4,5,5]
13_1774; [-4,3,-2,-2,1,-2,1,1,3,-2,4,4,3,3]
13_1775; [-4,-4,-3,-3,-2,-2,1,3,-2,1,3,2,2,4,-3,2]
13_1776; [-4,3,-2,1,3,-2,1,-2,4,4,3,-2,3,-2]
13_1777; [-4,3,-4,3,-2,1,1,3,-2,1,5,-4,5]
13_1778; [-3,-3,-3,2,-1,2,-1,2,2,-3,2,2,2]
13_1779; [-4,-3,2,-1,2,-1,2,2,3,3,3,-4,3,2]
13_1780; [-4,-4,-4,-3,2,-1,2,-1,2,2,3,-4,3,2]
13_1781; [-4,-4,-3,-3,-2,-2,1,3,-2,1,3,2,4,-3,2,2]
13_1782; [-2,-2,1,1,-2,1,-2,3,-2,1,1,1,3]
13_1783; [-4,3,-2,1,-2,1,3,-2,4,4,3,3,3,3]
13_1784; [-5,-4,3,-2,1,-2,1,3,-2,4,4,5,5,4,3]
13_1785; [-4,-4,-3,2,-1,2,-1,2,2,3,3,-4,3,2]
13_1786; [-5,4,-3,-2,-2,1,4,3,-2,1,-2,3,2,5,4,-3,4]
13_1787; [-4,-4,-3,-3,2,-1,2,-1,2,2,3,2,-4,3,2,2]
13_1788; [-4,3,-2,1,3,-2,1,-2,4,4,3,3,-2,3]
13_1789; [-4,3,-4,3,-2,1,3,-2,1,3,5,-4,5]
13_1790; [-2,-2,-2,-2,1,-2,1,3,3,-2,3,3,3]
13_1791; [-4,-4,-4,-3,2,-1,2,-1,2,2,2,4,-3,2]
13_1792; [-4,-3,2,-1,2,-1,2,3,3,-4,3,3,3,2]
13_1793; [-5,-4,-3,2,-1,2,-1,2,3,3,4,-5,4,3,2]
13_1794; [-2,-2,1,-2,1,-2,-2,1,1,1,3,-2,3]
13_1795; [-4,-4,-3,2,-3,2,-1,2,-1,2,4,-3,2,2]
13_1796; [-4,3,-2,-2,1,-2,1,3,-2,3,4,4,3,3]
13_1797; [-4,-4,3,-4,3,-2,1,3,-2,1,5,-4,5]
13_1798; [-3,-2,1,1,1,2,2,2,2,3,3,2,2,1,1]
13_1799; [-4,-3,-2,1,1,2,2,2,2,3,4,4,3,2,2,1]
13_1800; [-4,3,-2,1,-2,3,-2,1,3,4,4,3,3,-2]
13_1801; [-4,-4,-3,-3,2,-1,2,2,2,-1,2,3,2,-4,3,2]
13_1802; [-5,-5,-4,-4,-3,2,-1,3,3,3,4,-5,4,3,2,-1,4]
13_1803; [-5,-4,3,-2,4,-5,4,3,-2,1,4,3,-2,1,-2]
13_1804; [-4,-4,-4,-3,-3,-2,1,-2,1,1,3,2,4,-3,2,2]
13_1805; [-2,-2,1,-2,1,1,-2,1,1,3,-2,3,3]
13_1806; [-2,-2,-2,1,-2,1,-2,3,-2,1,1,3,3]
13_1807; [-4,-4,-3,-3,-2,1,-2,1,1,3,2,2,2,4,-3,2]
13_1808; [-5,-5,-4,-3,2,-1,2,-1,2,2,5,4,-3,2,4]
13_1809; [-4,-4,-3,-3,-2,1,1,-2,1,1,1,3,2,4,-3,2]
13_1810; [-5,-5,-4,-4,-3,-2,1,1,2,-3,2,1,4,3,5,-4,3]
13_1811; [-4,-4,-3,2,-1,2,-1,2,2,4,-3,2,2,2]
13_1812; [-5,-5,-4,-3,2,-1,2,-1,2,2,3,5,-4,3,2]
13_1813; [-4,-3,-3,2,-1,2,-1,2,3,2,-4,3,-4,3,3,2]
13_1814; [-5,-4,3,-5,-4,3,-2,1,1,3,-2,1,5,-4,3]
13_1815; [-4,3,-2,-2,4,4,3,3,-2,1,3,-2,1,-2]
13_1816; [-4,-4,-3,-3,-2,-2,1,3,3,-2,1,3,2,4,-3,2]
13_1817; [-4,-3,-3,2,-1,2,-1,2,3,2,-4,3,2,2,2,2]
13_1818; [-5,-4,-3,2,-4,3,3,4,4,-5,4,-3,2,-1,2,1,1]
13_1819; [-2,-2,-2,1,1,-2,1,-2,3,-2,1,1,3]
13_1820; [-5,-4,3,-5,-4,3,-2,1,3,-2,1,3,5,-4,3]
13_1821; [-3,-3,2,-1,2,-1,2,-3,2,-3,2,2,2]
13_1822; [-4,-4,-3,-3,-2,-2,1,-2,1,3,2,2,2,4,-3,2]
13_1823; [-2,1,-2,1,-2,1,1,-2,1,3,-2,3,3]
13_1824; [-4,-4,-4,-3,-3,-2,1,-2,1,3,2,2,2,4,-3,2]
13_1825; [-4,3,-2,1,-2,1,3,-2,3,-2,4,4,3,-2]
13_1826; [-3,2,-3,2,-1,2,2,-1,2,2,-1,2,2]
13_1827; [-4,3,-4,3,-2,1,1,3,2,2,2,1,3,3]
13_1828; [-2,-2,1,-2,1,1,-2,1,-2,3,-2,1,3]
13_1829; [-2,1,-2,1,1,-2,1,1,-2,1,3,-2,3]
13_1830; [-3,-3,-2,-2,3,3,-2,-1,3,3,3,2,-1,2,2]
13_1831; [-4,-3,-3,2,-1,2,-1,2,2,-1,2,3,2,-4,3,2]
13_1832; [-4,-4,-3,-3,-2,1,-2,1,3,2,2,2,4,-3,2,2]
13_1833; [-4,3,-2,1,-2,1,3,-2,3,4,4,3,-2,3]
13_1834; [-2,-2,1,-2,1,-2,1,1,-2,1,3,-2,3]
13_1835; [-4,-3,-2,1,-2,3,-2,1,1,3,3,-4,3,2,-1,2]
13_1836; [-2,1,-2,1,-2,1,1,-2,1,1,3,-2,3]
13_1837; [-4,3,-2,-2,4,4,4,3,-2,1,3,-2,1,-2]
13_1838; [-4,-3,-3,2,-3,2,-1,2,-1,2,4,4,4,3,-2,3]
13_1839; [-4,3,-2,1,-2,1,1,3,-2,1,4,4,3,3]
13_1840; [-4,3,-2,-2,1,-2,1,3,-2,1,4,4,3,3]
13_1841; [-3,-3,-2,1,-2,1,1,3,-2,1,4,-3,4,4]
13_1842; [-4,-4,-3,2,-1,2,2,-1,3,3,-4,3,2,-1]
13_1843; [-4,-4,-3,2,-1,2,-1,3,3,-4,3,2,-1,2]
13_1844; [-4,3,-2,1,-2,1,1,3,3,-2,4,4,3,-2]
13_1845; [-4,3,-2,-2,1,1,4,4,3,-2,1,-2,3,-2]
13_1846; [-4,-4,-3,-3,-2,1,-2,1,1,3,2,2,4,-3,2,-3]
13_1847; [-5,-4,-4,3,-2,1,-2,1,3,-2,4,3,5,5,4,3,3]
13_1848; [-5,-4,3,-2,3,4,-5,4,3,-2,1,4,3,-2,1]
13_1849; [-5,-4,3,3,-2,1,-2,1,4,4,3,-2,-5,4,3]
13_1850; [-5,-5,-4,-3,-3,2,-1,2,-1,2,3,2,5,-4,3,2,2]
13_1851; [-4,-4,-3,2,-1,2,-1,2,3,-4,3,-4,3,2]
13_1852; [-4,-3,2,-1,2,-1,2,3,-4,3,-4,3,3,2]
13_1853; [-4,-3,2,-1,2,-1,3,3,3,-4,3,2,-1,2]
13_1854; [-4,3,-2,-2,1,-2,1,3,3,-2,4,4,3,-2]
13_1855; [-4,-4,-3,2,-1,2,-1,2,-3,2,2,4,-3,2]
13_1856; [-4,-3,-3,2,-3,2,-1,2,2,3,3,-4,3,-2,1,1]
13_1857; [-4,3,-2,1,-2,1,3,3,3,-2,4,4,3,3]
13_1858; [-5,-4,3,-2,1,-2,1,4,4,5,5,4,4,3,-2]
13_1859; [-4,-4,-3,2,-1,2,-1,2,3,3,3,-4,3,2]
13_1860; [-4,-4,-3,2,-1,-1,2,-1,2,3,3,-4,3,2]
13_1861; [-5,-5,-4,3,-2,-4,3,-2,1,-2,1,1,5,4,4]
13_1862; [-2,-2,1,-2,1,1,-2,3,-2,1,1,3,3]
13_1863; [-2,-2,-2,1,-2,-2,3,-2,1,1,1,3,3]
13_1864; [-2,1,-2,1,1,3,3,3,-2,3,3,3,3]
13_1865; [-4,3,-2,1,-2,1,1,3,3,3,-2,4,4,3]
13_1866; [-3,-3,-3,-2,1,1,1,3,-2,1,4,-3,4,4]
13_1867; [-4,3,-2,1,-2,1,1,4,4,3,3,3,3,-2]
13_1868; [-5,-4,3,-2,1,-2,1,1,4,4,5,5,4,3,-2]
13_1869; [-5,4,-5,4,-3,2,-1,2,-1,2,4,-3,2]
13_1870; [-2,-2,1,-2,1,3,3,-2,3,-2,3,3,3]
13_1871; [-3,-3,2,-1,2,-3,2,2,2,2,2,2,-1]
13_1872; [-4,-4,-3,2,-3,-4,3,2,-1,2,1,1,2,2,-3,2]
13_1873; [-4,-4,-3,-2,1,1,1,2,2,-4,-3,2,4,-3,2,1]
13_1874; [-2,-2,-2,1,-2,3,-2,1,1,1,1,1,3]
13_1875; [-4,3,-2,-2,-2,1,3,-2,1,-2,3,4,4,3]
13_1876; [-4,-3,2,-1,2,-1,2,2,2,3,3,-4,3,2]
13_1877; [-4,-4,-4,-3,2,-1,2,-1,3,3,3,-4,3,2]
13_1878; [-5,-4,-4,-3,2,-1,2,-1,3,3,3,4,-5,4,3,2,4]
13_1879; [-3,-3,-2,1,1,1,1,1,3,-2,1,4,-3,4]
13_1880; [-5,4,-3,-2,-2,1,-2,1,4,-3,2,4,5,5,4]
13_1881; [-4,-4,-3,2,-1,2,-1,3,3,3,3,-4,3,2]
13_1882; [-5,-4,-3,2,-1,2,-1,3,3,4,4,-5,4,3,2]
13_1883; [-3,-3,-2,1,-2,1,1,1,1,3,-2,4,-3,4]
13_1884; [-5,4,-3,-3,-2,1,-2,1,3,-2,4,-3,5,5,4]
13_1885; [-2,-2,1,-2,1,1,-2,-2,3,-2,1,1,3]
13_1886; [-2,-2,1,-2,1,3,3,3,-2,3,3,3,3]
13_1887; [-4,3,-2,-2,1,-2,1,3,3,3,-2,4,4,3]
13_1888; [-4,3,-2,-2,1,-2,1,4,4,3,3,3,3,-2]
13_1889; [-5,-4,3,-2,-2,1,-2,1,4,4,5,5,4,3,-2]
13_1890; [-4,3,-2,1,-2,3,-2,1,3,-2,4,4,3,3]
13_1891; [1,-2,-3,-4,-3,-4,-2,5,-4,1,-3,2,3,3,-2,4,-2,5,3]
13_1892; [-4,-3,-2,1,1,2,2,2,3,3,4,4,3,3,2,1]
13_1893; [-4,-3,2,-1,2,2,3,3,4,4,3,3,2,1,1,2]
13_1894; [-4,3,-2,-2,1,-2,3,-2,1,-2,4,4,3,3]
13_1895; [-5,-4,-3,-2,1,1,2,2,-4,3,3,4,-5,4,-3,2,1]
13_1896; [-5,-5,-5,-4,-3,2,-1,3,3,2,1,1,-4,3,2,5,-4]
13_1897; [-4,-4,-3,-2,1,-2,1,1,1,3,3,-4,3,2,-1,2]
13_1898; [-4,3,-2,1,-2,1,1,3,3,4,4,3,-2,3]
13_1899; [-4,-4,-3,2,-1,2,2,3,3,-4,3,2,-1,2]
13_1900; [-5,-5,-4,3,-2,3,4,3,-2,1,-5,4,3,-2,1]
13_1901; [-5,-5,-4,-3,2,-1,3,3,2,1,1,4,4,-5,4,3,2]
13_1902; [-4,3,-2,-2,1,-2,1,4,4,3,3,-2,3,-2]
13_1903; [1,2,-3,-4,-5,4,3,-4,3,-5,-4,-3,2,-3,2,1,-2,-3,2]
13_1904; [-5,-5,-4,-3,2,-1,2,-1,3,3,3,5,-4,3,2]
13_1905; [-5,-5,-4,-4,-3,2,-1,2,-1,3,3,4,-5,4,3,2,4]
13_1906; [-4,-3,-3,2,-1,2,-1,2,2,3,-4,3,2,2,2,3]
13_1907; [-4,3,-2,-2,1,-2,1,3,3,4,4,3,-2,3]
13_1908; [-4,-3,2,-1,2,2,3,3,3,-4,3,2,-1,2]
13_1909; [-5,-4,3,-2,3,3,4,3,-2,1,-5,4,3,-2,1]
13_1910; [-5,-4,-3,2,-1,3,3,2,1,1,4,4,4,-5,4,3,2]
13_1911; [-4,-3,-3,-2,1,1,2,2,2,2,3,4,4,3,2,2,1,3]
13_1912; [-4,-3,-3,-2,1,1,2,2,2,3,2,4,4,3,3,2,2,1]
13_1913; [-4,-3,-3,2,-1,2,-3,2,2,1,1,2,3,-4,3,-2]
13_1914; [-5,-4,-3,2,-1,3,3,2,1,1,1,4,4,-5,4,3,2]
13_1915; [-4,-4,-3,2,-1,2,-1,3,-4,3,-4,3,3,2]
13_1916; [-3,-3,2,-1,2,-3,2,2,2,-3,2,2,-1]
13_1917; [-4,-4,-3,-3,-3,-2,1,3,-2,1,3,2,2,4,-3,2]
13_1918; [-5,-4,3,-4,3,-2,-2,1,-2,1,-3,2,5,5,4,-3,2]
13_1919; [-4,3,-2,1,1,1,3,-2,1,1,4,4,3,3]
13_1920; [-5,4,-3,-2,1,1,2,2,5,5,4,4,-3,2,1]
13_1921; [-3,-3,-2,1,1,1,3,-2,1,1,4,-3,4,4]
13_1922; [-5,4,-3,-2,-2,1,-2,1,1,5,5,4,4,-3,2]
13_1923; [-2,1,-2,1,1,-2,3,-2,1,1,1,3,3]
13_1924; [-4,3,-2,1,-2,1,1,4,4,3,3,-2,3,-2]
13_1925; [-4,-4,3,-2,1,-4,3,-2,1,5,-4,5,5]
13_1926; [-5,-4,3,-2,1,-2,1,4,4,3,-2,-5,4,3,3]
13_1927; [-3,-3,-3,-2,1,1,1,3,-2,1,1,4,-3,4]
13_1928; [-5,4,-3,-2,-2,-2,1,-2,1,5,5,4,4,-3,2]
13_1929; [-4,3,-2,1,1,3,3,3,-2,1,4,4,3,3]
13_1930; [-5,-4,3,-2,1,1,4,4,5,5,4,4,3,-2,1]
13_1931; [-4,3,-2,1,-4,3,-2,1,1,5,-4,5,5]
13_1932; [-4,-4,-3,-2,1,-2,1,1,3,3,-4,3,2,-1,2,2]
13_1933; [-4,-4,-3,2,-1,-1,2,-1,2,4,-3,2,2,2]
13_1934; [-5,4,-3,-2,-2,-2,1,-2,1,1,5,5,4,-3,2]
13_1935; [-4,3,-2,-2,1,-2,1,3,-2,4,4,3,-2,3]
13_1936; [-5,-5,-4,-3,2,-1,3,3,-5,-4,3,5,-4,3,2,1,1]
13_1937; [-5,-5,-4,-3,2,-1,2,-1,3,3,4,-5,4,3,2]
13_1938; [-4,-4,3,-2,1,-4,3,-2,1,1,5,-4,5]
13_1939; [-4,-3,-2,1,-2,1,1,3,3,3,-4,3,2,-1,2,2]
13_1940; [-3,-2,1,1,1,1,2,2,3,3,2,2,1,1,1]
13_1941; [-4,-3,-2,1,1,2,2,3,3,4,4,3,2,2,2,1]
13_1942; [-4,-3,-2,1,1,1,1,2,3,3,4,4,3,3,2,1]
13_1943; [-5,-4,-3,-2,1,1,2,2,3,4,4,5,5,4,3,2,1]
13_1944; [-4,3,-2,1,-4,3,-2,1,1,1,5,-4,5]
13_1945; [-4,3,-2,-2,-2,1,4,4,3,3,3,-2,1,-2]
13_1946; [-5,4,-3,-2,-2,1,-2,1,5,5,4,4,4,-3,2]
13_1947; [-5,-4,-3,2,-3,2,1,4,4,5,5,4,4,3,-2,1,3]
13_1948; [-5,-4,3,-2,1,3,-2,1,4,4,5,5,4,4,3]
13_1949; [-4,-3,-3,2,-3,2,1,-4,3,-2,1,1,5,-4,5]
13_1950; [-4,3,-2,-2,-2,1,3,-2,1,3,4,4,3,3]
13_1951; [-5,4,-3,-2,1,-2,1,4,-3,2,4,5,5,4,4]
13_1952; [-4,-3,-2,1,1,2,2,2,3,3,-4,3,-2,3,-2,1]
13_1953; [-2,-2,-2,1,1,-2,3,-2,1,1,1,3,3]
13_1954; [-4,3,-2,-2,-2,1,1,4,4,3,3,-2,1,-2]
13_1955; [-3,-3,2,-3,2,-1,2,2,-1,2,2,2,-1]
13_1956; [-4,-4,-3,-3,-3,-2,1,-2,1,1,3,2,2,4,-3,2]
13_1957; [-2,-2,-2,1,1,-2,-2,3,-2,1,1,1,3]
13_1958; [-4,-4,-4,-3,2,-1,2,-1,2,4,-3,2,2,2]
13_1959; [-2,-2,1,-2,-2,1,1,-2,1,1,3,-2,3]
13_1960; [-2,-2,1,-2,3,-2,1,1,1,3,-2,1,1]
13_1961; [-4,3,-2,-2,3,3,-2,1,4,4,3,-2,1,-2]
13_1962; [-4,3,-2,1,-2,1,3,4,4,3,3,-2,3,3]
13_1963; [-4,-4,-3,2,-3,2,2,-1,3,-4,3,2,-1,2,2,3]
13_1964; [-2,-2,-2,1,-2,3,-2,1,1,3,-2,1,1]
13_1965; [-4,-4,-3,-3,-2,1,3,-2,1,3,2,2,4,-3,2,2]
13_1966; [-3,2,-3,2,-1,2,2,-1,2,2,2,-1,2]
13_1967; [-4,-3,-3,2,-1,-3,2,2,2,3,3,-4,3,-2,1,1]
13_1968; [-4,-3,-2,1,1,2,2,3,3,-4,3,-2,3,3,-2,1]
13_1969; [-4,-4,3,-4,3,-2,1,1,3,2,2,2,1,3]
13_1970; [-3,-3,2,-3,2,-1,2,2,-1,2,2,-1,2]
13_1971; [-2,-2,1,-2,3,-2,1,1,3,3,-2,1,1]
13_1972; [-2,-2,-2,1,1,1,-2,3,-2,1,1,1,3]
13_1973; [-4,-4,-3,2,-1,2,-1,3,3,-4,3,3,3,2]
13_1974; [-3,-3,-2,1,1,1,3,-2,1,1,1,4,-3,4]
13_1975; [-6,5,-4,3,-2,1,-2,1,6,6,5,-4,3,-2]
13_1976; [-5,-4,3,-2,-2,-2,1,4,5,5,4,3,-2,1,-2]
13_1977; [-6,-5,4,-3,-2,-2,1,-2,1,5,6,6,5,4,-3,2]
13_1978; [-4,-4,-3,-3,-2,1,3,-2,1,-2,4,3,3,-2,3,3]
13_1979; [-3,-3,-2,-1,3,2,2,-1,2,2,2,2,-1,2,2]
13_1980; [-4,-3,-3,2,-1,2,-3,2,2,2,3,-4,3,-2,1,1]
13_1981; [-2,-2,1,-2,1,-2,1,1,-2,3,-2,1,3]
13_1982; [-3,-3,-2,1,-2,1,1,3,-2,1,1,4,-3,4]
13_1983; [-4,3,-2,1,-2,1,4,4,4,3,3,-2,3,-2]
13_1984; [-5,-4,3,-2,1,3,2,2,4,4,3,3,2,1,-5,4,-3]
13_1985; [-2,1,-2,1,3,3,-2,3,3,3,-2,3,3]
13_1986; [-4,3,-2,1,4,4,3,3,-2,1,-2,3,3,-2]
13_1987; [-4,3,-2,1,-2,1,1,3,-2,4,4,3,-2,3]
13_1988; [-4,3,-2,1,3,-2,1,3,-2,1,4,4,3,3]
13_1989; [-4,3,-2,1,-2,1,3,-2,1,-2,4,4,3,3]
13_1990; [-4,-4,-3,-3,-2,1,-2,1,3,2,4,-3,2,2,1,1]
13_1991; [-4,-4,-3,-3,-2,-2,1,-2,1,3,2,4,-3,2,2,1]
13_1992; [-4,-4,-3,-3,-2,1,-2,1,-2,1,3,2,4,-3,2,1]
13_1993; [-4,-4,-3,-3,-2,-2,1,1,-2,1,3,2,4,-3,2,1]
13_1994; [-5,-5,-4,-4,-3,-2,1,1,2,2,4,3,5,-4,3,2,1]
13_1995; [1,-2,-3,4,-5,-4,3,4,-3,-5,4,2,-3,-2,-2,1,-2,-3,2]
13_1996; [-4,-4,-3,-3,-2,1,1,-2,1,3,2,4,-3,2,1,1]
13_1997; [-4,-3,-3,2,-3,2,1,1,1,4,4,3,3,-2,1,1]
13_1998; [-5,-4,-4,3,-4,3,-2,1,1,2,5,5,4,4,-3,2,1]
13_1999; [-4,-3,-3,2,-3,2,-1,2,2,3,-4,3,-2,1,1,1]
13_2000; [-4,-4,-4,-3,-3,-2,1,1,3,2,2,4,-3,2,1,-3]
13_2001; [-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,2,1,1]
13_2002; [-5,-5,-4,-4,-3,-2,1,1,2,4,3,5,-4,3,3,2,1]
13_2003; [-4,-4,-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,3,2]
13_2004; [-5,-4,-4,-3,2,-1,2,-1,2,3,3,4,-5,4,3,2,4]
13_2005; [-5,-5,-4,-4,-3,-2,1,-2,1,1,1,4,3,5,-4,3,2]
13_2006; [1,2,3,-4,-5,4,3,-4,3,-5,-4,-2,3,2,2,1,2,-3,-2]
13_2007; [-5,-5,-4,-3,-3,2,-1,2,-1,3,2,4,4,-5,4,3,2]
13_2008; [-5,4,-3,-2,-2,1,1,4,3,-2,1,3,2,5,4,-3,4]
13_2009; [-4,-3,-3,-2,1,1,1,2,2,3,2,4,4,3,2,2,1,1]
13_2010; [1,1,1,2,-3,4,5,-1,2,-4,-3,4,5,4,4,3,-4,3,3]
13_2011; [-4,-4,-4,3,-2,1,-4,3,2,-4,-3,2,2,1,4,3]
13_2012; [-5,-5,-4,3,-2,1,5,-4,3,2,-4,-3,2,2,1,4,3]
13_2013; [-5,-4,3,-2,4,-5,4,3,-2,1,1,4,3,-2,1]
13_2014; [-6,-6,-5,-5,-4,3,-2,1,5,4,6,-5,4,3,-2,1]
13_2015; [-5,-5,-4,-3,-3,2,-1,2,-1,3,2,5,-4,3,3,3,2]
13_2016; [-6,-6,-5,-5,-4,-3,2,-1,-3,2,1,1,5,4,6,-5,4,3]
13_2017; [-5,-5,-4,3,-2,4,-5,4,3,-2,1,4,3,-2,1]
13_2018; [-4,-4,-3,-3,2,-1,2,-1,3,2,-4,3,2,2,2,2]
13_2019; [-5,-5,-4,-3,2,-4,3,3,4,-5,4,-3,2,-1,2,1,1]
13_2020; [-4,-4,-3,-3,-2,1,-2,1,1,3,2,4,-3,2,2,1]
13_2021; [-4,-4,-3,-3,-2,1,-2,-2,1,3,2,4,-3,2,2,1]
13_2022; [-4,-4,-3,-3,-2,1,1,-2,1,1,3,2,4,-3,2,1]
13_2023; [-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,-4,3,3,2]
13_2024; [-4,-4,-3,-3,-2,1,1,-2,-2,1,3,2,4,-3,2,1]
13_2025; [-5,-4,-4,3,-2,1,1,3,2,2,2,1,4,3,-5,4,3]
13_2026; [-4,3,-2,1,-2,1,-2,1,1,4,4,3,3,-2]
13_2027; [-4,3,-2,-2,1,-2,1,-2,4,4,3,3,-2,1]
13_2028; [-4,-4,-4,-3,-2,1,-2,1,3,-2,1,4,3,-2,3,3]
13_2029; [-4,-3,-3,2,2,-3,2,1,4,4,3,3,3,-2,1,3]
13_2030; [-4,-3,-3,2,-1,2,-1,3,2,-4,3,3,3,2,2,2]
13_2031; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,4,4,3,2,-1,4]
13_2032; [-4,-4,-4,-3,-3,-2,1,1,1,1,3,2,4,-3,2,1]
13_2033; [-5,-5,-5,-4,-4,-3,2,-1,2,1,1,4,3,5,-4,3,2]
13_2034; [-4,-3,-3,2,-3,2,-1,2,2,4,4,3,3,-2,-1,3]
13_2035; [-4,-3,-3,2,-3,2,2,2,2,1,4,4,3,3,-2,1]
13_2036; [-4,3,-2,1,-4,3,2,2,2,1,1,1,1,1]
13_2037; [-5,4,-3,2,-5,4,3,3,3,2,-1,2,1,1,2]
13_2038; [-4,-4,-4,3,-4,3,-2,1,1,3,2,2,2,1]
13_2039; [-3,-3,-3,-2,-1,-1,3,2,2,2,2,2,2,-1,2]
13_2040; [-4,-4,-3,-3,-3,-4,3,2,-1,-3,2,1,1,2,2,2]
13_2041; [-4,-4,-4,-4,-3,-3,-2,1,1,3,2,2,2,1,4,-3]
13_2042; [-3,-3,2,-1,2,-1,2,2,2,-3,2,2,2]
13_2043; [-3,-3,2,-3,2,-1,-1,2,2,2,-1,2,2]
13_2044; [-2,-2,-2,1,-2,-2,3,-2,1,1,3,3,3]
13_2045; [-2,-2,-2,1,-2,3,-2,1,1,3,3,3,3]
13_2046; [-4,3,-2,-2,-2,1,-2,3,-2,1,1,4,4,3]
13_2047; [-4,-4,-3,2,-1,2,-1,2,2,2,3,-4,3,2]
13_2048; [-4,-4,-3,2,-1,-1,2,-1,2,2,3,-4,3,2]
13_2049; [-3,-3,-3,-2,1,1,3,-2,1,4,-3,4,4,4]
13_2050; [-3,-3,-2,1,1,3,-2,1,4,-3,4,4,4,4]
13_2051; [-5,4,-3,-3,-2,1,1,3,-2,1,4,-3,5,5,4]
13_2052; [-4,-3,2,-1,2,-1,2,-1,2,-1,3,-4,3,2]
13_2053; [-3,-3,2,-1,-3,2,-3,2,2,2,2,2,-1]
13_2054; [-2,-2,-2,1,-2,1,1,1,3,-2,1,1,3]
13_2055; [-4,-4,-3,-3,-3,-2,1,3,-2,1,3,3,2,2,4,-3]
13_2056; [-2,1,-2,1,1,1,1,1,3,-2,1,1,3]
13_2057; [-4,3,-2,1,3,3,-2,1,3,3,4,4,3,-2]
13_2058; [-4,-3,-3,2,-1,2,-3,2,-1,2,4,4,3,3,-2,3]
13_2059; [-4,-4,-4,-3,-3,-2,1,3,2,2,4,-3,2,-3,2,1]
13_2060; [-5,-4,3,-2,1,4,5,5,5,4,-3,4,-3,2,-3,2,1]
13_2061; [-4,-4,-3,2,2,-1,3,3,2,1,1,1,1,-4,3,2]
13_2062; [-5,-4,3,-2,1,1,4,5,5,4,-3,4,-3,2,-3,2,1]
13_2063; [-4,-3,-3,-3,2,2,-3,2,1,4,4,3,3,3,-2,1]
13_2064; [-4,-3,2,-3,2,1,1,4,4,4,3,3,3,-2,1,3]
13_2065; [-4,-4,-3,-3,2,-1,2,-1,2,3,2,-4,3,3,3,2]
13_2066; [-4,-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,2,1]
13_2067; [-4,3,-2,1,1,3,-2,1,3,3,4,4,3,3]
13_2068; [-5,-5,-4,-3,-3,2,-1,2,-1,2,3,2,4,-5,4,3,2]
13_2069; [-4,-3,2,-1,2,2,2,-1,2,2,3,-4,3,2]
13_2070; [-5,-4,-3,2,-1,3,3,3,3,4,-5,4,3,2,-1]
13_2071; [-4,-4,3,-4,3,-2,-1,3,2,-1,2,-4,3,3]
13_2072; [-4,3,-2,1,3,-2,1,3,3,3,4,4,3,3]
13_2073; [-4,3,-2,1,3,-2,1,3,3,5,-4,3,5]
13_2074; [-5,-4,-4,3,-2,1,3,-2,1,3,4,3,5,5,4,3,3]
13_2075; [-4,3,-2,-2,-2,1,3,3,-2,1,4,4,3,-2]
13_2076; [-4,-3,-2,1,-3,2,2,1,3,4,4,3,3,2,2,2,2,1]
13_2077; [-3,2,-1,2,2,2,3,3,3,2,1,1,1,2,2]
13_2078; [-2,-2,-2,1,1,-2,3,-2,1,-2,1,3,3]
13_2079; [-3,-3,2,-1,-1,2,2,-3,2,-1,2,2,2]
13_2080; [-4,-3,-3,2,-1,2,-1,2,3,-4,3,3,2,2,2,3]
13_2081; [-4,-4,-4,-4,-3,2,-1,3,3,2,1,1,1,-4,3,2]
13_2082; [-5,-5,-4,-3,2,-1,3,3,2,1,1,1,-4,3,2,5,-4]
13_2083; [-4,-4,-4,-3,-2,4,3,-2,-1,3,3,3,3,3,2,-1]
13_2084; [1,1,2,3,3,4,5,-4,-2,-2,-3,1,-2,-3,-4,3,5,-4,-3]
13_2085; [-4,-4,-3,-3,2,-1,2,-1,2,3,-4,3,2,2,2,3]
13_2086; [-2,-2,-2,1,1,-2,1,3,-2,1,1,3,3]
13_2087; [-3,-3,-2,1,3,-2,1,4,-3,4,4,-3,4,4]
13_2088; [-5,-4,3,-2,4,-5,4,4,3,-2,1,4,3,-2,1]
13_2089; [-2,-2,-2,1,1,1,-2,1,3,-2,1,1,3]
13_2090; [-4,3,-2,-2,-2,1,4,4,3,3,-2,1,3,-2]
13_2091; [-4,3,-2,1,3,3,-2,4,4,3,-2,1,3,3]
13_2092; [-4,-4,-3,2,-1,3,3,3,-4,3,-4,3,2,-1]
13_2093; [-4,-3,2,-1,2,-1,2,2,-1,2,3,-4,3,2]
13_2094; [-2,-2,1,-2,1,-2,1,1,3,-2,1,1,3]
13_2095; [-2,-2,-2,-2,1,-2,1,1,3,-2,1,1,3]
13_2096; [-4,-4,-3,-3,-2,1,3,-2,1,3,3,3,2,2,4,-3]
13_2097; [-4,-4,-4,-3,2,-1,2,2,2,-1,2,4,-3,2]
13_2098; [-4,3,-2,1,1,-2,1,1,1,4,4,3,3,-2]
13_2099; [-5,4,-3,-3,-3,-2,1,3,-2,1,5,5,4,4,-3]
13_2100; [-5,4,-3,-2,1,1,2,-3,2,1,5,5,4,4,-3]
13_2101; [-4,3,-2,1,3,-2,1,4,4,4,3,-2,3,-2]
13_2102; [-5,-4,-3,2,-3,4,-3,2,1,1,4,5,5,4,3,-2,1]
13_2103; [-5,-4,-3,2,-1,3,3,2,2,2,4,-5,4,3,-2,-1,3]
13_2104; [-5,-4,-3,2,-1,3,3,2,-1,2,4,-5,4,3,-2,3,3]
13_2105; [-5,-4,-3,2,-3,4,-3,2,1,4,5,5,4,4,3,-2,1]
13_2106; [-4,3,-2,-2,4,4,4,3,-2,1,1,3,-2,1]
13_2107; [-5,-5,-4,-3,2,-3,5,4,4,-3,2,2,1,4,3,-2,1]
13_2108; [-5,-5,-4,3,-2,1,1,3,2,2,2,1,5,-4,3]
13_2109; [-5,-5,-4,-3,-3,-3,-2,1,1,3,2,2,2,1,5,-4,3]
13_2110; [-4,-4,-3,2,-1,-1,2,2,2,-1,3,-4,3,2]
13_2111; [-4,-4,-3,2,-1,-1,2,2,2,-1,2,4,-3,2]
13_2112; [-4,3,-2,1,1,3,-2,1,5,-4,3,5,5]
13_2113; [-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,3,-2,3,3]
13_2114; [-4,-3,-3,-3,-2,1,1,3,-2,1,5,-4,3,5,5]
13_2115; [-5,4,-3,-3,-3,-2,1,1,3,-2,1,5,5,4,-3]
13_2116; [-4,3,-2,1,1,3,-2,1,3,5,-4,3,5]
13_2117; [-4,-4,3,-4,3,-2,1,3,2,-4,-3,2,2,1,4,3]
13_2118; [-4,-3,2,-3,2,1,1,4,4,4,4,4,3,-2,1,3]
13_2119; [-5,-4,-3,2,-3,2,1,1,4,4,5,5,4,3,-2,1,3]
13_2120; [-4,3,-2,1,1,3,-2,1,4,4,3,3,3,3]
13_2121; [-5,-4,3,-2,1,1,3,-2,1,4,4,5,5,4,3]
13_2122; [-4,-4,-4,-3,2,-1,3,3,-4,3,3,3,2,-1]
13_2123; [-4,-3,-3,-3,-2,1,1,1,3,-2,1,5,-4,3,5]
13_2124; [-4,3,-2,1,3,-2,1,3,4,4,3,3,3,3]
13_2125; [-5,-4,3,-2,1,3,-2,1,3,4,4,5,5,4,3]
13_2126; [-4,3,-2,1,1,1,3,-2,1,5,-4,3,5]
13_2127; [-4,3,-2,1,3,3,-2,1,4,4,3,3,3,-2]
13_2128; [-4,-3,-3,-2,1,1,2,2,3,4,4,3,2,2,2,2,1,3]
13_2129; [-5,-4,-3,2,-1,3,3,2,1,1,1,2,4,5,5,4,3,-2,3]
13_2130; [-4,3,-2,1,3,-2,1,4,4,4,3,3,-2,3]
13_2131; [-5,-5,-4,3,-2,1,-4,-3,5,4,-3,2,2,-3,2,1,4]
13_2132; [-4,3,-2,1,1,3,-2,1,4,4,3,3,-2,3]
13_2133; [-4,3,-2,1,3,3,-2,1,4,4,3,-2,3,3]
13_2134; [-3,-3,-3,-2,1,3,-2,1,4,4,-3,4,4,4]
13_2135; [-3,-2,1,1,1,2,2,3,3,3,2,2,2,1,1]
13_2136; [-4,-3,-2,1,1,1,2,2,3,4,4,3,2,2,1,1]
13_2137; [-5,-4,-3,-2,1,1,2,3,3,4,5,5,4,3,3,2,1]
13_2138; [-4,-4,-3,2,-1,3,3,2,2,2,1,1,1,-4,3,2]
13_2139; [-5,-5,-4,3,-2,-1,4,4,3,2,1,1,1,2,-5,4,3]
13_2140; [-5,-5,-4,-3,2,2,2,-1,4,5,4,-3,2,-1,4,-3,2]
13_2141; [-6,-6,-5,-5,-4,3,2,5,4,-3,2,1,6,-5,4,-3,-2,1]
13_2142; [-3,-3,2,-1,-1,2,2,2,-1,-3,2,2,2]
13_2143; [-5,-5,-4,-3,2,-1,3,3,2,1,1,1,4,-5,4,3,2]
13_2144; [-5,-5,-4,-3,2,-1,3,3,5,-4,3,3,3,2,-1]
13_2145; [-6,-6,-5,-4,-3,2,-1,3,3,4,6,-5,4,3,2,-1]
13_2146; [-6,5,-4,3,-2,1,3,-2,1,6,6,5,-4,3]
13_2147; [-5,-4,3,-2,1,3,3,-2,1,4,5,5,4,3,-2]
13_2148; [-3,2,-1,2,2,3,3,3,2,1,1,1,1,1,2]
13_2149; [-4,-3,2,-1,2,2,3,3,4,4,3,2,1,1,1,2]
13_2150; [-2,1,-2,1,3,-2,1,1,1,1,-2,3,3]
13_2151; [-4,3,-2,1,-2,3,-2,1,1,3,-2,4,4,3]
13_2152; [-2,-2,1,-2,3,-2,1,1,-2,3,3,3,3]
13_2153; [-4,3,-2,-2,1,-2,3,-2,1,1,-2,4,4,3]
13_2154; [-2,1,1,1,1,-2,1,1,3,-2,1,3,3]
13_2155; [-4,3,-2,1,1,3,-2,1,3,3,-2,4,4,3]
13_2156; [-5,-4,3,-4,5,-4,3,-2,1,-4,3,-2,1,1,1]
13_2157; [-2,1,1,1,1,1,-2,1,1,3,-2,1,3]
13_2158; [-4,3,-2,1,3,-2,1,3,3,-2,3,4,4,3]
13_2159; [-4,3,-2,1,3,3,-2,4,4,3,3,3,-2,1]
13_2160; [1,-2,3,-4,5,1,-3,-4,3,2,2,3,3,-2,-4,5,-4,3,2]
13_2161; [-4,-3,-3,2,-3,2,-1,2,4,4,4,-3,2,-1,2,3]
13_2162; [-4,-3,-3,2,2,-3,2,-1,2,-1,4,4,4,3,-2,3]
13_2163; [-6,-5,4,3,5,-6,5,-4,3,2,-1,5,-4,-3,2,-1]
13_2164; [-5,-4,3,2,2,4,4,-3,2,1,5,5,4,4,-3,-2,1]
13_2165; [-2,-2,-2,1,-2,3,-2,1,1,3,-2,3,3]
13_2166; [-4,-4,-3,-2,-2,1,-2,1,4,3,3,-2,1,1,3,2]
13_2167; [-4,-4,-4,3,-4,3,2,2,-3,-4,3,2,1,3,-2,1]
13_2168; [-5,-5,-4,-3,2,2,-1,3,-4,3,2,1,1,5,-4,3,2]
13_2169; [-5,-5,-4,-3,2,1,-3,5,4,-3,-2,1,1,4,3,2,2]
13_2170; [-5,-5,-4,-3,2,1,-3,-3,5,4,-3,-2,1,1,4,3,2]
13_2171; [-4,-4,-3,-3,-3,-2,1,1,3,2,4,-3,2,2,1,-3]
13_2172; [-2,-2,-2,1,1,-2,1,1,3,-2,1,3,3]
13_2173; [-4,-4,-3,-2,1,-2,1,1,3,3,3,2,2,2,4,-3]
13_2174; [-2,-2,1,-2,1,3,-2,1,1,3,-2,1,1]
13_2175; [-2,1,1,1,-2,1,1,1,3,-2,1,1,3]
13_2176; [-4,3,-2,1,4,4,3,3,-2,1,3,3,3,-2]
13_2177; [-4,-4,-3,2,-1,2,-4,-3,2,4,3,3,3,2,-1,2]
13_2178; [-4,-4,-4,-3,-2,1,-2,3,-2,1,4,3,-2,3,3,3]
13_2179; [1,-2,3,4,-5,1,-3,-4,3,3,2,2,-3,2,4,-5,4,3,2]
13_2180; [-4,-3,2,-3,2,2,-1,2,2,4,4,3,3,-2,-1,3]
13_2181; [-4,-3,2,-1,2,2,-1,2,2,-1,3,-4,3,2]
13_2182; [-4,3,-2,1,4,4,3,3,-2,3,3,3,-2,1]
13_2183; [-5,-4,3,-2,1,-5,4,4,3,3,-2,1,5,4,4,3,-2]
13_2184; [1,-2,3,4,-5,1,2,-3,-4,3,3,2,2,-3,4,-5,4,3,2]
13_2185; [-5,-4,-3,-2,1,1,2,3,3,2,2,4,5,5,4,3,-2,1,3]
13_2186; [-5,-4,3,2,2,4,5,5,5,4,-3,2,1,4,-3,-2,1]
13_2187; [-5,-5,-4,3,3,-2,-1,4,4,3,2,1,1,2,-5,4,3]
13_2188; [-5,-4,-4,3,3,-4,-4,3,2,-1,5,5,4,-3,2,1,1]
13_2189; [1,-2,-3,-4,3,-4,2,5,-4,1,-3,2,2,-3,2,-3,-4,3,5]
13_2190; [-5,-5,-5,-4,-4,-3,2,-1,4,3,5,-4,3,3,2,1,1]
13_2191; [-6,-6,-5,-4,3,-2,4,3,-2,1,6,-5,4,3,-2,1]
13_2192; [-5,-4,3,-2,1,3,3,-2,4,5,5,4,3,-2,1]
13_2193; [-2,-2,-2,1,-2,-2,1,1,3,-2,1,1,3]
13_2194; [-2,1,-2,1,1,-2,1,1,3,-2,1,1,3]
13_2195; [-4,-3,-3,2,-1,-3,2,4,4,4,-3,2,-1,2,2,3]
13_2196; [-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,3,-2,-2,3]
13_2197; [-4,-3,2,-3,2,2,1,1,1,4,4,3,3,-2,1,1]
13_2198; [-5,-4,-3,2,-3,2,2,1,1,4,5,5,4,3,3,-2,1]
13_2199; [-4,3,-2,-2,4,4,4,3,3,-2,1,3,-2,1]
13_2200; [-4,-3,2,-3,2,-1,2,2,4,4,3,3,-2,-1,3,3]
13_2201; [-2,-2,1,-2,1,1,1,1,3,-2,1,1,3]
13_2202; [-4,3,-2,-2,1,3,3,-2,1,3,4,4,3,-2]
13_2203; [-5,-4,-3,2,2,-1,3,3,2,1,1,1,4,-5,4,3,2]
13_2204; [-4,-3,2,-3,2,-1,2,2,4,4,4,3,3,-2,-1,3]
13_2205; [-4,-3,-3,2,-1,-3,2,2,4,4,4,3,3,-2,-1,3]
13_2206; [-5,-4,3,2,4,5,5,5,4,-3,2,1,4,4,-3,-2,1]
13_2207; [-4,3,-2,1,3,3,-2,-2,4,4,3,-2,1,3]
13_2208; [-4,-4,-3,-3,2,1,-3,-2,1,3,2,2,2,4,-3,2]
13_2209; [-4,-3,2,-3,2,-3,2,2,2,1,1,4,4,3,-2,1]
13_2210; [-4,-3,-3,-3,-3,2,-3,2,1,1,4,4,3,3,-2,1]
13_2211; [-5,-5,-4,-4,-3,-2,1,1,2,4,3,2,2,2,5,-4,3,-2,1]
13_2212; [-4,-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,3,-2,3]
13_2213; [-5,-5,-4,3,-2,1,-4,-3,2,2,5,4,-3,2,1,1,4]
13_2214; [-4,-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,3,-2,3]
13_2215; [-4,-4,-4,-3,-3,-2,1,3,2,2,2,4,-3,2,2,1]
13_2216; [-4,-3,-3,-2,1,1,2,2,3,4,4,3,3,2,2,2,1,3]
13_2217; [-4,-4,-3,-2,1,1,2,3,3,-4,3,3,-2,3,-2,1]
13_2218; [-4,-4,-4,-3,-2,1,-2,1,-2,4,3,-2,1,1,3,2]
13_2219; [-4,-4,3,-4,3,-2,3,3,-4,3,2,1,3,3,-2,1]
13_2220; [-4,3,-2,-2,1,4,4,4,3,3,-2,1,3,-2]
13_2221; [-5,-5,-4,-3,-3,2,-1,2,-1,3,5,-4,3,2,2,2,3]
13_2222; [-4,-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,-2,3,3]
13_2223; [-4,-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,3,3,3]
13_2224; [-6,-5,4,-3,5,4,-3,2,-1,-6,5,4,-3,2,1,1]
13_2225; [-5,-4,-3,-3,2,-3,2,2,1,4,5,5,4,3,3,-2,1]
13_2226; [-4,-4,-3,-3,-2,1,-2,1,3,-2,1,4,3,3,-2,3]
13_2227; [-5,-4,3,-2,1,4,-5,4,3,-2,-5,4,3,-2,1]
13_2228; [-5,-4,-3,2,-1,-4,3,3,3,3,4,-5,4,-3,2,1,1]
13_2229; [1,-2,3,4,-5,-6,1,-2,-4,3,-4,-3,2,3,-4,5,-6,-5]
13_2230; [-4,-3,-3,2,-3,2,2,2,1,1,4,4,3,3,-2,1]
13_2231; [-4,3,-2,1,-2,1,3,-2,1,4,4,3,3,-2]
13_2232; [-5,-5,-4,-3,-3,5,4,-3,-2,1,1,4,3,2,2,2,1]
13_2233; [1,2,2,-3,-4,-5,4,2,-1,2,3,-4,3,-5,-4,-3,-3,2,2]
13_2234; [-4,-4,-3,-3,-3,-3,-2,1,1,3,2,4,-3,2,2,1]
13_2235; [-4,-3,-3,2,-3,2,1,1,5,-4,3,-2,1,5,5]
13_2236; [-5,-5,-4,-4,-3,-2,1,-2,1,1,4,3,5,-4,3,3,2]
13_2237; [-4,3,-2,1,3,3,3,-2,4,4,3,-2,1,3]
13_2238; [-4,-4,-3,-2,-2,1,4,3,3,3,-2,1,3,3,3,2]
13_2239; [-4,-3,-3,2,-3,2,-1,2,-4,-3,2,1,1,1,1,3]
13_2240; [-4,-4,-4,-3,-2,1,-2,1,4,3,-2,1,1,3,3,2]
13_2241; [-4,-4,-4,-3,-3,-2,1,1,3,2,2,2,4,-3,2,1]
13_2242; [-4,-4,-4,-3,-2,-2,1,-2,4,3,-2,1,1,3,3,2]
13_2243; [-5,-4,3,2,4,5,5,4,-3,2,2,1,4,4,-3,-2,1]
13_2244; [-5,-4,-4,3,-2,1,1,3,-2,1,4,3,5,5,4,3,3]
13_2245; [-5,-4,-4,-3,-2,1,4,3,-2,1,6,-5,4,3,3,6]
13_2246; [-5,-4,-4,-3,2,-1,3,3,4,3,-5,4,4,4,3,2,-1]
13_2247; [1,-2,-3,-4,-2,3,-4,1,2,-5,6,-5,-4,-3,6,-2,5,4]
13_2248; [-4,-3,2,-1,2,-1,3,-4,3,2,2,2,-1,2]
13_2249; [-5,-4,-4,3,-4,3,-2,-1,3,3,5,5,4,-3,2,-1,2]
13_2250; [-5,-4,-4,3,-2,1,3,-2,1,4,3,6,-5,4,3,6]
13_2251; [-5,-4,3,-2,1,-5,4,4,3,5,4,4,3,-2,3,-2,1]
13_2252; [-5,-4,3,-2,1,3,4,4,3,-2,-5,4,3,-2,1]
13_2253; [-5,-5,-4,-3,2,2,-1,-3,2,1,1,5,4,-3,2,4,3]
13_2254; [-5,-4,-4,3,-4,3,-2,-1,3,-5,-4,3,2,1,1,2,4]
13_2255; [-4,3,-2,1,-2,3,-2,1,1,4,4,3,-2,3]
13_2256; [-4,-3,-3,2,-1,2,1,1,3,4,4,4,3,3,2,2,2,3]
13_2257; [-4,-4,-3,-2,1,-2,1,-2,4,3,3,-2,1,1,3,2]
13_2258; [-4,-4,-3,-2,-2,1,-2,-2,4,3,3,-2,1,1,3,2]
13_2259; [-4,-4,-3,-2,1,-2,1,1,1,3,-4,3,2,2,-1,2]
13_2260; [-4,3,-2,1,1,3,-2,1,3,4,4,3,-2,3]
13_2261; [-4,-4,-3,-3,-2,1,1,3,2,2,2,4,-3,2,2,1]
13_2262; [-4,3,-2,1,3,-2,3,3,4,4,3,-2,1,3]
13_2263; [-4,-4,-3,-3,-2,1,3,2,2,2,4,-3,2,2,2,1]
13_2264; [-5,-5,-4,-3,2,2,-3,2,-1,5,4,-3,2,1,1,4,3]
13_2265; [-4,-3,-2,1,-2,1,1,-2,3,-4,3,2,-1,2,1,1]
13_2266; [-4,-3,-3,2,-1,2,-1,3,-4,3,3,3,2,2,2,3]
13_2267; [-4,-3,-3,-2,1,1,2,2,3,-4,3,-2,3,3,-2,1]
13_2268; [-4,3,-2,1,1,1,-4,3,2,2,2,1,1,1]
13_2269; [-5,4,-3,-2,1,1,1,2,-5,4,3,3,3,2,1]
13_2270; [-4,-4,-4,-4,3,-2,1,-4,3,2,2,2,1,1]
13_2271; [-5,-5,-4,3,-2,1,-4,3,2,2,2,1,1,5,-4]
13_2272; [-3,-2,1,-2,1,1,3,-2,1,-2,1,4,-3,4]
13_2273; [-4,3,-2,-2,-2,1,3,4,4,3,-2,1,3,-2]
13_2274; [-4,3,-2,1,3,4,4,3,-2,3,-2,1,3,3]
13_2275; [-4,-4,-4,-4,-3,-3,-2,1,3,2,2,2,4,-3,2,1]
13_2276; [-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,3,3,-2,3]
13_2277; [-4,-4,-4,-3,-2,1,-2,1,-2,4,3,-2,1,3,3,2]
13_2278; [-2,-2,-2,1,1,1,1,1,3,-2,1,3,3]
13_2279; [-4,3,-2,-2,-2,1,1,3,-2,1,3,4,4,3]
13_2280; [-3,-2,1,-2,1,1,1,1,1,4,-3,2,4,4]
13_2281; [-5,4,-3,-2,1,-2,1,1,4,-3,2,4,5,5,4]
13_2282; [-4,-3,2,-1,2,-1,3,-4,3,2,-1,2,2,-1]
13_2283; [-4,-4,-3,2,-1,3,-4,3,-4,3,3,3,2,-1]
13_2284; [-3,-2,1,-2,1,1,-2,4,-3,2,1,1,1,4]
13_2285; [-2,1,1,1,1,1,1,3,-2,1,1,1,3]
13_2286; [-4,3,-2,1,3,3,3,-2,1,3,3,4,4,3]
13_2287; [-4,3,-2,1,3,3,3,-2,1,4,4,3,3,3]
13_2288; [-4,3,-2,1,-4,3,-2,1,5,-4,5,5,5]
13_2289; [-4,3,-2,1,4,4,3,3,3,3,3,3,-2,1]
13_2290; [-5,-4,3,-2,1,4,4,4,4,5,5,4,3,-2,1]
13_2291; [-5,-4,3,-2,1,4,4,5,5,4,4,4,3,-2,1]
13_2292; [-2,-2,1,-2,1,3,-2,1,1,1,1,1,3]
13_2293; [-4,3,-2,-2,3,-2,1,3,-2,1,3,4,4,3]
13_2294; [-2,-2,1,1,-2,1,3,-2,1,1,1,3,3]
13_2295; [-5,-4,-3,2,-1,3,3,2,1,1,1,1,4,-5,4,3,2]
13_2296; [-4,-3,2,-1,2,2,2,3,-4,3,2,-1,2,2]
13_2297; [-4,-4,3,-4,3,-2,-1,3,-4,3,3,2,-1,2]
13_2298; [-4,3,-2,1,3,3,3,4,4,3,-2,1,3,3]
13_2299; [-2,-2,1,1,1,-2,1,3,-2,1,1,1,3]
13_2300; [-4,3,-2,-2,1,4,4,3,3,3,-2,1,3,-2]
13_2301; [-5,-4,-4,3,-4,-4,3,-2,1,1,2,5,5,4,-3,2,1]
13_2302; [-5,-4,-3,2,-3,2,2,2,1,4,5,5,4,3,3,-2,1]
13_2303; [-4,-4,-3,2,-1,2,2,3,3,2,1,1,1,-4,3,2]
13_2304; [1,2,-3,-4,2,-3,4,-1,-2,5,4,3,-2,-2,3,1,3,4,5]
13_2305; [-4,-3,2,-1,2,2,2,-1,3,-4,3,2,2,2]
13_2306; [-5,-4,3,-2,1,4,4,-5,4,3,-2,4,3,-2,1]
13_2307; [-4,-4,-3,2,-1,2,-4,-3,2,4,3,3,2,-1,2,2]
13_2308; [-4,-4,3,-4,3,2,4,-3,2,1,-4,3,-2,1,1,3]
13_2309; [-4,-3,2,-3,2,1,1,4,4,4,3,-2,1,3,3,3]
13_2310; [-5,-4,-3,2,2,-3,2,1,4,5,5,4,3,-2,1,3,3]
13_2311; [-4,-4,-4,-3,-2,1,-2,1,1,4,3,-2,3,-4,3,2]
13_2312; [-5,-4,-3,2,-1,2,2,2,-1,3,4,-5,4,3,2]
13_2313; [-4,-4,-4,-3,-3,-2,4,3,-2,1,4,3,-2,1,3,3]
13_2314; [-5,-5,-5,-4,3,-2,1,5,-4,3,2,-4,-3,2,1,4,3]
13_2315; [-5,-5,-4,-3,2,5,4,4,-3,2,2,1,1,4,3,-2,1]
13_2316; [-5,4,-3,-2,1,-2,1,4,4,-3,2,5,5,4,-3]
13_2317; [-5,-4,3,-2,1,3,3,3,-2,1,4,5,5,4,3]
13_2318; [-6,5,-4,3,-2,1,-4,3,-2,1,6,6,5,-4]
13_2319; [-6,-5,-4,3,-2,1,4,4,5,6,6,5,4,3,-2,1]
13_2320; [-4,-4,-3,-3,-2,1,1,3,-2,4,3,-2,1,-2,3,3]
13_2321; [-4,-4,-3,-3,-2,1,1,3,2,2,4,-3,2,-3,2,1]
13_2322; [-2,-2,1,1,1,1,-2,1,3,-2,1,3,3]
13_2323; [-4,3,-2,-2,1,1,3,-2,1,3,-2,4,4,3]
13_2324; [-4,-4,-4,3,-2,-1,3,-4,3,2,-1,2,3,3]
13_2325; [-4,3,-2,1,3,3,4,4,4,4,3,-2,1,3]
13_2326; [-2,-2,1,1,1,1,1,-2,1,3,-2,1,3]
13_2327; [-4,3,-2,-2,1,3,-2,1,3,-2,3,4,4,3]
13_2328; [-4,3,-2,-2,1,4,4,4,4,3,-2,1,3,-2]
13_2329; [-4,-4,-3,-3,-2,1,3,2,2,4,-3,2,-3,2,2,1]
13_2330; [-4,-3,-3,2,-1,-3,2,2,4,4,4,4,3,-2,-1,3]
13_2331; [-4,3,-2,1,3,-2,4,4,4,4,3,-2,1,3]
13_2332; [-4,-4,-4,-3,2,1,4,3,-2,1,3,-4,3,3,-2,-2]
13_2333; [-4,-3,-3,-2,1,1,1,2,2,3,4,4,3,2,2,1,1,3]
13_2334; [-5,-4,-4,-3,-2,1,1,2,3,3,4,5,5,4,3,3,2,1,4]
13_2335; [-4,3,-2,1,-2,1,4,4,3,3,-2,1,1,-2]
13_2336; [-4,3,-2,1,1,-2,1,1,4,4,3,3,-2,1]
13_2337; [-4,-4,3,-2,-1,3,-4,3,-2,1,1,1,3,-2,1,1]
13_2338; [-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,3,-2,1,3]
13_2339; [-5,-4,-3,2,-3,2,-1,2,2,4,-5,4,3,-2,1,1,3]
13_2340; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,-1,4,4,4,-3,2]
13_2341; [-4,3,-2,-2,3,-2,1,3,4,4,3,-2,1,3]
13_2342; [-4,-3,-2,1,1,2,2,3,4,4,3,2,2,1,3,-2,1,1]
13_2343; [-4,-4,-4,-3,-2,-2,1,-2,4,3,-2,1,3,3,3,2]
13_2344; [-3,-2,1,-2,-3,4,-3,2,1,4,-3,4,4,4]
13_2345; [-5,4,-3,-2,1,-2,-3,5,5,4,-3,2,1,4,-3]
13_2346; [-4,3,-2,1,3,-2,4,4,3,3,3,-2,1,3]
13_2347; [-5,-4,3,-2,1,-5,4,4,3,5,4,4,3,-2,1,3,-2]
13_2348; [-5,-4,3,-2,1,4,4,-5,4,3,-2,1,4,3,-2]
13_2349; [-4,-4,-3,-3,-2,1,3,2,2,4,-3,2,2,2,1,-3]
13_2350; [-5,-5,-4,-3,2,-1,-3,2,4,-3,2,1,1,5,4,-3,4]
13_2351; [-4,-4,3,-2,1,-4,3,2,-4,-3,2,2,1,1,4,3]
13_2352; [-4,3,-2,-2,1,-2,3,-2,1,4,4,3,3,-2]
13_2353; [-4,3,-2,1,1,3,-2,1,4,4,3,3,-2,1]
13_2354; [-5,-4,3,3,-2,1,1,4,4,3,-2,1,-5,4,3]
13_2355; [-5,-4,3,-2,1,1,4,4,3,-2,1,-5,4,3,3]
13_2356; [-3,-2,1,-2,1,1,1,-2,1,1,4,-3,2,4]
13_2357; [-5,4,-3,-2,1,-2,1,4,4,-3,5,5,4,-3,2]
13_2358; [-4,3,-2,1,3,4,4,3,3,-2,1,3,3,3]
13_2359; [-5,-4,3,-4,3,3,-2,1,3,4,3,5,5,4,3,-2,1]
13_2360; [-5,-4,3,-4,3,-2,1,3,-2,1,4,5,5,4,3,3,4]
13_2361; [-4,3,-2,-2,1,3,3,4,4,3,-2,1,3,-2]
13_2362; [1,-2,-3,4,-5,1,3,4,-5,-2,-3,-6,5,-3,-4,-6,-4,-3]
13_2363; [-5,-4,-3,2,-1,2,1,1,3,4,-5,4,3,-2,1,3,-2]
13_2364; [-5,-5,-4,3,-2,-1,3,3,5,-4,3,2,-1,2,3]
13_2365; [-5,-4,3,-2,1,3,3,4,5,5,4,3,-2,1,3]
13_2366; [-5,-4,3,-2,-2,1,4,5,5,4,3,-2,1,3,-2]
13_2367; [-5,-5,-4,-3,-3,-2,1,-2,1,3,3,3,2,5,-4,3,2]
13_2368; [-5,-5,-4,-3,2,-3,2,-1,4,-3,2,1,1,5,4,-3,4]
13_2369; [-5,-5,-4,-3,2,-1,2,-3,2,1,1,5,4,-3,2,4,3]
13_2370; [-5,-4,-3,-3,2,-1,-3,2,2,4,-5,4,3,-2,1,1,3]
13_2371; [-5,-4,3,-2,1,4,-5,4,3,-2,1,-5,4,3,-2]
13_2372; [-5,-4,3,-2,1,3,-2,4,5,5,4,3,-2,1,3]
13_2373; [-4,-3,-2,1,1,1,-2,1,1,1,3,-4,3,2,-1,2]
13_2374; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,3,-4,3,3]
13_2375; [-4,-3,2,-3,2,2,2,2,1,1,4,4,3,3,-2,1]
13_2376; [-5,-4,-3,2,2,-3,2,1,1,4,5,5,4,3,-2,1,3]
13_2377; [-4,-4,-4,-3,2,-1,3,3,2,1,1,1,-4,3,2,2]
13_2378; [-5,-5,-4,-3,2,-1,3,3,2,1,1,1,5,-4,3,2,2]
13_2379; [-5,-4,3,2,4,5,5,5,4,-3,2,1,1,4,-3,-2,1]
13_2380; [-6,-5,-4,3,-4,3,3,2,-1,5,-6,5,4,-3,2,-1]
13_2381; [-4,-3,2,-1,2,2,-1,3,-4,3,2,2,-1,2]
13_2382; [-3,-3,-2,1,-2,1,4,4,-3,2,4,4,-3,4]
13_2383; [-5,-4,-3,2,-3,2,2,-1,2,4,-5,4,3,-2,1,1,3]
13_2384; [-4,-3,-3,2,-3,2,-1,2,-1,4,4,4,3,3,-2,3]
13_2385; [-4,-3,2,-1,2,2,-1,3,-4,3,2,-1,2,2]
13_2386; [-5,-4,-3,2,-1,-3,2,2,2,4,-5,4,3,-2,1,1,3]
13_2387; [-2,-2,1,-2,1,-2,1,1,3,-2,1,3,3]
13_2388; [-4,3,-2,1,1,3,3,-2,1,4,4,3,3,-2]
13_2389; [-2,1,-2,1,-2,1,-2,1,1,3,-2,1,3]
13_2390; [-2,1,1,1,-2,1,1,3,-2,1,1,3,3]
13_2391; [-4,3,-2,1,1,4,4,3,3,-2,1,3,3,-2]
13_2392; [-4,-4,-3,2,-1,2,3,3,-4,3,2,-1,2,2,3,-2]
13_2393; [-2,-2,-2,1,-2,-2,1,1,3,-2,1,3,3]
13_2394; [-4,-4,-3,-3,2,1,-3,-2,1,1,2,2,4,-3,2,1]
13_2395; [-2,-2,1,1,-2,1,1,1,3,-2,1,1,3]
13_2396; [-4,3,-2,1,4,4,3,3,-2,-2,3,3,-2,1]
13_2397; [-2,-2,1,-2,-2,1,-2,1,3,-2,1,1,3]
13_2398; [-2,1,-2,1,1,-2,1,1,3,-2,1,3,3]
13_2399; [-5,-4,-3,2,4,3,3,2,2,1,4,-5,4,3,-2,1,3]
13_2400; [-2,1,1,-2,1,1,-2,1,1,3,-2,1,3]
13_2401; [-2,-2,1,-2,-2,1,-2,1,1,3,-2,1,3]
13_2402; [-4,3,-2,1,3,-2,1,4,4,4,3,-2,1,3]
13_2403; [-4,3,-2,1,-2,1,4,4,4,3,-2,1,3,-2]
13_2404; [-3,-3,-3,-3,-2,1,-2,1,1,3,2,2,2,1,1]
13_2405; [-3,-2,1,-2,1,1,-2,4,-3,2,1,1,4,4]
13_2406; [-4,-3,2,-1,2,-1,2,2,3,-4,3,2,-1,2]
13_2407; [-3,-3,-3,-3,-2,-2,1,-2,1,3,2,2,2,1,1]
13_2408; [-3,-3,-2,1,-2,1,1,4,4,-3,2,4,-3,4]
13_2409; [-5,-4,3,-2,1,4,4,-5,4,4,3,-2,1,4,3]
13_2410; [1,-2,3,3,-4,2,2,3,1,-2,-4,-5,6,-3,4,-5,2,6]
13_2411; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,3,3,2,-1,4]
13_2412; [-5,-4,3,-2,1,-5,4,4,3,5,4,4,3,3,-2,1,3]
13_2413; [-5,-4,3,2,4,6,-5,4,-3,2,1,4,-3,-2,1,6]
13_2414; [-4,-3,-3,2,-1,2,-3,2,1,1,2,2,2,-4,3,-2]
13_2415; [-4,3,-2,1,-2,3,-2,1,4,4,4,3,-2,3]
13_2416; [-2,-2,1,-2,1,1,-2,3,-2,1,-2,3,3]
13_2417; [-2,1,1,-2,1,1,-2,1,3,-2,1,3,3]
13_2418; [-2,-2,1,-2,-2,1,-2,1,3,-2,1,3,3]
13_2419; [-2,-2,1,-2,1,1,-2,1,3,-2,1,3,3]
13_2420; [-4,-4,3,-4,3,-2,-1,3,-4,3,2,-1,2,3]
13_2421; [-2,1,1,-2,1,1,1,-2,1,3,-2,1,3]
13_2422; [-4,3,-2,1,3,-2,3,3,-2,4,4,3,-2,1]
13_2423; [-2,-2,1,-2,-2,1,1,-2,1,3,-2,1,3]
13_2424; [-2,-2,1,-2,1,1,1,-2,1,3,-2,1,3]
13_2425; [-4,3,-2,-2,1,3,-2,1,3,-2,4,4,3,-2]
13_2426; [-4,-3,2,-1,2,-1,3,-4,3,3,3,2,-1,2]
13_2427; [-6,-5,4,-3,2,-1,5,6,6,5,4,3,3,3,2,-1]
13_2428; [-5,-4,-3,2,-1,2,-1,3,4,-5,4,3,2,-1,2]
13_2429; [-5,-4,3,-2,1,3,4,-5,4,3,-2,1,-5,4,3]
13_2430; [-5,-5,4,3,-2,1,-5,4,3,-5,-4,3,-2,1,4]
13_2431; [-5,4,-3,-2,1,-2,1,4,-3,5,5,4,-3,2,4]
13_2432; [-5,-5,-4,-4,-3,-2,1,-2,1,4,3,3,3,5,-4,3,2]
13_2433; [-5,-4,-4,-3,2,-1,3,-4,3,3,5,5,4,-3,2,-1,4]
13_2434; [-5,-4,-4,3,-2,1,3,3,3,-2,1,4,3,5,5,4,3]
13_2435; [-6,-5,4,-5,4,3,-2,1,6,6,5,-4,3,-2,1,5]
13_2436; [1,2,3,3,4,-5,6,4,-5,3,-4,2,6,1,-2,-3,2,-3]
13_2437; [-4,3,-2,-2,4,4,3,3,-2,1,1,3,-2,1]
13_2438; [-5,-4,3,-2,1,3,3,4,4,3,-2,1,-5,4,3]
13_2439; [-5,-4,-3,2,-3,2,2,-1,2,4,5,5,4,3,-2,-1,3]
13_2440; [-5,-4,3,-2,1,4,4,3,-2,1,-5,4,3,-2,-2]
13_2441; [-4,3,-2,-2,4,4,3,3,3,-2,1,3,-2,1]
13_2442; [-5,-4,3,-2,-2,1,4,-5,4,3,-2,1,5,4,4,3,-2]
13_2443; [-4,-3,-3,2,2,-3,2,-1,2,-1,4,4,3,-2,3,3]
13_2444; [-4,3,-2,-2,-2,1,1,1,4,4,3,3,-2,1]
13_2445; [-5,4,-3,-2,1,-2,1,1,1,5,5,4,4,-3,2]
13_2446; [-4,3,-2,1,3,4,4,4,3,-2,3,-2,1,-2]
13_2447; [-4,-4,-3,2,-1,2,2,2,3,3,2,1,1,-4,3,2]
13_2448; [-4,-4,-3,2,2,2,-1,3,-4,3,-4,3,2,-1]
13_2449; [-2,-2,-2,1,1,1,1,3,-2,1,1,1,3]
13_2450; [-4,3,-2,-2,-2,1,3,3,3,-2,1,4,4,3]
13_2451; [-4,3,-2,-2,-2,1,4,4,3,3,3,3,-2,1]
13_2452; [-5,-4,3,-2,-2,-2,1,4,4,5,5,4,3,-2,1]
13_2453; [-2,-2,1,1,-2,1,1,1,1,3,-2,1,3]
13_2454; [-4,3,-2,-2,3,3,-2,1,3,4,4,3,-2,1]
13_2455; [-3,-3,2,-1,2,-3,2,2,-1,2,2,2,2]
13_2456; [-4,-4,-3,2,-1,2,-4,-3,2,2,-1,2,4,3,3,2]
13_2457; [-2,-2,1,1,-2,1,1,1,3,-2,1,3,3]
13_2458; [-4,3,-2,1,1,1,5,-4,3,-2,1,5,5]
13_2459; [-3,-3,2,-1,-3,2,2,-1,2,2,2,2,-1]
13_2460; [-4,-4,-3,-3,-3,-2,1,-2,1,1,3,3,2,4,-3,2]
13_2461; [-4,-3,-3,-2,1,-2,1,1,3,-2,1,5,-4,3,5]
13_2462; [-3,-2,1,-2,1,4,4,4,-3,2,4,4,4,4]
13_2463; [-5,4,-3,-2,1,-2,1,4,4,4,-3,2,5,5,4]
13_2464; [-5,4,-3,-2,1,-2,1,5,5,4,4,4,4,-3,2]
13_2465; [-6,-5,4,-3,-2,1,-2,1,5,5,6,6,5,4,-3,2]
13_2466; [-2,-2,1,-2,1,-2,1,3,-2,1,3,-2,1]
13_2467; [-2,1,-2,1,1,-2,1,1,1,3,-2,1,3]
13_2468; [-2,-2,-2,1,-2,-2,1,1,1,3,-2,1,3]
13_2469; [-3,-3,-2,-2,-1,3,3,2,-1,2,-3,2,2,2,2]
13_2470; [-4,-4,-3,-3,-2,-2,1,3,-2,1,3,3,2,4,-3,2]
13_2471; [-4,3,-2,-2,1,-2,4,4,4,3,-2,1,3,-2]
13_2472; [-2,-2,-2,1,1,1,3,-2,1,1,1,3,3]
13_2473; [-4,3,-2,-2,-2,1,1,4,4,3,3,3,-2,1]
13_2474; [-3,-2,1,-2,1,1,4,4,4,-3,2,4,4,4]
13_2475; [-5,4,-3,-2,1,-2,1,1,5,5,4,4,4,-3,2]
13_2476; [-4,-4,3,-2,-4,3,-4,3,2,-1,2,-1,3,3]
13_2477; [-3,-3,-2,1,-2,1,4,4,4,-3,2,4,-3,4]
13_2478; [-4,3,-2,1,1,1,1,5,-4,3,-2,1,5]
13_2479; [-6,5,-4,3,-2,1,5,-4,3,-2,1,6,6,5]
13_2480; [-4,-4,-3,-3,2,1,1,1,-3,2,-1,2,4,-3,2,1]
13_2481; [-4,3,-2,-2,4,4,4,4,3,-2,1,3,-2,1]
13_2482; [-2,1,-2,1,1,1,-2,3,-2,1,-2,3,3]
13_2483; [-3,-3,2,-1,2,-3,2,-1,2,-1,2,2,2]
13_2484; [-2,1,-2,1,-2,1,-2,1,3,-2,1,3,3]
13_2485; [-2,1,-2,1,1,1,-2,1,3,-2,1,3,3]
13_2486; [-2,-2,-2,1,-2,1,-2,1,3,-2,1,3,3]
13_2487; [-2,1,-2,1,-2,1,1,-2,1,3,-2,1,3]
13_2488; [-3,-3,-2,-2,3,3,3,-2,-1,3,3,3,2,-1,2]
13_2489; [-2,1,-2,1,1,1,1,-2,1,3,-2,1,3]
13_2490; [-4,3,-2,1,3,-2,1,3,-2,3,-2,4,4,3]
13_2491; [-2,-2,1,-2,1,-2,1,1,1,3,-2,1,3]
13_2492; [-2,-2,-2,1,-2,1,1,-2,1,3,-2,1,3]
13_2493; [-3,-3,-2,-1,3,2,2,-1,2,2,2,2,2,-1,2]
13_2494; [-4,-3,-3,2,-1,-3,2,2,2,3,3,4,4,3,-2,-1]
13_2495; [-4,-4,-4,-3,2,-3,-4,3,2,-1,2,2,-3,2,1,1]
13_2496; [-2,-2,-2,-2,1,1,-2,1,1,3,-2,1,3]
13_2497; [-4,-4,-3,-3,-2,1,-2,1,3,3,3,2,2,2,4,-3]
13_2498; [-4,3,-2,-2,1,1,-2,1,4,4,3,3,-2,1]
13_2499; [1,2,3,3,4,5,-2,-2,1,-2,-3,-4,-3,-2,-4,5,3,-4,-4]
13_2500; [-4,-4,-3,2,-1,2,3,3,2,1,1,-4,3,2,2,2]
13_2501; [-5,-4,3,2,2,4,5,5,4,-3,-3,2,1,4,-3,-2,1]
13_2502; [-5,-4,-3,2,-1,3,3,2,1,1,4,-5,4,3,3,3,2]
13_2503; [-4,-3,2,-1,2,3,-4,3,3,3,2,-1,2,2]
13_2504; [-4,3,-2,-2,-2,1,3,3,4,4,3,-2,1,3]
13_2505; [-4,3,-2,1,3,-2,-2,4,4,3,3,-2,1,3]
13_2506; [-4,-4,-3,2,-1,3,3,-2,-4,3,2,2,-1,2,2,3]
13_2507; [1,2,3,3,4,2,2,-3,1,-2,4,5,-6,-4,5,-6,-3,2]
13_2508; [-5,-4,-3,2,-1,2,2,3,4,-5,4,3,2,-1,2]
13_2509; [-5,4,-3,-2,1,-2,1,4,4,5,5,4,-3,2,4]
13_2510; [-5,-4,3,-2,1,3,-5,4,4,3,5,4,4,3,-2,1,3]
13_2511; [-4,3,-2,1,3,-2,4,4,3,-2,3,3,-2,1]
13_2512; [-2,-2,-2,1,1,1,-2,-2,1,3,-2,1,3]
13_2513; [-4,-4,-3,2,-1,-3,2,2,2,4,-3,2,2,-1]
13_2514; [-4,3,-2,1,-2,3,-2,1,-2,4,4,3,3,-2]
13_2515; [-5,-5,-5,-4,-3,2,-1,3,-4,3,2,1,1,5,-4,3,2]
13_2516; [-4,3,-2,1,1,3,4,4,3,3,-2,1,3,3]
13_2517; [-4,3,-2,-2,3,3,-2,1,1,4,4,3,-2,1]
13_2518; [-3,-3,-2,1,-2,1,4,-3,2,4,-3,4,4,4]
13_2519; [-5,4,-3,-3,-2,1,-2,1,5,5,4,-3,2,4,-3]
13_2520; [-5,-4,-3,2,-1,2,2,3,3,2,1,1,4,-5,4,3,2]
13_2521; [-4,-3,2,-1,2,3,-4,3,2,2,-1,2,2,2]
13_2522; [-5,-4,-3,2,-3,2,-1,2,4,5,5,4,3,-2,-1,3,3]
13_2523; [-4,-4,-3,-3,-3,-2,1,3,2,2,4,-3,2,2,2,1]
13_2524; [-5,-5,-4,-3,2,-3,2,-1,5,4,-3,-3,2,1,1,4,3]
13_2525; [-4,3,-2,-2,3,3,4,4,3,-2,1,3,-2,1]
13_2526; [-4,3,-2,1,-2,3,-2,1,1,-2,4,4,3,-2]
13_2527; [-4,-4,-3,-3,-2,1,3,-2,1,-2,4,3,3,-2,1,3]
13_2528; [-4,3,-2,1,1,3,-2,1,3,-2,4,4,3,-2]
13_2529; [-5,-4,3,-2,1,4,-5,4,-5,4,3,-2,1,4,3]
13_2530; [-6,-5,-5,4,-5,4,3,-2,1,6,6,5,-4,3,-2,1]
13_2531; [-4,-4,-3,-3,-3,-2,1,-2,1,3,3,2,2,4,-3,2]
13_2532; [-4,3,-2,1,3,-2,-2,4,4,3,-2,3,-2,1]
13_2533; [-4,-3,-2,1,1,1,-2,1,1,3,-4,3,2,-1,2,2]
13_2534; [-4,-4,-3,-3,-3,-2,1,3,2,4,-3,2,-3,2,2,1]
13_2535; [-2,-2,-2,1,1,-2,-2,1,3,-2,1,1,3]
13_2536; [-4,-3,-2,1,-3,2,2,2,1,3,4,4,3,3,2,2,1,1]
13_2537; [-4,-4,-3,-3,-3,-2,1,3,2,2,4,-3,2,-3,2,1]
13_2538; [-3,2,-1,2,2,3,3,3,2,2,1,1,1,1,2]
13_2539; [-4,-3,2,-1,2,3,4,4,3,2,2,1,1,1,2,2]
13_2540; [-5,-4,3,-2,1,4,4,3,-2,-5,4,3,-2,-2,1]
13_2541; [-5,-4,3,3,3,-4,3,3,2,-1,-5,4,-3,2,-1]
13_2542; [-6,-6,-5,-4,3,-2,1,-4,-3,5,4,3,3,-2,1,4,6,-5]
13_2543; [-4,-3,-3,2,-1,-3,2,2,2,4,4,4,3,-2,-1,3]
13_2544; [-5,-5,-4,-3,2,2,-1,4,5,4,-3,2,-1,4,4,-3,2]
13_2545; [-5,-4,-3,2,-1,-3,2,2,2,4,5,5,4,3,-2,-1,3]
13_2546; [-4,3,-2,-2,1,3,-2,1,3,4,4,3,-2,3]
13_2547; [-4,-4,-3,-3,-3,-2,1,3,2,2,2,4,-3,2,2,1]
13_2548; [-2,-2,1,1,1,1,3,3,-2,1,3,3,3]
13_2549; [-4,3,-2,-2,1,1,1,3,-2,1,1,4,4,3]
13_2550; [-2,-2,-2,-2,-2,1,1,1,3,-2,1,1,3]
13_2551; [-4,-4,-3,-3,-3,-2,1,1,1,3,2,2,1,1,4,-3]
13_2552; [-4,-4,-4,-3,-2,-2,1,-2,1,4,3,-2,1,1,3,2]
13_2553; [-5,-4,3,2,2,4,4,-3,-3,2,1,5,5,4,-3,-2,1]
13_2554; [-5,-5,-4,3,2,2,4,4,3,3,2,1,-5,4,-3,-2,1]
13_2555; [-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,-2,3,-2,3]
13_2556; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,3,3,-2,3]
13_2557; [-5,-5,-5,-4,-3,2,-1,2,3,3,2,1,1,5,-4,3,2]
13_2558; [-4,-3,-2,1,-3,2,2,3,3,-4,3,-2,3,-2,1,1]
13_2559; [-3,-3,-3,-2,1,-2,1,4,4,-3,2,4,4,4]
13_2560; [-3,-3,-2,1,-2,1,4,-3,2,4,4,-3,4,4]
13_2561; [-4,-4,-3,-2,-2,4,3,3,-2,1,3,-2,1,3,3,2]
13_2562; [-4,3,-2,1,3,-2,1,4,4,3,-2,3,3,-2]
13_2563; [-4,3,-2,-2,3,-2,3,-2,1,4,4,3,-2,1]
13_2564; [-4,-4,-4,-3,2,-1,2,4,-3,2,2,-1,2,2]
13_2565; [-4,3,-2,-2,1,-2,-2,1,4,4,3,3,-2,1]
13_2566; [-4,3,-2,-2,-2,1,3,4,4,3,-2,1,3,3]
13_2567; [-4,-3,-2,1,-3,2,2,3,-4,3,-2,3,3,-2,1,1]
13_2568; [-4,-3,-3,-2,1,1,1,3,-2,1,1,5,-4,3,5]
13_2569; [-3,-2,1,-2,1,-2,1,1,-2,1,4,-3,2,4]
13_2570; [-4,-3,2,-1,3,-4,3,2,2,-1,2,2,2,-1]
13_2571; [-4,-3,2,-1,2,-1,2,2,-1,3,-4,3,2,-1]
13_2572; [-4,-3,-3,-2,1,1,1,2,-3,2,2,-4,-3,2,1,3]
13_2573; [-5,4,-3,-3,-3,-2,1,1,2,5,5,4,-3,2,1]
13_2574; [-6,5,-4,-3,-2,1,1,2,-3,2,1,6,6,5,-4,3]
13_2575; [-5,-5,-5,-4,-3,2,5,4,-3,2,2,1,4,4,3,-2,1]
13_2576; [-4,-3,2,-1,3,-4,3,-4,3,3,2,2,2,-1]
13_2577; [-6,5,-4,3,-2,1,1,6,6,5,-4,3,-2,1]
13_2578; [-5,-4,-3,2,-1,2,2,-1,3,4,-5,4,3,2,-1]
13_2579; [-4,3,-2,1,4,4,3,-2,3,-2,3,3,-2,1]
13_2580; [-4,-4,-3,2,-1,4,-3,2,2,2,-3,2,2,-1]
13_2581; [-5,-5,-5,-4,-3,2,-3,5,4,-3,2,2,1,4,3,-2,1]
13_2582; [-4,-4,-4,-3,-2,-2,1,4,3,-2,1,3,-2,1,3,2]
13_2583; [-5,-4,3,-2,-2,-2,1,1,4,5,5,4,3,-2,1]
13_2584; [-6,-5,4,-3,-2,1,-2,1,1,5,6,6,5,4,-3,2]
13_2585; [-5,-4,-4,-3,2,-1,3,-4,3,3,3,5,5,4,-3,2,-1]
13_2586; [-5,4,-3,-3,5,5,4,-3,-2,1,-2,1,4,-3,2]
13_2587; [-5,-4,-4,-3,2,-1,3,-4,3,3,-5,-4,3,2,1,1,4]
13_2588; [-5,-5,-4,-4,3,2,-1,-4,3,-2,3,5,-4,3,2,1,1]
13_2589; [-5,-4,3,-2,-2,4,5,5,4,3,-2,1,3,-2,1]
13_2590; [-4,-4,-3,-2,-2,1,-2,4,3,3,-2,1,-2,1,3,2]
13_2591; [-4,3,-2,1,1,3,-2,1,4,4,3,-2,3,-2]
13_2592; [-4,-4,-3,-2,-2,4,3,-2,1,1,3,-2,1,3,3,2]
13_2593; [-5,-5,-4,-3,2,-3,2,2,-1,3,5,-4,3,2,-1,2,3]
13_2594; [-4,3,-2,1,-2,1,-2,4,4,3,3,-2,1,-2]
13_2595; [-4,3,-2,1,-2,1,-2,1,4,4,3,3,-2,1]
13_2596; [-4,-4,-3,2,-1,3,-4,3,-4,3,2,2,2,-1]
13_2597; [-4,-3,-2,1,-2,1,1,3,-4,3,2,2,2,-1,2,2]
13_2598; [-4,-4,-4,-3,-2,-2,1,-2,1,1,4,3,-2,1,3,2]
13_2599; [-4,-3,-2,1,1,2,3,3,-4,3,-2,3,3,3,-2,1]
13_2600; [-5,-4,-3,2,-3,2,1,4,5,5,4,4,3,-2,1,3,3]
13_2601; [-5,-5,-5,-4,-3,2,1,-3,5,4,-3,-2,1,4,3,2,2]
13_2602; [-5,-4,-3,2,2,-1,3,-4,3,2,4,-5,4,-3,2,-1,2]
13_2603; [-5,-4,-3,-2,1,-2,1,1,3,4,-5,4,3,2,-1,2,2]
13_2604; [-5,-4,-3,2,-3,2,-1,2,4,-5,4,3,-2,1,1,3,3]
13_2605; [-5,-5,-5,-4,3,-2,1,-4,-3,2,5,4,4,-3,2,1,4]
13_2606; [-4,-3,-2,1,1,1,2,3,3,-4,3,-2,3,-2,1,1]
13_2607; [-5,-4,-3,-2,1,1,2,3,4,4,-5,4,-3,4,-3,2,1]
13_2608; [-4,-3,2,-1,2,2,3,-4,3,3,3,2,-1,2]
13_2609; [1,-2,3,4,5,-2,-3,1,-3,-4,2,3,-4,-3,-5,4,-2,-3,-2]
13_2610; [-4,-3,-2,1,1,2,3,3,-4,3,3,3,-2,3,-2,1]
13_2611; [1,-2,-3,-4,5,-2,3,-4,-3,2,1,-3,-3,-2,4,5,-4,3,-2]
13_2612; [-4,-3,2,-1,2,2,-1,3,-4,3,2,2,2,-1]
13_2613; [-3,-3,-3,-3,-2,-2,1,1,1,3,2,2,2,1,1]
13_2614; [-3,-3,-3,-3,-2,-2,1,1,1,1,3,2,2,2,1]
13_2615; [-4,-4,-4,-4,-3,-3,2,-1,2,1,1,4,3,3,3,2]
13_2616; [-3,-3,2,2,2,-1,-3,2,2,2,2,2,-1]
13_2617; [-4,-4,-3,2,-1,2,1,1,2,3,-4,3,3,3,-2,-2]
13_2618; [-4,-4,-3,2,2,2,-1,3,-4,3,2,2,2,-1]
13_2619; [-4,-3,2,2,2,-1,3,-4,3,3,3,2,-1,2]
13_2620; [-4,3,3,3,-2,1,4,4,4,3,3,3,-2,1]
13_2621; [-4,-3,-3,2,-3,2,-3,2,2,1,1,4,4,3,-2,1]
13_2622; [-2,-2,1,-2,1,3,-2,-2,1,1,-2,3,3]
13_2623; [-4,-3,-3,2,-3,2,1,1,4,4,4,3,-2,1,3,3]
13_2624; [-4,-4,-3,2,-1,3,3,2,2,1,1,1,1,-4,3,2]
13_2625; [-2,-2,1,-2,3,-2,1,1,-2,1,-2,3,3]
13_2626; [-4,-3,-3,2,-3,-3,2,-3,2,1,1,4,4,3,-2,1]
13_2627; [-4,-4,-3,2,-1,2,2,3,-4,3,2,-1,2,2]
13_2628; [-4,-3,2,-1,2,2,3,3,-4,3,2,-1,2,2]
13_2629; [-4,3,-2,1,3,3,-2,4,4,4,3,-2,1,3]
13_2630; [-4,-4,-3,2,-1,2,3,3,3,-4,3,2,1,1,3,2]
13_2631; [-3,-3,2,-1,2,2,-3,2,2,2,-1,2,2]
13_2632; [-4,-4,-3,2,-1,2,2,3,-4,3,2,-1,-3,2,2,3]
13_2633; [-4,-4,3,-4,-4,3,2,2,-3,-4,3,2,1,3,-2,1]
13_2634; [-4,-3,-3,2,2,-3,2,1,4,4,4,3,-2,1,3,3]
13_2635; [-4,-4,3,-2,-1,3,3,-4,3,2,-1,2,3,3]
13_2636; [-4,-3,-3,2,-3,2,1,1,4,4,3,3,-2,1,1,1]
13_2637; [-5,-5,-5,-4,3,-2,1,-4,-3,2,2,5,4,-3,2,1,4]
13_2638; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,-1,2,4,-3,2,2]
13_2639; [-5,-4,-4,-3,-2,4,4,3,-2,1,5,5,4,3,-2,1,3]
13_2640; [-5,-4,3,-2,1,4,3,-2,-5,4,3,-2,1,-2,3]
13_2641; [-5,-5,-4,-3,2,5,4,4,-3,2,1,4,-5,4,3,-2,1]
13_2642; [-4,3,-2,-2,1,3,4,4,3,-2,1,3,-2,3]
13_2643; [-5,4,-3,-3,-2,1,3,2,2,4,5,4,-3,2,1,4,-3]
13_2644; [-4,-3,-3,2,2,-3,2,1,4,4,4,3,3,-2,1,3]
13_2645; [-4,-4,-3,-2,1,-2,1,3,3,3,2,4,-3,2,2,-3]
13_2646; [-5,4,-3,-2,1,4,-5,4,-3,2,4,-3,-2,1,4]
13_2647; [-4,3,-2,1,3,3,4,4,4,3,-2,1,3,3]
13_2648; [-5,4,-3,2,-3,2,1,4,5,4,3,-2,1,-3,4,-3,4]
13_2649; [-5,4,-3,-2,1,3,2,2,4,-3,2,1,4,5,4,-3,4]
13_2650; [-4,-4,-3,-2,1,1,-2,3,-2,1,4,3,-2,1,-2,3]
13_2651; [-4,3,-2,-2,1,1,3,4,4,3,-2,1,3,-2]
13_2652; [-4,3,-2,-2,1,3,4,4,3,-2,1,-2,3,-2]
13_2653; [-5,4,-3,-3,-2,1,3,2,4,-3,5,4,-3,2,1,-3,4]
13_2654; [-5,-4,3,-2,1,3,-2,4,3,-2,1,-2,-5,4,3]
13_2655; [-5,-4,-4,-3,-2,-2,4,3,-2,1,5,5,4,3,-2,1,3]
13_2656; [-2,-2,-2,1,1,3,-2,-2,1,-2,1,3,3]
13_2657; [-4,-4,-3,2,-1,2,-1,3,-4,3,2,2,-1,2]
13_2658; [-4,-3,2,-1,2,-1,3,3,-4,3,2,2,-1,2]
13_2659; [-5,-4,-4,-3,-2,-2,1,4,3,-2,1,5,5,4,3,-2,3]
13_2660; [-4,-4,-3,2,-1,2,3,3,3,2,1,1,-4,3,2,2]
13_2661; [-2,-2,1,-2,3,-2,1,1,1,-2,1,3,3]
13_2662; [-4,3,-2,-2,1,1,3,-2,4,4,3,-2,1,-2]
13_2663; [-5,-4,3,-2,1,4,4,4,3,-2,1,-5,4,3,3]
13_2664; [-2,-2,1,-2,-2,3,-2,1,1,3,-2,3,3]
13_2665; [-4,-3,2,-3,2,2,-3,2,2,1,1,4,4,3,-2,1]
13_2666; [-4,-4,3,-4,-4,3,2,4,-3,2,1,-4,3,-2,1,1]
13_2667; [-5,-4,3,-2,1,4,4,-5,4,4,-3,4,-3,-2,1]
13_2668; [-4,-3,-3,2,-3,2,1,1,4,4,4,3,3,-2,1,3]
13_2669; [-4,-3,2,-3,4,-3,4,-3,2,1,1,4,3,3,-2,1]
13_2670; [-3,-3,2,-1,2,-1,2,2,-3,2,2,-1,2]
13_2671; [-4,-3,-3,2,-3,2,-3,2,2,1,4,4,3,3,-2,1]
13_2672; [-4,-3,2,-1,2,-1,3,3,-4,3,2,-1,2,-1]
13_2673; [-5,-4,-4,-3,-2,1,-2,1,4,3,-2,5,5,4,3,-2,3]
13_2674; [-4,3,-2,1,-2,1,3,4,4,3,-2,3,-2,3]
13_2675; [-4,3,-2,1,-2,1,1,1,3,-2,4,4,3,3]
13_2676; [-3,-3,2,-3,2,-1,2,-1,2,2,2,2,2]
13_2677; [-3,-3,2,-3,2,-1,-1,2,-1,2,2,2,2]
13_2678; [-2,-2,-2,-2,1,-2,1,1,1,3,-2,3,3]
13_2679; [-2,-2,-2,1,-2,1,1,1,1,3,-2,3,3]
13_2680; [-4,3,-2,-2,-2,1,-2,1,1,3,-2,4,4,3]
13_2681; [-4,-4,-3,-3,2,-1,2,-1,2,2,2,3,2,-4,3,2]
13_2682; [-4,-4,-3,-3,-2,-2,1,-2,1,1,3,2,4,-3,2,2]
13_2683; [-3,-3,-2,1,-2,1,1,1,3,-2,4,-3,4,4]
13_2684; [-2,-2,1,-2,1,1,1,1,1,3,-2,3,3]
13_2685; [-2,1,-2,1,1,1,1,1,1,3,-2,3,3]
13_2686; [-4,3,-2,1,-2,1,1,3,-2,3,3,4,4,3]
13_2687; [-4,3,-2,-2,1,-2,1,1,3,-2,3,4,4,3]
13_2688; [-4,3,-2,1,-2,1,1,3,-2,4,4,3,3,3]
13_2689; [-3,2,-3,2,-1,2,-1,2,2,2,2,2,2]
13_2690; [-3,-3,-3,2,-3,2,-1,2,-1,2,2,2,2]
13_2691; [-4,-3,-3,2,-1,2,-1,2,2,2,2,3,2,-4,3,2]
13_2692; [-2,-2,-2,1,-2,1,1,1,1,1,3,-2,3]
13_2693; [-4,3,-2,-2,-2,1,-2,1,3,-2,3,4,4,3]
13_2694; [-4,-4,-4,-3,-3,2,-1,2,-1,2,2,3,2,-4,3,2]
13_2695; [-4,-3,-3,2,-1,2,-1,2,2,3,2,-4,3,2,2,2]
13_2696; [-2,1,-2,1,1,1,1,1,1,1,3,-2,3]
13_2697; [-4,3,-2,1,-2,1,3,-2,3,3,3,4,4,3]
13_2698; [-4,3,-2,1,-2,1,3,-2,3,4,4,3,3,3]
13_2699; [-2,-2,-2,-2,1,-2,1,1,1,1,3,-2,3]
13_2700; [-4,-4,-3,2,-3,2,-1,2,-1,2,2,2,4,-3]
13_2701; [-4,-4,-4,-3,2,-1,2,-1,2,3,3,-4,3,2]
13_2702; [-2,-2,1,-2,1,1,1,1,1,1,3,-2,3]
13_2703; [-4,3,-2,-2,1,-2,1,3,-2,3,3,4,4,3]
13_2704; [-4,3,-2,-2,1,-2,1,3,-2,4,4,3,3,3]
13_2705; [-3,-2,1,1,2,2,2,2,2,2,3,3,2,2,1]
13_2706; [-4,-3,-3,-2,1,1,2,2,2,2,3,2,4,4,3,2,2,1]
13_2707; [-4,-4,-3,-3,2,-1,2,-1,2,3,2,-4,3,2,2,2]
13_2708; [-4,-4,-3,-3,-2,1,-2,1,1,1,3,2,4,-3,2,2]
13_2709; [-4,-4,-3,2,-1,2,-1,2,2,2,2,4,-3,2]
13_2710; [-5,-5,-4,-3,-3,2,-1,2,-1,2,2,3,2,5,-4,3,2]
13_2711; [-5,-4,-4,3,-2,1,-2,1,3,-2,3,4,3,5,5,4,3]
13_2712; [-3,-3,2,-1,2,-1,2,2,-3,2,-3,2,2]
13_2713; [-2,-2,1,1,-2,3,-2,1,3,-2,1,1,1]
13_2714; [-4,-4,-3,-3,-2,1,-2,1,1,1,1,3,2,4,-3,2]
13_2715; [-5,-5,-4,-4,-3,2,-3,2,-1,2,1,1,4,3,5,-4,3]
13_2716; [-5,4,-3,-2,1,1,2,2,-3,2,1,5,5,4,-3]
13_2717; [-4,-4,-3,2,-1,-1,2,-1,2,2,2,4,-3,2]
13_2718; [-5,4,-3,-3,-2,1,-2,1,1,3,-2,5,5,4,-3]
13_2719; [-5,-4,3,-2,1,-2,1,1,3,-2,4,5,5,4,3]
13_2720; [1,2,3,-4,-5,4,3,-4,3,-5,-4,3,3,2,-3,1,2,-3,-2]
13_2721; [-5,-4,3,-2,1,-2,1,3,-2,3,4,5,5,4,3]
13_2722; [-5,-5,-4,-3,2,-1,2,-1,2,3,3,5,-4,3,2]
13_2723; [-5,-4,3,-2,-2,1,-2,1,3,-2,4,5,5,4,3]
13_2724; [-3,-2,1,1,1,1,2,2,2,2,3,3,2,2,1]
13_2725; [-4,-3,-2,1,1,2,2,2,2,3,3,4,4,3,2,1]
13_2726; [-4,3,-2,-2,-2,1,-2,1,4,4,3,3,3,-2]
13_2727; [1,-2,3,4,-5,-4,3,4,-3,-5,4,3,3,-2,3,1,-2,-3,2]
13_2728; [-2,-2,1,1,-2,1,-2,3,-2,1,1,3,3]
13_2729; [-2,-2,1,-2,1,-2,-2,1,1,3,-2,3,3]
13_2730; [-2,-2,-2,1,-2,1,3,3,3,-2,3,3,3]
13_2731; [-2,-2,1,-2,1,1,-2,-2,1,1,3,-2,3]
13_2732; [-5,-5,-4,-4,-3,2,-1,-3,2,1,1,4,3,5,-4,3,3]
13_2733; [-5,-5,-4,-3,2,-1,-4,3,3,4,4,-5,4,-3,2,1,1]
13_2734; [-5,-4,3,-2,-2,-2,1,-2,1,4,5,5,4,3,-2]
13_2735; [-5,-4,-3,2,-1,-4,3,3,4,4,4,-5,4,-3,2,1,1]
13_2736; [-3,-3,2,-1,2,-3,2,-3,2,2,2,2,-1]
13_2737; [-4,-4,-3,-3,-2,-2,1,-2,1,3,3,3,2,4,-3,2]
13_2738; [-2,-2,-2,1,-2,1,3,3,-2,3,-2,3,3]
13_2739; [-2,-2,1,-2,1,-2,3,-2,1,1,1,1,3]
13_2740; [-4,3,-2,-2,3,-2,1,3,-2,1,-2,4,4,3]
13_2741; [-5,-4,-4,-3,-2,4,3,-2,1,5,5,4,3,-2,1,-2,3]
13_2742; [-5,-4,-4,3,-4,3,-2,1,1,2,2,5,5,4,-3,2,1]
13_2743; [-5,-4,3,-2,1,-2,1,1,4,4,3,-2,-5,4,3]
13_2744; [-4,-3,-3,2,-3,2,1,-4,3,-2,1,5,-4,5,5]
13_2745; [-5,-4,-4,3,-2,1,-2,1,1,3,-2,4,3,5,5,4,3]
13_2746; [-5,-4,3,-2,-2,1,-2,1,4,4,3,-2,-5,4,3]
13_2747; [-5,-4,3,-4,3,3,2,-5,4,-3,2,-1,2,-1,2]
13_2748; [-5,-4,-4,3,-2,-2,1,-2,1,3,-2,4,3,5,5,4,3]
13_2749; [-4,-4,-3,-3,-2,1,3,-2,1,3,2,2,4,-3,2,-3]
13_2750; [-4,3,-2,-2,1,4,4,3,3,-2,1,-2,3,-2]
13_2751; [-4,3,-2,1,1,1,1,3,-2,1,4,4,3,3]
13_2752; [-5,4,-3,-2,1,1,2,2,4,-3,2,1,5,5,4]
13_2753; [-3,-3,-2,1,1,1,1,3,-2,1,4,-3,4,4]
13_2754; [-5,4,-3,-2,-2,1,-2,1,1,4,-3,2,5,5,4]
13_2755; [-4,3,-2,-2,1,-2,1,1,4,4,3,3,3,-2]
13_2756; [-3,-3,-3,-2,1,1,1,1,3,-2,1,4,-3,4]
13_2757; [-5,4,-3,-2,-2,-2,1,-2,1,4,-3,2,5,5,4]
13_2758; [-3,-2,1,1,1,1,1,1,2,2,3,3,2,2,1]
13_2759; [-4,-3,-2,1,1,2,2,3,3,3,3,4,4,3,2,1]
13_2760; [-4,-3,-2,1,1,1,2,2,3,3,4,4,3,3,2,1]
13_2761; [-4,3,-2,1,-2,1,4,4,3,3,3,3,3,-2]
13_2762; [-5,-4,3,-2,1,-2,1,4,4,4,5,5,4,3,-2]
13_2763; [-4,3,-2,1,1,1,3,-2,1,3,4,4,3,3]
13_2764; [-5,-4,3,-4,3,-2,-2,1,-2,1,1,-3,5,5,4,-3,2]
13_2765; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,-1,2,2,4,-3,2]
13_2766; [-4,3,-2,1,-2,1,3,3,4,4,3,-2,3,3]
13_2767; [1,2,-3,-2,1,2,3,4,-5,4,4,-3,5,5,4,3,-2,3,2]
13_2768; [-5,-4,-3,2,-3,2,2,1,4,4,5,5,4,4,3,-2,1]
13_2769; [-4,3,-2,1,-2,1,3,3,-2,4,4,3,-2,3]
13_2770; [-5,4,-3,2,1,4,-3,-2,1,3,4,5,5,4,4,-3,2]
13_2771; [-2,-2,1,-2,1,1,3,3,-2,3,-2,3,3]
13_2772; [-2,-2,1,-2,1,1,3,3,3,-2,3,3,3]
13_2773; [-4,-3,-2,1,-3,2,2,1,3,3,4,4,3,3,2,2,2,1]
13_2774; [-2,-2,1,-2,1,1,1,-2,3,-2,1,1,3]
13_2775; [-4,3,-2,-2,1,3,3,-2,1,-2,4,4,3,-2]
13_2776; [-5,-4,3,-2,-2,1,-2,1,1,4,5,5,4,3,-2]
13_2777; [-5,-4,-3,-2,1,1,2,2,3,3,4,5,5,4,3,2,1]
13_2778; [-5,4,-3,-2,1,1,2,2,2,5,5,4,-3,2,1]
13_2779; [-2,-2,-2,1,-2,3,-2,1,1,1,1,3,3]
13_2780; [-4,3,-2,-2,-2,1,1,3,-2,1,-2,4,4,3]
13_2781; [-2,-2,-2,1,-2,-2,3,-2,1,1,1,1,3]
13_2782; [-4,-4,-3,2,-1,2,-1,2,-3,2,2,2,4,-3]
13_2783; [-2,1,-2,1,3,3,3,-2,3,3,3,3,3]
13_2784; [-4,3,-2,1,-2,1,3,3,3,-2,3,4,4,3]
13_2785; [-4,3,-2,1,-2,1,4,4,4,4,3,3,3,-2]
13_2786; [-5,-4,3,-2,1,-2,1,4,5,5,4,3,3,3,-2]
13_2787; [-2,-2,-2,1,-2,1,1,-2,3,-2,1,1,3]
13_2788; [-2,1,-2,1,1,-2,3,-2,1,1,1,1,3]
13_2789; [-4,3,-2,1,-2,1,3,3,-2,3,-2,4,4,3]
13_2790; [-4,-4,-3,-3,-2,1,3,-2,1,3,2,2,2,4,-3,2]
13_2791; [-6,-5,-4,3,-2,1,-2,1,4,5,6,6,5,4,3,-2]
13_2792; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,-2,3,-4,3]
13_2793; [-4,-4,-3,-2,-2,1,4,3,3,-2,1,3,-4,3,3,2]
13_2794; [-4,-3,-3,2,-3,2,1,1,1,1,4,4,3,3,-2,1]
13_2795; [-5,-4,-4,3,-4,3,2,-1,2,1,1,5,5,4,4,-3,2]
13_2796; [-4,-4,-3,-3,-2,1,1,1,1,3,2,4,-3,2,2,1]
13_2797; [-5,-5,-4,-4,-3,2,-1,2,1,1,4,3,5,-4,3,3,2]
13_2798; [-4,-4,-3,-3,-2,1,1,1,1,1,3,2,4,-3,2,1]
13_2799; [-5,-5,-4,-4,-3,2,-1,2,1,1,2,4,3,5,-4,3,2]
13_2800; [1,-2,3,-4,5,4,-3,-4,3,5,-4,-2,3,2,2,1,-2,-3,-2]
13_2801; [1,-2,3,4,-5,-4,3,4,-3,-5,4,-2,3,2,2,1,-2,-3,-2]
13_2802; [-4,-4,-3,-3,-2,-2,1,-2,1,3,2,4,-3,2,1,1]
13_2803; [-4,-3,2,-3,2,2,1,1,4,4,3,3,-2,1,1,1]
13_2804; [-4,-3,-3,-2,1,1,1,1,2,2,3,2,4,4,3,2,2,1]
13_2805; [1,1,2,-3,4,5,4,-1,4,3,-4,3,3,2,-3,2,4,5,-4]
13_2806; [-4,-4,-4,-4,-3,-3,-2,1,1,3,2,4,-3,2,2,1]
13_2807; [-5,-5,-4,-4,-3,-2,1,1,1,2,4,3,5,-4,3,2,1]
13_2808; [-4,-4,-3,-3,-2,1,-2,-2,1,1,3,2,4,-3,2,1]
13_2809; [-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,1,1,1]
13_2810; [-5,-5,-4,-3,-3,-2,1,-2,1,1,3,2,5,-4,3,2,2]
13_2811; [1,-2,3,-4,3,-4,-2,-5,-6,5,4,1,-6,-5,2,-3,-2,3]
13_2812; [-4,-4,-3,-3,-2,1,-2,1,1,3,2,4,-3,2,1,1]
13_2813; [-4,-3,-3,-3,-3,2,2,-3,2,1,4,4,3,3,-2,1]
13_2814; [-4,-3,-3,2,2,-3,2,1,4,4,3,3,-2,1,3,3]
13_2815; [-4,-4,-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,1]
13_2816; [-4,-3,-3,-2,1,1,1,2,2,3,2,4,4,3,3,2,2,1]
13_2817; [-5,-5,-4,-3,-3,2,-1,2,-1,3,2,5,-4,3,2,2,2]
13_2818; [-4,3,-2,-2,1,-2,1,1,1,4,4,3,3,-2]
13_2819; [-4,3,-2,1,-2,1,1,1,1,4,4,3,3,-2]
13_2820; [-5,4,-3,-2,1,1,2,-3,2,1,4,-3,5,5,4]
13_2821; [-4,-3,-3,2,-1,2,-1,3,2,-4,3,2,2,2,2,2]
13_2822; [-5,-4,-3,2,-4,3,3,4,-5,4,-3,2,-1,2,1,1,2]
13_2823; [-2,1,1,1,1,1,1,1,3,-2,1,3,3]
13_2824; [-4,3,-2,1,1,3,-2,1,3,3,3,4,4,3]
13_2825; [-4,3,-2,1,1,3,-2,1,3,4,4,3,3,3]
13_2826; [-4,-4,-4,-3,2,-1,3,3,3,3,-4,3,2,-1]
13_2827; [-3,-3,-2,1,3,-2,1,4,-3,4,4,4,4,4]
13_2828; [-5,4,-3,-3,-2,1,3,-2,1,4,-3,4,5,5,4]
13_2829; [-2,1,1,1,1,1,1,1,1,3,-2,1,3]
13_2830; [-4,3,-2,1,3,-2,1,3,3,3,3,4,4,3]
13_2831; [-4,3,-2,1,3,-2,1,3,3,4,4,3,3,3]
13_2832; [-5,-4,-4,3,-2,1,3,-2,1,3,3,4,3,5,5,4,3]
13_2833; [-4,3,-2,1,3,-2,1,4,4,3,3,3,3,3]
13_2834; [-5,-4,3,-2,1,3,-2,1,4,4,4,5,5,4,3]
13_2835; [-3,-3,-3,-2,1,3,-2,1,4,-3,4,4,4,4]
13_2836; [-5,4,-3,-3,-3,-2,1,3,-2,1,4,-3,5,5,4]
13_2837; [-2,-2,1,1,-2,3,-2,1,-2,1,1,3,3]
13_2838; [-5,-5,-4,-3,2,2,5,4,-3,2,1,4,-5,4,3,-2,1]
13_2839; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,-1,4,-3,2,2,2]
13_2840; [-5,-5,-4,3,2,5,4,-3,2,1,4,4,-5,4,-3,-2,1]
13_2841; [-5,-4,-4,3,-2,1,1,3,-2,1,3,4,3,5,5,4,3]
13_2842; [-5,-5,-4,-3,2,-1,3,3,3,3,5,-4,3,2,-1]
13_2843; [-5,-4,3,-2,1,3,-2,1,3,3,4,5,5,4,3]
13_2844; [-4,-4,-4,-3,2,2,-1,3,3,2,1,1,1,-4,3,2]
13_2845; [-4,-3,2,-3,2,1,1,4,4,3,3,3,3,-2,1,3]
13_2846; [-5,4,-3,2,1,1,2,4,-3,-2,1,4,5,5,4,-3,2]
13_2847; [-4,-4,-3,2,-1,3,3,-4,3,-4,3,3,2,-1]
13_2848; [-4,-3,2,-3,2,2,1,1,1,1,4,4,3,3,-2,1]
13_2849; [-5,-4,-3,2,-3,2,2,1,1,4,4,5,5,4,3,-2,1]
13_2850; [-5,-5,-4,-3,-3,-2,1,-2,1,1,1,3,2,5,-4,3,2]
13_2851; [-4,-3,-2,1,1,2,2,1,1,1,3,4,4,3,3,2,-1,2]
13_2852; [-5,-4,-4,-3,-2,4,3,-2,1,1,5,5,4,3,-2,1,3]
13_2853; [-5,-4,-4,-3,-2,4,3,5,5,4,3,-2,1,3,-2,1,3]
13_2854; [-5,4,-3,-3,-2,1,1,2,-3,2,1,5,5,4,-3]
13_2855; [-5,-4,3,-2,1,1,3,-2,1,3,4,5,5,4,3]
13_2856; [-3,-2,1,1,1,1,2,2,3,3,3,2,2,2,1]
13_2857; [-4,-3,-2,1,1,1,2,2,3,3,4,4,3,2,1,1]
13_2858; [-4,-3,-2,1,1,1,1,2,2,3,4,4,3,2,2,1]
13_2859; [-5,-4,-3,-2,1,1,2,3,3,4,4,5,5,4,3,2,1]
13_2860; [-4,-4,-3,2,-1,3,3,2,1,1,1,1,1,-4,3,2]
13_2861; [-5,-5,-4,3,-2,-1,4,4,3,2,1,1,2,2,-5,4,3]
13_2862; [-5,-5,-4,3,-2,1,-4,-3,2,5,4,4,4,-3,2,1,4]
13_2863; [-5,4,-3,-3,-2,1,3,-2,1,5,5,4,4,4,-3]
13_2864; [-4,3,-2,1,3,-2,1,4,4,4,4,3,3,3]
13_2865; [-5,-4,3,-2,1,3,-2,1,4,5,5,4,3,3,3]
13_2866; [-5,-5,-4,3,-2,1,-4,-3,2,5,4,-3,2,1,1,1,4]
13_2867; [-4,-3,-2,1,1,2,2,3,4,4,3,2,2,1,1,3,-2,1]
13_2868; [-4,-4,3,-2,1,-4,3,3,2,-4,-3,2,2,1,4,3]
13_2869; [1,-2,3,-2,3,1,4,-5,6,5,-3,-4,2,-3,-2,5,-4,6]
13_2870; [-4,-3,2,-3,2,2,1,1,4,4,4,3,3,-2,1,3]
13_2871; [-4,-3,2,-1,2,3,-4,3,3,2,1,1,1,4,3,3,2,2]
13_2872; [-3,-3,-2,1,3,-2,1,4,4,4,-3,4,4,4]
13_2873; [1,2,-3,2,-3,-1,-4,5,6,2,-3,-4,2,3,-4,-5,6,5]
13_2874; [-6,-5,4,-3,-3,-2,1,3,-2,1,5,6,6,5,4,-3]
13_2875; [-6,-5,-4,3,-2,1,3,-2,1,4,5,6,6,5,4,3]
13_2876; [-4,-3,2,-3,4,-3,2,2,1,1,4,4,3,3,-2,1]
13_2877; [-4,-3,-3,2,2,-3,2,1,1,1,4,4,3,3,-2,1]
13_2878; [-4,-3,2,2,-3,2,1,1,1,4,4,3,3,-2,1,3]
13_2879; [-4,-3,-2,1,1,1,-3,2,2,3,-4,3,-2,1,1,1]
13_2880; [-4,-3,2,2,-3,2,1,1,4,4,3,3,3,-2,1,3]
13_2881; [-3,-3,-2,1,3,-2,1,4,4,-3,4,-3,4,4]
13_2882; [-5,-4,-3,-2,1,1,1,2,-4,3,3,4,-5,4,-3,2,1]
13_2883; [-5,-5,-4,-4,-3,-2,1,1,2,4,3,2,2,5,-4,3,3,-2,1]
13_2884; [-4,-3,2,-3,2,1,1,4,4,4,4,3,3,-2,1,3]
13_2885; [-5,-4,-3,2,-3,2,1,1,4,5,5,4,3,3,-2,1,3]
13_2886; [-5,-4,-4,3,3,-4,3,2,-1,5,5,4,4,-3,2,1,1]
13_2887; [-5,-5,-5,-4,3,2,5,4,-3,2,1,4,-5,4,-3,-2,1]
13_2888; [-5,-4,-3,2,2,-1,3,3,3,2,-1,4,5,5,4,3,2]
13_2889; [-5,-5,-4,-3,2,2,-1,3,3,2,1,1,1,5,-4,3,2]
13_2890; [-5,-4,3,2,4,5,5,4,-3,2,2,1,1,4,-3,-2,1]
13_2891; [1,2,-3,-3,-2,-2,-1,-2,-2,3,-4,5,-2,3,-4,-3,-5,-3,-5]
13_2892; [1,2,-3,-4,3,-4,2,-5,-6,5,4,1,-6,-5,-2,-3,2,-3]
13_2893; [-2,1,-2,1,-2,1,-2,3,-2,1,-2,3,3]
13_2894; [-4,3,-2,1,1,3,3,-2,4,4,3,-2,1,3]
13_2895; [-2,-2,1,1,1,-2,1,3,-2,1,1,3,3]
13_2896; [-2,-2,1,1,1,1,-2,1,3,-2,1,1,3]
13_2897; [-4,3,-2,-2,1,3,3,-2,1,3,-2,4,4,3]
13_2898; [-2,1,-2,3,-2,1,1,-2,1,1,-2,3,3]
13_2899; [-3,-3,2,-1,2,-3,2,-1,2,2,-1,2,2]
13_2900; [-2,-2,-2,1,-2,1,1,3,-2,1,1,3,3]
13_2901; [-4,-4,-3,-2,-2,1,1,4,3,3,-2,1,3,3,3,2]
13_2902; [-4,-4,-4,-3,-2,-2,1,4,3,-2,1,3,-4,3,3,2]
13_2903; [-4,3,-2,-2,1,1,4,4,3,3,-2,1,3,-2]
13_2904; [-4,-4,-3,-3,-2,1,1,3,4,3,-2,1,3,3,-2,3]
13_2905; [-2,1,-2,1,1,-2,1,3,-2,1,-2,3,3]
13_2906; [-4,-3,2,-3,2,-3,2,2,1,1,4,4,3,-2,1,3]
13_2907; [-6,-6,-5,-4,-4,-3,2,-1,-3,2,1,1,4,3,6,-5,4,3]
13_2908; [-4,-4,3,-4,3,2,1,1,3,3,-2,1,-4,3,-2,3]
13_2909; [-5,-4,3,3,3,-2,1,4,4,3,-2,1,-5,4,3]
13_2910; [-5,-5,-4,-4,-3,-2,1,-2,1,4,3,5,-4,3,3,3,2]
13_2911; [-5,-4,-4,3,-2,1,3,-2,1,4,3,5,5,4,3,3,3]
13_2912; [-4,-3,2,-3,2,2,1,1,4,4,4,3,-2,1,3,3]
13_2913; [-4,-4,-3,2,-1,2,3,-4,3,2,1,1,1,-4,3,2]
13_2914; [-6,-6,-5,-4,3,-2,1,-4,-3,2,5,4,-3,2,1,4,6,-5]
13_2915; [-6,5,-4,-3,6,6,5,4,-3,-2,1,4,4,3,-2,1]
13_2916; [-6,-6,-5,-4,-4,-3,2,-1,3,3,4,3,6,-5,4,3,2,-1]
13_2917; [1,-2,3,4,1,3,4,5,-4,3,5,6,-2,-5,-4,6,-4,3]
13_2918; [-3,-3,2,-1,2,-3,2,2,2,-1,2,2,-1]
13_2919; [-4,-4,-3,-2,-2,-2,1,1,4,3,-2,3,-2,1,3,2]
13_2920; [-4,-3,-3,-3,2,-3,2,2,1,5,-4,3,-2,1,5]
13_2921; [-2,-2,1,-2,3,-2,1,1,3,3,-2,3,3]
13_2922; [-4,3,-2,1,1,3,4,4,3,-2,3,-2,1,3]
13_2923; [-2,1,-2,1,1,1,1,3,-2,1,1,3,3]
13_2924; [-4,3,-2,1,1,3,3,-2,1,3,4,4,3,-2]
13_2925; [-2,-2,1,-2,1,3,-2,1,1,1,1,3,3]
13_2926; [-4,3,-2,-2,3,-2,1,1,3,-2,1,4,4,3]
13_2927; [-2,-2,1,1,-2,1,3,-2,1,1,1,1,3]
13_2928; [-4,3,-2,-2,3,3,-2,1,3,-2,1,4,4,3]
13_2929; [-2,-2,-2,1,1,3,-2,1,-2,1,1,3,3]
13_2930; [-4,-4,3,-2,-1,3,-4,3,2,-1,2,-4,3,3]
13_2931; [-5,-4,3,-2,1,4,4,3,-2,1,-5,4,3,3,3]
13_2932; [-2,-2,1,-2,1,-2,1,3,-2,1,-2,3,3]
13_2933; [-3,-2,1,-2,1,1,4,-3,4,-3,2,4,-3,4]
13_2934; [-4,3,-2,1,1,1,1,1,4,4,3,3,-2,1]
13_2935; [-5,4,-3,-2,1,1,2,4,-3,2,1,4,5,5,4]
13_2936; [-4,-4,-4,-3,2,-1,3,3,-4,3,2,2,2,-1]
13_2937; [-2,-2,-2,1,1,1,1,1,1,3,-2,1,3]
13_2938; [-4,3,-2,-2,-2,1,3,-2,1,3,3,4,4,3]
13_2939; [-4,3,-2,-2,-2,1,3,-2,1,4,4,3,3,3]
13_2940; [-2,-2,-2,-2,1,-2,1,3,-2,1,1,3,3]
13_2941; [-4,-4,-3,-3,-2,1,-2,1,1,3,3,3,2,4,-3,2]
13_2942; [-2,-2,1,-2,1,1,1,3,-2,1,1,3,3]
13_2943; [-2,1,1,1,1,1,3,-2,1,1,1,3,3]
13_2944; [-4,3,-2,1,1,3,3,3,-2,1,3,4,4,3]
13_2945; [-4,3,-2,1,1,4,4,3,3,3,3,3,-2,1]
13_2946; [-5,-4,3,-2,1,1,4,4,4,5,5,4,3,-2,1]
13_2947; [-4,-4,-3,-2,1,-2,1,4,-3,2,5,-4,5,5,5]
13_2948; [-3,-2,1,-2,1,1,1,1,1,1,4,-3,2,4]
13_2949; [-5,4,-3,-2,1,-2,1,4,-3,2,4,4,5,5,4]
13_2950; [-5,4,-3,-2,1,-2,1,4,-3,2,5,5,4,4,4]
13_2951; [-2,1,-2,1,3,-2,1,1,1,-2,1,3,3]
13_2952; [-4,3,-2,1,1,4,4,3,-2,3,-2,1,3,-2]
13_2953; [-5,-5,-4,3,-2,1,-4,-3,5,4,4,3,3,-2,1,4,4]
13_2954; [-3,2,-1,2,2,2,2,3,3,3,2,2,1,1,2]
13_2955; [-4,-3,-2,1,-3,2,2,2,1,3,3,4,4,3,2,2,1,1]
13_2956; [-4,-3,-3,2,-3,2,1,1,1,5,-4,3,-2,1,5]
13_2957; [-4,-3,2,-1,2,3,-4,3,3,2,1,1,1,2,4,3,3,2]
13_2958; [-5,-5,-4,-3,2,-1,4,5,4,4,4,-3,2,-1,4,-3,2]
13_2959; [-4,3,-2,-2,3,3,-2,1,4,4,3,-2,1,3]
13_2960; [-6,-6,-5,-4,3,-2,-4,3,-4,3,2,1,6,-5,4,3,-2,1]
13_2961; [-4,3,-2,1,1,3,3,4,4,3,-2,1,3,3]
13_2962; [-5,-4,3,-2,1,4,4,4,4,3,-2,1,-5,4,3]
13_2963; [1,2,-3,2,3,-1,-4,3,-2,4,4,-5,6,3,-2,4,-5,6]
13_2964; [-6,-6,-5,-4,3,-2,-1,5,6,5,-4,3,2,-1,2,5,-4,3]
13_2965; [-5,-4,-4,3,-2,1,3,-2,1,4,5,5,4,3,3,3,4]
13_2966; [-5,-5,-4,-3,2,-1,3,3,5,-4,3,2,2,2,-1]
13_2967; [-5,-4,3,-2,-2,-2,1,3,-2,1,4,5,5,4,3]
13_2968; [-6,-6,-5,-4,-3,2,-1,3,4,4,6,-5,4,3,2,-1]
13_2969; [-6,-5,4,-3,-2,1,-2,1,4,-3,2,5,6,6,5,4]
13_2970; [-3,2,-1,2,2,2,3,3,2,2,1,1,1,2,2]
13_2971; [-5,-5,-5,-4,3,-2,1,4,4,3,-2,1,-5,4,3]
13_2972; [-5,-4,3,-4,3,3,3,3,2,-1,-5,4,-3,2,-1]
13_2973; [-4,-3,-3,2,-3,2,2,2,1,5,-4,3,-2,1,5]
13_2974; [-4,-3,-3,2,-3,2,1,1,4,4,3,3,-2,1,3,3]
13_2975; [-4,-3,2,-3,2,2,2,1,1,4,4,3,3,-2,1,3]
13_2976; [-4,-4,3,-4,3,2,1,1,3,3,3,-2,1,-4,3,-2]
13_2977; [-4,-3,2,-3,2,2,-1,2,3,4,4,3,3,2,2,1,1,3]
13_2978; [1,2,3,-4,-5,6,3,3,2,-3,4,-5,6,1,-2,-3,-4,2]
13_2979; [-5,-4,-3,2,-1,3,3,3,2,-1,4,5,5,4,3,3,2]
13_2980; [-4,-3,2,-3,2,1,1,4,4,3,3,-2,1,3,3,3]
13_2981; [-5,-4,-3,2,2,-3,2,1,4,5,5,4,3,3,-2,1,3]
13_2982; [-4,-3,2,-3,2,2,1,1,4,4,3,3,-2,1,3,3]
13_2983; [-4,-3,-2,1,1,2,2,2,1,1,1,3,4,4,3,2,-1,2]
13_2984; [-6,-6,-5,-4,3,-2,1,4,4,3,-2,1,6,-5,4,3]
13_2985; [-4,-3,-3,2,-3,2,2,1,1,4,4,3,3,-2,1,3]
13_2986; [-6,5,-4,-3,-3,6,6,5,4,-3,-2,1,4,3,-2,1]
13_2987; [-6,-6,-5,-5,-4,3,-2,1,5,4,3,3,6,-5,4,-3,-2,1]
13_2988; [-2,-2,-2,-2,1,1,-2,1,3,-2,1,1,3]
13_2989; [-4,-4,-3,-3,-2,1,-2,1,3,3,3,2,4,-3,2,2]
13_2990; [-4,-4,-3,2,-1,2,3,3,-4,3,2,1,1,3,2,2]
13_2991; [-2,-2,-2,1,1,-2,-2,1,1,3,-2,1,3]
13_2992; [-4,3,-2,-2,1,1,3,3,-2,1,4,4,3,-2]
13_2993; [-4,-4,-3,-3,2,1,-3,-2,1,3,2,2,4,-3,2,2]
13_2994; [-4,3,-2,-2,1,3,3,-2,1,4,4,3,-2,3]
13_2995; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,-2,-2,3,3]
13_2996; [-4,3,-2,1,-2,1,1,4,4,3,3,-2,1,1]
13_2997; [-4,3,-2,-2,1,-2,1,4,4,3,3,-2,1,1]
13_2998; [-5,-4,-4,-3,-2,1,4,3,-2,1,5,5,4,3,-2,-2,3]
13_2999; [-3,-3,-2,1,-2,1,4,4,-3,2,4,-3,4,4]
13_3000; [-5,-4,3,-2,1,4,3,-2,1,-5,4,3,-2,1,3]
13_3001; [-5,-4,3,-2,-2,-2,1,4,4,3,-2,1,-5,4,3]
13_3002; [-5,-4,-4,3,-2,-2,-2,1,3,-2,1,4,3,5,5,4,3]
13_3003; [-6,-5,4,-3,-2,1,-2,1,5,5,4,-3,2,-6,5,4]
13_3004; [1,2,3,3,-4,-5,6,4,-5,3,-4,2,6,1,-2,-3,2,-3]
13_3005; [-5,-4,3,-2,1,-2,4,3,-2,1,-5,4,3,-2,3]
13_3006; [-4,3,-2,1,1,1,4,4,4,3,3,3,-2,1]
13_3007; [-2,-2,1,1,1,1,3,-2,1,3,3,3,3]
13_3008; [-4,3,-2,-2,1,1,1,1,3,-2,1,4,4,3]
13_3009; [-5,4,-3,-3,2,-1,2,1,1,4,-3,2,5,5,4]
13_3010; [-2,-2,-2,-2,-2,1,1,1,1,3,-2,1,3]
13_3011; [-4,-4,-3,2,-1,-3,2,2,2,2,2,-1,4,-3]
13_3012; [-4,-4,-3,-3,-3,-2,1,1,1,1,3,2,2,1,4,-3]
13_3013; [-5,-5,-4,-4,-4,-3,2,-1,2,1,1,4,3,3,2,5,-4]
13_3014; [-5,-4,3,-2,1,1,1,4,5,5,4,3,3,-2,1]
13_3015; [-4,3,-2,1,1,4,4,4,4,3,3,3,-2,1]
13_3016; [-3,-3,-3,-2,1,-2,1,1,1,1,4,-3,2,4]
13_3017; [-5,4,-3,-3,-3,-2,1,-2,1,4,-3,2,5,5,4]
13_3018; [-4,3,-2,1,1,1,4,4,3,3,-2,1,1,1]
13_3019; [-5,4,-3,-2,1,1,1,2,5,5,4,4,-3,2,1]
13_3020; [-5,-4,3,-2,1,1,4,5,5,4,3,3,3,-2,1]
13_3021; [-4,-3,-3,-2,1,1,1,1,3,-2,1,5,-4,3,5]
13_3022; [-6,5,-4,-3,-3,-2,1,3,-2,1,5,-4,3,6,6,5]
13_3023; [-4,-3,2,-1,2,2,3,4,4,3,3,2,2,1,1,2]
13_3024; [-5,-4,3,-2,1,4,4,3,-2,-2,-2,1,-5,4,3]
13_3025; [-5,-4,3,-4,3,3,2,-1,-5,4,-3,2,2,2,-1]
13_3026; [-6,-5,4,-5,4,4,-3,2,-1,3,-6,5,-4,3,2,-1]
13_3027; [-5,4,-3,-3,-2,1,3,2,4,5,4,-3,2,1,-3,4,-3]
13_3028; [-5,4,-3,-3,-2,1,3,2,4,5,4,-3,2,1,4,-3,4]
13_3029; [-5,-4,-3,2,-3,2,1,4,5,5,4,4,3,3,-2,1,3]
13_3030; [-5,4,-3,-2,1,1,1,2,5,5,4,-3,2,1,1]
13_3031; [-6,-5,4,-3,2,-1,5,6,6,5,4,4,-3,2,1,1]
13_3032; [-6,-5,4,-3,-2,1,1,2,5,6,6,5,4,-3,2,1]
13_3033; [-6,-5,-4,3,-2,1,1,4,5,6,6,5,4,3,-2,1]
13_3034; [-3,-3,-3,-3,-2,1,-2,1,-2,1,3,2,2,2,1]
13_3035; [-3,-3,2,2,-1,2,2,2,-1,-3,2,2,2]
13_3036; [-4,-4,-4,-3,2,-1,3,3,2,1,1,1,-4,-4,3,2]
13_3037; [-2,-2,-2,1,-2,3,3,-2,3,-2,1,1,3]
13_3038; [-4,-4,-4,-3,2,2,2,-1,4,-3,2,2,2,-1]
13_3039; [-2,-2,-2,1,-2,3,3,3,-2,1,1,3,3]
13_3040; [-4,-3,2,2,2,1,3,3,4,4,3,3,2,2,2,1]
13_3041; [-3,-3,2,-1,2,-1,2,2,-1,-3,2,2,2]
13_3042; [-2,-2,1,1,1,3,3,3,-2,1,1,3,3]
13_3043; [-2,-2,-2,1,1,3,-2,-2,3,3,-2,1,3]
13_3044; [-2,-2,1,-2,3,3,3,-2,1,1,-2,3,3]
13_3045; [-4,-3,-2,1,1,2,2,3,-4,3,-2,3,-2,1,-2,1]
13_3046; [-3,-3,2,-1,2,2,-3,2,-1,2,2,2,2]
13_3047; [-4,-4,-3,2,-1,2,1,1,3,3,-4,3,3,-2,3,-2]
13_3048; [-3,-3,-3,-3,-2,1,1,-2,1,1,3,2,2,2,1]
13_3049; [-4,-3,-3,-2,1,1,2,2,2,3,-4,3,-2,3,-2,1]
13_3050; [-4,3,-2,-2,1,4,4,4,3,-2,1,3,-2,1]
13_3051; [-4,3,-2,1,3,-2,4,4,4,3,-2,1,3,-2]
13_3052; [-4,3,-2,-2,1,4,4,4,3,-2,3,-2,1,-2]
13_3053; [-4,-3,-3,-2,1,1,2,2,3,-4,3,3,-2,3,-2,1]
13_3054; [-4,-4,-4,-3,2,-1,2,2,4,-3,2,-1,2,2]
13_3055; [-4,-4,-3,2,-1,-3,2,2,3,-4,3,2,-1,2,2,3]
13_3056; [-4,-3,-3,2,-1,-3,2,2,4,4,4,-3,2,-1,2,3]
13_3057; [-4,-4,-4,-3,-2,1,-2,-2,1,4,3,-2,1,3,3,2]
13_3058; [-3,-3,-3,-2,-1,3,3,3,2,2,-1,2,2,-1,2]
13_3059; [-4,3,-2,1,1,1,3,2,4,4,3,3,2,2,1,1]
13_3060; [-4,-3,2,5,4,3,3,2,2,1,1,4,4,3,-2,1,5]
13_3061; [-4,3,-2,1,3,-2,3,-2,1,4,4,3,3,-2]
13_3062; [-4,-3,-2,1,-3,2,2,3,-4,3,3,-2,3,-2,1,1]
13_3063; [-4,-3,-2,1,1,2,2,3,3,-4,3,3,-2,3,-2,1]
13_3064; [-4,3,-2,-2,4,4,4,3,-2,1,-2,3,-2,1]
13_3065; [1,-2,3,1,-2,3,3,4,-5,-3,-4,3,2,1,3,3,4,-5,4]
13_3066; [-4,-3,2,-3,2,-1,2,2,4,4,4,-3,2,-1,2,3]
13_3067; [-4,-4,-4,-3,-2,-2,1,4,3,-2,3,-2,1,3,3,2]
13_3068; [-3,-3,2,-1,2,-3,2,-1,2,2,2,2,-1]
13_3069; [-4,-4,-3,-3,-2,1,-2,3,-2,1,1,3,2,2,4,-3]
13_3070; [-4,3,-2,-2,1,-2,4,4,3,3,-2,1,-2,1]
13_3071; [-2,-2,-2,1,1,1,3,-2,-2,-2,1,3,3]
13_3072; [-4,-4,-3,2,2,2,-1,-1,4,-3,2,2,2,-1]
13_3073; [-2,-2,1,-2,3,-2,-2,1,1,-2,3,3,3]
13_3074; [-4,-4,-3,2,2,3,3,-4,3,2,-1,2,-3,2,-1,3]
13_3075; [-2,-2,1,-2,1,1,3,-2,-2,1,-2,3,3]
13_3076; [-4,-4,-3,2,-1,2,1,1,3,-4,3,3,-2,1,3,-2]
13_3077; [-4,-4,-3,2,-1,-1,2,2,4,-3,2,-1,2,2]
13_3078; [-2,-2,1,1,1,-2,3,-2,1,-2,1,3,3]
13_3079; [-4,3,-2,-2,1,1,4,4,3,-2,3,-2,1,-2]
13_3080; [-3,-3,2,-1,2,2,-1,-3,2,-1,2,2,2]
13_3081; [-2,-2,1,-2,3,-2,1,-2,1,1,1,3,3]
13_3082; [-4,-4,-3,-2,-2,1,-2,-2,1,4,3,3,-2,1,3,2]
13_3083; [-2,-2,1,-2,1,3,-2,1,-2,-2,1,3,3]
13_3084; [-3,-3,2,-1,2,2,-1,-3,2,2,2,-1,2]
13_3085; [-4,-4,-3,-3,2,-1,2,1,1,3,-4,3,3,-2,3,-2]
13_3086; [-4,3,-2,-2,4,4,3,-2,1,-2,3,-2,1,1]
13_3087; [-4,-4,-3,-3,-2,1,3,-2,-2,1,4,3,3,-2,1,3]
13_3088; [-2,-2,1,-2,1,1,3,-2,1,-2,1,3,3]
13_3089; [-5,4,-3,-2,1,1,3,4,5,5,4,-3,2,4,-3,2,1]
13_3090; [1,-2,3,-4,5,6,3,2,1,-3,4,-5,6,1,-2,-3,-4,5]
13_3091; [-4,-4,-4,-3,-2,1,-2,1,3,-2,1,3,3,2,4,-3]
13_3092; [-2,1,1,1,1,1,1,1,1,1,2,2,1,1]
13_3093; [-3,-2,1,1,2,2,2,2,2,2,2,3,3,2,1]
13_3094; [-3,-2,1,1,1,2,2,2,2,2,3,3,2,2,1]
13_3095; [-4,-3,-3,-2,1,1,2,2,2,2,2,3,2,4,4,3,2,1]
13_3096; [-3,-2,1,1,1,1,1,2,2,2,3,3,2,2,1]
13_3097; [-4,-3,-2,1,1,2,2,2,3,3,3,4,4,3,2,1]
13_3098; [-4,-3,-3,-2,1,1,1,2,2,2,3,2,4,4,3,2,2,1]
13_3099; [-4,-3,-2,1,1,2,2,2,2,2,3,4,4,3,2,1]
13_3100; [1,2,-3,-1,2,1,3,3,4,5,-4,-3,4,5,4,4,3,-4,3]
13_3101; [-3,-2,1,1,1,2,2,2,3,3,2,2,1,1,1]
13_3102; [-4,-3,-2,1,1,1,2,3,3,3,4,4,3,3,2,1]
13_3103; [-4,-3,-3,-2,1,1,2,2,2,3,4,4,3,2,2,2,1,3]
13_3104; [-5,-4,-3,-2,1,1,2,2,2,3,4,5,5,4,3,2,1]
13_3105; [1,-2,3,3,4,2,4,2,3,-4,-5,1,3,-2,-3,4,2,-5,-5]
13_3106; [-4,-4,-3,-3,-2,1,1,3,-2,4,3,-2,1,3,-2,3]
13_3107; [1,2,2,-3,4,5,4,4,3,-4,3,3,-2,1,2,2,-3,-2,4,5,-4]
13_3108; [-2,-2,-2,1,-2,1,3,-2,1,-2,1,3,3]
13_3109; [-2,1,-2,1,1,1,3,-2,1,-2,1,3,3]
13_3110; [-2,1,1,1,1,1,1,1,2,2,2,1,1,1]
13_3111; [-3,-2,1,1,1,2,2,2,2,2,3,3,2,1,1]
13_3112; [-3,-2,1,1,1,2,2,2,3,3,2,2,2,1,1]
13_3113; [-3,-2,1,1,1,1,1,1,1,2,3,3,2,1,1]
13_3114; [-4,-3,-2,1,1,2,3,3,3,3,3,4,4,3,2,1]
13_3115; [-4,-3,-2,1,1,1,2,2,2,3,4,4,3,2,2,1]
13_3116; [-3,2,-1,2,2,2,2,3,3,2,1,1,1,2,2]
13_3117; [-4,-3,-3,2,-1,2,1,1,2,3,4,4,3,3,2,2,2,3]
13_3118; [-4,3,-2,1,1,3,-2,4,4,3,-2,1,3,-2]
13_3119; [-4,-4,-3,-2,-2,1,1,4,3,-2,3,-2,1,3,3,2]
13_3120; [-4,-3,-3,-2,1,1,1,2,2,2,3,2,4,4,3,2,1,1]
13_3121; [1,1,2,-3,4,5,4,-1,3,-4,3,3,3,2,2,-3,4,5,-4]
13_3122; [-4,3,-2,1,1,3,-2,3,-2,1,4,4,3,-2]
13_3123; [-4,-3,-2,1,1,1,2,2,2,3,4,4,3,2,1,1]
13_3124; [-5,-4,-3,-2,1,1,2,3,3,3,4,5,5,4,3,2,1]
13_3125; [-3,2,-1,2,2,3,3,2,2,2,1,1,1,2,2]
13_3126; [-3,2,-1,2,2,3,3,3,2,1,1,1,1,2,2]
13_3127; [-4,-3,2,-1,2,2,3,4,4,3,2,1,1,1,2,2]
13_3128; [-4,-3,-2,1,-3,2,2,2,1,3,4,4,3,3,2,2,2,1]
13_3129; [-4,-3,-2,1,-3,2,2,2,1,3,4,4,3,2,2,2,1,1]
13_3130; [-4,-3,2,-3,2,-1,2,2,3,4,4,3,3,2,2,1,1,3]
13_3131; [-4,3,-2,1,-2,1,4,4,3,3,-2,1,-2,1]
13_3132; [-2,1,1,1,1,1,2,2,2,1,1,1,1,1]
13_3133; [-3,-2,1,1,1,1,1,2,2,2,3,3,2,1,1]
13_3134; [-4,-3,2,-1,2,1,1,2,3,3,3,4,4,3,2,2]
13_3135; [-3,-2,1,1,1,1,1,2,3,3,2,2,1,1,1]
13_3136; [-4,-3,-2,1,1,1,2,3,3,3,4,4,3,2,1,1]
13_3137; [-4,-3,-2,1,1,1,1,1,2,3,4,4,3,2,1,1]
13_3138; [-5,-4,-3,-2,1,1,2,3,4,4,4,5,5,4,3,2,1]
13_3139; [-4,-3,2,-1,2,2,3,4,4,3,3,2,1,1,2,2]
13_3140; [-3,-2,1,1,1,2,3,3,3,2,2,2,1,1,1]
13_3141; [-4,-3,-2,1,1,1,2,3,4,4,3,2,2,1,1,1]
13_3142; [-5,-4,-3,-2,1,1,1,2,3,4,5,5,4,3,2,1,1]
13_3143; [1,-2,-2,-1,-1,-2,-3,-4,-5,-6,5,-6,4,-5,3,-4,2,-3]
13_3144; [-3,-3,-2,-2,-1,3,3,2,2,2,-1,2,2,-3,2]
13_3145; [-2,1,-2,1,-2,1,3,-2,3,-2,1,3,3]
13_3146; [-2,1,-2,1,-2,1,3,3,-2,1,3,3,3]
13_3147; [-3,-3,-3,-2,1,-2,1,-2,1,-2,3,3,2,2,1]
13_3148; [-3,-3,-2,1,-2,1,-2,1,-2,3,3,3,2,2,1]
13_3149; [-2,-2,1,-2,1,3,-2,3,-2,3,-2,1,3]
13_3150; [-2,1,-2,1,-2,1,-2,1,3,-2,3,3,3]
13_3151; [-4,3,-2,1,-2,1,-2,1,-2,1,4,4,3,-2]
13_3152; [-2,1,-2,1,-2,1,3,-2,1,3,3,3,3]
13_3153; [-4,3,-2,1,-2,1,-2,1,3,-2,1,4,4,3]
13_3154; [-3,-2,1,-2,-3,4,-3,2,1,1,1,4,-3,4]
13_3155; [-5,4,-3,-2,1,-2,1,3,-2,1,-2,5,5,4,-3]
13_3156; [-2,1,-2,1,3,-2,1,-2,3,3,3,3,3]
13_3157; [-4,3,-2,1,-2,1,3,-2,1,-2,3,4,4,3]
13_3158; [-2,1,-2,1,3,3,3,-2,1,-2,3,3,3]
13_3159; [-4,3,-2,1,-2,1,4,4,3,3,3,-2,1,-2]
13_3160; [-5,-4,3,-2,1,-2,1,4,5,5,4,3,-2,1,-2]
13_3161; [-2,-2,-2,1,-2,3,3,-2,-2,1,3,3,3]
13_3162; [-2,-2,-2,1,-2,3,-2,-2,1,3,3,3,3]
13_3163; [-4,-4,-3,2,-1,2,2,2,-1,-3,2,2,4,-3]
13_3164; [-3,-3,-2,-1,3,3,3,2,2,2,2,2,-1,2,2]
13_3165; [-4,-3,-3,-2,-1,3,-4,3,3,3,2,1,1,2,2,2]
13_3166; [-2,-2,-2,1,-2,3,3,3,-2,-2,1,3,3]
13_3167; [-2,-2,1,1,1,3,-2,3,-2,1,1,3,3]
13_3168; [-3,-3,-3,-2,-2,1,1,1,-2,3,3,2,2,1,1]
13_3169; [-3,-3,-2,-2,1,1,1,-2,3,3,3,2,2,1,1]
13_3170; [-2,-2,1,-2,1,3,3,-2,-2,1,3,3,3]
13_3171; [-3,-3,-3,-2,-2,-1,3,3,3,3,2,2,2,-1,2]
13_3172; [-4,-4,-3,-3,-3,2,-1,2,2,-3,2,1,4,-3,2,1]
13_3173; [-2,-2,1,1,-2,3,-2,1,1,1,3,3,3]
13_3174; [-4,3,-2,-2,1,1,-2,4,4,3,-2,1,1,1]
13_3175; [-4,-4,-4,3,-2,1,1,-4,3,2,2,1,1,1]
13_3176; [-5,-5,-4,3,-2,1,1,1,5,-4,3,2,2,1,1]
13_3177; [-3,-3,-3,-3,-2,1,-2,1,1,1,1,3,2,2,1]
13_3178; [-4,-4,-4,-4,-3,2,-3,2,-1,2,1,1,4,3,3,2]
13_3179; [-3,-3,-3,-3,-2,-2,-2,1,1,1,3,2,2,1,1]
13_3180; [-2,-2,-2,1,1,1,3,-2,1,-2,-2,1,3]
13_3181; [-4,-4,-3,2,2,-3,2,-1,4,-3,2,2,2,-1]
13_3182; [-3,-3,-2,-2,3,3,3,3,3,2,-1,2,2,2,-1]
13_3183; [-4,-3,-3,-2,-2,3,3,4,4,3,2,-1,2,2,2,-1]
13_3184; [-2,-2,-2,1,1,1,1,3,-2,1,-2,1,3]
13_3185; [-4,3,-2,-2,-2,1,3,-2,3,-2,1,4,4,3]
13_3186; [-3,-3,2,-3,2,2,2,-1,-3,2,2,2,-1]
13_3187; [-4,-4,-3,-2,-2,1,4,3,3,-2,-2,-2,1,3,3,2]
13_3188; [-2,-2,1,1,1,3,3,-2,3,-2,1,1,3]
13_3189; [-3,-3,-3,-2,-2,1,1,-2,3,3,2,2,1,1,1]
13_3190; [-3,-3,-2,-2,1,1,-2,3,3,3,2,2,1,1,1]
13_3191; [-2,-2,1,-2,1,3,3,3,-2,-2,1,3,3]
13_3192; [-3,-3,-2,-2,-1,3,3,3,3,3,2,2,2,-1,2]
13_3193; [-4,-3,-3,-2,-2,-1,3,-4,3,3,3,2,1,1,2,2]
13_3194; [-3,-3,-3,-3,-2,-2,1,-2,1,1,1,3,2,2,1]
13_3195; [-4,-4,-4,-4,-3,-3,2,-1,-3,2,1,1,4,3,3,2]
13_3196; [-2,-2,1,1,1,1,3,-2,3,-2,1,3,3]
13_3197; [-4,3,-2,-2,1,1,3,-2,1,-2,1,4,4,3]
13_3198; [-3,-3,-3,-2,-2,-1,3,3,2,2,2,2,2,-1,2]
13_3199; [-4,-4,-3,-3,-3,-2,1,-2,1,1,3,2,2,1,4,-3]
13_3200; [-2,1,-2,1,3,-2,1,1,1,-2,3,3,3]
13_3201; [-4,3,-2,1,-2,1,4,4,3,-2,1,1,1,-2]
13_3202; [-4,3,-2,1,-2,4,4,3,-2,1,1,1,3,-2]
13_3203; [-5,-5,4,-3,2,-3,2,-1,4,-3,2,1,1,-3,5,4,4]
13_3204; [-2,1,-2,1,-2,1,1,3,3,-2,3,3,3]
13_3205; [-2,-2,1,-2,1,-2,3,3,-2,1,3,3,3]
13_3206; [-3,2,-1,2,2,2,-1,2,2,-3,2,2,2]
13_3207; [-3,-3,2,-1,-3,2,2,2,-1,2,-3,2,2]
13_3208; [-2,-2,-2,1,-2,3,-2,3,3,-2,1,3,3]
13_3209; [-3,-3,2,-3,2,-3,2,2,-1,2,2,2,-1]
13_3210; [-3,2,-3,2,-1,2,2,2,-1,2,-3,2,2]
13_3211; [-2,-2,-2,1,-2,-2,3,3,-2,1,3,3,3]
13_3212; [-2,1,1,-2,1,1,1,3,3,-2,3,3,3]
13_3213; [-3,-3,2,-3,2,-3,2,-1,2,2,2,-1,2]
13_3214; [-3,-3,-3,2,-1,2,2,2,-1,-3,2,2,2]
13_3215; [-4,-4,-4,-3,2,-1,2,2,2,-1,3,-4,3,2]
13_3216; [-3,-3,-2,-2,3,3,3,2,-1,2,2,2,-1,2,2]
13_3217; [-4,-4,-3,2,-1,2,2,2,-1,4,-3,2,2,2]
13_3218; [-5,-5,-4,-3,2,-1,2,2,2,-1,3,5,-4,3,2]
13_3219; [-2,1,-2,1,-2,1,1,3,3,3,-2,3,3]
13_3220; [-2,-2,1,-2,1,-2,3,3,3,-2,1,3,3]
13_3221; [-2,-2,-2,1,-2,3,3,-2,3,3,-2,1,3]
13_3222; [-3,-3,-2,-1,3,3,2,2,2,-1,2,2,-3,2,2]
13_3223; [-3,-3,2,-3,2,-1,2,2,2,-1,-3,2,2]
13_3224; [-4,-3,-3,2,-3,2,2,1,4,4,4,3,3,3,-2,1]
13_3225; [-4,-3,-3,2,2,2,-1,2,3,2,-4,3,3,3,2,-1]
13_3226; [-4,-3,-3,2,-3,2,2,1,4,4,4,4,3,3,-2,1]
13_3227; [-3,-3,-3,2,-1,2,2,2,-1,3,3,-2,3,3,-2]
13_3228; [-3,-3,-3,-3,-2,1,-2,1,1,1,3,2,2,1,1]
13_3229; [-4,-3,-3,-3,2,-3,2,1,4,4,4,3,3,3,-2,1]
13_3230; [-4,-3,2,-3,2,1,1,4,4,4,3,-2,1,1,1,3]
13_3231; [-4,-4,-4,-4,-3,2,-3,2,2,-1,4,3,3,2,1,1]
13_3232; [-2,1,-2,1,3,3,3,-2,1,1,-2,3,3]
13_3233; [-4,-3,-3,-3,2,-3,2,1,4,4,4,4,3,3,-2,1]
13_3234; [-2,1,1,-2,1,1,3,3,3,-2,1,3,3]
13_3235; [-3,-3,-3,-3,-2,1,1,1,-2,1,1,3,2,2,1]
13_3236; [-4,-4,-4,-4,-3,2,-1,-3,2,2,4,3,3,2,1,1]
13_3237; [-3,-3,-3,-3,-2,-2,1,-2,1,1,3,2,2,1,1]
13_3238; [-4,-3,-3,2,2,2,-1,2,3,-4,3,2,2,2,-1,3]
13_3239; [-2,-2,-2,1,1,3,-2,-2,1,-2,1,1,3]
13_3240; [-4,-4,-4,-4,-3,2,-3,2,-1,2,4,3,3,2,1,1]
13_3241; [-4,-4,-3,-3,-3,2,-1,2,-3,2,1,4,-3,2,1,1]
13_3242; [-4,-3,-3,2,2,2,-1,-3,2,2,4,4,3,-2,-1,3]
13_3243; [-2,-2,-2,1,1,1,3,-2,1,1,3,3,3]
13_3244; [-3,-2,1,-2,1,1,1,4,4,-3,2,4,4,4]
13_3245; [-2,-2,-2,1,1,1,3,-2,-2,1,-2,1,3]
13_3246; [-3,-3,2,2,2,-3,2,-1,-3,2,2,2,-1]
13_3247; [-2,-2,-2,1,1,1,3,-2,1,-2,1,1,3]
13_3248; [-2,-2,1,1,-2,1,3,3,3,-2,1,3,3]
13_3249; [-2,-2,-2,1,3,-2,-2,1,1,1,-2,1,3]
13_3250; [-4,-4,-3,2,-1,4,-3,2,2,2,-1,-3,2,2]
13_3251; [-4,-4,-3,-2,-2,1,4,3,-2,-2,-2,1,3,3,3,2]
13_3252; [-4,-3,-3,2,-3,2,-1,2,-4,-3,2,2,2,1,1,3]
13_3253; [-4,3,-2,-2,-2,1,3,-2,4,4,3,-2,1,3]
13_3254; [-4,-3,-3,2,-1,2,2,2,-1,3,-4,3,2,2,2,3]
13_3255; [-4,-3,-3,2,-1,2,2,2,-1,3,2,-4,3,3,3,2]
13_3256; [-4,-4,-4,-3,2,-1,2,3,3,2,1,1,-4,-4,3,2]
13_3257; [-2,-2,-2,1,1,1,3,-2,-2,-2,1,1,3]
13_3258; [-2,-2,-2,1,1,3,-2,1,1,-2,-2,1,3]
13_3259; [-2,1,-2,1,3,3,-2,1,1,-2,3,3,3]
13_3260; [-2,-2,1,-2,-2,3,3,-2,1,-2,3,3,3]
13_3261; [-2,-2,1,1,-2,1,3,3,-2,1,3,3,3]
13_3262; [-2,1,1,-2,1,1,3,3,-2,1,3,3,3]
13_3263; [-2,-2,1,-2,-2,1,3,3,-2,1,3,3,3]
13_3264; [-2,-2,-2,1,3,-2,1,-2,1,1,-2,1,3]
13_3265; [-3,-3,2,2,-3,2,2,2,-1,2,3,3,3,-2,-1]
13_3266; [-3,-3,-2,-2,-1,3,3,2,2,2,-1,2,-3,2,2]
13_3267; [-2,-2,-2,1,1,3,-2,1,1,1,-2,1,3]
13_3268; [-4,3,-2,-2,-2,1,3,3,-2,4,4,3,-2,1]
13_3269; [-4,3,-2,-2,-2,1,1,1,4,4,3,-2,1,1]
13_3270; [-5,4,-3,-2,1,1,-2,1,1,1,5,5,4,-3,2]
13_3271; [-4,-3,-3,2,2,-1,-3,2,2,2,-1,2,4,4,3,-2]
13_3272; [-4,-4,-3,2,-3,2,2,-1,4,-3,2,2,2,-1]
13_3273; [-4,3,-2,-2,-2,1,4,4,3,3,-2,3,-2,1]
13_3274; [-2,1,-2,1,-2,3,3,-2,1,-2,3,3,3]
13_3275; [-3,-3,-2,-2,3,-2,3,3,3,2,-1,2,2,2,-1]
13_3276; [-3,-3,-3,-3,-2,1,-2,1,1,-2,1,3,2,2,1]
13_3277; [-3,-3,-2,-1,3,3,2,2,2,-1,2,-3,2,2,2]
13_3278; [-4,-3,2,-3,2,2,3,-4,3,2,-1,2,2,2,-1,3]
13_3279; [-3,-3,-3,-3,-2,-2,1,1,-2,1,1,3,2,2,1]
13_3280; [-4,-3,-2,1,-2,1,1,3,-4,3,3,3,2,-1,2,2]
13_3281; [-3,-3,-3,-3,-2,-2,1,1,1,-2,1,3,2,2,1]
13_3282; [-4,-4,-4,-4,-3,-3,2,-1,-3,2,4,3,3,2,1,1]
13_3283; [-4,-3,2,-3,2,1,1,1,4,4,4,3,-2,1,1,3]
13_3284; [-3,-3,-3,-3,-2,-2,1,-2,1,3,2,2,1,1,1]
13_3285; [-4,-4,-4,-4,-3,-3,2,-3,2,-1,4,3,3,2,1,1]
13_3286; [-4,-3,-3,2,-1,-3,2,2,-4,-3,2,2,2,1,1,3]
13_3287; [-3,-3,-3,-2,-2,1,-2,1,3,2,2,2,2,2,1]
13_3288; [-4,-4,-4,-3,-3,2,-3,4,4,3,3,2,-1,2,1,1]
13_3289; [-3,-3,-2,-2,3,3,3,2,-1,2,2,2,2,2,-1]
13_3290; [-4,-3,-3,2,-3,2,2,-1,2,3,3,4,4,3,-2,-1]
13_3291; [-3,-3,-3,-2,1,-2,1,1,-2,3,3,2,2,2,1]
13_3292; [-2,1,-2,1,1,3,-2,3,3,-2,1,3,3]
13_3293; [-2,1,-2,1,-2,1,1,3,-2,3,-2,3,3]
13_3294; [-2,-2,1,-2,1,3,3,-2,3,-2,3,-2,1]
13_3295; [-2,1,-2,1,-2,1,1,3,3,-2,3,-2,3]
13_3296; [-3,-3,-3,-3,-2,1,-2,1,1,3,2,2,2,2,1]
13_3297; [-3,-2,1,-2,1,-2,1,1,4,-3,2,4,4,4]
13_3298; [-2,-2,1,-2,1,3,-2,3,-2,3,3,-2,1]
13_3299; [-4,-4,-4,-3,2,-1,3,3,-4,3,-4,3,2,1,1,3]
13_3300; [-5,4,-3,-2,1,-2,1,-2,1,1,5,5,4,-3,2]
13_3301; [-2,1,-2,1,1,3,3,-2,3,3,-2,1,3]
13_3302; [-2,-2,1,-2,-2,1,3,-2,3,-2,1,3,3]
13_3303; [-3,-3,-3,-2,1,-2,1,-2,3,3,2,2,2,1,1]
13_3304; [-2,1,-2,1,3,-2,1,1,1,1,1,-2,3]
13_3305; [-4,3,-2,1,-2,3,-2,1,3,-2,3,4,4,3]
13_3306; [-4,3,-2,1,-2,4,4,4,4,3,-2,1,3,-2]
13_3307; [-5,-4,3,-2,1,-2,4,5,5,4,3,-2,1,3,-2]
13_3308; [-2,-2,1,-2,1,1,1,3,3,-2,3,3,3]
13_3309; [-2,1,-2,1,1,1,1,3,3,-2,3,3,3]
13_3310; [-4,3,-2,1,1,-2,1,1,1,3,-2,4,4,3]
13_3311; [-3,-3,-3,2,-3,2,-1,2,2,2,-1,2,2]
13_3312; [-2,-2,-2,1,-2,3,-2,1,3,3,3,3,3]
13_3313; [-4,3,-2,-2,-2,1,-2,3,-2,1,3,4,4,3]
13_3314; [-2,-2,-2,1,-2,-2,3,-2,1,3,3,3,3]
13_3315; [-4,-4,-3,2,-3,2,-1,2,2,2,-1,2,4,-3]
13_3316; [-4,-4,-3,2,-1,2,2,2,-1,2,2,4,-3,2]
13_3317; [-3,-3,2,-1,2,2,2,-1,-3,2,-3,2,2]
13_3318; [-4,3,-2,-2,1,1,-2,1,1,1,4,4,3,-2]
13_3319; [-4,3,-2,-2,-2,1,-2,4,4,3,3,3,-2,1]
13_3320; [-3,-3,2,2,-3,2,-3,2,-1,2,2,2,-1]
13_3321; [-2,-2,-2,1,-2,3,3,3,-2,1,3,3,3]
13_3322; [-5,-4,3,-2,-2,-2,1,-2,4,5,5,4,3,-2,1]
13_3323; [-2,-2,-2,1,-2,3,3,-2,3,-2,1,3,3]
13_3324; [-4,-4,-4,-3,-3,2,-1,2,2,2,-1,3,2,-4,3,2]
13_3325; [-5,-5,-4,-3,-3,2,-1,2,2,2,-1,3,2,5,-4,3,2]
13_3326; [-2,1,1,1,1,1,3,3,-2,1,3,3,3]
13_3327; [-4,3,-2,1,1,1,3,-2,1,1,3,4,4,3]
13_3328; [-5,-5,-4,-3,2,5,4,-3,2,-1,2,2,2,-1,4,3,-2]
13_3329; [-4,-3,2,-3,2,1,1,4,4,3,3,-2,1,1,1,3]
13_3330; [-2,1,-2,1,1,3,3,-2,1,1,3,3,3]
13_3331; [-2,-2,1,-2,1,3,3,3,-2,1,1,3,3]
13_3332; [-2,-2,-2,1,1,3,-2,-2,1,1,-2,1,3]
13_3333; [-2,-2,-2,1,1,1,1,3,-2,-2,-2,1,3]
13_3334; [-4,-4,-3,2,2,2,-1,-3,2,2,2,-1,4,-3]
13_3335; [-2,-2,1,-2,1,3,3,-2,1,1,3,3,3]
13_3336; [-2,1,1,1,3,3,-2,1,1,1,3,3,3]
13_3337; [-4,3,-2,1,1,1,4,4,3,3,3,-2,1,1]
13_3338; [-4,3,-2,1,1,1,3,2,4,4,3,2,2,1,1,3]
13_3339; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,2,2,-1,4,-3,2]
13_3340; [-4,-3,2,-3,2,1,1,1,4,4,3,3,-2,1,1,3]
13_3341; [-3,-3,-3,-3,-2,-2,1,1,-2,1,3,2,2,1,1]
13_3342; [-5,-4,3,-2,1,1,1,4,5,5,4,3,-2,1,1]
13_3343; [-3,-3,-3,-3,-2,-2,-2,1,1,1,1,3,2,2,1]
13_3344; [-4,-4,-4,-4,-3,-3,-3,2,-1,2,1,1,4,3,3,2]
13_3345; [-2,-2,1,-2,1,3,-2,-2,3,3,-2,1,3]
13_3346; [-3,-3,-3,-2,1,1,-2,1,1,-2,3,3,2,2,1]
13_3347; [-2,-2,1,-2,1,-2,3,3,-2,3,-2,1,3]
13_3348; [-3,-3,-2,-2,-1,3,3,3,2,-1,2,2,-1,2,2]
13_3349; [-2,-2,-2,1,1,1,3,-2,-2,3,-2,1,3]
13_3350; [-3,-3,-2,1,-2,1,1,1,4,-3,2,4,-3,4]
13_3351; [-3,-3,-2,-2,3,3,3,2,-1,2,2,-1,2,-1,2]
13_3352; [-4,-4,-3,2,-1,2,2,-1,4,-3,2,2,2,-1]
13_3353; [-5,4,-3,-2,-2,1,-2,1,-2,5,5,4,-3,2,1]
13_3354; [-3,-3,-3,-2,1,1,-2,1,-2,3,3,2,2,1,1]
13_3355; [-3,-3,-2,-2,-1,3,3,3,2,2,-1,2,2,-1,2]
13_3356; [-2,-2,1,-2,1,3,-2,3,3,-2,-2,1,3]
13_3357; [-2,-2,1,-2,1,-2,1,1,3,-2,3,3,3]
13_3358; [-2,1,-2,1,1,3,-2,1,3,3,3,3,3]
13_3359; [-4,3,-2,1,-2,1,1,3,-2,1,3,4,4,3]
13_3360; [-2,1,-2,1,-2,1,1,3,-2,3,3,3,3]
13_3361; [-4,3,-2,1,-2,1,-2,1,1,3,-2,4,4,3]
13_3362; [-4,3,-2,-2,1,-2,1,-2,1,1,4,4,3,-2]
13_3363; [-3,-3,-2,-2,1,-2,1,-2,3,3,3,2,2,1,1]
13_3364; [-4,3,-2,1,-2,1,1,4,4,3,3,3,-2,1]
13_3365; [-3,-3,-2,1,-2,-2,1,1,-2,3,3,3,2,2,1]
13_3366; [-2,1,-2,1,1,3,3,3,-2,1,3,3,3]
13_3367; [-5,-4,3,-2,1,-2,1,1,4,5,5,4,3,-2,1]
13_3368; [-3,-3,-2,1,-2,1,1,-2,3,3,3,2,2,1,1]
13_3369; [-4,3,-2,1,1,1,3,-2,4,4,3,-2,1,3]
13_3370; [-5,4,-3,2,-3,2,-1,2,5,5,4,-3,2,1,1]
13_3371; [-2,1,-2,1,3,-2,1,1,-2,3,3,3,3]
13_3372; [-4,3,-2,1,-2,1,3,-2,1,1,-2,4,4,3]
13_3373; [-2,-2,1,-2,3,3,-2,-2,1,-2,3,3,3]
13_3374; [-2,-2,1,-2,3,3,3,-2,1,-2,1,3,3]
13_3375; [-2,-2,1,-2,3,3,-2,1,-2,1,3,3,3]
13_3376; [-2,1,-2,1,3,3,-2,1,-2,1,3,3,3]
13_3377; [-3,2,2,1,1,3,3,3,3,2,2,2,2,2,1]
13_3378; [-4,-3,2,2,2,1,3,3,3,4,4,3,2,2,2,1]
13_3379; [-4,3,-2,1,1,1,3,3,2,2,4,4,3,2,1,1]
13_3380; [-3,2,2,1,1,1,1,3,3,3,3,2,2,2,1]
13_3381; [-4,-3,2,2,1,1,3,3,3,4,4,3,2,2,2,1]
13_3382; [-2,-2,1,-2,-2,1,-2,1,3,-2,3,3,3]
13_3383; [-2,-2,1,-2,1,3,-2,1,3,3,3,3,3]
13_3384; [-4,3,-2,-2,1,-2,1,3,-2,1,3,4,4,3]
13_3385; [-2,-2,1,-2,1,-2,3,-2,1,3,3,3,3]
13_3386; [-4,3,-2,-2,1,-2,1,-2,3,-2,1,4,4,3]
13_3387; [-4,-4,-3,2,-1,2,-1,2,2,-1,2,4,-3,2]
13_3388; [-2,-2,1,-2,1,3,-2,-2,3,-2,1,1,3]
13_3389; [-4,3,-2,-2,1,-2,1,4,4,3,3,3,-2,1]
13_3390; [-2,-2,1,-2,1,3,-2,3,-2,-2,1,1,3]
13_3391; [-2,-2,1,-2,1,3,3,3,-2,1,3,3,3]
13_3392; [-5,-4,3,-2,-2,1,-2,1,4,5,5,4,3,-2,1]
13_3393; [-2,-2,1,-2,1,3,3,-2,3,-2,1,3,3]
13_3394; [-2,1,-2,1,1,3,-2,3,-2,1,1,3,3]
13_3395; [-2,-2,1,-2,1,3,3,-2,3,-2,1,1,3]
13_3396; [-2,-2,1,-2,1,3,-2,3,-2,1,1,3,3]
13_3397; [-2,1,-2,1,1,-2,1,3,-2,1,3,3,3]
13_3398; [-4,3,-2,1,-2,1,1,-2,1,4,4,3,-2,1]
13_3399; [-3,-3,-3,-2,1,-2,1,1,-2,3,3,2,2,1,1]
13_3400; [-3,-3,-3,-2,1,-2,-2,1,1,-2,3,3,2,2,1]
13_3401; [-3,-3,-3,-2,-2,1,-2,1,-2,3,3,2,2,1,1]
13_3402; [-2,1,-2,1,1,-2,3,3,-2,3,-2,1,3]
13_3403; [-2,-2,1,-2,1,-2,3,-2,3,-2,1,3,3]
13_3404; [-2,-2,1,1,-2,1,3,-2,3,-2,1,3,3]
13_3405; [-3,-3,-2,1,-2,1,1,-2,3,3,3,2,2,2,1]
13_3406; [-2,-2,-2,1,1,1,3,-2,3,-2,1,3,3]
13_3407; [-3,-3,-3,-2,1,-2,1,-2,3,-2,3,2,2,1,1]
13_3408; [-4,3,-2,-2,-2,1,1,4,4,3,-2,1,-2,1]
13_3409; [-3,-3,-2,1,-2,1,-2,3,3,3,2,2,2,1,1]
13_3410; [-2,-2,1,1,-2,1,3,3,-2,3,-2,1,3]
13_3411; [-3,-3,-2,-2,-1,3,3,3,2,2,-1,2,-1,2,2]
13_3412; [-3,-3,-3,-2,-2,1,-2,1,-2,3,3,2,2,2,1]
13_3413; [-2,-2,1,-2,1,3,-2,3,3,-2,1,3,3]
13_3414; [-3,-3,-3,-3,-2,-2,1,-2,1,3,2,2,2,2,1]
13_3415; [-3,-3,-2,-2,3,3,3,2,-1,2,2,-1,2,2,-1]
13_3416; [-4,-4,-4,-3,-3,-3,2,-1,-3,4,4,3,3,2,1,1]
13_3417; [-2,-2,1,-2,1,3,3,-2,3,3,-2,1,3]
13_3418; [-3,-3,-3,-2,1,-2,-2,1,-2,3,3,2,2,2,1]
13_3419; [-3,-3,-3,-2,1,-2,1,1,3,2,2,2,2,2,1]
13_3420; [-4,-4,-3,-3,2,-3,4,4,4,3,3,2,-1,2,1,1]
13_3421; [-3,-3,2,-3,2,-1,-3,2,2,2,2,2,-1]
13_3422; [-4,-4,-3,-3,-2,1,-2,1,-2,1,1,3,3,2,4,-3]
13_3423; [-2,-2,1,-2,1,3,-2,-2,1,3,3,3,3]
13_3424; [-4,3,-2,-2,1,-2,1,3,-2,-2,1,4,4,3]
13_3425; [-3,-3,-2,-2,-1,3,3,3,2,2,2,2,2,-1,2]
13_3426; [-4,-3,-3,-2,-4,3,-4,3,3,2,-1,2,1,1,2,2]
13_3427; [-2,1,-2,1,1,3,-2,3,-2,1,-2,1,3]
13_3428; [-2,1,-2,1,3,-2,3,-2,1,-2,1,3,3]
13_3429; [-3,-3,2,-3,2,-1,2,-1,2,2,3,3,3,-2,-1]
13_3430; [-4,-4,-3,-2,-2,1,-2,1,-2,4,3,-2,1,3,3,2]
13_3431; [-2,-2,1,-2,3,-2,1,1,1,1,3,3,3]
13_3432; [-4,3,-2,-2,1,1,1,3,-2,1,-2,4,4,3]
13_3433; [-3,-3,-3,2,-3,2,-1,2,2,2,2,2,-1]
13_3434; [-4,-4,-4,-3,-3,-2,-1,3,-4,3,2,1,1,2,2,2]
13_3435; [-2,1,-2,1,1,3,-2,1,1,1,3,-2,3]
13_3436; [-4,3,-2,1,-2,4,4,3,-2,1,3,3,-2,1]
13_3437; [-2,-2,1,-2,3,-2,1,3,-2,3,-2,1,3]
13_3438; [-2,-2,1,-2,1,3,-2,3,-2,1,-2,1,3]
13_3439; [-4,-3,2,-3,2,-3,2,-3,2,1,4,4,3,-2,1,3]
13_3440; [-2,1,-2,1,-2,3,-2,1,3,-2,3,3,3]
13_3441; [-4,3,-2,1,-2,1,-2,4,4,3,-2,1,3,-2]
13_3442; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,1,-2,3,3]
13_3443; [-2,-2,-2,1,-2,1,1,3,-2,1,3,3,3]
13_3444; [-4,-4,-3,-2,-2,1,1,1,4,3,3,-2,1,3,3,2]
13_3445; [-4,-3,-3,2,-3,2,-3,2,-3,2,1,4,4,3,-2,1]
13_3446; [-2,1,-2,1,3,-2,1,3,3,-2,3,3,3]
13_3447; [-4,3,-2,1,-2,1,4,4,3,-2,1,3,3,-2]
13_3448; [-2,1,-2,1,-2,1,3,3,-2,1,3,-2,3]
13_3449; [-2,1,-2,1,3,-2,1,3,3,-2,1,3,3]
13_3450; [-4,-4,-3,-3,-2,1,3,-2,1,1,4,3,-2,1,3,3]
13_3451; [-4,3,-2,-2,1,-2,4,4,3,-2,1,1,1,1]
13_3452; [-4,-4,-4,3,-2,1,-4,3,2,2,1,1,1,1]
13_3453; [-5,-5,-4,3,-2,1,1,1,1,5,-4,3,2,2,1]
13_3454; [-5,4,-3,-3,2,-3,5,5,4,-3,2,-1,2,1,1]
13_3455; [-5,-5,-5,4,-3,2,-5,4,3,3,2,-1,2,1,1]
13_3456; [-6,-6,-5,4,-3,2,-1,2,1,1,6,-5,4,3,3,2]
13_3457; [-2,1,-2,1,1,1,1,3,-2,1,3,3,3]
13_3458; [-4,3,-2,1,1,1,3,-2,1,3,4,4,3,-2]
13_3459; [-4,-3,2,-3,2,-1,-3,2,2,2,4,4,3,-2,-1,3]
13_3460; [-2,1,1,1,1,1,3,-2,1,1,3,3,3]
13_3461; [-4,3,-2,1,1,1,3,3,-2,1,3,4,4,3]
13_3462; [-2,-2,1,-2,1,1,1,3,-2,1,3,3,3]
13_3463; [-4,3,-2,-2,1,1,1,3,-2,1,4,4,3,-2]
13_3464; [-2,1,-2,1,3,3,-2,1,3,-2,1,3,3]
13_3465; [-2,-2,-2,-2,1,-2,1,3,-2,1,3,3,3]
13_3466; [-4,-4,-3,-3,-2,1,-2,1,1,1,3,3,2,2,4,-3]
13_3467; [-2,-2,-2,1,-2,3,-2,1,-2,1,3,3,3]
13_3468; [-4,-4,-3,2,-1,2,-1,4,-3,2,2,2,-1,2]
13_3469; [-2,-2,1,1,-2,3,-2,1,-2,3,-2,1,3]
13_3470; [-3,2,-3,2,-3,2,-1,2,-3,2,2,-1,2]
13_3471; [-2,-2,1,-2,3,-2,3,-2,1,3,-2,1,3]
13_3472; [-2,-2,1,-2,3,-2,1,-2,3,-2,1,1,3]
13_3473; [-2,-2,1,-2,1,-2,3,-2,1,-2,3,3,3]
13_3474; [-4,-4,-3,2,-1,2,-1,2,2,4,-3,2,-1,2]
13_3475; [-4,-4,-3,-2,-2,1,-2,4,3,-2,1,1,1,3,3,2]
13_3476; [-5,-5,-4,-3,-3,2,-1,-3,5,4,-3,2,1,1,4,4,3]
13_3477; [-2,1,-2,1,-2,1,3,-2,3,-2,1,-2,3]
13_3478; [-2,1,-2,1,3,-2,1,3,-2,3,-2,1,3]
13_3479; [-4,-3,2,-3,2,-3,2,-1,2,4,4,-3,2,-1,2,3]
13_3480; [-4,-3,-3,2,2,-1,2,-3,2,-1,2,4,4,3,-2,3]
13_3481; [-5,-4,3,-2,-4,-3,5,4,3,-2,1,-2,1,3,-2,1,4]
13_3482; [-4,-3,2,-3,2,-3,2,2,1,1,1,4,4,3,-2,1]
13_3483; [-5,-4,-3,2,-3,2,-3,2,2,1,4,5,5,4,3,-2,1]
13_3484; [-5,-4,3,-2,1,3,2,4,5,5,4,-3,4,-3,2,1,-3]
13_3485; [-5,-4,3,-4,3,-2,3,-2,1,-2,-3,5,5,4,-3,2,1]
13_3486; [-4,-4,-3,-2,-2,1,-2,1,4,3,3,3,-2,1,3,2]
13_3487; [-5,-5,-4,-3,-3,2,-1,5,4,-3,4,-3,2,1,1,4,3]
13_3488; [-2,1,-2,1,1,1,-2,3,-2,1,3,-2,3]
13_3489; [-4,3,-2,1,-2,1,3,-2,1,-2,4,4,3,-2]
13_3490; [-4,-4,-4,-3,2,-1,3,-4,3,2,1,1,-4,3,2,2]
13_3491; [-5,-5,-4,-3,2,-1,3,5,-4,3,2,1,1,-4,3,2,2]
13_3492; [-2,-2,1,-2,3,-2,1,3,-2,-2,1,3,3]
13_3493; [-2,1,-2,1,1,3,-2,1,3,-2,3,3,3]
13_3494; [-4,3,-2,1,-2,1,1,4,4,3,-2,1,3,-2]
13_3495; [-4,-4,3,-2,1,3,2,-4,-3,2,1,-3,4,3,3,3]
13_3496; [-4,-4,3,-4,3,2,4,-3,2,1,-4,3,3,-2,1,3]
13_3497; [-4,-3,2,-3,2,2,1,-3,4,4,3,-2,1,3,3,2]
13_3498; [-4,-3,2,-3,-4,3,2,2,-1,2,-3,2,1,1,2,2]
13_3499; [-2,-2,1,-2,3,-2,-2,1,1,-2,1,1,3]
13_3500; [-4,-4,-3,-3,2,-1,2,2,-3,2,1,4,-3,2,1,-3]
13_3501; [-2,-2,1,-2,1,3,-2,1,1,-2,-2,1,3]
13_3502; [-2,-2,1,1,-2,1,1,3,-2,1,-2,1,3]
13_3503; [-3,-3,2,-1,2,-3,2,2,2,-1,-3,2,2]
13_3504; [-4,-4,-3,-2,-2,1,-2,4,3,3,-2,-2,1,3,3,2]
13_3505; [-4,-3,-3,2,-3,2,-1,2,-4,-3,2,1,1,2,2,3]
13_3506; [-2,-2,1,1,3,-2,1,1,3,-2,1,3,3]
13_3507; [-2,-2,1,1,-2,3,-2,1,3,-2,1,3,3]
13_3508; [-2,-2,1,-2,3,3,-2,-2,1,3,-2,3,3]
13_3509; [-2,-2,1,-2,3,-2,1,1,-2,-2,1,1,3]
13_3510; [-2,-2,1,1,3,-2,-2,1,1,3,-2,1,3]
13_3511; [-4,-4,-4,-3,2,-1,3,3,-4,3,2,1,1,3,2,2]
13_3512; [-5,-5,-4,-3,2,-1,3,3,2,5,-4,3,2,1,1,2,2]
13_3513; [-4,-4,-4,-3,2,-1,2,3,3,2,1,1,-4,3,2,2]
13_3514; [-5,-5,-4,-3,2,-1,2,3,3,2,1,1,5,-4,3,2,2]
13_3515; [-2,-2,1,1,3,3,-2,1,1,3,-2,1,3]
13_3516; [-2,-2,1,-2,3,3,-2,-2,1,3,-2,1,3]
13_3517; [-2,-2,1,1,3,-2,3,-2,1,3,-2,1,3]
13_3518; [-2,-2,-2,1,-2,3,-2,1,1,1,-2,1,3]
13_3519; [-4,-4,-3,2,-1,2,4,-3,2,2,2,-1,-3,2]
13_3520; [-4,-3,2,-3,-4,3,2,-1,2,2,-3,2,1,1,2,2]
13_3521; [-4,-3,-3,2,-1,-3,2,2,-4,-3,2,1,1,2,2,3]
13_3522; [-4,-4,-3,-3,2,-1,2,-3,2,1,4,-3,2,1,1,-3]
13_3523; [-2,-2,1,-2,1,1,1,-2,3,-2,1,-2,3]
13_3524; [-4,-4,-3,2,-1,2,2,-3,2,4,-3,2,-1,2]
13_3525; [-4,-4,3,-4,3,-2,-1,3,2,1,1,-4,3,2,2,2]
13_3526; [-4,-4,-3,-2,-2,1,-2,4,3,3,3,-2,1,3,3,2]
13_3527; [-5,-5,-4,-3,2,-1,-3,2,1,1,-3,5,4,-3,2,4,3]
13_3528; [-4,-4,-4,3,-4,3,-2,3,-4,3,2,1,3,3,-2,1]
13_3529; [-5,-5,-4,-3,2,-1,3,3,-4,3,2,1,1,5,-4,3,2]
13_3530; [-4,-3,2,2,-1,2,3,3,3,3,2,1,1,-4,3,2]
13_3531; [-5,4,-3,-2,1,5,5,4,3,3,-2,1,4,3,-2,1,1]
13_3532; [-4,-4,-3,-2,-2,1,1,1,-2,1,4,3,-2,1,3,2]
13_3533; [-5,-5,-4,-3,-3,2,-1,-3,2,5,4,-3,2,1,1,4,3]
13_3534; [-2,-2,1,-2,3,-2,1,3,3,3,-2,1,1]
13_3535; [-4,3,-2,-2,1,1,-2,1,-2,4,4,3,-2,1]
13_3536; [-2,-2,1,1,-2,1,3,-2,1,3,3,3,3]
13_3537; [-4,3,-2,-2,1,1,-2,1,3,-2,1,4,4,3]
13_3538; [-5,-4,-3,2,-1,3,-4,3,2,4,-5,4,-3,2,-1,2,2]
13_3539; [-2,-2,1,-2,3,-2,1,1,1,-2,-2,1,3]
13_3540; [-4,-4,-3,2,-1,2,4,-3,2,2,-1,-3,2,2]
13_3541; [-5,-5,-4,-3,2,-3,5,4,-3,2,2,2,1,4,3,-2,1]
13_3542; [-2,-2,-2,1,3,-2,-2,1,1,3,-2,1,3]
13_3543; [-4,-4,-3,-2,1,-2,-2,1,1,4,3,-2,1,3,3,2]
13_3544; [-2,-2,1,-2,1,1,3,-2,1,1,3,3,3]
13_3545; [-4,3,-2,-2,1,-2,1,1,4,4,3,-2,1,1]
13_3546; [-4,-3,-3,2,-3,2,2,1,4,4,3,3,3,3,-2,1]
13_3547; [-5,-4,-3,-3,2,-3,2,2,1,4,4,5,5,4,3,-2,1]
13_3548; [-2,-2,-2,1,-2,1,3,-2,1,1,3,3,3]
13_3549; [-4,3,-2,-2,-2,1,-2,1,4,4,3,-2,1,1]
13_3550; [-4,-3,2,-3,-3,4,-3,4,-3,2,1,4,3,3,-2,1]
13_3551; [-4,-3,2,-3,4,-3,2,2,2,1,4,4,3,3,-2,1]
13_3552; [-4,-3,2,-3,4,-3,4,-3,2,2,1,4,3,3,-2,1]
13_3553; [-4,-3,-3,2,-3,2,1,1,1,4,4,3,3,-2,1,3]
13_3554; [-5,-4,-4,3,-4,3,2,-1,5,5,4,4,-3,2,1,1,4]
13_3555; [-4,-4,-4,-3,-3,-2,1,1,1,3,-2,1,4,3,-2,3]
13_3556; [-5,-5,-4,-3,-2,1,-2,1,1,1,3,5,-4,3,2,-1,2]
13_3557; [-2,-2,1,-2,1,1,3,-2,-2,1,1,-2,3]
13_3558; [-3,-3,2,-1,2,2,2,-3,2,-1,-3,2,2]
13_3559; [-2,-2,1,1,-2,3,-2,1,-2,1,1,1,3]
13_3560; [-4,-4,-3,-2,-2,1,1,-2,-2,1,4,3,-2,1,3,2]
13_3561; [-4,3,-2,-2,4,4,3,3,-2,1,-2,3,-2,1]
13_3562; [-2,-2,1,-2,3,-2,-2,1,1,1,-2,1,3]
13_3563; [-4,-4,-3,2,-1,4,-3,2,2,-3,2,-1,2,2]
13_3564; [-3,-3,2,-1,2,2,-3,2,2,2,-1,2,3,3,-2]
13_3565; [-4,-3,-3,2,2,-3,2,-1,2,2,2,4,4,3,-2,-1]
13_3566; [-4,-4,3,-4,3,2,1,3,3,-2,1,-4,-4,3,-2,3]
13_3567; [-4,-4,-3,-3,-2,1,1,1,3,2,2,2,4,-3,2,1]
13_3568; [-5,-5,-4,-4,-3,2,-1,4,3,3,3,5,-4,3,2,1,1]
13_3569; [-2,-2,1,1,1,-2,1,3,-2,1,-2,1,3]
13_3570; [-4,3,-2,-2,1,4,4,3,-2,3,-2,1,3,-2]
13_3571; [-3,-3,2,-3,2,-1,2,2,2,-1,2,3,3,-2,-1]
13_3572; [-4,-4,-3,-2,-2,1,-2,1,4,3,-2,-2,1,3,3,2]
13_3573; [-5,4,-3,-2,-2,4,5,5,4,3,3,2,1,4,-3,-2,1]
13_3574; [-2,-2,1,-2,3,-2,3,3,-2,1,-2,3,3]
13_3575; [-2,-2,1,-2,-2,3,3,-2,1,3,-2,3,3]
13_3576; [-3,-3,2,-1,2,-3,2,-3,2,2,-1,2,2]
13_3577; [-4,-3,-3,2,-3,2,2,1,4,4,4,3,3,-2,1,3]
13_3578; [-4,-4,3,-4,3,2,1,3,3,3,-2,1,-4,3,3,-2]
13_3579; [-4,-3,2,-3,2,2,2,1,4,4,4,3,3,-2,1,3]
13_3580; [-2,-2,1,1,-2,3,-2,1,1,1,-2,1,3]
13_3581; [-4,3,-2,-2,3,3,-2,1,-2,4,4,3,-2,1]
13_3582; [-2,1,-2,1,3,3,-2,1,1,3,-2,3,3]
13_3583; [-2,1,1,-2,1,3,-2,1,1,3,-2,3,3]
13_3584; [-2,1,-2,1,-2,3,-2,1,1,3,-2,3,3]
13_3585; [-5,-5,-4,-3,2,1,-3,5,4,-3,4,-3,-2,1,4,3,2]
13_3586; [-2,1,-2,1,3,-2,3,-2,1,1,-2,3,3]
13_3587; [-4,-3,2,-3,2,1,1,1,4,4,3,3,-2,1,3,3]
13_3588; [-5,-4,-3,2,-1,3,3,3,2,4,5,5,4,3,2,-1,2]
13_3589; [-4,-3,2,-3,2,2,1,4,4,3,3,3,3,-2,1,3]
13_3590; [-5,4,-3,2,1,4,-3,-2,1,3,4,5,5,4,-3,2,2]
13_3591; [-4,-3,2,-3,-3,4,-3,2,2,1,4,4,3,3,-2,1]
13_3592; [-5,-5,-4,-3,-3,-2,-1,3,5,-4,3,2,1,1,2,2,2]
13_3593; [-5,4,-3,2,-1,2,1,1,2,5,5,4,-3,2,2]
13_3594; [-4,-3,-3,-2,1,1,1,1,2,2,3,4,4,3,2,2,1,3]
13_3595; [-5,-4,-4,-3,2,-1,2,1,1,3,3,4,5,5,4,3,3,2,4]
13_3596; [-4,-3,-2,1,1,1,1,2,3,3,-4,3,-2,3,-2,1]
13_3597; [-5,-4,-3,2,-3,2,-1,2,2,4,4,5,5,4,3,-2,-1]
13_3598; [-5,-5,-4,-3,-3,2,-1,5,4,4,-3,2,1,1,4,4,3]
13_3599; [-4,-3,2,-3,2,2,1,1,1,4,4,3,3,-2,1,3]
13_3600; [-5,-4,-3,2,-1,2,3,3,3,2,-1,4,5,5,4,3,2]
13_3601; [-5,4,-3,-2,1,3,4,5,5,4,-3,2,2,4,-3,2,1]
13_3602; [-4,-4,-3,2,-1,2,2,2,2,2,-1,4,-3,2]
13_3603; [-4,3,-2,1,1,1,3,3,4,4,3,-2,1,3]
13_3604; [-5,4,-3,2,-1,2,2,5,5,4,-3,2,1,1,2]
13_3605; [-2,1,-2,1,1,1,1,1,3,-2,1,-2,3]
13_3606; [-4,3,-2,1,-2,3,-2,1,3,3,4,4,3,-2]
13_3607; [-4,3,-2,1,-2,3,-2,1,4,4,3,3,3,-2]
13_3608; [-5,-4,3,-2,1,-2,3,-2,1,4,5,5,4,3,-2]
13_3609; [-4,-4,-3,-2,4,3,-2,-1,3,3,3,3,3,3,2,-1]
13_3610; [1,2,3,3,4,5,-4,-2,-2,1,-2,-3,-2,-3,-4,3,5,-4,-3]
13_3611; [1,2,-3,-4,-3,-4,-2,5,-4,1,-3,2,3,3,-2,4,-2,5,-3]
13_3612; [1,-2,3,-4,5,6,-1,-1,-2,3,-4,5,-4,5,-3,6,2,3,-4,-5]
13_3613; [-2,-2,1,-2,3,-2,1,-2,-2,1,1,1,3]
13_3614; [-4,-4,-3,2,-1,2,-3,2,2,-1,4,-3,2,2]
13_3615; [-4,-3,-3,2,2,-1,-3,2,2,4,4,-3,2,-1,2,3]
13_3616; [-4,-3,2,-1,2,3,-4,3,3,2,2,-1,4,-3,2,2]
13_3617; [-4,-3,2,2,-1,2,3,3,3,2,1,1,-4,3,2,2]
13_3618; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,2,4,-3,2,-1,2]
13_3619; [-2,-2,-2,1,-2,1,1,1,3,-2,1,-2,3]
13_3620; [-4,-4,-3,2,-1,2,2,2,-3,2,-1,4,-3,2]
13_3621; [-4,-4,-3,-2,-2,1,-2,1,1,1,4,3,-2,1,3,2]
13_3622; [-5,-5,-4,-3,-3,2,-1,-3,2,1,1,5,4,-3,2,4,3]
13_3623; [-4,-4,-4,3,-4,3,-2,1,3,2,-4,-3,2,1,4,3]
13_3624; [-5,-5,-4,3,-2,1,3,2,-4,-3,2,1,4,3,5,-4,3]
13_3625; [-4,-4,-3,-3,-2,1,1,1,3,-2,1,4,3,-2,1,3]
13_3626; [-5,-5,-4,-4,-3,2,-1,4,-3,2,5,4,-3,2,1,1,4]
13_3627; [-4,-3,2,-3,2,2,-1,-3,2,2,4,4,3,-2,-1,3]
13_3628; [-2,-2,1,-2,1,3,-2,1,3,-2,-2,1,3]
13_3629; [-3,-3,2,-1,2,-3,2,-1,2,2,-1,2,3,3,-2]
13_3630; [-5,-4,3,-2,1,-2,4,4,3,-2,1,-5,4,3,-2]
13_3631; [-4,-4,-4,-3,-2,1,-2,1,1,3,-4,3,2,-1,2,2]
13_3632; [-5,-5,-4,-3,-2,1,-2,1,1,3,5,-4,3,2,-1,2,2]
13_3633; [-3,-3,2,-3,2,-1,2,2,2,2,2,2,3,-2,-1]
13_3634; [-4,-3,2,-4,3,3,2,2,-1,2,-1,4,-3,2,-1,2]
13_3635; [-4,-3,-2,1,-3,2,2,3,-4,3,-2,3,-2,1,1,1]
13_3636; [-5,-4,-3,2,-3,2,-1,-3,-2,4,5,5,4,3,2,2,-1]
13_3637; [-4,-3,-3,2,-3,2,1,4,4,3,-2,1,3,3,3,3]
13_3638; [-5,-4,-3,2,-3,4,-3,2,1,4,4,5,5,4,3,-2,1]
13_3639; [-2,-2,1,-2,1,3,-2,-2,1,1,3,-2,3]
13_3640; [-2,-2,1,1,1,3,-2,1,3,-2,1,1,3]
13_3641; [-4,3,-2,-2,1,4,4,3,3,-2,1,3,-2,1]
13_3642; [-2,-2,1,1,3,-2,1,-2,3,-2,1,1,3]
13_3643; [-4,-3,-3,2,-1,-3,2,4,4,-3,2,-1,2,3,3,3]
13_3644; [-2,-2,1,-2,-2,1,3,3,-2,1,3,-2,3]
13_3645; [-2,-2,1,1,3,-2,1,1,1,3,-2,1,3]
13_3646; [-4,3,-2,-2,1,3,3,-2,1,4,4,3,-2,1]
13_3647; [-2,-2,1,-2,3,-2,1,3,3,-2,1,3,3]
13_3648; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,3,-2,1,3]
13_3649; [-5,-5,-4,-3,2,-1,-3,4,-3,2,1,1,5,4,-3,4,4]
13_3650; [-2,-2,1,-2,1,1,3,-2,-2,1,-2,1,3]
13_3651; [-4,-4,-3,-2,1,-2,3,4,3,3,2,2,1,1,3,3,-2,1]
13_3652; [-4,-3,2,-3,2,-3,4,4,3,2,-1,2,-3,2,2,-1]
13_3653; [-3,-3,2,-3,2,2,-1,2,2,3,3,3,3,-2,-1]
13_3654; [-4,-3,-3,2,-3,2,2,-1,2,2,3,4,4,3,-2,-1]
13_3655; [-2,-2,1,-2,1,3,-2,-2,1,-2,3,3,3]
13_3656; [-4,-4,-3,2,-1,2,2,-1,4,-3,2,-1,2,2]
13_3657; [-2,-2,1,-2,1,3,-2,1,-2,1,1,1,3]
13_3658; [-4,3,-2,-2,4,4,3,-2,1,3,-2,3,-2,1]
13_3659; [-2,-2,1,1,1,3,-2,3,-2,1,-2,1,3]
13_3660; [-4,3,-2,-2,1,4,4,3,-2,3,-2,1,-2,1]
13_3661; [-3,-3,-2,-2,3,3,3,2,-1,2,-3,2,2,2,-1]
13_3662; [-4,-4,-3,-2,-2,1,4,3,-2,-2,3,-2,1,3,3,2]
13_3663; [-2,-2,1,1,3,-2,1,1,-2,3,-2,1,3]
13_3664; [-2,-2,1,-2,1,1,1,1,3,-2,1,-2,3]
13_3665; [-4,3,-2,-2,1,-2,3,-2,1,3,4,4,3,-2]
13_3666; [-4,-3,2,-3,4,4,-3,2,2,1,4,4,4,3,-2,1]
13_3667; [-3,2,-1,2,2,-3,2,-1,2,2,-3,2,2]
13_3668; [-2,-2,1,-2,3,-2,-2,1,3,-2,1,1,3]
13_3669; [-3,-3,2,-3,2,-1,2,2,-1,2,2,3,3,-2,-1]
13_3670; [-4,-4,-4,-4,3,-4,3,2,1,3,3,-2,1,-4,3,-2]
13_3671; [-5,-5,-4,3,-4,3,2,1,3,3,-2,1,-4,3,-2,5,-4]
13_3672; [-4,3,-2,-2,1,3,-2,4,4,3,-2,1,3,-2]
13_3673; [-3,-3,2,-1,2,-3,2,-1,2,2,2,3,3,-2,-1]
13_3674; [-2,-2,1,3,-2,1,-2,1,1,3,-2,1,3]
13_3675; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,4,-3,2,2,-1,2]
13_3676; [-3,-3,2,-3,2,-1,2,2,2,2,-3,2,-1]
13_3677; [-4,-4,-3,-3,-2,1,3,-2,3,-2,1,3,2,4,-3,2]
13_3678; [-5,-4,-3,2,-1,2,3,3,-4,3,2,-1,4,-5,4,-3,2]
13_3679; [-4,3,-2,1,-2,3,-2,1,4,4,3,-2,3,3]
13_3680; [-4,-4,3,-4,3,2,1,3,3,-2,1,3,3,-4,3,-2]
13_3681; [-5,-4,-3,2,-3,-3,4,-3,2,1,4,5,5,4,3,-2,1]
13_3682; [-5,-4,3,-2,1,-5,-4,3,-2,1,1,5,5,4,3,-2,1]
13_3683; [-5,-5,-5,-4,3,-2,1,-4,-3,2,5,4,-3,2,2,1,4]
13_3684; [-4,-4,-3,-3,-2,1,-2,1,1,3,-2,1,4,3,-2,3]
13_3685; [-3,2,-1,2,2,2,2,2,2,3,3,2,1,1,2]
13_3686; [-4,-3,-3,2,-1,2,1,1,2,2,2,3,4,4,3,2,2,3]
13_3687; [-4,-3,-3,-2,1,1,1,2,2,2,3,4,4,3,2,2,1,3]
13_3688; [-3,2,-1,2,-3,2,-1,2,2,2,2,2,2]
13_3689; [-4,-3,2,-4,3,3,2,2,2,-1,2,4,-3,2,-1,2]
13_3690; [-4,-3,-2,1,1,1,2,2,3,3,-4,3,-2,3,-2,1]
13_3691; [-5,-4,-4,-3,2,-1,3,3,3,4,5,5,4,3,3,2,1,1,4]
13_3692; [-5,-4,-3,2,-3,2,-1,2,2,3,4,5,5,4,3,-2,-1]
13_3693; [1,2,-3,-4,-4,-5,-3,4,-2,-2,3,-1,-2,-4,-4,-5,4,3,-2,-3,-3]
13_3694; [1,-2,-2,-3,-4,-5,4,3,-4,3,2,-5,-4,3,-2,1,-2,3,-2]
13_3695; [-4,3,-2,1,-2,3,3,3,-2,1,4,4,3,-2]
13_3696; [-5,-4,3,-2,-5,4,4,3,-2,1,-2,5,4,4,3,-2,1]
13_3697; [-4,-3,2,-3,2,1,1,1,1,4,4,4,3,-2,1,3]
13_3698; [-5,-4,-3,2,-3,2,2,2,1,4,4,5,5,4,3,-2,1]
13_3699; [-5,-5,4,-3,-3,2,-1,-3,2,1,1,4,-3,2,5,4,4]
13_3700; [-5,-4,3,-2,4,4,3,-2,1,-2,-5,4,3,-2,1]
13_3701; [-4,3,-2,1,-2,3,-2,1,1,1,4,4,3,-2]
13_3702; [-5,-5,4,-3,2,-3,4,-3,2,-1,-3,2,1,1,5,4,4]
13_3703; [-4,-3,2,-3,2,1,4,4,3,-2,1,3,3,3,3,3]
13_3704; [-5,-4,-3,2,-3,2,1,4,4,4,5,5,4,3,-2,1,3]
13_3705; [-5,-4,-3,2,-3,2,1,4,5,5,4,4,4,3,-2,1,3]
13_3706; [1,2,-3,4,-2,-3,4,1,2,5,6,-5,-4,-3,6,2,5,4]
13_3707; [-4,-3,2,-3,4,4,3,3,2,-1,2,2,2,-3,2,-1]
13_3708; [-5,-4,-3,2,-3,4,5,5,4,3,3,2,-1,2,-3,2,-1]
13_3709; [-5,-5,-4,-3,2,-1,4,5,4,-3,2,4,4,-3,2,-1,2]
13_3710; [-4,-4,-4,3,-2,-1,3,-4,3,-2,1,1,3,-2,1,1]
13_3711; [-5,-5,-4,-3,2,4,3,3,5,-4,3,2,-1,2,-3,2,-1]
13_3712; [-3,2,-1,2,2,3,3,2,1,1,1,1,1,1,2]
13_3713; [-4,-3,2,-1,2,2,3,3,3,4,4,3,2,1,1,2]
13_3714; [-4,3,-2,1,1,1,3,2,2,4,4,3,2,1,1,1]
13_3715; [-4,-3,2,-1,2,2,3,4,4,3,3,3,2,1,1,2]
13_3716; [-5,-4,-3,2,-1,2,2,3,4,5,5,4,3,2,1,1,2]
13_3717; [-4,-4,-4,-4,-3,2,-1,2,3,3,2,1,1,-4,3,2]
13_3718; [-5,-5,-4,-3,2,-1,2,3,3,2,1,1,-4,3,2,5,-4]
13_3719; [-2,-2,1,-2,-2,3,-2,1,-2,3,3,3,3]
13_3720; [-4,-4,-3,2,-1,2,-3,2,2,-1,2,2,4,-3]
13_3721; [-2,-2,1,-2,3,3,-2,3,-2,1,-2,3,3]
13_3722; [-3,-3,2,-1,2,2,-3,2,-3,2,-1,2,2]
13_3723; [-2,-2,1,-2,3,3,3,-2,1,3,-2,3,3]
13_3724; [-4,3,-2,1,-2,-2,4,4,3,3,-2,1,3,-2]
13_3725; [-2,-2,1,1,3,-2,3,-2,1,1,-2,1,3]
13_3726; [-2,-2,1,-2,1,3,-2,3,-2,1,1,-2,3]
13_3727; [-2,1,-2,1,1,3,3,-2,1,3,-2,1,3]
13_3728; [-2,1,-2,3,3,3,-2,1,3,-2,3,3,3]
13_3729; [-4,3,-2,1,-2,4,4,3,3,3,-2,1,3,-2]
13_3730; [-2,-2,-2,1,-2,3,3,-2,1,3,-2,1,3]
13_3731; [-4,-4,-3,-2,-2,1,1,-2,1,4,3,-2,1,3,3,2]
13_3732; [-4,3,-2,1,-2,3,3,4,4,3,-2,1,3,-2]
13_3733; [-2,1,-2,1,1,3,3,-2,1,1,3,-2,3]
13_3734; [-2,-2,1,-2,1,3,3,-2,1,1,3,-2,3]
13_3735; [-2,1,1,1,3,3,-2,1,1,3,-2,1,3]
13_3736; [-4,3,-2,1,3,3,-2,1,1,4,4,3,-2,1]
13_3737; [-2,-2,1,-2,3,3,-2,1,-2,3,-2,1,3]
13_3738; [-2,-2,1,-2,1,3,3,-2,1,3,-2,1,3]
13_3739; [-2,-2,1,-2,3,-2,1,-2,3,3,-2,1,3]
13_3740; [-2,-2,1,1,-2,1,1,3,-2,1,3,3,3]
13_3741; [-4,3,-2,-2,1,1,-2,1,1,4,4,3,-2,1]
13_3742; [-2,-2,1,-2,-2,3,-2,1,3,3,-2,3,3]
13_3743; [-2,-2,1,-2,3,-2,1,3,3,3,-2,3,3]
13_3744; [-3,-3,2,-1,-3,2,-3,2,2,2,-1,2,2]
13_3745; [-4,3,-2,1,-2,-2,3,3,-2,1,4,4,3,-2]
13_3746; [-4,-4,-3,-2,-2,-2,1,1,-2,1,4,3,-2,1,3,2]
13_3747; [-5,-4,3,-2,1,-5,4,4,3,-2,5,4,4,3,-2,1,-2]
13_3748; [-2,-2,-2,1,-2,-2,1,3,-2,1,3,3,3]
13_3749; [-4,-4,-3,2,-1,4,-3,2,2,-1,2,2,2,-1]
13_3750; [-2,1,-2,1,3,-2,1,1,1,3,-2,3,3]
13_3751; [-4,3,-2,1,1,-2,4,4,3,-2,1,3,-2,1]
13_3752; [-4,3,-2,1,-2,1,3,-2,1,4,4,3,-2,3]
13_3753; [-2,1,-2,1,1,3,-2,1,1,3,-2,3,3]
13_3754; [-2,1,1,1,3,-2,1,1,3,-2,1,3,3]
13_3755; [-2,-2,1,-2,1,3,-2,1,1,3,-2,3,3]
13_3756; [-4,3,-2,1,1,4,4,3,-2,1,3,3,-2,1]
13_3757; [-2,1,1,-2,1,3,-2,1,3,-2,1,3,3]
13_3758; [-4,3,-2,1,1,3,-2,1,4,4,3,-2,1,3]
13_3759; [-5,-4,3,-2,-2,1,-5,-4,3,-2,1,5,5,4,3,-2,1]
13_3760; [-4,-4,-3,-3,-3,-2,1,1,1,3,2,2,4,-3,2,1]
13_3761; [-5,-5,-4,-4,-4,-3,2,-1,4,3,3,5,-4,3,2,1,1]
13_3762; [-4,-4,3,-4,3,2,1,-3,-2,1,-4,3,2,2,-4,3]
13_3763; [-2,-2,1,-2,3,-2,3,-2,1,-2,1,3,3]
13_3764; [-2,-2,1,-2,3,-2,1,3,-2,1,1,3,3]
13_3765; [-2,-2,1,-2,3,-2,3,3,-2,1,-2,1,3]
13_3766; [-2,-2,1,-2,1,3,-2,1,1,-2,1,-2,3]
13_3767; [-2,-2,1,-2,3,-2,1,1,1,3,-2,3,3]
13_3768; [-4,3,-2,-2,1,1,-2,1,4,4,3,-2,1,-2]
13_3769; [-2,1,-2,1,3,-2,1,-2,1,3,-2,3,3]
13_3770; [-2,1,-2,1,3,-2,1,1,-2,1,3,-2,3]
13_3771; [-4,-3,2,2,-3,2,2,2,1,4,4,3,3,-2,1,3]
13_3772; [-4,-4,3,-2,3,3,-4,3,-4,3,2,1,3,3,-2,1]
13_3773; [-4,-4,3,-4,3,2,1,3,3,3,-2,1,-4,3,-2,3]
13_3774; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,1,1,-2,3]
13_3775; [-4,3,-2,-2,1,-2,3,-2,1,4,4,3,-2,3]
13_3776; [-4,-4,3,-4,3,2,4,-3,2,1,-4,3,-2,1,1,1]
13_3777; [-5,-5,4,-5,4,3,5,-4,3,2,-1,-5,4,-3,2,1,1]
13_3778; [-5,-5,-4,3,-4,3,2,5,4,-3,2,1,-4,3,-2,1,-4]
13_3779; [-4,-3,2,-3,-4,3,2,-1,2,2,-3,2,2,1,1,2]
13_3780; [-5,-4,-3,2,-1,2,3,-4,3,2,-1,4,-5,4,-3,2,2]
13_3781; [-2,-2,1,1,-2,3,-2,1,1,-2,-2,1,3]
13_3782; [-4,-3,-3,2,-1,-3,2,2,-4,-3,2,2,1,1,2,3]
13_3783; [-4,-3,2,-3,2,1,1,1,4,4,4,3,-2,1,3,3]
13_3784; [-5,-4,-3,2,-1,3,3,2,4,5,5,4,3,2,-1,2,2]
13_3785; [-2,-2,1,-2,1,3,-2,-2,1,1,-2,1,3]
13_3786; [-2,-2,1,1,-2,1,3,-2,1,-2,1,1,3]
13_3787; [-4,-3,-3,2,-3,2,2,1,4,4,4,3,-2,1,3,3]
13_3788; [-4,-3,2,-3,2,2,2,1,4,4,4,3,-2,1,3,3]
13_3789; [-4,-4,3,-4,3,2,1,3,3,-2,1,3,-4,3,3,-2]
13_3790; [-3,-3,2,-1,-3,2,2,2,-3,2,-1,2,2]
13_3791; [-4,-4,-3,-2,-2,1,-2,-2,4,3,3,-2,1,3,3,2]
13_3792; [-4,-4,3,-4,-4,3,-2,-1,3,2,1,1,-4,3,2,2]
13_3793; [-2,-2,-2,1,1,-2,3,-2,1,3,-2,1,3]
13_3794; [-4,-4,-3,-2,1,-2,1,3,-2,1,3,2,2,2,4,-3]
13_3795; [-4,-4,3,-4,3,2,1,3,3,-2,1,3,-4,3,-2,3]
13_3796; [-4,-4,-3,-2,4,3,-2,-1,3,3,3,-4,3,3,2,-1]
13_3797; [-2,-2,-2,1,1,3,-2,1,3,3,-2,1,3]
13_3798; [-4,-4,-3,-2,1,-2,1,1,4,3,-2,1,3,3,3,2]
13_3799; [-4,-3,-3,2,-3,2,-1,2,-4,-3,2,2,1,1,2,3]
13_3800; [-4,-4,-4,-4,3,-4,3,2,4,-3,2,1,-4,3,-2,1]
13_3801; [-5,-5,-4,-3,2,-1,3,-4,3,2,1,1,-4,5,-4,3,2]
13_3802; [-2,-2,1,-2,3,-2,1,3,-2,3,3,3,3]
13_3803; [-4,3,-2,-2,1,-2,3,-2,1,3,-2,4,4,3]
13_3804; [-2,-2,1,-2,3,3,-2,1,3,-2,1,3,3]
13_3805; [-3,-3,2,2,-1,2,-3,2,-1,-3,2,2,2]
13_3806; [-4,-4,-3,-2,1,-2,1,-2,4,3,-2,-2,1,1,3,2]
13_3807; [-4,-3,-3,2,1,-3,4,-3,-2,1,4,4,3,3,2,2]
13_3808; [-4,-4,-3,2,2,2,3,-4,3,2,2,1,-4,3,-2,1]
13_3809; [-5,-4,-3,2,1,-3,4,-3,-3,-2,1,4,5,5,4,3,2]
13_3810; [-2,-2,1,1,3,-2,1,1,3,-2,-2,1,3]
13_3811; [-2,-2,1,3,-2,-2,1,3,-2,1,-2,1,3]
13_3812; [-3,-3,2,-1,2,2,-1,-3,2,2,-1,2,3,3,-2]
13_3813; [-4,-4,-4,-3,2,-1,3,3,3,-4,3,2,1,1,3,2]
13_3814; [-5,-5,-4,-3,2,-1,3,3,3,2,5,-4,3,2,1,1,2]
13_3815; [-4,-4,3,-4,3,-2,-1,3,2,1,1,-4,-4,3,2,2]
13_3816; [-4,-3,2,-3,2,2,-3,2,2,1,4,4,3,-2,1,3]
13_3817; [-4,-3,-3,2,-3,2,2,-3,2,2,1,4,4,3,-2,1]
13_3818; [-4,-4,-4,-3,2,-1,3,-4,3,2,1,1,-4,-4,3,2]
13_3819; [-5,-5,-4,-4,3,-4,3,2,5,4,-3,2,1,-4,3,-2,1]
13_3820; [-4,-4,-3,2,2,3,-4,3,2,2,2,1,-4,3,-2,1]
13_3821; [-4,-4,3,-4,3,2,2,2,-3,-4,3,2,1,3,-2,1]
13_3822; [-5,-4,-3,-3,2,-3,-3,2,2,1,4,5,5,4,3,-2,1]
13_3823; [-2,1,1,-2,1,1,3,-2,1,3,-2,3,3]
13_3824; [-2,1,-2,1,1,-2,3,3,-2,1,3,-2,3]
13_3825; [-5,4,-3,2,-3,2,-1,2,1,1,5,5,4,-3,2]
13_3826; [-5,-5,-4,-4,-3,2,-1,-3,2,1,1,4,4,3,3,5,-4]
13_3827; [-2,1,1,1,-2,1,1,3,-2,1,3,3,3]
13_3828; [-2,-2,1,1,1,-2,1,3,-2,1,3,3,3]
13_3829; [-4,3,-2,1,1,1,-2,1,1,4,4,3,-2,1]
13_3830; [-4,3,-2,-2,1,1,1,-2,1,4,4,3,-2,1]
13_3831; [-4,3,-2,1,1,1,3,3,-2,4,4,3,-2,1]
13_3832; [-4,3,-2,-2,1,1,1,4,4,3,-2,1,3,-2]
13_3833; [-5,-5,4,-3,2,-1,-3,2,2,4,-3,2,1,1,5,4,4]
13_3834; [-5,-5,4,-3,-3,2,-1,-3,2,4,-3,2,1,1,5,4,4]
13_3835; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,1,3,-4,3]
13_3836; [-3,-3,2,-3,2,-1,2,-1,2,2,2,2,3,-2,-1]
13_3837; [-4,-4,-3,-2,-2,1,4,3,-2,3,-2,1,-2,1,3,2]
13_3838; [-4,3,-2,-2,-2,1,-2,1,1,4,4,3,-2,1]
13_3839; [-4,-3,2,-3,2,-1,2,4,4,-3,2,-1,2,-1,2,3]
13_3840; [-2,-2,-2,1,-2,1,3,-2,1,3,-2,3,3]
13_3841; [-4,-4,-3,-2,-2,1,4,3,-2,1,3,-2,1,1,3,2]
13_3842; [-4,-4,-3,-2,1,-2,1,4,3,-2,1,3,-4,3,3,2]
13_3843; [-2,1,-2,1,-2,3,-2,1,3,3,3,-2,3]
13_3844; [-4,3,-2,1,-2,1,-2,3,-2,1,4,4,3,-2]
13_3845; [-4,3,-2,1,-2,1,1,1,1,4,4,3,-2,1]
13_3846; [-2,1,-2,1,1,1,1,3,-2,1,3,-2,3]
13_3847; [-4,3,-2,1,-2,1,3,-2,1,3,4,4,3,-2]
13_3848; [-4,3,-2,-2,1,3,-2,1,4,4,3,-2,1,3]
13_3849; [-2,-2,1,-2,1,-2,3,-2,1,3,3,-2,3]
13_3850; [-3,2,-3,2,-1,2,-3,2,-1,2,2,2,2]
13_3851; [-4,-3,2,-4,-3,2,-1,2,-3,2,-1,2,4,3,3,2]
13_3852; [-4,3,-2,1,1,1,1,1,4,4,3,-2,1,1]
13_3853; [-4,3,-2,-2,1,-2,1,1,1,4,4,3,-2,1]
13_3854; [-4,-4,-3,2,-1,2,2,2,2,-1,4,-3,2,-1]
13_3855; [-2,-2,-2,-2,1,1,3,-2,1,3,-2,1,3]
13_3856; [-4,-4,-3,-2,1,-2,1,3,-2,1,1,3,3,2,4,-3]
13_3857; [-2,1,-2,1,3,-2,1,3,-2,3,3,3,3]
13_3858; [-4,3,-2,1,-2,1,3,-2,1,3,-2,4,4,3]
13_3859; [-4,-3,2,-3,2,-3,2,2,1,4,4,3,3,-2,1,3]
13_3860; [-2,-2,1,-2,1,3,-2,1,3,-2,-2,3,3]
13_3861; [-4,-3,2,-3,4,-3,4,4,3,3,2,-1,2,-3,2,-1]
13_3862; [-5,-4,-4,3,2,-1,-4,3,2,5,5,4,4,-3,2,-1,4]
13_3863; [-2,-2,1,-2,1,1,-2,3,-2,1,3,-2,3]
13_3864; [-4,-3,2,-3,4,-3,2,1,4,4,3,3,3,-2,1,3]
13_3865; [-5,-4,3,2,4,5,5,4,-3,4,-3,2,1,4,-3,-2,1]
13_3866; [-4,-3,2,-3,2,-3,4,4,3,2,-1,2,2,-3,2,-1]
13_3867; [-4,-3,2,-3,2,-3,2,2,2,2,1,4,4,3,-2,1]
13_3868; [-5,-4,-3,2,-3,4,-3,2,1,4,5,5,4,3,-2,1,3]
13_3869; [-3,-3,2,-3,2,2,-1,2,2,2,2,2,3,-2,-1]
13_3870; [-4,-3,2,-4,3,3,2,-1,2,-1,4,-3,2,-1,2,2]
13_3871; [-4,-3,-3,2,-1,-3,2,4,4,-3,2,2,-1,2,2,3]
13_3872; [-4,-3,-3,2,-3,2,1,4,4,3,3,3,3,-2,1,3]
13_3873; [-5,4,-3,-2,1,4,-3,-2,-2,4,5,5,4,3,3,2,1]
13_3874; [-4,-3,2,-3,4,-3,2,1,4,4,3,3,-2,1,3,3]
13_3875; [-5,-4,3,-2,-5,-4,3,-2,1,-2,1,5,5,4,3,-2,1]
13_3876; [-4,-4,-3,-3,-2,1,3,-2,1,-2,4,3,-2,1,3,3]
13_3877; [-2,1,-2,1,1,-2,1,1,3,-2,3,3,3]
13_3878; [-2,-2,-2,1,-2,3,-2,1,1,1,3,3,3]
13_3879; [-3,-3,-2,1,1,1,3,-2,1,4,-3,4,4,4]
13_3880; [-4,3,-2,-2,-2,1,1,1,4,4,3,-2,1,-2]
13_3881; [-5,4,-3,-2,-2,1,-2,1,1,1,5,5,4,-3,2]
13_3882; [-2,1,-2,1,3,-2,1,-2,1,3,3,3,3]
13_3883; [-4,3,-2,1,-2,1,3,-2,1,-2,1,4,4,3]
13_3884; [-2,-2,-2,1,1,3,-2,1,-2,3,-2,1,3]
13_3885; [-2,-2,1,-2,-2,1,-2,3,-2,1,3,3,3]
13_3886; [-4,-4,-3,-2,1,-2,1,-2,4,3,-2,1,3,3,3,2]
13_3887; [-4,3,-2,1,3,-2,1,-2,4,4,3,-2,1,3]
13_3888; [-2,1,-2,1,1,1,3,-2,1,1,3,3,3]
13_3889; [-4,-3,-3,-3,2,-3,2,1,4,4,3,3,3,3,-2,1]
13_3890; [-5,-4,-4,3,-4,-4,3,2,-1,2,1,1,5,5,4,-3,2]
13_3891; [-4,3,-2,1,1,1,3,3,-2,1,4,4,3,-2]
13_3892; [-2,1,1,-2,1,1,3,-2,1,3,3,3,3]
13_3893; [-4,3,-2,1,1,-2,1,1,3,-2,1,4,4,3]
13_3894; [-4,-4,-3,-3,-2,1,1,1,3,2,2,4,-3,2,1,-3]
13_3895; [-2,-2,-2,1,1,1,1,3,-2,1,3,3,3]
13_3896; [-3,-2,1,-2,1,1,1,1,4,-3,2,4,4,4]
13_3897; [-4,3,-2,-2,-2,1,1,1,3,-2,1,4,4,3]
13_3898; [-5,4,-3,-2,1,-2,1,1,1,4,-3,2,5,5,4]
13_3899; [-2,1,1,1,1,3,-2,1,1,1,3,3,3]
13_3900; [-4,3,-2,1,1,1,3,3,3,-2,1,4,4,3]
13_3901; [-4,3,-2,1,1,1,4,4,3,3,3,3,-2,1]
13_3902; [-5,-4,3,-2,1,1,1,4,4,5,5,4,3,-2,1]
13_3903; [-2,-2,1,-2,1,3,-2,1,1,1,3,3,3]
13_3904; [-3,-3,2,-3,2,-1,2,2,3,3,3,3,3,-2,-1]
13_3905; [-4,-3,-3,2,-3,2,-1,2,2,3,3,4,4,3,-2,-1]
13_3906; [-5,-5,-5,-4,-3,2,-1,3,3,2,1,1,4,-5,4,3,2]
13_3907; [-4,-4,-4,-3,2,-1,2,2,3,-4,3,2,-1,2]
13_3908; [-4,-3,2,-3,2,-1,-3,2,2,4,4,3,-2,-1,3,3]
13_3909; [-3,2,-3,2,-1,2,-3,2,2,-1,2,-1,2]
13_3910; [-2,-2,1,-2,3,-2,1,-2,1,3,-2,3,3]
13_3911; [-2,-2,1,-2,-2,1,3,-2,1,3,3,3,3]
13_3912; [-4,3,-2,-2,1,-2,-2,1,3,-2,1,4,4,3]
13_3913; [-2,-2,1,-2,1,-2,1,3,-2,1,3,3,3]
13_3914; [-4,3,-2,-2,-2,1,1,1,1,4,4,3,-2,1]
13_3915; [-5,4,-3,-2,1,-2,1,1,1,1,5,5,4,-3,2]
13_3916; [-5,4,-3,-3,-3,2,-1,2,1,1,5,5,4,-3,2]
13_3917; [-6,5,-4,-3,2,-3,2,-1,2,1,1,6,6,5,-4,3]
13_3918; [-4,3,-2,-2,4,4,3,-2,1,1,1,3,-2,1]
13_3919; [-2,1,-2,1,-2,3,-2,1,-2,3,3,3,3]
13_3920; [-4,3,-2,1,-2,1,-2,3,-2,1,-2,4,4,3]
13_3921; [-2,1,-2,1,-2,3,-2,1,-2,3,-2,3,3]
13_3922; [-3,2,-3,2,-1,2,-3,2,2,2,-1,2,2]
13_3923; [-4,-3,-3,-2,1,1,1,2,2,3,-4,3,-2,3,-2,1]
13_3924; [-4,-3,2,-3,2,-3,2,2,1,4,4,3,-2,1,3,3]
13_3925; [-4,-3,-3,2,-3,2,-1,2,4,4,-3,2,-1,2,2,3]
13_3926; [-4,-3,2,-3,2,-1,2,-3,2,4,3,-2,-1,3,2,2]
13_3927; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,-3,4,-3,2,1,1]
13_3928; [-4,-3,2,-3,2,-3,4,4,3,2,2,-1,2,-3,2,-1]
13_3929; [-4,-4,-3,-2,-2,1,-2,1,4,3,-2,1,3,3,3,2]
13_3930; [1,-2,3,-4,5,1,-3,-4,3,2,-3,2,3,3,-4,5,-4,3,2]
13_3931; [-4,-3,-2,1,-3,2,2,2,2,3,-4,3,-2,3,-2,1]
13_3932; [-4,-3,2,-3,2,-3,2,2,-1,2,2,4,4,3,-2,-1]
13_3933; [1,-2,3,-4,3,-2,1,-3,-4,5,-4,3,-2,3,-2,3,4,-5,-5]
13_3934; [-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,-2,1,-2,3]
13_3935; [-4,-3,-3,2,-3,2,1,5,-4,3,-2,1,5,5,5]
13_3936; [-6,5,-4,-3,-3,2,-3,2,1,6,6,5,-4,3,-2,1]
13_3937; [-4,3,-2,1,3,4,4,3,-2,3,-2,1,3,-2]
13_3938; [-4,-3,-3,2,-3,2,2,1,4,4,3,3,-2,1,3,3]
13_3939; [-2,-2,1,-2,1,-2,3,-2,1,1,3,3,3]
13_3940; [-4,-4,-4,3,-4,3,2,1,3,3,3,-2,1,-4,3,-2]
13_3941; [-4,-3,-3,2,-3,2,2,2,1,4,4,3,3,-2,1,3]
13_3942; [-4,3,-2,-2,1,-2,1,-2,4,4,3,-2,1,1]
13_3943; [-4,-3,-3,2,2,2,-3,2,1,4,4,3,3,-2,1,3]
13_3944; [-4,-4,3,-4,3,-2,1,3,3,2,-4,-3,2,1,4,3]
13_3945; [-4,-4,3,-4,3,2,2,2,-1,3,2,1,1,-4,3,-2]
13_3946; [-4,3,-2,-2,1,3,4,4,3,-2,3,-2,1,-2]
13_3947; [-5,-4,3,-4,5,-4,3,2,-1,5,5,4,4,-3,2,1,1]
13_3948; [-5,-5,-4,3,-2,1,5,-4,3,3,2,-4,-3,2,1,4,3]
13_3949; [-2,-2,1,-2,3,-2,-2,1,-2,3,3,3,3]
13_3950; [-4,-4,-3,2,-1,2,2,-3,2,-1,2,2,4,-3]
13_3951; [-2,-2,1,1,-2,1,3,-2,1,1,3,3,3]
13_3952; [-2,-2,1,1,1,1,-2,3,-2,1,-2,1,3]
13_3953; [-4,3,-2,-2,1,3,-2,3,-2,1,-2,4,4,3]
13_3954; [-2,-2,1,-2,1,3,-2,1,1,3,3,3,3]
13_3955; [-4,3,-2,-2,1,-2,1,3,-2,1,1,4,4,3]
13_3956; [-5,-5,-4,3,-2,1,-4,-3,2,5,4,-3,2,2,2,1,4]
13_3957; [-2,1,-2,1,3,-2,3,3,-2,1,1,-2,3]
13_3958; [-4,-3,2,-3,4,-3,2,2,1,4,4,4,3,3,-2,1]
13_3959; [-4,3,-2,-2,1,1,-2,1,4,4,3,-2,1,1]
13_3960; [-4,-3,2,-3,2,1,1,1,4,4,4,3,3,-2,1,3]
13_3961; [-4,-3,2,-3,2,2,1,4,4,4,4,3,3,-2,1,3]
13_3962; [-4,-3,2,-1,2,2,3,-4,3,3,2,2,1,1,4,3,3,2]
13_3963; [1,2,2,3,3,4,-5,-2,-3,4,2,2,1,-2,-3,4,-5,4,3]
13_3964; [-4,-3,2,-3,2,2,2,1,4,4,3,3,-2,1,3,3]
13_3965; [-4,-3,2,-3,2,2,1,4,4,3,3,-2,1,3,3,3]
13_3966; [-5,-4,3,3,2,2,4,4,-3,2,1,5,5,4,-3,-2,1]
13_3967; [-5,-4,-3,2,-1,3,3,3,2,-1,4,5,5,4,3,2,2]
13_3968; [-5,-4,-3,2,-3,2,2,1,4,5,5,4,3,3,-2,1,3]
13_3969; [-5,-5,-4,-3,2,-1,3,-4,3,2,1,1,5,-4,3,2,2]
13_3970; [-4,-4,-4,3,-4,3,2,4,-3,2,1,-4,3,3,-2,1]
13_3971; [-4,-3,2,-1,2,-4,3,3,2,4,3,3,2,2,1,1,2,2]
13_3972; [-4,-4,-3,-2,-2,1,-2,1,4,3,-2,-2,1,1,3,2]
13_3973; [-5,-5,-4,-3,2,1,-3,5,4,-3,-3,-2,1,4,3,2,2]
13_3974; [-4,-3,2,-3,2,2,2,2,1,4,4,3,3,-2,1,3]
13_3975; [1,2,-3,-4,5,3,2,-1,3,-4,5,2,-3,2,3,3,-4,5,5]
13_3976; [-5,-4,-3,2,-3,2,1,4,5,5,4,3,3,-2,1,3,3]
13_3977; [1,2,-3,-2,-2,-3,1,-4,-2,3,-4,5,-3,-4,-3,2,-3,4,5]
13_3978; [-5,-5,-4,-3,2,-1,2,4,5,4,-3,2,-1,4,-3,2,2]
13_3979; [-4,-3,2,2,-1,2,3,3,2,1,1,-4,3,2,2,2]
13_3980; [-5,-5,-4,-3,2,5,4,-3,2,2,2,1,4,4,3,-2,1]
13_3981; [1,2,3,3,4,-5,4,3,2,2,2,3,1,4,-2,-3,-5,-4,-3]
13_3982; [-2,1,-2,1,1,1,3,-2,1,3,3,-2,3]
13_3983; [-4,3,-2,1,-2,1,1,3,-2,1,4,4,3,-2]
13_3984; [-4,-3,-3,-3,-3,2,-3,2,1,4,4,3,3,3,-2,1]
13_3985; [-5,-5,-4,-4,-3,-2,1,1,1,2,4,3,2,2,5,-4,3,-2,1]
13_3986; [-2,-2,-2,1,-2,3,-2,1,-2,1,1,1,3]
13_3987; [-4,-4,-3,-2,-2,1,-2,4,3,-2,1,3,3,3,3,2]
13_3988; [-4,-4,-3,2,-1,2,-3,2,-1,4,-3,2,2,2]
13_3989; [-5,-5,-4,-3,2,-1,-3,2,-3,5,4,-3,2,1,1,4,3]
13_3990; [-5,-4,-4,-4,3,2,-1,-4,-4,-3,2,1,1,5,5,4,3]
13_3991; [1,-2,1,2,-3,4,5,-6,-4,2,3,4,4,-3,5,-3,-4,5,-6,-5]
13_3992; [-3,-3,2,-1,2,-3,2,2,-1,2,3,3,3,3,-2]
13_3993; [-4,-3,-3,2,-1,2,-3,2,2,-1,2,3,4,4,3,-2]
13_3994; [-2,-2,1,1,-2,1,-2,3,-2,1,-2,1,3]
13_3995; [-4,-3,-3,2,-3,-3,2,2,-3,2,1,4,4,3,-2,1]
13_3996; [1,-2,3,4,5,1,2,-3,-4,5,4,-6,-3,2,-3,-4,5,-6]
13_3997; [-2,-2,-2,1,-2,1,1,3,-2,1,3,-2,3]
13_3998; [-4,-4,-3,-2,-2,1,4,3,-2,1,1,3,-2,1,3,2]
13_3999; [-4,-3,-3,2,2,-1,-3,2,4,4,-3,2,-1,2,3,3]
13_4000; [-5,-5,-4,-3,2,5,4,-3,2,2,1,4,-5,4,3,-2,1]
13_4001; [-4,-3,-3,2,-3,2,1,4,4,3,3,3,-2,1,3,3]
13_4002; [-4,-4,-3,-3,-2,1,1,3,-2,-2,1,4,3,-2,1,3]
13_4003; [-4,-3,2,-3,4,4,3,3,2,2,-1,2,-3,2,2,-1]
13_4004; [-4,-3,-3,2,-3,2,-1,2,2,4,4,3,-2,-1,3,3]
13_4005; [-5,-4,3,-2,1,4,5,5,4,-3,4,4,-3,2,-3,2,1]
13_4006; [-2,-2,1,1,1,1,3,-2,1,3,-2,1,3]
13_4007; [-4,3,-2,-2,1,3,-2,1,3,-2,1,4,4,3]
13_4008; [-2,-2,1,-2,3,-2,1,-2,1,3,3,3,3]
13_4009; [-4,3,-2,-2,1,-2,3,-2,1,-2,1,4,4,3]
13_4010; [-4,-3,-3,2,-1,-3,2,4,4,4,4,-3,2,-1,2,3]
13_4011; [-3,-3,2,-3,2,-1,2,2,2,2,3,3,3,-2,-1]
13_4012; [-4,-3,-3,2,-3,2,-1,2,2,2,2,4,4,3,-2,-1]
13_4013; [-4,-3,-3,2,-3,2,1,4,4,4,4,3,-2,1,3,3]
13_4014; [-5,-4,-3,-3,2,-3,2,1,4,5,5,4,3,-2,1,3,3]
13_4015; [-5,-4,-3,-3,2,-1,-3,2,4,5,5,4,-3,2,-1,2,3]
13_4016; [-2,1,-2,1,1,1,3,-2,1,-2,1,1,3]
13_4017; [-4,3,-2,1,3,3,-2,3,-2,1,4,4,3,-2]
13_4018; [-2,-2,1,-2,1,1,3,-2,1,-2,-2,1,3]
13_4019; [-2,-2,-2,1,-2,1,3,-2,1,-2,1,1,3]
13_4020; [-4,-4,-3,-2,-2,1,4,3,-2,3,-2,1,3,3,3,2]
13_4021; [-4,-3,2,-3,2,2,-1,-3,4,4,3,-2,3,2,2,-1]
13_4022; [-2,-2,1,-2,1,1,3,-2,-2,1,3,-2,3]
13_4023; [-4,-4,-3,-3,-2,1,3,4,3,-2,3,-2,1,3,-2,3]
13_4024; [-2,-2,1,-2,1,1,1,3,-2,-2,1,-2,3]
13_4025; [-3,-3,2,-3,2,2,2,2,-1,2,2,3,3,-2,-1]
13_4026; [-4,-3,2,-4,3,3,2,-1,2,-1,4,-3,2,2,-1,2]
13_4027; [-3,-3,-2,-2,3,3,3,2,-1,2,2,2,-3,2,-1]
13_4028; [-2,-2,1,-2,1,1,1,3,-2,1,-2,1,3]
13_4029; [-2,-2,1,1,1,3,-2,1,-2,3,-2,1,3]
13_4030; [-3,-3,2,-3,2,2,2,-1,2,-1,2,3,3,-2,-1]
13_4031; [-2,-2,1,-2,1,1,3,-2,1,-2,1,1,3]
13_4032; [-2,-2,1,-2,1,3,-2,-2,1,1,1,-2,3]
13_4033; [-4,-4,-3,2,-3,2,2,-1,2,4,-3,2,2,-1]
13_4034; [-4,-3,-3,2,2,-3,2,-1,2,2,4,4,3,-2,-1,3]
13_4035; [-4,-4,-3,-2,-2,1,4,3,-2,3,-2,-2,1,3,3,2]
13_4036; [-4,3,-2,1,3,-2,-2,4,4,3,-2,1,3,-2]
13_4037; [-4,3,-2,-2,1,4,4,3,-2,1,-2,3,-2,1]
13_4038; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,-2,1,3,3]
13_4039; [-3,-3,2,-3,2,-1,2,-3,2,2,2,2,-1]
13_4040; [-4,-4,-3,-3,-2,1,3,-2,3,-2,1,3,2,2,4,-3]
13_4041; [-2,1,1,1,1,3,-2,1,3,-2,1,3,3]
13_4042; [-4,3,-2,1,1,3,-2,1,3,-2,1,4,4,3]
13_4043; [-4,3,-2,-2,1,3,-2,4,4,3,-2,1,-2,3]
13_4044; [-2,-2,1,-2,3,-2,1,3,-2,3,-2,3,3]
13_4045; [-4,-4,3,-4,3,-4,3,2,4,-3,2,1,-4,3,-2,1]
13_4046; [-4,-3,-3,2,-1,-3,2,2,4,4,-3,2,-1,2,2,3]
13_4047; [-4,-4,-3,2,-1,2,2,-3,2,-1,4,-3,2,2]
13_4048; [-4,3,-2,-2,1,3,-2,3,-2,1,4,4,3,-2]
13_4049; [-4,-4,-3,-2,-2,1,4,3,-2,-2,1,3,-2,1,3,2]
13_4050; [-3,-3,-2,-2,3,3,3,2,-1,2,-3,2,-1,2,2]
13_4051; [-2,-2,1,-2,3,-2,1,3,3,-2,3,3,3]
13_4052; [-4,-3,-3,2,2,-3,2,-3,2,2,1,4,4,3,-2,1]
13_4053; [-4,-4,-4,3,-4,-4,3,2,4,-3,2,1,-4,3,-2,1]
13_4054; [-4,-3,2,-1,2,2,3,-4,3,3,2,1,1,2,4,3,3,2]
13_4055; [-3,-3,2,2,-3,2,-1,2,-3,2,-1,2,2]
13_4056; [-4,-4,3,-2,3,-4,3,2,1,3,3,-2,1,-4,3,3]
13_4057; [-5,4,-3,-2,1,3,4,5,5,4,-3,2,4,-3,2,1,4]
13_4058; [-5,-4,3,-4,3,2,-1,3,2,5,5,4,4,-3,2,-1,4]
13_4059; [-2,-2,1,-2,1,1,3,-2,1,3,3,-2,3]
13_4060; [-5,-4,3,2,-4,5,5,4,4,-3,2,-1,4,4,3,2,-1]
13_4061; [-4,3,-2,1,3,3,4,4,3,-2,3,-2,1,-2]
13_4062; [1,-2,-3,-4,5,-3,-2,1,3,-2,-2,-3,4,4,3,-4,5,-4,2]
13_4063; [-4,-4,3,-4,3,2,1,3,3,3,3,-2,1,-4,3,-2]
13_4064; [-4,-4,-3,-3,-2,1,3,4,3,3,-2,3,-2,1,-2,3]
13_4065; [-4,3,-2,-2,1,-2,4,4,3,-2,1,3,3,-2]
13_4066; [-5,-4,3,-2,1,4,-3,5,5,4,-3,4,-3,2,-3,2,1]
13_4067; [-5,-5,-4,-4,3,-4,3,2,1,3,3,-2,1,5,-4,3,-2]
13_4068; [-3,2,-1,2,2,2,2,3,3,2,1,1,1,1,2]
13_4069; [-4,-3,-3,2,-1,2,1,1,2,3,4,4,3,3,3,2,2,3]
13_4070; [-3,-3,-3,2,-1,2,-3,2,-1,2,2,2,2]
13_4071; [-4,-4,-4,-3,2,-1,2,-4,-3,2,-1,2,4,3,3,2]
13_4072; [-4,-4,-4,-3,2,-1,3,3,-4,3,3,2,1,1,3,2]
13_4073; [-5,-4,-4,3,2,-4,-3,2,1,-3,4,5,5,4,3,-2,1]
13_4074; [-4,3,-2,1,-2,4,4,3,-2,1,3,3,3,-2]
13_4075; [1,2,3,3,-4,5,4,-2,-2,1,-2,-3,-2,-3,-4,3,5,-4,-3]
13_4076; [1,-2,3,-4,-5,6,-1,5,-1,-2,-3,-4,5,-4,6,3,-2,3,4,5]
13_4077; [-4,-3,-2,1,-3,2,2,2,3,-4,3,3,-2,3,-2,1]
13_4078; [-4,-4,-3,2,-3,2,2,2,-1,2,4,-3,2,-1]
13_4079; [-5,-5,-4,-3,2,-1,3,5,-4,3,-4,3,2,1,1,3,2]
13_4080; [1,-2,3,4,-5,1,2,2,3,4,-3,4,3,-5,-2,3,-4,3,2]
13_4081; [-4,3,-2,-2,1,1,3,-2,1,4,4,3,-2,1]
13_4082; [-5,-5,-4,-4,-3,2,-1,4,-3,2,1,1,5,4,-3,2,4]
13_4083; [-3,2,-1,2,2,3,3,2,2,1,1,1,1,2,2]
13_4084; [-4,-3,2,-1,2,2,3,4,4,3,2,2,1,1,2,2]
13_4085; [-3,2,-1,2,2,2,2,3,3,2,2,2,1,1,2]
13_4086; [-4,-3,-2,1,-3,2,2,1,3,3,4,4,3,2,2,2,2,1]
13_4087; [-4,-3,-2,1,-3,2,2,1,3,4,4,3,2,2,2,2,2,1]
13_4088; [-5,-4,-3,2,-1,2,1,1,3,3,2,2,4,5,5,4,3,-2,3]
13_4089; [-4,-4,-3,-2,-2,-2,1,4,3,-2,3,-2,1,3,3,2]
13_4090; [-4,-3,2,-3,2,1,4,4,3,3,3,-2,1,3,3,3]
13_4091; [-5,-4,-3,2,-3,2,1,4,5,5,4,3,3,3,-2,1,3]
13_4092; [-4,3,-2,-2,1,3,-2,1,-2,4,4,3,-2,1]
13_4093; [-5,4,-3,-2,1,3,4,4,5,5,4,-3,2,4,-3,2,1]
13_4094; [-4,3,-2,1,-2,-2,4,4,3,-2,1,3,3,-2]
13_4095; [-4,-3,2,-1,2,-4,3,3,2,2,4,3,3,2,2,1,1,2]
13_4096; [-4,-3,2,-3,2,-1,2,2,4,4,3,-2,-1,3,3,3]
13_4097; [-5,-4,-3,2,-1,2,-3,2,-1,2,4,5,5,4,3,-2,3]
13_4098; [-5,-5,-4,-3,2,-1,2,4,5,4,-3,2,-1,2,4,-3,2]
13_4099; [-4,-3,2,-3,2,-1,2,2,3,4,4,3,2,2,2,1,1,3]
13_4100; [-5,-5,-4,-4,3,-2,1,-4,3,2,5,-4,-3,2,1,4,3]
13_4101; [-5,-4,3,2,4,5,5,4,-3,2,1,4,4,4,-3,-2,1]
13_4102; [1,-2,3,4,5,6,1,-3,5,2,-4,-5,6,5,4,-3,2,4,-3,-5]
13_4103; [1,2,-3,4,5,-6,2,-3,4,1,-2,-3,2,4,5,-4,5,-6]
13_4104; [-5,-4,3,2,-4,5,5,4,-3,2,-1,4,4,4,3,2,-1]
13_4105; [-4,-3,2,-1,2,2,2,2,3,4,4,3,2,1,1,2]
13_4106; [1,-2,3,4,1,4,5,3,-4,-2,-3,4,4,5,-4,3,3,2,2]
13_4107; [-4,-3,2,-3,2,-1,2,2,2,2,4,4,3,-2,-1,3]
13_4108; [-4,-4,-3,2,-1,2,2,2,2,4,-3,2,-1,2]
13_4109; [-5,-5,-4,-3,2,-1,2,1,1,3,3,5,-4,3,-2,3,-2]
13_4110; [1,-2,3,3,4,-5,4,3,-2,3,1,4,-2,-3,-5,-4,-3,2,2]
13_4111; [-4,-3,2,-1,2,-4,3,3,2,2,4,-3,2,-1,2,2]
13_4112; [1,2,-3,-4,5,-6,-2,4,1,-3,2,4,5,-6,-3,4,2,5]
13_4113; [-5,-4,3,2,4,4,4,5,5,4,-3,2,1,4,-3,-2,1]
13_4114; [-5,-5,-4,-3,2,-1,3,3,2,5,-4,3,2,2,1,1,2]
13_4115; [1,-2,3,-4,-5,6,1,3,-4,5,-4,-2,-3,5,6,4,-3,5,2,2]
13_4116; [-5,-4,3,2,-1,2,-3,2,-1,4,5,5,4,-3,2,4,-3]
13_4117; [-2,1,-2,1,1,1,3,-2,1,1,1,-2,3]
13_4118; [-2,-2,1,-2,1,-2,3,-2,1,-2,1,1,3]
13_4119; [-4,-3,-3,2,-1,2,-3,2,-1,2,2,4,4,3,-2,3]
13_4120; [-4,-4,-3,-2,4,3,3,3,-2,-1,3,3,3,3,2,-1]
13_4121; [-4,-3,-3,-3,2,2,-3,2,-3,2,1,4,4,3,-2,1]
13_4122; [-5,-4,3,-2,1,3,2,4,-3,5,5,4,-3,2,1,4,-3]
13_4123; [-3,-3,2,-1,2,2,2,-3,2,2,-1,2,3,3,-2]
13_4124; [-2,-2,1,-2,3,-2,1,-2,1,1,-2,1,3]
13_4125; [-2,-2,1,-2,1,3,-2,1,-2,3,-2,1,1]
13_4126; [-2,-2,1,-2,3,-2,1,-2,3,-2,3,3,3]
13_4127; [-4,-4,-3,2,-1,2,-3,2,-1,2,2,4,-3,2]
13_4128; [-4,-4,-4,3,-4,3,2,4,-3,2,1,-4,3,-2,1,3]
13_4129; [-5,-5,-4,-3,2,-1,3,-4,3,2,5,-4,3,2,1,1,2]
13_4130; [-3,-3,-2,-2,3,3,2,-1,2,2,-3,2,-1,2,2]
13_4131; [-2,1,-2,1,1,-2,3,-2,1,-2,1,1,3]
13_4132; [-4,3,-2,1,-2,3,-2,1,-2,4,4,3,-2,3]
13_4133; [-2,-2,1,-2,3,-2,1,1,-2,1,1,-2,3]
13_4134; [-3,2,-1,2,-3,2,2,-3,2,2,-1,2,2]
13_4135; [-4,-4,-3,-2,4,3,3,-2,3,-2,-1,3,3,3,2,-1]
13_4136; [-5,-5,-4,-3,2,-1,3,-4,5,-4,3,2,1,1,-4,3,2]
13_4137; [-3,-3,2,-1,2,-3,2,-1,2,-3,2,2,2]
13_4138; [-4,-4,-3,-2,-2,1,-2,3,-2,1,3,2,2,2,4,-3]
13_4139; [-4,-4,3,-4,3,2,1,3,3,-2,1,-4,3,3,3,-2]
13_4140; [-5,-4,-3,-3,-3,2,-3,2,1,4,5,5,4,3,-2,1,3]
13_4141; [1,-2,3,4,5,3,5,-2,1,-3,-2,3,4,-3,4,-5,4,3,-2]
13_4142; [-4,-3,-3,2,-1,-3,2,4,4,-3,2,-1,2,2,3,3]
13_4143; [-2,-2,-2,1,-2,3,-2,1,3,-2,3,3,3]
13_4144; [-3,2,-3,2,2,-1,2,-3,2,-1,2,2,2]
13_4145; [-4,-4,-3,-2,-2,1,-2,1,4,3,-2,1,1,1,3,2]
13_4146; [-4,-3,-2,1,-3,2,2,3,3,3,-4,3,-2,3,-2,1]
13_4147; [-4,-3,2,-3,2,2,1,-3,-2,1,4,4,3,2,2,2]
13_4148; [-4,-4,-3,-3,-2,1,1,3,-2,1,4,3,-2,1,3,3]
13_4149; [-2,-2,-2,1,1,3,-2,-2,1,3,-2,1,3]
13_4150; [-2,-2,-2,1,1,3,-2,1,3,-2,1,3,3]
13_4151; [-4,-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,1,1,3]
13_4152; [-2,-2,1,-2,-2,1,3,-2,1,3,-2,3,3]
13_4153; [-2,1,1,-2,1,3,-2,1,3,-2,3,3,3]
13_4154; [-4,3,-2,1,1,-2,1,4,4,3,-2,1,3,-2]
13_4155; [-4,-4,-3,-2,1,1,-2,1,4,3,-2,1,3,3,3,2]
13_4156; [1,-2,3,4,-5,1,-3,4,2,2,-3,4,3,-5,3,4,-2,3,2]
13_4157; [-3,-3,2,-3,2,-1,2,-3,2,-1,2,2,2]
13_4158; [-4,-4,-3,-2,-2,1,-2,4,3,-2,1,-2,1,1,3,2]
13_4159; [-4,-4,3,-4,3,-2,3,-4,3,2,1,3,3,-2,1,3]
13_4160; [-4,-4,-4,3,-4,3,2,2,-1,3,2,1,1,-4,3,-2]
13_4161; [-5,-5,-4,3,-2,1,5,-4,3,2,2,-4,-3,2,1,4,3]
13_4162; [-4,-3,-3,2,-3,2,-1,2,2,2,4,4,3,-2,-1,3]
13_4163; [-4,-4,-3,2,-3,2,-1,2,2,2,4,-3,2,-1]
13_4164; [-4,-3,-3,2,-3,2,2,1,4,4,3,-2,1,3,3,3]
13_4165; [-5,-5,-4,-3,-3,2,-3,2,-1,5,4,-3,2,1,1,4,3]
13_4166; [-5,-4,3,2,2,4,-3,4,-3,2,1,5,5,4,-3,-2,1]
13_4167; [-4,-4,-3,-2,1,-2,1,4,3,-2,-2,1,1,3,3,2]
13_4168; [-5,-5,-4,-3,2,1,-3,5,4,-3,-2,1,4,-5,4,3,2]
13_4169; [-4,-4,3,-4,3,-2,1,3,2,2,-4,-3,2,1,4,3]
13_4170; [-4,3,-2,1,3,4,4,3,-2,3,-2,-2,1,-2]
13_4171; [-4,-3,2,-3,2,2,1,4,4,3,-2,1,3,3,3,3]
13_4172; [-5,-4,3,-2,1,3,2,2,4,4,-3,2,1,5,5,4,-3]
13_4173; [-4,-4,-3,2,-1,2,3,-4,-4,3,2,1,1,-4,3,2]
13_4174; [-3,-3,2,-3,2,2,-1,2,2,2,2,3,3,-2,-1]
13_4175; [-2,-2,1,-2,1,-2,3,3,-2,1,3,-2,3]
13_4176; [-2,-2,1,-2,1,3,-2,1,1,1,-2,1,3]
13_4177; [-4,3,-2,-2,3,-2,1,3,-2,4,4,3,-2,1]
13_4178; [-2,-2,1,3,-2,1,-2,3,3,3,-2,1,3]
13_4179; [-4,-3,-2,1,-3,2,2,2,3,-4,3,-2,3,3,-2,1]
13_4180; [-2,1,-2,1,-2,3,-2,1,3,3,-2,3,3]
13_4181; [-4,-3,-3,2,-3,2,-3,2,2,1,4,4,3,-2,1,3]
13_4182; [-3,-3,-2,-2,3,3,2,-1,2,-3,2,2,-1,2,2]
13_4183; [-3,-3,2,-3,2,-1,2,-1,2,2,2,3,3,-2,-1]
13_4184; [-4,-4,-3,2,-1,2,3,-4,3,-4,3,2,1,1,3,2]
13_4185; [1,2,2,3,3,4,-5,-2,-3,4,1,-2,-3,4,3,-5,3,4,3]
13_4186; [-3,-3,2,-3,2,-1,2,2,-3,2,2,2,-1]
13_4187; [-4,-4,-3,-2,-2,-2,1,-2,4,3,-2,1,3,3,3,2]
13_4188; [-4,-3,2,-3,4,4,3,3,3,2,2,-1,2,-3,2,-1]
13_4189; [-3,-3,2,-3,2,2,-1,2,-3,2,-1,2,2]
13_4190; [-4,-3,2,-1,2,-4,3,3,2,2,2,4,3,3,2,1,1,2]
13_4191; [1,2,-3,4,-3,-2,-2,-1,2,-3,-4,-4,5,-3,-2,-4,-2,3,-4,-3,-5]
13_4192; [-4,-3,2,-3,2,-1,2,2,2,4,4,4,3,-2,-1,3]
13_4193; [-4,-3,2,-1,-3,2,2,2,3,-4,3,2,2,-1,2,3]
13_4194; [-4,-3,2,-3,2,-1,2,2,2,4,4,3,-2,-1,3,3]
13_4195; [-4,-3,2,-3,2,-1,2,3,4,4,3,2,2,2,2,1,1,3]
13_4196; [-5,-4,-3,2,-1,2,3,3,2,1,1,2,4,5,5,4,3,-2,3]
13_4197; [-4,-4,-3,-2,1,-2,1,-2,4,3,3,-2,1,3,3,2]
13_4198; [-5,-4,3,-2,1,3,2,4,5,5,4,-3,2,1,4,4,-3]
13_4199; [-4,-4,-4,-3,-3,-2,1,3,-2,1,1,4,3,-2,1,3]
13_4200; [1,-2,3,-4,5,-3,4,-2,-3,1,2,-3,-4,-4,-5,-3,-2,-4,-2]
13_4201; [-3,2,-1,2,-3,2,2,2,-1,2,2,2,2]
13_4202; [-4,-3,2,-4,3,3,2,-1,2,2,2,4,-3,2,-1,2]
13_4203; [-4,-3,2,-3,2,-1,2,2,2,2,2,4,4,3,-2,-1]
13_4204; [1,-2,-3,4,4,5,-3,-4,2,5,4,2,1,-2,-3,-4,3,-2,3]
13_4205; [1,-2,3,4,-5,6,1,2,-3,2,-5,4,-3,4,-5,6,-4,-5]
13_4206; [-4,-3,2,-3,2,1,4,4,4,4,3,-2,1,3,3,3]
13_4207; [-5,-4,-3,2,-3,2,1,4,5,5,4,3,-2,1,3,3,3]
13_4208; [1,-2,3,4,1,-3,4,2,5,6,-5,-4,-3,2,5,6,5,4,-5,-3]
13_4209; [-5,-5,-4,-3,2,4,3,-5,-4,3,2,1,-4,5,4,4,3,-2,1]
13_4210; [1,2,-3,4,5,-6,-2,-3,4,1,2,-3,2,4,5,-4,5,-6]
13_4211; [-4,-4,-3,-3,-2,1,3,-2,1,1,-2,4,3,-2,1,3]
13_4212; [-3,2,-1,2,2,3,3,3,3,2,1,1,1,1,2]
13_4213; [-4,-3,2,-1,2,2,3,4,4,3,2,1,1,1,1,2]
13_4214; [-5,-4,3,-2,-1,3,3,4,5,5,4,3,2,1,1,2,3]
13_4215; [-4,-3,-2,1,1,1,2,2,3,4,4,3,2,2,1,3,-2,1]
13_4216; [-5,-4,-3,2,-3,2,-1,2,3,4,5,5,4,3,2,2,1,1,3]
13_4217; [-4,-3,2,-1,2,2,3,-4,3,3,2,4,3,3,2,1,1,2]
13_4218; [-2,1,-2,1,1,1,3,-2,1,3,-2,3,3]
13_4219; [-4,-3,2,-3,4,4,3,3,2,2,-1,2,2,-3,2,-1]
13_4220; [-4,-4,-3,-3,-2,1,1,-2,1,3,-2,1,4,3,-2,3]
13_4221; [-2,-2,1,-2,1,1,3,-2,1,3,-2,3,3]
13_4222; [-4,-4,-3,-2,-2,1,-2,4,3,-2,1,3,-4,3,3,2]
13_4223; [-2,1,-2,1,1,1,1,-2,3,-2,1,-2,3]
13_4224; [-4,3,-2,1,-2,3,-2,1,-2,3,-2,4,4,3]
13_4225; [1,2,-3,4,5,-2,-3,5,1,2,-4,-4,3,-4,3,-5,3,4,2]
13_4226; [-4,3,-2,1,1,-2,1,3,-2,1,4,4,3,-2]
13_4227; [-4,-4,-3,-2,1,-2,3,-2,1,3,2,4,-3,2,2,-3]
13_4228; [-3,-3,2,-1,-3,2,-3,2,-1,2,2,2,2]
13_4229; [-4,-4,-3,-3,-2,1,-2,3,-2,1,3,2,4,-3,2,2]
13_4230; [-5,-4,3,2,4,5,5,4,4,-3,2,1,4,4,-3,-2,1]
13_4231; [-4,-3,2,-3,2,-1,2,2,4,4,4,3,-2,-1,3,3]
13_4232; [-5,-4,3,-2,1,3,2,4,5,5,4,4,-3,2,1,4,-3]
13_4233; [1,2,-3,-4,-4,-3,-2,-2,-1,-2,-2,-3,4,5,-4,-4,-3,2,-3,4,-5]
13_4234; [-4,-4,3,-4,3,2,4,-3,2,1,-4,3,3,3,-2,1]
13_4235; [-5,-4,3,-2,1,4,5,5,4,-3,-3,4,-3,2,-3,2,1]
13_4236; [-4,-4,3,-4,3,2,4,-3,2,1,-4,3,-2,1,3,3]
13_4237; [-5,-4,-3,2,-3,4,-3,-3,2,1,4,5,5,4,3,-2,1]
13_4238; [-5,-5,-4,-4,3,2,2,-4,5,4,-3,2,1,4,-3,-2,1]
13_4239; [-5,-4,3,-2,1,3,2,4,4,5,5,4,-3,2,1,4,-3]
13_4240; [-4,-4,-3,2,-1,2,2,-1,2,2,-1,4,-3,2]
13_4241; [-4,-4,-4,3,-4,3,2,1,3,3,-2,1,-4,-4,3,-2]
13_4242; [-5,-5,-4,-4,3,2,-4,-3,2,-1,3,5,-4,3,2,1,1]
13_4243; [-4,3,-2,1,-2,1,1,-2,1,1,4,4,3,-2]
13_4244; [-4,-4,-3,2,-1,2,3,-4,3,2,1,1,-4,3,2,2]
13_4245; [1,-2,-3,4,-5,-6,1,-2,3,-2,-3,4,3,-4,5,-4,-6,-5]
13_4246; [-4,-4,-3,2,-1,2,3,-4,3,2,1,1,-4,-4,3,2]
13_4247; [-2,-2,1,-2,3,-2,1,3,3,-2,-2,1,3]
13_4248; [-4,-4,-3,2,-1,2,3,3,-4,3,2,1,1,-4,3,2]
13_4249; [-3,-3,2,-3,2,2,-1,2,2,-1,2,3,3,-2,-1]
13_4250; [-2,-2,1,1,1,3,-2,1,3,-2,-2,1,3]
13_4251; [-4,3,-2,-2,1,3,-2,-2,1,4,4,3,-2,1]
13_4252; [-2,-2,1,1,3,-2,1,3,3,3,-2,1,3]
13_4253; [-2,-2,1,1,-2,3,-2,1,3,3,-2,1,3]
13_4254; [-3,-3,2,2,-1,-3,2,-3,2,-1,2,2,2]
13_4255; [1,-2,-3,1,-2,3,4,5,3,-2,3,-4,3,5,6,-4,-5,6]
13_4256; [-4,-4,3,-4,3,-2,3,-4,3,2,1,3,3,3,-2,1]
13_4257; [-2,-2,1,-2,-2,3,-2,1,3,3,3,-2,3]
13_4258; [-4,-4,-3,2,2,-1,2,2,-3,2,-1,4,-3,2]
13_4259; [-4,-3,2,-3,2,1,4,4,4,3,3,-2,1,3,3,3]
13_4260; [-2,1,-2,1,-2,1,1,3,-2,1,3,-2,3]
13_4261; [-4,3,-2,-2,-2,1,-2,4,4,3,-2,1,1,1]
13_4262; [-5,4,-3,-3,-2,1,1,1,3,-2,1,5,5,4,-3]
13_4263; [-5,-5,4,-3,-3,-3,2,-1,-3,4,-3,2,1,1,5,4,4]
13_4264; [1,2,-3,4,-3,-4,2,5,6,-5,-4,1,6,5,2,-3,-2,-3]
13_4265; [-3,-3,2,-3,2,-1,2,2,2,-1,2,2,3,-2,-1]
13_4266; [-4,-4,-3,-2,-2,1,-2,1,3,-2,1,3,2,2,4,-3]
13_4267; [-2,1,-2,1,3,-2,1,3,3,3,-2,3,3]
13_4268; [-2,-2,1,-2,1,3,-2,1,3,-2,3,-2,1]
13_4269; [-4,3,-2,1,-2,3,3,-2,1,4,4,3,-2,1]
13_4270; [-4,3,-2,1,-2,1,1,1,4,4,3,-2,1,1]
13_4271; [-5,-5,4,-3,2,-3,2,2,-1,4,-3,2,1,1,5,4,4]
13_4272; [-5,-5,-4,-4,-3,2,-1,4,3,3,5,-4,3,2,1,1,-4]
13_4273; [-4,3,-2,1,1,1,1,4,4,3,-2,1,1,1]
13_4274; [-5,4,-3,2,-1,2,1,1,5,5,4,-3,2,2,2]
13_4275; [-5,4,-3,-2,1,1,1,1,2,5,5,4,-3,2,1]
13_4276; [-6,-5,4,-3,2,-1,5,5,6,6,5,4,-3,2,1,1]
13_4277; [-4,3,-2,-2,1,-2,1,4,4,3,-2,1,1,1]
13_4278; [1,2,3,3,4,-5,-6,2,2,-3,4,5,1,-2,-3,2,-6,-5]
13_4279; [-5,-5,-4,-3,2,-1,2,2,3,5,-4,3,2,-1,2]
13_4280; [-2,-2,1,-2,-2,1,3,-2,1,3,-2,1,3]
13_4281; [-2,1,1,-2,1,1,3,-2,1,3,-2,1,3]
13_4282; [-4,3,-2,-2,1,-2,1,-2,1,4,4,3,-2,1]
13_4283; [-5,-5,4,-3,-3,2,-3,2,-1,4,-3,2,1,1,5,4,4]
13_4284; [-2,1,-2,1,-2,1,3,-2,1,3,-2,1,3]
13_4285; [-2,-2,1,-2,-2,1,1,3,-2,1,3,-2,3]
13_4286; [-2,-2,1,-2,-2,3,-2,1,1,1,3,-2,3]
13_4287; [-4,3,-2,1,-2,4,4,3,-2,3,-2,1,-2,1]
13_4288; [-4,3,-2,1,-2,4,4,3,3,-2,1,3,-2,1]
13_4289; [-4,-3,2,-1,-3,2,-3,2,4,-3,2,-1,2,3,3,2]
13_4290; [-4,-4,-3,2,-1,2,2,4,-3,2,2,-1,2,-1]
13_4291; [-2,-2,1,-2,1,1,1,1,3,-2,3,3,3]
13_4292; [-2,1,-2,1,1,1,1,3,-2,3,3,3,3]
13_4293; [-4,3,-2,1,-2,1,1,1,1,3,-2,4,4,3]
13_4294; [-4,3,-2,-2,1,-2,1,1,1,3,-2,4,4,3]
13_4295; [-5,4,-3,2,-3,2,-1,2,1,1,4,-3,5,5,4]
13_4296; [-2,-2,-2,1,-2,1,1,1,3,-2,3,3,3]
13_4297; [-2,1,-2,1,1,1,1,1,3,-2,3,3,3]
13_4298; [-4,3,-2,1,-2,1,1,1,3,-2,3,4,4,3]
13_4299; [-4,3,-2,-2,-2,1,-2,1,1,1,4,4,3,-2]
13_4300; [-4,3,-2,-2,1,-2,1,1,1,1,4,4,3,-2]
13_4301; [-5,4,-3,-3,2,-3,2,-1,2,1,1,5,5,4,-3]
13_4302; [-3,-2,1,1,1,1,2,2,3,3,2,2,2,2,1]
13_4303; [-4,-3,-2,1,1,1,1,2,2,3,3,4,4,3,2,1]
13_4304; [-5,-4,-3,2,-1,2,1,1,3,3,4,4,5,5,4,3,2]
13_4305; [-4,3,-2,1,-2,1,1,1,4,4,3,3,3,-2]
13_4306; [-2,1,-2,1,1,1,3,3,3,-2,3,3,3]
13_4307; [-5,-4,3,-2,1,-2,1,1,1,4,5,5,4,3,-2]
13_4308; [-2,1,-2,1,1,-2,3,-2,1,1,3,3,3]
13_4309; [-3,-3,-2,-2,3,3,2,-1,2,2,-3,2,2,2,-1]
13_4310; [-4,-4,-3,-3,-2,1,1,1,3,2,4,-3,2,2,2,1]
13_4311; [-5,-5,-4,-4,-3,2,-1,4,3,5,-4,3,3,3,2,1,1]
13_4312; [-2,1,1,1,1,1,3,-2,1,3,3,3,3]
13_4313; [-4,3,-2,1,1,1,1,3,-2,1,3,4,4,3]
13_4314; [-4,3,-2,1,1,1,1,1,3,-2,1,4,4,3]
13_4315; [-5,4,-3,2,-1,2,1,1,2,4,-3,2,5,5,4]
13_4316; [-2,1,1,1,1,1,1,3,-2,1,3,3,3]
13_4317; [-4,3,-2,1,1,1,3,-2,1,3,3,4,4,3]
13_4318; [-4,3,-2,1,1,1,3,-2,1,4,4,3,3,3]
13_4319; [-5,-5,-4,3,-2,1,-4,-3,2,2,2,5,4,-3,2,1,4]
13_4320; [-5,-4,3,-2,1,1,1,3,-2,1,4,5,5,4,3]
13_4321; [-4,-3,2,-3,2,1,1,1,1,4,4,3,3,-2,1,3]
13_4322; [-5,-4,-3,2,-1,3,3,3,2,-1,4,4,5,5,4,3,2]
13_4323; [-2,1,-2,1,1,3,-2,1,1,3,3,3,3]
13_4324; [-4,3,-2,1,-2,1,1,3,-2,1,1,4,4,3]
13_4325; [-5,-4,3,-2,1,1,1,4,4,3,-2,1,-5,4,3]
13_4326; [-5,-4,-4,3,-2,1,1,1,3,-2,1,4,3,5,5,4,3]
13_4327; [-2,1,1,1,1,3,3,3,-2,1,3,3,3]
13_4328; [-4,3,-2,1,1,1,1,4,4,3,3,3,-2,1]
13_4329; [-4,3,-2,1,1,1,3,-2,1,1,1,4,4,3]
13_4330; [-5,4,-3,-2,1,1,1,2,4,-3,2,1,5,5,4]
13_4331; [-3,2,-1,2,2,3,3,3,3,3,2,2,1,1,2]
13_4332; [-4,-3,2,-1,2,2,3,3,4,4,3,2,2,1,1,2]
13_4333; [-5,-4,3,-2,1,1,1,1,4,5,5,4,3,-2,1]
13_4334; [-6,-5,4,-3,2,-1,2,1,1,5,6,6,5,4,-3,2]
13_4335; [-2,-2,1,1,3,-2,1,3,-2,1,1,3,3]
13_4336; [-4,-3,-3,2,-3,2,1,1,1,1,1,4,4,3,-2,1]
13_4337; [-5,-4,-4,3,-4,3,2,-1,2,1,1,2,5,5,4,-3,2]
13_4338; [-5,-4,-4,3,-4,3,-2,1,1,1,2,5,5,4,-3,2,1]
13_4339; [-2,-2,-2,1,-2,3,-2,1,3,3,-2,1,3]
13_4340; [-4,-4,-3,-2,-2,1,-2,1,1,4,3,-2,1,3,3,2]
13_4341; [-4,-3,-3,2,-3,2,1,1,1,4,4,3,-2,1,1,1]
13_4342; [-6,-5,4,-3,2,-1,5,5,4,-3,2,1,1,-6,5,4]
13_4343; [1,-2,3,4,-2,-3,4,1,-2,5,6,-5,-4,3,6,-2,5,4]
13_4344; [-2,-2,-2,1,-2,1,1,3,-2,1,-2,1,3]
13_4345; [-4,-4,-3,-2,-2,1,4,3,3,-2,3,-2,1,3,3,2]
13_4346; [-2,1,-2,1,1,1,1,3,-2,1,-2,1,3]
13_4347; [-4,3,-2,1,3,-2,3,-2,1,3,4,4,3,-2]
13_4348; [-4,-3,2,2,-1,2,3,-4,3,2,1,1,-4,3,2,2]
13_4349; [-3,-3,-2,-2,3,3,2,-1,2,-3,2,2,2,2,-1]
13_4350; [-4,-4,-3,-3,-2,1,-2,3,-2,1,3,3,2,2,4,-3]
13_4351; [-2,-2,1,-2,3,-2,1,-2,1,1,1,1,3]
13_4352; [-4,3,-2,-2,3,-2,1,-2,3,-2,1,4,4,3]
13_4353; [-2,-2,1,1,3,-2,3,-2,1,-2,1,3,3]
13_4354; [-2,-2,1,1,1,-2,3,-2,1,-2,1,1,3]
13_4355; [-4,3,-2,1,3,-2,4,4,3,-2,1,3,3,-2]
13_4356; [-4,-4,-3,-3,-2,1,3,-2,4,3,-2,1,3,3,-2,3]
13_4357; [-4,3,-2,-2,1,4,4,3,3,-2,3,-2,1,-2]
13_4358; [-2,1,-2,1,1,3,-2,1,3,3,-2,1,3]
13_4359; [-2,-2,1,-2,1,3,-2,1,3,3,-2,1,3]
13_4360; [-2,-2,1,-2,3,-2,1,-2,3,3,3,3,3]
13_4361; [-4,3,-2,-2,1,-2,3,-2,1,-2,3,4,4,3]
13_4362; [-4,-4,-4,-4,-4,-3,2,-1,3,3,2,1,1,-4,3,2]
13_4363; [-5,-5,-4,-4,-3,2,-1,3,3,2,1,1,-4,3,2,5,-4]
13_4364; [-2,-2,1,-2,3,-2,1,3,3,-2,1,1,3]
13_4365; [-4,-3,2,2,-1,2,2,3,3,2,1,1,-4,3,2,2]
13_4366; [-4,-3,2,-1,2,2,3,-4,3,3,2,1,1,4,3,3,2,2]
13_4367; [-2,-2,1,-2,1,1,3,-2,1,-2,3,3,3]
13_4368; [-3,2,-1,2,2,2,3,3,2,2,1,1,1,1,2]
13_4369; [-4,-3,-2,1,-3,2,2,1,3,4,4,3,2,2,2,1,1,1]
13_4370; [-4,-4,-4,-3,2,-1,3,3,2,1,1,-4,3,2,2,2]
13_4371; [-4,-4,-4,-3,2,-1,-3,2,2,3,-4,3,2,-1,2,3]
13_4372; [-4,3,-2,-2,1,-2,4,4,3,3,3,-2,1,-2]
13_4373; [-5,-4,3,2,4,5,5,4,-3,-3,-3,2,1,4,-3,-2,1]
13_4374; [-5,-5,-5,-5,-4,-3,2,-1,3,3,2,1,1,5,-4,3,2]
13_4375; [-4,3,-2,1,-2,4,4,3,-2,1,3,-2,1,1]
13_4376; [-5,-5,-4,-4,-3,-2,1,4,3,3,3,2,5,-4,-3,2,1,4,3]
13_4377; [1,-2,1,2,-3,-4,-5,4,2,3,-5,6,4,4,-3,5,-3,-4,5,-6]
13_4378; [-4,3,-2,1,4,4,3,-2,3,-2,1,3,3,-2]
13_4379; [-3,2,-1,2,2,2,2,3,3,2,2,1,1,2,2]
13_4380; [-4,-3,-2,1,1,2,2,1,1,1,3,3,4,4,3,2,-1,2]
13_4381; [-3,2,-1,2,2,2,2,2,3,3,2,2,1,1,2]
13_4382; [-4,-3,-2,1,-3,2,2,1,3,3,3,4,4,3,2,2,2,1]
13_4383; [-4,-3,-2,1,-3,2,2,1,3,4,4,3,3,3,2,2,2,1]
13_4384; [-4,-3,2,-3,2,1,4,4,3,3,3,3,3,-2,1,3]
13_4385; [-5,4,-3,2,1,4,-3,-2,1,3,4,4,5,5,4,-3,2]
13_4386; [-3,2,2,-1,2,2,2,3,3,2,2,1,1,2,2]
13_4387; [-4,-3,-2,1,1,2,2,1,1,1,3,4,4,3,2,-1,2,2]
13_4388; [-4,-3,2,-1,2,-4,3,3,2,2,4,3,3,2,1,1,2,2]
13_4389; [-4,3,-2,-2,1,3,3,-2,4,4,3,-2,1,-2]
13_4390; [-5,-4,-3,-2,1,-3,2,2,1,3,4,5,5,4,3,2,2,2,1]
13_4391; [-4,-3,2,-3,2,-1,2,2,4,4,3,3,3,-2,-1,3]
13_4392; [-5,-4,3,2,4,5,5,5,5,4,-3,2,1,4,-3,-2,1]
13_4393; [-4,-4,-3,-3,-2,1,3,-2,1,1,4,3,-2,1,-2,3]
13_4394; [-4,3,-2,-2,1,-2,1,1,4,4,3,-2,1,-2]
13_4395; [-4,-3,2,-1,2,3,4,4,3,2,2,1,1,2,2,2]
13_4396; [1,-2,1,2,2,3,4,4,5,3,-4,-2,-3,-4,5,4,4,4,3]
13_4397; [-5,-5,-4,-3,2,-1,3,3,2,1,1,5,-4,3,2,2,2]
13_4398; [-5,-4,-3,2,-3,2,-1,2,4,5,5,4,-3,2,-1,2,3]
13_4399; [-5,-5,-4,-3,2,-1,-3,2,2,3,5,-4,3,2,-1,2,3]
13_4400; [-5,-4,3,-2,-2,1,-2,4,5,5,4,3,-2,1,-2]
13_4401; [1,2,-3,4,2,-3,4,1,-2,5,6,-5,-4,-3,6,2,5,4]
13_4402; [1,-2,3,-4,5,1,2,5,2,3,-6,-5,-2,4,-5,3,-6,4,-5,4]
13_4403; [1,-2,1,2,-3,2,3,-4,5,-4,-5,3,-6,5,-4,-6,-5,-5]
13_4404; [-4,-3,2,-3,4,4,-3,2,2,1,4,4,3,3,-2,1]
13_4405; [-2,-2,1,-2,3,-2,1,3,-2,3,3,-2,1]
13_4406; [-2,1,-2,1,3,-2,1,1,3,3,-2,3,3]
13_4407; [-2,1,-2,1,-2,3,3,-2,1,3,-2,3,3]
13_4408; [-2,1,-2,1,-2,1,3,-2,1,3,-2,3,3]
13_4409; [-2,-2,-2,1,1,1,-2,3,-2,1,-2,1,3]
13_4410; [-4,-4,-3,-2,1,-2,1,-2,4,3,-2,1,1,1,3,2]
13_4411; [-4,-3,-3,2,-1,2,-3,2,-1,2,4,4,3,-2,3,3]
13_4412; [-2,1,-2,1,-2,1,1,-2,3,-2,1,-2,3]
13_4413; [-2,-2,1,-2,3,-2,1,-2,1,3,-2,1,1]
13_4414; [-3,2,-1,2,-3,2,-1,2,2,-3,2,2,2]
13_4415; [-4,-3,-3,2,-1,2,-3,2,-1,2,2,2,4,4,3,-2]
13_4416; [-2,1,-2,3,-2,1,-2,3,3,-2,3,3,3]
13_4417; [-3,2,-3,2,-1,2,-3,2,-1,2,-3,2,2]
13_4418; [-2,1,-2,1,1,-2,3,-2,1,3,3,-2,3]
13_4419; [-4,-4,-3,-3,-2,1,3,-2,4,3,-2,1,-2,3,3,3]
13_4420; [-4,3,-2,1,-2,3,3,-2,4,4,3,-2,1,-2]
13_4421; [-4,-3,-3,2,-3,2,2,1,4,4,3,3,3,-2,1,3]
13_4422; [-5,-4,3,2,2,4,-3,5,5,4,-3,2,1,4,-3,-2,1]
13_4423; [-4,-4,-3,2,-3,2,-1,2,4,-3,2,2,2,-1]
13_4424; [-5,-5,-4,-3,2,-3,2,-1,-3,5,4,-3,2,1,1,4,3]
13_4425; [-4,-3,2,-3,2,2,1,-3,4,4,3,-2,1,3,2,2]
13_4426; [-4,-4,3,-2,1,-4,3,2,-4,-3,2,2,2,1,4,3]
13_4427; [-4,-4,3,-4,3,2,1,3,3,-2,1,-4,3,-2,3,3]
13_4428; [-5,-4,3,-2,1,4,4,3,-2,-5,4,3,-2,1,-2]
13_4429; [-4,-4,-4,-3,2,-1,2,3,-4,3,2,1,1,-4,3,2]
13_4430; [-5,-5,-4,-3,2,-1,2,3,-4,3,2,1,1,5,-4,3,2]
13_4431; [-5,-4,-4,3,-4,3,2,-1,-4,-3,2,1,1,5,5,4,3]
13_4432; [-4,-3,2,-3,2,2,1,4,4,4,4,3,-2,1,3,3]
13_4433; [-4,-4,3,-4,3,-2,-1,3,2,1,1,-4,3,2,2,3]
13_4434; [-4,-3,2,-3,2,2,1,4,4,3,3,3,-2,1,3,3]
13_4435; [-5,-4,3,2,2,4,5,5,4,-3,2,1,4,4,-3,-2,1]
13_4436; [-5,-4,-3,2,-3,2,2,1,4,5,5,4,3,-2,1,3,3]
13_4437; [-2,-2,1,-2,1,-2,1,3,-2,1,-2,1,3]
13_4438; [-2,1,-2,1,1,3,-2,1,1,1,-2,1,3]
13_4439; [-2,-2,1,-2,1,-2,1,1,3,-2,1,-2,3]
13_4440; [-2,1,-2,1,-2,3,-2,1,1,-2,3,-2,3]
13_4441; [-3,-3,2,-3,2,-1,2,-3,2,2,2,3,3,-2,-1]
13_4442; [-2,1,-2,1,1,-2,1,1,3,-2,1,-2,3]
13_4443; [-2,1,-2,1,3,-2,1,1,-2,1,1,-2,3]
13_4444; [-2,1,-2,1,1,-2,1,3,-2,1,-2,1,3]
13_4445; [-3,-3,-2,-2,3,3,3,2,2,2,-1,2,-3,2,-1]
13_4446; [-2,1,-2,1,-2,1,-2,1,3,-2,1,-2,3]
13_4447; [-3,-3,2,-3,2,-1,2,2,2,-3,2,2,-1]
13_4448; [-4,-4,-3,-2,-2,-2,1,4,3,3,-2,3,-2,1,3,2]
13_4449; [-3,-3,2,-1,2,-3,2,-1,2,2,-3,2,2]
13_4450; [-3,-3,-3,2,-1,2,2,-3,2,2,2,-1,2]
13_4451; [-4,-4,-4,-3,2,-1,2,1,3,-4,3,3,-2,1,3,-2]
13_4452; [-4,-4,-3,2,-3,2,-1,2,4,-3,2,-1,2,2]
13_4453; [-4,-3,2,-3,2,2,2,-1,2,3,4,4,3,2,2,1,1,3]
13_4454; [-5,-4,-3,2,-1,3,3,2,4,5,5,4,3,-2,3,2,1,1,2]
13_4455; [-4,3,-2,1,-2,4,4,3,-2,3,3,-2,1,-2]
13_4456; [-3,-3,2,-3,2,2,-1,2,2,2,-3,2,-1]
13_4457; [-4,-4,-3,-2,-2,-2,1,-2,1,1,4,3,-2,1,3,2]
13_4458; [-5,-4,-3,-3,2,-3,2,2,1,4,5,5,4,3,-2,1,3]
13_4459; [-4,-3,2,-1,2,1,1,3,4,4,3,3,2,2,1,1,3,-2]
13_4460; [-4,-3,2,-3,2,-1,2,2,4,4,4,4,3,-2,-1,3]
13_4461; [-5,-4,-3,2,-3,2,2,2,1,4,5,5,4,3,-2,1,3]
13_4462; [-5,-4,-3,2,-3,2,-1,2,2,4,5,5,4,3,-2,-1,3]
13_4463; [-5,-5,-4,-3,2,-1,2,2,4,5,4,-3,2,-1,4,-3,2]
13_4464; [-4,-3,2,-3,2,-1,2,2,2,3,4,4,3,2,2,1,1,3]
13_4465; [-5,-4,3,-2,1,3,2,2,4,5,5,4,-3,2,1,4,-3]
13_4466; [-5,-5,-4,-3,2,-1,2,4,5,4,-3,2,-1,4,4,-3,2]
13_4467; [-4,-3,2,-1,-3,2,2,3,-4,3,2,2,2,-1,2,3]
13_4468; [-4,-4,-3,2,-1,2,2,2,4,-3,2,2,-1,2]
13_4469; [-5,-5,-4,-3,2,-1,2,1,3,5,-4,3,3,-2,1,3,-2]
13_4470; [-3,2,-3,2,-1,2,-3,2,-1,2,2,-1,2]
13_4471; [-3,-3,2,-3,2,2,2,-1,2,-3,2,-1,2]
13_4472; [-4,-4,-3,-2,-2,1,-2,4,3,-2,1,1,-2,1,3,2]
13_4473; [-4,-3,-3,2,-3,2,-1,2,4,4,-3,2,-1,2,3,3]
13_4474; [-4,-4,-4,-3,2,-1,2,2,3,3,2,1,1,-4,3,2]
13_4475; [-4,-4,-3,-3,-2,1,1,3,-2,1,-2,4,3,-2,1,3]
13_4476; [-4,-3,2,-3,2,-1,2,4,4,-3,2,-1,2,2,3,3]
13_4477; [-4,-4,3,-4,3,-4,3,2,1,-3,-2,1,-4,3,2,2]
13_4478; [-4,-3,-3,2,-3,2,2,1,4,4,4,4,3,-2,1,3]
13_4479; [-2,-2,1,3,-2,1,-2,1,-2,3,-2,1,3]
13_4480; [-4,-4,-4,-3,2,-1,3,-4,-4,3,2,1,1,-4,3,2]
13_4481; [-4,-4,3,2,-1,-4,3,-2,3,-4,3,3,2,2,1,1]
13_4482; [-2,-2,1,3,-2,1,1,-2,1,3,-2,1,3]
13_4483; [-5,-5,-4,-3,2,-1,2,2,3,3,2,1,1,5,-4,3,2]
13_4484; [-3,-3,2,-1,-3,2,2,-1,2,2,2,3,3,-2,-1]
13_4485; [-4,-3,-3,2,2,-3,2,-3,2,1,4,4,3,-2,1,3]
13_4486; [-2,-2,1,-2,3,3,-2,1,3,3,-2,1,3]
13_4487; [1,-2,3,4,-5,1,-3,4,2,4,-3,2,3,3,-4,-5,4,3,2]
13_4488; [-3,2,-1,2,-3,2,2,-1,2,2,2,2,2]
13_4489; [-4,-3,2,-4,3,3,2,2,-1,2,2,4,-3,2,-1,2]
13_4490; [-4,-3,-2,1,1,1,2,3,3,-4,3,-2,3,3,-2,1]
13_4491; [-5,-4,-3,2,-3,2,-1,2,2,2,4,5,5,4,3,-2,-1]
13_4492; [-4,-3,2,-3,2,-1,2,3,4,4,3,3,3,2,2,1,1,3]
13_4493; [1,2,-3,-4,-5,-5,-4,-3,-2,-2,-3,-1,-2,-2,-3,4,5,-3,2]
13_4494; [-2,1,-2,1,1,-2,3,-2,1,-2,3,3,3]
13_4495; [-4,3,-2,1,-2,1,1,-2,4,4,3,-2,1,-2]
13_4496; [-2,1,-2,1,1,-2,3,-2,1,1,1,-2,3]
13_4497; [-2,-2,1,-2,3,-2,1,-2,-2,1,3,3,3]
13_4498; [-4,-4,-3,2,-1,2,2,-1,4,-3,2,2,-1,2]
13_4499; [-3,-3,2,2,-1,-3,2,2,-1,2,3,3,3,-2,-1]
13_4500; [-2,-2,1,1,1,3,-2,-2,1,3,-2,1,3]
13_4501; [-4,3,-2,-2,1,4,4,3,-2,1,3,-2,-2,1]
13_4502; [-4,-4,-3,-2,1,-2,-2,1,4,3,-2,-2,1,3,3,2]
13_4503; [-4,-4,-3,-2,1,1,-2,3,-2,1,-2,1,4,3,-2,3]
13_4504; [-3,-3,2,-1,2,-3,2,-1,-3,2,2,2,2]
13_4505; [-4,-4,-3,-3,-2,1,-2,3,-2,1,3,2,2,2,4,-3]
13_4506; [-5,-4,3,2,-4,5,5,4,-3,2,2,-1,4,4,3,2,-1]
13_4507; [-5,-5,-4,3,-2,1,-2,3,-2,1,-2,4,4,3,2,5,4,-3,4]
13_4508; [-5,4,-3,-2,1,3,4,5,5,4,-3,2,4,4,-3,2,1]
13_4509; [-4,-3,2,-3,2,1,4,4,3,3,3,3,-2,1,3,3]
13_4510; [-5,4,-3,2,1,4,-3,2,1,4,4,-3,-2,1,5,5,4]
13_4511; [-4,-3,-3,2,-3,2,1,4,4,3,3,-2,1,3,3,3]
13_4512; [-4,-4,-3,-3,-2,1,3,-2,-2,1,1,4,3,-2,1,3]
13_4513; [-5,-4,-3,2,-3,4,-3,2,1,4,5,5,4,3,3,-2,1]
13_4514; [-4,-3,-3,2,-3,2,1,4,4,4,4,3,3,-2,1,3]
13_4515; [-5,-4,-3,-3,2,-3,2,1,4,5,5,4,3,3,-2,1,3]
13_4516; [-4,-3,2,-3,4,-3,4,4,-3,2,1,4,3,3,-2,1]
13_4517; [-3,-3,2,-1,-3,2,2,-1,2,3,3,3,3,-2,-1]
13_4518; [-4,-4,-3,-2,1,-2,-2,1,3,-2,1,3,3,2,4,-3]
13_4519; [-2,-2,1,1,1,3,-2,1,3,-2,1,3,3]
13_4520; [-2,-2,1,1,-2,3,-2,1,-2,1,3,3,3]
13_4521; [-2,-2,1,1,1,3,3,-2,1,3,-2,1,3]
13_4522; [-4,3,-2,-2,1,4,4,3,-2,1,3,-2,1,1]
13_4523; [-2,-2,1,1,3,3,-2,1,-2,3,-2,1,3]
13_4524; [-4,3,-2,-2,1,1,4,4,3,-2,1,3,-2,1]
13_4525; [-4,3,-2,-2,1,1,-2,4,4,3,-2,1,-2,1]
13_4526; [1,2,-3,2,-3,1,4,-5,6,5,-3,-4,2,-3,-2,5,-4,6]
13_4527; [-4,-3,2,-3,2,1,4,4,3,3,-2,1,3,3,3,3]
13_4528; [-5,-4,-3,2,-3,2,1,4,4,5,5,4,3,3,-2,1,3]
13_4529; [-5,-4,3,-2,1,3,3,2,4,5,5,4,-3,2,1,4,-3]
13_4530; [-4,3,-2,1,-2,1,1,1,1,1,4,4,3,-2]
13_4531; [-5,4,-3,2,-3,2,-1,2,1,1,2,5,5,4,-3]
13_4532; [-5,-5,4,-3,-3,-3,2,-1,-3,2,1,1,4,-3,5,4,4]
13_4533; [-5,4,-3,-2,1,1,1,2,-3,2,1,5,5,4,-3]
13_4534; [-4,3,-2,1,1,1,-2,1,1,1,4,4,3,-2]
13_4535; [-6,-5,4,-3,2,-1,-3,2,1,1,5,6,6,5,4,-3]
13_4536; [-4,3,-2,1,-2,1,1,-2,4,4,3,-2,1,1]
13_4537; [1,-2,1,2,-3,4,-5,6,-5,-4,-3,-5,2,6,4,-3,5,4]
13_4538; [-4,3,-2,1,1,1,1,1,1,4,4,3,-2,1]
13_4539; [-5,4,-3,2,-1,2,1,1,2,2,5,5,4,-3,2]
13_4540; [-5,4,-3,-2,1,1,1,2,2,5,5,4,-3,2,1]
13_4541; [-6,-5,4,-3,2,-1,4,-3,2,1,1,5,6,6,5,4]
13_4542; [1,2,3,3,-4,5,6,-5,3,-4,2,6,5,1,-2,-3,2,-3]
13_4543; [-2,-2,1,-2,1,3,-2,1,-2,1,3,3,3]
13_4544; [-4,3,-2,-2,1,-2,1,4,4,3,-2,1,-2,1]
13_4545; [-3,-3,2,-3,2,-1,2,-1,2,3,3,3,3,-2,-1]
13_4546; [-4,-4,-3,-2,1,-2,1,-2,3,-2,1,3,3,2,4,-3]
13_4547; [-2,1,1,1,1,1,1,1,2,2,1,1,1,1]
13_4548; [-3,-2,1,1,1,1,2,2,2,2,2,3,3,2,1]
13_4549; [-3,-2,1,1,1,1,2,2,2,3,3,2,2,2,1]
13_4550; [-3,-2,1,1,1,1,1,1,1,2,2,3,3,2,1]
13_4551; [-4,-3,2,-1,2,1,1,2,2,2,3,3,4,4,3,2]
13_4552; [-4,-3,-2,1,1,1,2,2,2,3,3,4,4,3,2,1]
13_4553; [-4,-3,-3,-2,1,1,1,1,2,2,2,3,2,4,4,3,2,1]
13_4554; [1,-2,1,2,2,-3,2,3,3,4,5,-4,-3,4,5,4,3,-4,3]
13_4555; [-4,-3,-2,1,1,1,1,2,2,2,3,4,4,3,2,1]
13_4556; [-5,-4,-3,2,-1,2,1,1,3,3,3,4,5,5,4,3,2]
13_4557; [-2,-2,1,1,3,-2,1,3,-2,3,-2,1,3]
13_4558; [-2,1,1,1,1,1,2,2,2,2,1,1,1,1]
13_4559; [-3,-2,1,1,1,1,2,2,2,3,3,2,1,1,1]
13_4560; [-3,-2,1,1,1,1,1,2,3,3,2,1,1,1,1]
13_4561; [-4,-3,-2,1,1,1,1,2,3,3,3,4,4,3,2,1]
13_4562; [-3,-2,1,1,1,1,1,2,2,3,3,2,1,1,1]
13_4563; [-4,-3,2,-1,2,1,1,2,3,3,4,4,3,2,2,2]
13_4564; [-4,-3,-2,1,1,1,1,1,2,3,3,4,4,3,2,1]
13_4565; [-5,-4,-3,2,-1,2,1,1,2,3,4,4,5,5,4,3,2]
13_4566; [-3,2,-1,2,2,3,3,2,1,1,1,1,1,2,2]
13_4567; [-4,-3,2,-1,2,2,3,3,4,4,3,2,1,1,2,2]
13_4568; [-3,-2,1,1,1,1,2,3,3,2,2,2,1,1,1]
13_4569; [-4,-3,-2,1,1,1,2,3,3,4,4,3,2,1,1,1]
13_4570; [-4,-3,-2,1,1,1,1,2,3,4,4,3,2,1,1,1]
13_4571; [-5,-4,-3,-2,1,1,1,2,3,4,4,5,5,4,3,2,1]
13_4572; [-5,-4,-3,-2,1,1,1,1,2,3,4,5,5,4,3,2,1]
13_4573; [1,-2,1,2,2,3,4,-5,6,-3,5,-2,-4,5,4,6,3,2]
13_4574; [-4,-3,2,-3,2,1,1,1,1,1,4,4,3,-2,1,3]
13_4575; [-5,-4,-3,2,-3,2,2,1,4,4,4,5,5,4,3,-2,1]
13_4576; [-4,-3,2,-3,2,1,1,1,4,4,3,-2,1,1,1,3]
13_4577; [-5,-4,-3,2,-3,2,2,1,4,5,5,4,3,3,3,-2,1]
13_4578; [1,-2,3,-2,-3,1,-2,-3,4,-5,-6,-4,-2,3,-4,5,-6,-5]
13_4579; [1,-2,3,3,3,4,-5,-3,-4,3,2,1,3,3,4,-5,-2,4,3]
13_4580; [-5,-4,-3,2,2,2,-3,2,1,4,5,5,4,3,-2,1,3]
13_4581; [1,-2,1,2,3,-4,5,6,-5,2,3,-4,6,2,-3,5,-4,5]
13_4582; [-4,-4,-4,-3,2,-1,3,3,2,1,1,1,1,-4,3,2]
13_4583; [-5,-5,-5,-4,3,-2,-1,4,4,3,2,1,1,2,-5,4,3]
13_4584; [-5,-5,-4,-3,2,-1,3,3,2,1,1,1,1,5,-4,3,2]
13_4585; [1,2,-3,4,5,6,-2,3,-5,6,-1,-4,5,-1,-2,3,3,4]
13_4586; [-4,-4,3,-2,-1,3,2,1,1,-4,3,2,2,-4,3,3]
13_4587; [-4,-4,-4,-3,2,-1,2,-4,-3,2,4,3,3,2,-1,2]
13_4588; [-5,-5,-4,-3,2,-1,2,1,1,3,5,-4,3,-2,1,3,-2]
13_4589; [-4,-4,-4,-3,2,-1,3,3,2,1,1,-4,-4,-4,3,2]
13_4590; [-2,-2,1,-2,3,3,3,-2,1,-2,3,3,3]
13_4591; [-2,-2,1,-2,3,-2,1,1,1,-2,3,3,3]
13_4592; [-4,3,-2,-2,1,-2,4,4,3,-2,1,1,1,-2]
13_4593; [-5,-5,4,-3,-3,2,-1,-3,4,-3,2,1,1,-3,5,4,4]
13_4594; [-2,-2,-2,1,3,-2,1,-2,3,3,-2,1,3]
13_4595; [-2,1,1,3,-2,1,1,3,3,-2,1,3,3]
13_4596; [-2,-2,1,-2,3,-2,1,1,-2,1,-2,1,3]
13_4597; [-3,-3,-3,2,-1,2,2,-3,2,-1,2,2,2]
13_4598; [-3,-3,-2,-2,3,3,3,2,-1,2,2,-3,2,-1,2]
13_4599; [-4,-4,-3,2,-1,2,2,2,4,-3,2,-1,2,2]
13_4600; [-2,-2,1,-2,3,-2,1,1,1,-2,1,1,3]
13_4601; [-3,-3,2,-1,2,-3,2,2,-1,2,-3,2,2]
13_4602; [-4,-4,-4,-3,2,-1,2,1,3,-4,3,-2,1,3,3,-2]
13_4603; [-2,1,-2,1,3,-2,3,3,-2,1,-2,3,3]
13_4604; [-5,-5,-4,-3,2,-1,2,1,3,5,-4,3,-2,1,3,3,-2]
13_4605; [-2,1,-2,1,3,3,-2,3,3,-2,1,-2,3]
13_4606; [-3,-3,2,-3,2,2,2,-1,2,-3,2,2,-1]
13_4607; [-3,2,-1,2,2,-3,2,-1,2,2,2,2,2]
13_4608; [-4,-3,2,-4,3,3,2,2,-1,2,4,-3,2,2,-1,2]
13_4609; [-4,-3,2,-3,2,-1,2,2,4,4,-3,2,-1,2,2,3]
13_4610; [-2,-2,1,-2,1,3,-2,3,3,-2,1,-2,3]
13_4611; [-4,-4,-3,-2,-2,1,-2,-2,1,1,4,3,-2,1,3,2]
13_4612; [-2,1,-2,1,1,3,-2,3,3,-2,1,-2,3]
13_4613; [-3,-3,2,-3,2,-1,2,2,2,-3,2,-1,2]
13_4614; [-4,-3,-2,1,1,1,2,3,3,-4,3,3,-2,3,-2,1]
13_4615; [-4,-4,-3,-2,-2,1,-2,1,1,-2,4,3,-2,1,3,2]
13_4616; [-5,-4,-3,2,-3,2,2,-1,2,2,4,5,5,4,3,-2,-1]
13_4617; [-4,-3,2,-1,-4,3,3,2,2,2,4,-3,2,-1,2,2]
13_4618; [-4,-4,-3,-2,-2,1,-2,4,3,-2,3,3,-2,1,3,2]
13_4619; [1,2,-3,-4,5,3,-4,-3,-2,1,2,-3,-3,4,5,-2,-4,-2,-3]
13_4620; [-2,1,-2,1,-2,1,3,-2,1,-2,3,-2,3]
13_4621; [-4,-4,3,-4,3,-2,1,3,2,-4,-3,2,1,4,3,3]
13_4622; [-4,-3,2,-3,2,1,4,4,4,3,3,3,-2,1,3,3]
13_4623; [-4,-3,2,-3,2,1,4,4,4,3,-2,1,3,3,3,3]
13_4624; [-5,-4,-3,2,-3,2,1,4,4,5,5,4,3,-2,1,3,3]
13_4625; [-2,-2,1,-2,1,3,-2,1,-2,1,1,-2,3]
13_4626; [-3,-3,2,-3,2,2,-1,2,2,2,3,3,3,-2,-1]
13_4627; [-4,-3,-3,2,-3,2,2,-1,2,2,2,4,4,3,-2,-1]
13_4628; [-2,-2,1,-2,1,1,3,-2,1,1,1,-2,3]
13_4629; [-3,-3,-2,-2,3,3,3,2,-1,2,-3,2,2,-1,2]
13_4630; [-2,-2,1,-2,-2,3,-2,1,3,-2,3,3,3]
13_4631; [-4,-4,-3,2,-3,2,2,-1,2,2,4,-3,2,-1]
13_4632; [-4,-4,3,-4,3,-2,1,-4,3,2,-4,-3,2,1,4,3]
13_4633; [-4,-3,2,-3,2,2,2,-3,2,2,1,4,4,3,-2,1]
13_4634; [-5,-4,-3,2,1,-3,4,-3,4,5,5,4,3,-2,1,3,2]
13_4635; [-4,-3,-3,2,-3,2,2,-1,2,2,4,4,3,-2,-1,3]
13_4636; [-3,2,-3,2,2,-1,2,-3,2,2,-1,2,2]
13_4637; [-2,-2,1,-2,1,3,-2,1,-2,-2,1,1,3]
13_4638; [-3,-3,2,-3,2,2,-1,2,-3,2,2,2,-1]
13_4639; [-3,-3,2,-3,2,-1,2,2,-3,2,-1,2,2]
13_4640; [-3,-3,2,2,-3,2,-1,2,-3,2,2,2,-1]
13_4641; [-4,-4,-3,-2,-2,1,-2,4,3,-2,-2,1,3,3,3,2]
13_4642; [-4,-4,-3,-2,-2,1,-2,-2,4,3,-2,1,3,3,3,2]
13_4643; [-3,2,-1,2,2,-3,2,2,2,-1,2,2,2]
13_4644; [-3,-3,2,-3,2,-1,2,-3,2,2,-1,2,2]
13_4645; [-4,-3,2,-3,2,2,-1,2,2,4,4,3,-2,-1,3,3]
13_4646; [-4,-3,2,-3,2,2,-1,2,2,2,2,4,4,3,-2,-1]
13_4647; [-3,-3,2,-1,2,2,-3,2,-1,2,-3,2,2]
13_4648; [-4,-3,-3,2,2,-3,2,2,-3,2,1,4,4,3,-2,1]
13_4649; [-3,-3,-3,2,-1,2,-3,2,2,-1,2,2,2]
13_4650; [-4,-4,-4,-3,2,-1,2,-4,-3,2,2,-1,4,3,3,2]
13_4651; [-4,-4,-3,2,-1,2,4,-3,2,2,-1,2,2,2]
13_4652; [-5,-5,-4,-3,2,-1,2,3,-2,5,-4,3,2,-1,2,2,3]
13_4653; [-4,-3,2,-3,2,2,-1,2,2,2,4,4,3,-2,-1,3]
13_4654; [-5,-5,-4,-3,2,-1,3,3,5,-4,3,2,1,1,-4,3,2]
13_4655; [1,-2,3,-4,5,-3,-2,1,-3,-4,-4,-3,-3,-2,3,4,-2,-5,-4]
13_4656; [-4,-3,2,-3,2,2,2,-1,2,2,2,4,4,3,-2,-1]
13_4657; [1,-2,-2,-3,-3,-4,2,1,-2,3,-4,5,-3,4,-3,2,-3,4,-5]
13_4658; [-2,1,1,1,1,1,3,-2,1,3,-2,1,3]
13_4659; [-4,3,-2,1,3,-2,1,3,-2,1,3,4,4,3]
13_4660; [-4,3,-2,1,3,-2,1,4,4,3,3,3,-2,1]
13_4661; [-5,-4,3,-2,1,3,-2,1,4,5,5,4,3,-2,1]
13_4662; [-2,-2,1,-2,1,1,1,3,-2,1,3,-2,3]
13_4663; [-4,3,-2,-2,1,-2,1,3,-2,1,4,4,3,-2]
13_4664; [-2,-2,-2,1,1,1,3,-2,1,3,-2,1,3]
13_4665; [-4,-4,-3,-2,1,-2,1,4,3,-2,1,1,1,3,3,2]
13_4666; [-4,3,-2,-2,-2,1,4,4,3,-2,1,3,-2,1]
13_4667; [-5,-5,-4,-3,2,-3,2,-1,5,4,-3,2,1,1,4,4,3]
13_4668; [-2,-2,1,1,-2,1,3,-2,1,3,-2,1,3]
13_4669; [-5,-4,3,-2,1,4,4,3,-2,1,-5,4,3,-2,1]
13_4670; [-3,-3,2,-3,2,2,2,2,-1,2,-1,2,3,-2,-1]
13_4671; [-4,-4,-3,-3,-2,1,-2,1,3,-2,1,3,2,4,-3,2]
13_4672; [-4,-4,-4,-3,-3,-2,1,3,4,3,-2,1,3,-2,1,3]
13_4673; [-3,-3,2,-1,-3,2,-1,2,3,3,3,3,3,-2,-1]
13_4674; [-4,-4,-3,-3,-2,1,-2,1,3,-2,1,3,3,2,4,-3]
13_4675; [-4,-4,-4,-4,-3,-2,1,-2,1,4,3,-2,1,3,3,2]
13_4676; [-3,-3,2,-3,2,2,-1,2,2,2,-1,2,3,-2,-1]
13_4677; [-4,-4,-3,-2,-2,-2,1,-2,1,4,3,-2,1,3,3,2]
13_4678; [-5,-5,-4,-3,-2,1,-2,1,3,-2,1,3,3,2,5,-4,3]
13_4679; [-2,1,-2,1,1,-2,3,-2,1,3,-2,1,3]
13_4680; [-2,-2,1,-2,1,-2,3,-2,1,3,-2,1,3]
13_4681; [-2,-2,1,-2,3,-2,1,3,-2,3,-2,1,1]
13_4682; [-4,3,-2,1,3,-2,1,4,4,3,-2,1,3,3]
13_4683; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,-2,1,3,3,3]
13_4684; [-2,-2,-2,1,-2,1,3,-2,1,-2,3,3,3]
13_4685; [-4,3,-2,1,3,3,3,-2,1,4,4,3,-2,1]
13_4686; [-5,-4,3,-2,1,-5,4,4,3,-2,1,5,4,4,3,-2,1]
13_4687; [-4,3,-2,1,-2,-2,4,4,3,-2,1,3,-2,1]
13_4688; [-4,3,-2,-2,-2,1,3,-2,1,4,4,3,-2,1]
13_4689; [-5,-5,-4,-3,2,-1,-3,2,1,1,5,4,-3,2,4,4,3]
13_4690; [-4,-3,-3,2,-1,-3,2,4,4,-3,2,-1,2,2,2,3]
13_4691; [-5,-4,-3,2,-1,-3,2,-1,2,4,5,5,4,3,-2,-1,3]
13_4692; [-5,-5,-4,3,-2,1,-4,-3,5,4,3,-2,1,3,-2,1,4]
13_4693; [-4,-3,2,-3,2,2,-3,4,4,3,2,-1,2,-3,2,-1]
13_4694; [-4,-4,-3,2,-1,2,-1,4,-3,2,-1,2,2,2]
13_4695; [-4,-4,-3,-3,-2,1,-2,1,3,-2,1,4,3,-2,3,3]
13_4696; [-2,1,-2,1,1,3,-2,3,-2,1,1,-2,3]
13_4697; [-2,1,1,3,3,-2,1,1,3,3,-2,1,3]
13_4698; [-2,1,1,1,3,-2,1,3,-2,1,3,3,3]
13_4699; [-4,3,-2,1,1,1,3,-2,1,4,4,3,-2,1]
13_4700; [-5,-5,4,-3,2,-1,4,-3,2,1,1,4,-3,2,5,4,4]
13_4701; [-2,-2,-2,1,3,-2,1,1,1,3,-2,1,3]
13_4702; [-4,-4,-3,-2,1,-2,1,1,1,4,3,-2,1,3,3,2]
13_4703; [-2,1,-2,1,1,1,3,-2,1,-2,3,3,3]
13_4704; [-4,3,-2,1,3,-2,1,1,1,4,4,3,-2,1]
13_4705; [-5,-5,4,-3,2,-1,4,-3,2,1,1,4,5,4,4,-3,2]
13_4706; [-4,-4,-3,-3,-2,1,3,-2,1,1,1,4,3,-2,1,3]
13_4707; [-4,3,-2,1,-2,1,1,1,4,4,3,-2,1,-2]
13_4708; [-2,1,-2,1,3,3,3,-2,1,3,-2,3,3]
13_4709; [-2,1,1,1,3,-2,1,1,1,3,-2,1,3]
13_4710; [-2,-2,1,-2,1,3,-2,1,3,-2,1,1,3]
13_4711; [-2,-2,1,-2,1,3,-2,1,3,-2,3,3,3]
13_4712; [-4,3,-2,-2,1,-2,1,4,4,3,-2,1,3,-2]
13_4713; [-2,1,-2,1,1,3,-2,1,3,-2,1,1,3]
13_4714; [-2,-2,-2,1,-2,3,-2,1,3,-2,1,1,3]
13_4715; [-3,-3,2,-3,2,2,-1,2,-1,2,2,2,3,-2,-1]
13_4716; [-2,-2,1,-2,1,3,-2,1,-2,3,-2,3,3]
13_4717; [-3,-3,2,-3,2,2,2,-1,2,2,2,2,3,-2,-1]
13_4718; [-4,-3,-2,1,-3,2,2,3,-4,3,-2,3,3,3,-2,1]
13_4719; [1,2,-3,-4,3,2,1,-3,2,-3,4,-5,4,-3,-2,-5,4,-5,4]
13_4720; [-4,-4,-4,-3,2,-1,3,3,-4,3,2,1,1,-4,3,2]
13_4721; [-2,1,-2,1,-2,3,-2,1,1,1,3,-2,3]
13_4722; [-2,-2,-2,1,-2,1,3,-2,1,1,1,-2,3]
13_4723; [-2,1,-2,1,1,3,3,3,-2,1,3,-2,3]
13_4724; [-2,1,-2,1,1,3,-2,1,-2,1,3,3,3]
13_4725; [-4,3,-2,1,-2,1,1,4,4,3,-2,1,-2,1]
13_4726; [-4,-3,-3,2,-3,2,2,1,1,1,4,4,3,-2,1,3]
13_4727; [-5,-4,-4,3,-4,3,3,2,-1,5,5,4,-3,2,1,1,4]
13_4728; [-3,2,-3,2,-1,2,2,2,-3,2,-1,2,2]
13_4729; [-4,-4,-4,-3,2,-1,3,-4,3,-4,3,2,1,1,3,2]
13_4730; [-2,-2,1,-2,1,3,3,-2,3,-2,1,-2,3]
13_4731; [-4,-3,2,-3,2,2,1,-3,4,4,3,3,-2,1,3,2]
13_4732; [-4,-3,-3,-3,-3,2,-3,2,1,1,1,4,4,3,-2,1]
13_4733; [-5,-4,-4,-4,-4,3,-4,3,2,-1,5,5,4,-3,2,1,1]
13_4734; [-4,-3,-3,2,-3,2,1,1,1,4,4,3,-2,1,3,3]
13_4735; [-5,-4,-4,3,-4,3,2,-1,5,5,4,-3,2,1,1,4,4]
13_4736; [-2,-2,1,-2,1,-2,3,-2,1,1,1,-2,3]
13_4737; [-4,-3,2,-3,2,2,2,1,4,4,4,4,3,-2,1,3]
13_4738; [-4,-4,3,-4,3,-2,-1,3,-4,3,2,1,1,3,2,2]
13_4739; [-3,2,2,2,1,1,1,3,3,3,3,2,2,2,1]
13_4740; [-4,-3,2,2,2,1,1,3,3,4,4,3,2,2,2,1]
13_4741; [-4,-3,2,-3,2,1,1,1,4,4,3,-2,1,3,3,3]
13_4742; [-5,-4,-3,2,-1,3,3,2,4,5,5,4,3,2,2,-1,2]
13_4743; [-4,-4,3,-4,3,2,1,1,1,3,3,-2,1,-4,3,-2]
13_4744; [-5,-5,4,-5,4,3,2,-1,4,4,-3,2,1,1,-5,4,-3]
13_4745; [-3,-3,2,-3,2,-1,2,-3,2,2,2,-1,2]
13_4746; [-2,1,-2,1,1,3,3,-2,3,-2,1,-2,3]
13_4747; [-3,2,-1,2,2,2,-3,2,2,-1,2,2,2]
13_4748; [-2,-2,1,-2,1,3,-2,1,1,1,3,-2,3]
13_4749; [-3,-3,2,-1,2,2,-3,2,-1,2,2,2,3,-2,-1]
13_4750; [-2,1,1,1,3,3,3,-2,1,3,-2,1,3]
13_4751; [-3,-3,2,-3,2,2,2,-1,2,2,3,3,3,-2,-1]
13_4752; [-4,-3,-3,2,-3,2,2,2,-1,2,2,4,4,3,-2,-1]
13_4753; [-4,-3,-2,1,-3,2,2,3,-4,3,3,3,-2,3,-2,1]
13_4754; [1,-2,-3,1,-3,4,-5,4,-2,3,-2,3,4,-3,-5,-4,3,2,2]
13_4755; [1,-2,3,-4,5,1,-3,-4,3,2,2,2,3,-2,-4,5,-4,3,2]
13_4756; [1,-2,-3,4,1,3,-2,-3,2,4,-5,4,3,2,2,3,3,4,-5]
13_4757; [-4,-3,2,-1,2,2,3,3,-4,3,3,2,1,1,4,3,3,2]
13_4758; [-3,-3,2,-1,2,-3,2,2,2,-1,2,3,3,3,-2]
13_4759; [-4,-3,-3,2,-1,2,-3,2,2,2,-1,2,4,4,3,-2]
13_4760; [1,-2,-3,1,-3,-4,-5,4,-2,3,-2,3,4,-3,-5,4,3,2,2]
13_4761; [-4,-3,-3,2,-3,2,2,2,1,4,4,3,3,3,-2,1]
13_4762; [-4,-3,-3,2,-1,-3,2,2,2,4,4,-3,2,-1,2,3]
13_4763; [-3,2,-1,2,2,2,2,3,3,2,1,1,2,2,2]
13_4764; [-4,-3,-3,2,-1,2,1,1,2,3,4,4,3,2,2,2,2,3]
13_4765; [-3,2,-1,2,2,2,-3,2,-1,2,2,2,2]
13_4766; [-4,-3,2,-4,3,3,2,-1,2,4,-3,2,2,2,-1,2]
13_4767; [-4,-3,2,-3,2,1,1,1,4,4,4,4,3,-2,1,3]
13_4768; [-5,-4,-3,2,-3,2,1,1,1,4,5,5,4,3,-2,1,3]
13_4769; [-4,-3,2,-3,4,4,3,3,2,-1,2,-3,2,2,2,-1]
13_4770; [-3,2,-1,2,2,2,3,3,2,1,1,1,1,2,2]
13_4771; [-4,-3,-3,2,-1,2,1,1,3,4,4,3,3,3,2,2,2,3]
13_4772; [-4,-3,2,-1,2,2,2,3,4,4,3,2,1,1,2,2]
13_4773; [1,-2,3,-4,3,2,2,3,1,3,4,-2,4,5,-4,5,-3,2,2]
13_4774; [-4,-3,2,-1,2,2,3,-4,3,3,3,2,1,1,4,3,3,2]
13_4775; [-4,-3,-3,2,-3,2,2,-1,2,4,4,-3,2,-1,2,3]
13_4776; [1,-2,3,4,-5,1,-3,4,2,2,2,3,-2,3,-4,-5,4,3,2]
13_4777; [-4,-3,2,-3,2,2,-1,2,4,4,-3,2,-1,2,3,3]
13_4778; [-5,-4,-3,-3,2,-3,2,2,2,1,4,5,5,4,3,-2,1]
13_4779; [1,-2,1,2,3,3,4,-5,4,3,-2,3,4,-2,-5,-2,-3,-4,-3]
13_4780; [-4,-3,-3,2,-1,2,1,1,3,4,4,3,2,2,2,2,2,3]
13_4781; [-5,-4,-3,2,-1,3,3,2,1,1,2,2,4,5,5,4,3,-2,3]
13_4782; [-4,-3,2,-3,2,2,2,2,-1,2,2,4,4,3,-2,-1]
13_4783; [1,2,-3,4,3,-4,-5,4,-3,-2,-3,-2,1,-2,3,-2,4,-3,-5]
13_4784; [-5,-4,-3,2,-3,2,2,2,2,1,4,5,5,4,3,-2,1]
13_4785; [1,-2,1,2,-3,2,3,-4,5,6,-3,2,-5,6,4,-3,4,5]
13_4786; [1,-2,-3,2,-3,-4,5,-3,-4,3,-4,5,-2,1,-2,3,-2,-3,4]
13_4787; [-3,2,-1,2,2,2,3,3,3,3,2,2,1,1,2]
13_4788; [-4,-3,2,-1,2,2,2,3,4,4,3,2,2,1,1,2]
13_4789; [-4,-3,-2,1,-3,2,2,2,1,3,4,4,3,2,2,1,1,1]
13_4790; [1,1,2,-3,-4,5,4,-1,4,3,-2,3,4,4,4,3,2,5,-4]
13_4791; [-4,-3,-3,2,-3,2,2,2,1,4,4,3,-2,1,3,3]
13_4792; [-4,-3,-3,2,-3,2,1,1,1,4,4,3,3,3,-2,1]
13_4793; [-5,-4,-4,3,-4,3,2,-1,5,5,4,4,4,-3,2,1,1]
13_4794; [-2,-2,1,-2,3,-2,1,-2,1,1,3,3,3]
13_4795; [-4,-3,2,-3,2,1,1,1,4,4,3,3,3,-2,1,3]
13_4796; [-5,-4,3,2,4,5,5,4,-3,2,1,1,1,4,-3,-2,1]
13_4797; [-4,-3,2,-3,2,2,1,1,1,4,4,3,-2,1,3,3]
13_4798; [-2,-2,1,1,3,-2,1,-2,3,-2,1,3,3]
13_4799; [-3,2,-1,2,2,3,3,2,2,2,2,1,1,2,2]
13_4800; [-4,-3,-2,1,-3,2,2,2,1,3,3,4,4,3,2,2,2,1]
13_4801; [-3,2,-1,2,2,2,3,3,2,2,2,1,1,2,2]
13_4802; [-4,-3,-2,1,-3,2,2,2,1,3,4,4,3,2,2,2,2,1]
13_4803; [-4,-3,2,-3,2,-1,2,2,2,4,4,-3,2,-1,2,3]
13_4804; [-4,3,-2,-2,1,-2,4,4,3,-2,1,-2,1,1]
13_4805; [-4,-3,2,-3,2,2,-1,2,3,4,4,3,2,2,2,1,1,3]
13_4806; [-5,-4,-3,2,-1,3,3,3,3,2,-1,4,5,5,4,3,2]
13_4807; [1,-2,3,-4,-5,-6,-2,3,4,5,-6,-1,-1,-2,3,-4,-5,-4]
13_4808; [1,-2,1,2,3,3,4,-5,4,3,3,-2,3,-2,4,-3,-5,-4,-3]
13_4809; [-4,-3,2,-3,2,2,2,1,4,4,3,3,3,-2,1,3]
13_4810; [-5,-4,3,2,2,2,4,5,5,4,-3,2,1,4,-3,-2,1]
13_4811; [1,-2,1,2,-3,-4,2,-4,3,-4,3,4,5,-4,5,6,-5,6]
13_4812; [-4,-3,-2,1,1,1,2,2,1,1,1,3,4,4,3,2,-1,2]
13_4813; [-5,-4,-3,2,-1,3,3,2,2,2,4,5,5,4,3,-2,1,1,3]
13_4814; [1,-2,3,4,-5,1,-2,3,4,-3,4,2,-5,2,2,-3,4,3,2]
13_4815; [-5,-4,-3,2,-1,2,2,3,3,2,-1,4,5,5,4,3,2]
13_4816; [1,-2,3,-4,5,-2,3,4,3,1,-2,-3,-3,-2,-4,5,-4,-3,-2]
13_4817; [-4,-3,2,-3,2,2,2,-1,2,2,4,4,3,-2,-1,3]
13_4818; [1,-2,3,4,-5,-1,-3,-4,3,2,-1,2,3,3,4,-5,-2,4,3]
13_4819; [-4,-3,2,-3,2,2,2,1,4,4,3,-2,1,3,3,3]
13_4820; [-5,-4,3,2,2,2,4,4,-3,2,1,5,5,4,-3,-2,1]
13_4821; [-4,-3,2,-1,2,1,1,1,3,4,4,3,2,2,1,3,3,-2]
13_4822; [-2,1,1,1,1,1,1,2,2,1,1,1,1,1]
13_4823; [-3,-2,1,1,1,1,1,1,2,2,2,3,3,2,1]
13_4824; [-3,-2,1,1,1,1,1,2,2,2,2,3,3,2,1]
13_4825; [-4,-3,2,-1,2,1,1,2,2,3,3,3,4,4,3,2]
13_4826; [-3,-2,1,1,1,1,1,2,2,3,3,2,2,2,1]
13_4827; [-4,-3,-2,1,1,1,2,2,3,3,3,4,4,3,2,1]
13_4828; [-2,1,1,1,1,1,1,2,2,2,2,1,1,1]
13_4829; [-3,-2,1,1,1,1,1,1,2,3,3,2,1,1,1]
13_4830; [-3,-2,1,1,1,2,2,2,2,3,3,2,1,1,1]
13_4831; [-4,-3,-2,1,1,1,2,3,3,3,3,4,4,3,2,1]
13_4832; [-3,-2,1,1,1,2,2,3,3,2,2,2,1,1,1]
13_4833; [-4,-3,-2,1,1,1,2,2,3,4,4,3,2,2,2,1]
13_4834; [-4,-3,-2,1,1,1,1,1,1,2,3,4,4,3,2,1]
13_4835; [-5,-4,-3,2,-1,2,1,1,2,2,3,4,5,5,4,3,2]
13_4836; [-5,-4,-3,-2,1,1,1,2,2,3,4,5,5,4,3,2,1]
13_4837; [-4,-3,2,-3,2,2,1,1,1,4,4,3,3,3,-2,1]
13_4838; [-5,-4,-3,2,-3,2,2,1,1,1,4,5,5,4,3,-2,1]
13_4839; [-4,-3,-3,-2,1,1,1,1,1,2,2,3,2,4,4,3,2,1]
13_4840; [1,-2,1,2,2,2,3,3,4,5,-4,-3,4,5,4,3,-4,2,-3]
13_4841; [-4,-3,-3,-2,1,1,1,2,2,3,2,4,4,3,2,1,1,1]
13_4842; [1,1,1,2,-3,-1,2,1,3,3,4,5,-4,-3,4,5,4,3,-4]
13_4843; [1,-2,1,2,-3,2,3,4,4,4,5,-4,5,6,5,-4,5,3,-6,-4]
13_4844; [-3,-3,2,-1,-3,2,2,2,-1,2,3,3,3,-2,-1]
13_4845; [-4,-4,-3,-2,1,-2,-2,-2,1,4,3,-2,1,3,3,2]
13_4846; [1,-2,1,2,-3,-4,5,-4,-2,-2,3,-2,3,-4,-3,5,-4,3,3]
13_4847; [-3,-3,2,-3,2,2,-1,2,-1,2,3,3,3,-2,-1]
13_4848; [-4,-4,-3,-2,1,-2,1,-2,-2,4,3,-2,1,3,3,2]
13_4849; [-3,2,-1,2,2,2,3,3,2,2,1,1,2,2,2]
13_4850; [-4,-3,-2,1,1,2,2,1,1,1,1,3,4,4,3,2,-1,2]
13_4851; [-5,-4,-3,2,-1,3,3,2,1,1,2,4,5,5,4,3,-2,3,3]
13_4852; [-4,-3,-2,1,1,1,1,1,2,2,3,4,4,3,2,1]
13_4853; [-5,-4,-3,2,-1,2,1,1,2,3,3,4,5,5,4,3,2]
13_4854; [-4,-3,-2,1,1,1,2,2,3,4,4,3,2,1,1,1]
13_4855; [-5,-4,-3,-2,1,1,1,2,3,3,4,5,5,4,3,2,1]
13_4856; [1,-2,-3,-4,5,6,1,4,3,3,-2,3,2,4,-5,2,6,5]
13_4857; [1,-2,-3,4,-5,-6,-2,3,5,-6,-1,4,-5,-1,-2,-3,-3,4]
13_4858; [-3,2,-1,2,2,2,2,2,3,3,2,1,1,2,2]
13_4859; [-4,-3,-3,2,-1,2,1,1,2,2,3,4,4,3,2,2,2,3]
13_4860; [-4,-3,-3,-2,1,1,1,2,2,3,4,4,3,2,2,2,1,3]
13_4861; [-5,-4,-4,-3,2,-1,3,3,4,5,5,4,3,3,3,2,1,1,4]
13_4862; [-2,1,1,1,1,1,1,1,1,2,2,1,1,1]
13_4863; [-3,-2,1,1,1,2,2,2,2,2,2,3,3,2,1]
13_4864; [-3,-2,1,1,1,2,2,2,2,3,3,2,2,2,1]
13_4865; [-4,-3,-3,-2,1,1,1,2,2,2,2,3,2,4,4,3,2,1]
13_4866; [-3,-2,1,1,1,1,1,1,1,1,2,3,3,2,1]
13_4867; [-4,-3,2,-1,2,1,1,2,2,2,2,3,4,4,3,2]
13_4868; [-4,-3,-2,1,1,1,2,2,2,2,3,4,4,3,2,1]
13_4869; [1,2,-3,-1,2,1,3,3,3,3,4,5,-4,-3,4,5,4,3,-4]
13_4870; [-4,-3,-3,-2,1,1,1,2,2,3,2,4,4,3,2,2,2,1]
13_4871; [1,2,2,3,3,3,-2,-1,-2,3,-4,5,2,2,3,-4,5,4,4]
13_4872; [-5,-4,-3,2,-1,3,3,3,3,4,5,5,4,3,2,1,1]
13_4873; [1,3,6,1,2,-1,2,3,4,2,-3,-2,4,5,-4,-3,5,6,-5,4]
13_4874; [-2,1,1,1,1,1,1,1,1,1,1,2,2,1]
13_4875; [-3,2,-1,2,1,1,2,2,2,2,2,2,3,3,2]
13_4876; [-4,-3,-3,2,-1,2,1,1,2,2,2,2,3,2,4,4,3,2]
13_4877; [1,-2,-3,2,1,2,3,-2,3,3,3,4,5,-4,-3,4,-3,5,4,3,2]
13_4878; [1,1,1,1,1,1,1,1,1,1,1,1,1]
13_4879; [-5,-4,-4,3,-2,1,-2,1,4,3,2,2,-5,4,3]
13_4880; [-5,-4,-4,-3,2,-1,2,-1,4,-5,4,3,2,2,3]
13_4881; [-5,4,-5,4,-3,-2,1,4,3,-2,3,-2,1]
13_4882; [-5,-4,3,-4,3,-2,1,-5,4,3,3,-2,1]
13_4883; [-5,4,-5,4,3,-2,1,4,4,3,3,-2,1]
13_4884; [-4,-3,2,1,3,-2,1,5,-4,3,3,2,5]
13_4885; [-4,-3,-3,-2,1,-2,1,3,-4,3,2,2,3,3]
13_4886; [-5,-4,-4,3,-2,1,1,4,3,2,2,1,-5,4,3]
13_4887; [-5,4,-3,-3,-2,1,-3,4,4,5,4,-3,-2,1,4]
13_4888; [-5,4,-3,-5,4,-3,-2,1,1,4,3,-2,1]
13_4889; [-4,-3,-3,-2,1,3,4,4,4,3,3,3,-2,1]
13_4890; [-4,3,-4,3,-2,1,1,1,2,3,3,2,1,1]
13_4891; [-4,-3,2,1,3,-2,1,4,4,4,3,3,3,2]
13_4892; [-5,-4,-3,-3,-2,1,3,4,5,5,4,3,3,-2,1]
13_4893; [-5,-4,3,2,-1,2,-1,4,5,5,4,3,3,2,2]
13_4894; [-5,-4,-3,2,1,3,-2,1,4,5,5,4,3,3,2]
13_4895; [-4,-3,-3,-2,1,1,2,2,3,-4,3,2,2,1]
13_4896; [-4,-3,2,2,1,3,-2,1,3,4,4,3,3,2]
13_4897; [-4,3,-4,3,-2,1,1,2,2,3,3,2,2,1]
13_4898; [-4,-4,-4,-3,2,-1,2,-1,3,3,2,2,4,-3]
13_4899; [-4,-3,-3,2,-1,2,-1,3,4,4,3,3,2,2]
13_4900; [-4,-4,-4,-3,-3,2,2,1,1,3,4,3,-2,3,-2,1]
13_4901; [-5,4,-3,-2,1,4,4,5,4,3,-2,3,-2,1,4]
13_4902; [-5,-4,3,3,-4,3,2,-1,5,5,4,3,3,2,-1]
13_4903; [-4,3,-2,-2,1,4,3,3,-2,1,-2,4,3,3]
13_4904; [-4,-3,2,2,1,3,2,2,2,1,3,-4,3,2]
13_4905; [-4,-4,-4,-3,2,-1,2,-1,4,4,3,3,2,2]
13_4906; [-4,-4,-3,2,2,-1,4,4,4,3,3,2,-1,2]
13_4907; [-4,3,-2,1,4,4,3,3,-2,1,4,3,3,3]
13_4908; [-4,-3,-3,-2,1,1,3,-4,3,2,2,1,1,1]
13_4909; [-4,3,-2,1,4,4,-3,-3,-2,1,4,3,3,3]
13_4910; [-4,-3,2,-3,2,1,3,3,-4,3,2,2,2,1]
13_4911; [-3,-3,-3,-2,1,3,-2,1,4,3,3,3,-2,4]
13_4912; [-4,-3,-3,-2,-1,3,3,4,4,3,2,1,1,1,2,3]
13_4913; [-5,-4,-4,-3,-2,1,1,2,4,-5,4,3,3,2,1]
13_4914; [-5,-4,3,-2,1,4,-3,-3,-2,1,5,5,4,4,3]
13_4915; [-4,-4,-4,3,-2,1,3,3,-2,4,3,-2,1,3]
13_4916; [-5,-5,-4,-3,2,-3,2,-1,5,4,3,3,2,-1,4]
13_4917; [-5,4,3,-2,1,3,-2,1,-5,4,3,3,-2]
13_4918; [-4,-4,-3,2,2,1,4,3,-2,1,-2,5,-4,3,5]
13_4919; [-5,-4,-4,-3,-3,-2,1,3,4,5,5,4,3,3,-2,1,4]
13_4920; [-5,-4,-4,3,2,-1,2,-1,4,5,5,4,3,3,2,2,4]
13_4921; [-5,-5,4,-3,4,3,3,-2,1,4,5,4,3,3,-2,1,4]
13_4922; [-3,-2,-2,1,1,1,1,1,2,-3,2,1,1,2,2]
13_4923; [-4,-3,-3,-2,1,1,1,1,3,-4,3,2,2,1]
13_4924; [-4,3,-2,1,4,-3,-3,-2,1,4,3,3,3,3]
13_4925; [-3,-3,2,-1,2,-1,3,3,3,3,3,2,2]
13_4926; [-3,-3,-3,-2,1,3,-2,1,3,3,3,3,-2]
13_4927; [-4,-3,-3,-2,-1,3,3,4,4,3,2,1,1,2,2,3]
13_4928; [-5,-4,-4,-3,2,-1,2,1,1,4,-5,4,3,3,2]
13_4929; [-5,-4,3,-2,1,4,-3,-3,-2,1,4,5,5,4,3]
13_4930; [-4,-3,-3,2,-1,2,-1,3,3,4,4,3,2,2]
13_4931; [-4,-4,-3,-3,2,-1,2,-1,3,3,2,2,4,-3]
13_4932; [-3,-2,-2,1,1,1,1,1,2,-3,2,1,1]
13_4933; [-3,2,1,3,3,-2,1,3,2,2,2,2,2]
13_4934; [-3,2,-3,2,1,1,1,1,1,2,2,1,1]
13_4935; [-4,-3,-3,2,-1,2,1,1,2,3,-4,3,2,2]
13_4936; [-4,-3,2,2,1,3,-2,1,3,3,4,4,3,2]
13_4937; [-4,3,-4,3,2,-1,2,1,1,2,3,3,2,2]
13_4938; [-4,-3,-3,-2,1,1,3,-4,3,2,2,1,3,3]
13_4939; [-3,-3,2,1,1,-2,1,1,3,-2,1,3,2]
13_4940; [-4,-4,3,-2,1,1,2,-3,4,-3,2,1,4,3]
13_4941; [-5,-4,3,2,2,1,4,3,-2,1,-5,4,3,-2,3]
13_4942; [-4,-4,-3,-3,-2,1,4,3,3,5,-4,3,-2,1,5]
13_4943; [-5,4,-3,-5,4,-3,-2,1,4,3,3,-2,1]
13_4944; [-5,-4,-4,-3,2,-3,2,1,4,-5,4,3,3,-2,1]
13_4945; [-5,-4,3,-4,3,-2,1,5,4,3,-2,3,-2,1,4]
13_4946; [-5,4,-3,-2,1,4,5,4,3,-2,3,-2,1,4,-3]
13_4947; [-5,-4,3,-2,1,-2,1,4,3,3,2,2,-5,4,3]
13_4948; [-5,4,-3,-3,-2,1,4,-3,4,5,4,-3,-2,1,4]
13_4949; [-5,-4,-4,-3,2,2,1,4,-5,4,3,3,-2,1,-2]
13_4950; [-4,-4,-4,-3,-3,2,2,2,1,3,4,3,-2,3,-2,1]
13_4951; [-5,4,-3,-2,1,4,5,4,3,-2,3,-2,1,4,4]
13_4952; [-5,-4,3,-4,3,2,-1,5,5,4,4,3,3,2,-1]
13_4953; [-4,3,-2,-2,1,4,3,3,-2,1,-2,4,4,3]
13_4954; [-4,-3,2,2,1,1,3,2,2,1,3,-4,3,2]
13_4955; [-4,-4,-3,2,-1,2,-1,4,4,4,3,3,2,2]
13_4956; [-4,-4,-4,-3,2,2,-1,4,4,3,3,2,-1,2]
13_4957; [-4,3,-2,1,4,4,4,3,3,-2,1,4,3,3]
13_4958; [-4,-3,-3,-2,1,1,1,3,-4,3,2,2,1,1]
13_4959; [-4,3,-2,1,4,4,4,-3,-3,-2,1,4,3,3]
13_4960; [-4,-3,2,-3,2,1,1,3,3,-4,3,2,2,1]
13_4961; [-3,-3,-3,-2,1,3,-2,1,4,3,3,-2,4,4]
13_4962; [-5,-4,3,2,2,4,3,-2,1,-2,-5,4,3,-2,1]
13_4963; [-5,-4,3,2,4,-3,2,-1,2,-5,4,-3,2,2,-1]
13_4964; [-5,-5,-4,-4,3,3,-2,1,4,5,4,4,-3,4,-3,-2,1]
13_4965; [-5,-4,3,2,-1,2,-1,4,-3,2,-5,4,3]
13_4966; [-5,4,-5,4,3,-2,1,-2,1,4,4,3,-2]
13_4967; [-4,-3,2,1,3,-2,1,-4,3,2,5,-4,5]
13_4968; [-4,-3,-3,-2,1,3,3,3,4,4,3,3,-2,1]
13_4969; [-4,3,-4,3,-2,1,1,2,2,2,3,3,2,1]
13_4970; [-4,-3,2,1,3,-2,1,3,3,4,4,3,3,2]
13_4971; [-4,-3,2,1,5,-4,3,-2,1,-4,3,2,5]
13_4972; [-5,-4,3,-5,-4,3,2,-1,3,2,-1,5,-4,3,2]
13_4973; [-5,-4,-3,2,1,3,-2,1,-4,-3,-5,4,3,3,2]
13_4974; [-4,-4,-3,2,-1,2,-1,3,4,4,4,3,2,2]
13_4975; [-4,-4,3,-2,-2,1,3,3,4,3,-2,1,-2,3]
13_4976; [-4,-3,2,1,1,1,3,3,-4,3,2,2,1,1]
13_4977; [-4,-4,-4,-3,2,-1,2,-1,3,4,4,3,2,2]
13_4978; [-4,-3,-3,-2,1,1,2,2,2,3,-4,3,2,1]
13_4979; [-5,-4,-4,3,-2,1,3,-2,1,4,-5,4,3]
13_4980; [-4,-3,2,1,3,-2,1,3,5,-4,3,2,5]
13_4981; [-5,4,-5,4,3,-2,1,3,-2,1,4,4,3]
13_4982; [-5,-4,3,-4,3,-2,1,-5,4,3,-2,1,1]
13_4983; [-5,4,-5,4,3,-2,1,1,4,4,3,-2,1]
13_4984; [-4,-3,2,1,3,-2,1,5,-4,3,2,5,5]
13_4985; [-4,-3,-3,-2,1,3,4,4,3,3,3,3,-2,1]
13_4986; [-4,3,-4,3,-2,1,1,1,1,2,3,3,2,1]
13_4987; [-4,-3,2,1,3,-2,1,4,4,3,3,3,3,2]
13_4988; [-5,-4,-3,-3,-2,1,3,4,4,5,5,4,3,-2,1]
13_4989; [-5,-4,3,2,-1,2,-1,4,4,5,5,4,3,2,2]
13_4990; [-5,-4,-3,2,1,3,-2,1,4,4,5,5,4,3,2]
13_4991; [-5,-4,3,-4,-5,4,3,-2,1,4,3,-2,1]
13_4992; [-5,-5,-4,3,-4,3,-2,1,5,4,3,3,-2,1,4]
13_4993; [-4,-3,-2,1,-3,-2,1,4,4,3,-2,1,5,-4,5]
13_4994; [-5,-4,3,3,2,-1,-4,-3,5,5,4,-3,2,-1,4]
13_4995; [-5,-4,-4,-3,2,-1,2,-1,4,-5,4,3,2,2,4]
13_4996; [-5,-4,3,-2,1,-4,-3,2,5,5,4,-3,2,1,1]
13_4997; [-5,-4,-4,3,2,-1,2,-1,4,3,5,5,4,3,3,2,2]
13_4998; [-5,-5,4,3,3,-4,3,-2,1,4,5,4,3,3,-2,1,4]
13_4999; [-4,-4,-3,-3,-2,1,-2,1,3,-4,3,2,2,3]
13_5000; [-4,-3,-3,-2,1,-2,1,3,-4,3,3,2,2,3]
13_5001; [-5,-4,3,-2,1,-4,3,2,5,4,-3,2,1,1,4]
13_5002; [-5,4,-3,-2,1,-3,4,-3,-2,1,1,5,4,-3,4]
13_5003; [-5,-5,-4,-3,2,-1,2,-1,5,-4,3,2,5,4,-3,2,2]
13_5004; [-3,-2,-2,1,1,1,1,2,-3,2,1,1,1,2,2]
13_5005; [-4,-3,-3,-2,1,1,1,3,-4,3,2,2,2,1]
13_5006; [-4,3,-2,1,4,-3,-3,-2,1,4,4,3,3,3]
13_5007; [-3,-3,-3,-3,2,-1,2,-1,3,3,3,2,2]
13_5008; [-3,-3,-3,2,-1,2,-1,3,3,3,3,2,2]
13_5009; [-3,-2,-2,1,1,1,1,2,-3,2,1,1,1]
13_5010; [-3,2,1,3,3,3,-2,1,3,2,2,2,2]
13_5011; [-3,2,-3,2,1,1,1,1,2,2,1,1,1]
13_5012; [-4,-3,-3,2,-1,2,1,1,3,-4,3,2,2,2]
13_5013; [-4,-3,2,2,2,1,3,-2,1,3,4,4,3,2]
13_5014; [-4,3,-4,3,2,-1,2,1,1,3,3,2,2,2]
13_5015; [-4,-3,-3,-3,2,-1,2,-1,3,4,4,3,2,2]
13_5016; [-4,-4,-3,2,-1,2,-1,3,3,3,2,2,4,-3]
13_5017; [-4,-4,-4,3,-2,1,-2,1,3,-2,4,3,-2,3]
13_5018; [-3,-3,2,1,1,1,1,-2,3,-2,1,3,2]
13_5019; [-4,-4,3,2,-1,-3,2,1,1,4,-3,2,4,3]
13_5020; [-5,-4,3,-2,1,4,4,3,3,-2,1,5,5,4,3]
13_5021; [-5,-4,-4,-3,-2,1,3,4,-5,4,3,2,2,1,3,-2,1]
13_5022; [-5,-4,3,-2,1,4,4,-3,-3,-2,1,5,5,4,3]
13_5023; [-4,-4,-3,-3,2,2,1,3,-2,1,-4,3,-2,3]
13_5024; [-5,-5,-4,3,-2,1,5,4,3,3,-2,1,4,4,3]
13_5025; [-5,-4,-4,-3,2,-1,2,2,4,-5,4,3,2,-1,2]
13_5026; [-5,-5,-4,3,-2,1,5,4,-3,-3,-2,1,4,4,3]
13_5027; [-4,-3,-3,2,-1,2,3,-4,3,2,1,1,2,2]
13_5028; [-4,3,-2,1,-2,1,3,4,4,3,2,2,3,3]
13_5029; [-4,3,-4,3,2,-1,2,2,3,3,2,1,1,2]
13_5030; [-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,-1,2,3,3]
13_5031; [-4,-3,-3,2,-1,2,2,3,-4,3,2,1,1,2]
13_5032; [-4,3,-2,1,-2,1,3,3,4,4,3,2,2,3]
13_5033; [-4,3,-4,3,2,-1,2,3,3,2,1,1,2,2]
13_5034; [-4,-3,-3,-2,-1,3,3,4,4,3,3,2,1,1,2,3]
13_5035; [-5,-4,-4,-3,2,-1,4,-5,4,3,3,3,2,1,1]
13_5036; [-5,-4,3,-2,1,4,-3,-3,-2,1,5,5,4,3,3]
13_5037; [-4,-4,-4,3,-2,1,1,3,-2,4,3,-2,1,3]
13_5038; [-5,-4,3,-2,1,-2,1,4,3,2,2,2,-5,4,3]
13_5039; [-5,-4,3,-5,-4,3,2,-1,-5,4,3,3,3,2,-1]
13_5040; [-5,-4,3,-4,3,2,-1,5,4,3,3,2,-1,4,4]
13_5041; [-5,4,-3,-3,-2,1,4,4,-3,5,4,-3,-2,1,4]
13_5042; [-5,-4,-4,-3,2,2,1,4,-5,4,3,-2,1,3,-2]
13_5043; [-5,-4,3,-2,1,-2,1,4,-5,4,3,2,2,4,3]
13_5044; [-5,-4,-4,-3,2,2,2,-1,4,-5,4,3,2,-1,2]
13_5045; [-5,-4,-4,-3,2,2,-3,2,1,4,-5,4,3,-2,1]
13_5046; [-5,4,-3,-2,1,4,5,4,3,3,-2,1,4,4,-3]
13_5047; [-5,-4,3,-4,3,-2,1,5,4,3,3,3,-2,1,4]
13_5048; [-5,-5,-4,3,-2,1,5,4,3,3,-2,1,4,3,3]
13_5049; [-5,-4,-4,-3,2,-1,2,4,-5,4,3,2,-1,2,2]
13_5050; [-5,-5,-4,3,-2,1,5,4,-3,-3,-2,1,4,3,3]
13_5051; [-5,-4,3,-5,-4,3,-2,1,-5,4,3,3,3,-2,1]
13_5052; [-5,-4,3,2,2,1,4,-5,4,3,-2,1,-2,4,3]
13_5053; [-5,-5,-4,3,3,2,-1,5,4,3,3,3,2,-1,4]
13_5054; [-5,4,-3,-3,-2,1,-5,4,3,3,3,-2,1]
13_5055; [-4,-4,-3,-3,-2,1,4,3,3,3,-2,1,5,-4,5]
13_5056; [-5,-4,-4,-3,2,-1,2,-1,4,-5,4,3,2,2,2]
13_5057; [-5,-5,-4,-3,-3,2,-1,5,4,3,3,3,2,-1,4]
13_5058; [-4,-4,3,3,-2,1,4,3,3,3,-2,1,5,-4,5]
13_5059; [-5,4,3,3,-2,1,-5,4,3,3,3,-2,1]
13_5060; [-4,-3,-3,-2,1,5,-4,3,3,3,-2,1,5]
13_5061; [-3,-3,2,-1,3,3,3,3,3,3,3,2,-1]
13_5062; [-3,2,1,3,-2,1,3,2,2,2,2,2,2]
13_5063; [-3,2,-3,2,1,1,1,1,1,1,2,2,1]
13_5064; [-4,-3,-3,2,-1,2,1,1,2,2,3,-4,3,2]
13_5065; [-4,-3,2,1,3,-2,1,3,3,3,4,4,3,2]
13_5066; [-4,3,-4,3,2,-1,2,1,1,2,2,3,3,2]
13_5067; [-4,-3,-3,-2,1,1,1,2,2,3,-4,3,2,1]
13_5068; [-4,-3,2,1,3,-2,1,3,4,4,3,3,3,2]
13_5069; [-4,3,-4,3,-2,1,1,1,2,2,3,3,2,1]
13_5070; [-3,-3,-2,1,3,3,3,3,3,3,3,-2,1]
13_5071; [-4,-3,-3,-2,1,3,3,3,3,4,4,3,-2,1]
13_5072; [-4,-3,-3,-2,1,3,3,4,4,3,3,3,-2,1]
13_5073; [-5,-4,3,-2,1,-4,-3,2,4,5,5,4,-3,2,1]
13_5074; [-5,-4,-4,3,2,-1,2,-1,3,2,2,4,3,5,5,4,3]
13_5075; [-5,-4,-4,-3,2,1,3,-2,1,3,4,3,5,5,4,3,2]
13_5076; [-5,-4,-4,-3,2,-1,3,3,4,-5,4,3,2,1,1]
13_5077; [-5,-4,-3,2,1,3,-2,1,3,4,5,5,4,3,2]
13_5078; [-5,-4,3,2,-1,2,-1,3,2,2,4,5,5,4,3]
13_5079; [-5,-4,-3,-3,-2,1,3,3,4,5,5,4,3,-2,1]
13_5080; [-5,-4,-4,-3,2,-1,3,3,2,-1,4,-5,4,3,2]
13_5081; [-4,-4,-3,2,-1,4,3,3,2,4,4,3,2,-1]
13_5082; [-4,3,-2,1,-2,1,3,4,3,3,2,2,4,3]
13_5083; [-5,-4,3,2,2,1,4,4,3,-2,1,-2,-5,4,3]
13_5084; [-5,-4,3,-4,3,3,2,-1,5,5,4,3,3,2,-1]
13_5085; [-4,-3,2,2,1,3,2,2,1,3,-4,3,2,1]
13_5086; [-4,-3,2,1,1,-2,3,2,2,1,3,-4,3,2]
13_5087; [-4,3,-2,-2,1,3,4,3,3,-2,1,-2,4,3]
13_5088; [-4,-4,3,2,-1,2,1,-3,4,-3,2,-1,2,1,4,3]
13_5089; [-5,-4,3,-4,3,-2,1,5,4,3,3,-2,1,4,4]
13_5090; [-5,-4,-4,-3,2,-3,2,2,1,4,-5,4,3,-2,1]
13_5091; [-5,-4,3,-2,1,-2,1,4,4,3,2,2,-5,4,3]
13_5092; [-5,-4,3,-4,3,2,-1,5,5,4,3,3,2,-1,4]
13_5093; [-5,-5,-4,-3,5,4,-3,-2,1,4,4,3,3,-2,1]
13_5094; [-4,-3,-3,2,-3,2,1,4,4,3,-2,1,5,-4,5]
13_5095; [-5,-4,-4,3,-4,3,2,-1,5,5,4,3,3,2,-1]
13_5096; [-4,-3,-3,-2,1,1,1,3,4,4,3,3,2,1,1,2]
13_5097; [-4,-4,-4,-3,-3,-2,1,1,2,2,1,3,2,2,4,-3]
13_5098; [-4,-3,-2,1,1,2,-3,2,2,3,-4,3,2,1]
13_5099; [-4,-4,-3,2,2,-3,-4,3,2,1,1,3,-2,1]
13_5100; [-4,-4,3,-2,1,1,2,2,-4,3,3,2,2,1]
13_5101; [-4,-3,2,1,1,3,-2,-2,1,4,4,3,3,2]
13_5102; [-3,2,1,1,1,4,3,3,2,2,1,1,4,4]
13_5103; [-3,-3,-3,2,1,1,1,3,3,2,2,1,1]
13_5104; [-3,-3,2,1,1,3,3,3,2,2,1,1,1]
13_5105; [-3,-3,-2,-2,-3,2,1,1,1,2,2,1,1]
13_5106; [-4,3,-2,1,1,4,-3,-3,2,2,1,4,4,3]
13_5107; [-3,-3,-3,-2,-2,1,1,3,2,2,1,3,-2]
13_5108; [-3,-3,-3,-2,1,3,2,2,2,1,3,3,-2]
13_5109; [-4,-4,-3,-3,-4,3,-2,1,1,3,3,2,2,1]
13_5110; [-4,-4,3,-2,1,4,4,4,3,3,2,2,2,1]
13_5111; [-3,-3,-3,2,-1,2,1,1,3,3,2,2,-1]
13_5112; [-3,-3,-2,-2,1,1,2,3,3,3,2,2,1]
13_5113; [-3,-3,-2,-2,1,1,2,-3,2,2,1,1,1,2,2]
13_5114; [-4,-4,-3,-3,-2,1,1,3,-4,3,3,2,2,1]
13_5115; [-4,3,-2,-2,1,1,4,-3,-3,-2,1,4,3,3]
13_5116; [-3,-3,2,-1,2,2,1,1,2,-3,2,2,-1]
13_5117; [-3,-3,-3,2,-1,-1,2,2,-1,3,3,2,2]
13_5118; [-3,-3,-3,2,1,1,1,-3,-3,2,2,1,1]
13_5119; [1,1,1,2,1,1,3,3,3,2,2,3,3]
13_5120; [-3,2,1,1,1,3,-2,-2,1,1,3,3,2]
13_5121; [-3,-3,-3,-2,-2,1,1,1,3,3,-2,1,1]
13_5122; [-3,-3,-2,-2,1,1,1,2,-3,2,2,1,1]
13_5123; [-3,2,1,1,3,3,-2,-2,1,3,2,2,2]
13_5124; [-3,-3,2,1,1,1,2,2,1,1,-3,2,2]
13_5125; [-4,-4,-4,-3,2,1,1,1,4,-3,2,2,1,1]
13_5126; [-4,3,-2,-2,1,1,4,4,3,3,2,-1,2,1]
13_5127; [-4,-4,-4,-3,-3,-2,1,1,2,4,4,-3,2,1]
13_5128; [-3,-3,2,1,1,-2,3,3,-2,-2,1,3,2]
13_5129; [-5,-4,3,-4,3,2,-5,4,-3,2,1,1,2,2,1]
13_5130; [-5,-5,4,-3,2,-1,4,4,5,4,3,3,2,-1,4]
13_5131; [-5,-4,3,-2,1,-5,4,-5,4,4,3,-2,1]
13_5132; [-3,-3,-3,-3,2,1,1,-3,2,2,1,1,1]
13_5133; [-3,2,1,1,1,1,3,-2,-2,1,3,2,2]
13_5134; [-3,-3,-3,-2,-2,1,1,1,1,3,3,-2,1]
13_5135; [-3,-3,-2,-2,1,1,1,1,2,-3,2,2,1]
13_5136; [-3,2,1,1,3,-2,-2,1,3,2,2,2,2]
13_5137; [-3,-3,2,1,1,-3,2,2,1,1,1,1,1]
13_5138; [-4,-4,-3,2,1,1,-3,2,2,1,1,1,4,-3]
13_5139; [-4,3,-2,-2,1,1,3,2,-1,2,1,4,4,3]
13_5140; [-4,-4,-4,-3,-3,2,-1,2,1,1,4,4,-3,2]
13_5141; [-4,-4,-3,-3,2,-1,2,1,1,3,-4,3,3,2]
13_5142; [-4,-3,2,1,1,3,-2,-2,1,3,4,4,3,2]
13_5143; [-4,-4,3,2,-1,2,1,1,2,-4,3,3,2,2]
13_5144; [-3,2,1,1,-3,2,2,2,2,2,1,1,1]
13_5145; [-3,2,1,3,-2,-2,-2,-2,-2,1,3,2,2]
13_5146; [-3,-3,2,-1,3,3,3,2,2,2,2,2,-1]
13_5147; [-3,-3,-2,-2,1,1,3,3,3,3,3,-2,1]
13_5148; [-4,-3,-3,-2,1,1,1,3,3,4,4,3,2,1,1,2]
13_5149; [-4,-4,-3,-3,-3,-2,1,1,2,2,1,3,2,2,4,-3]
13_5150; [-4,-3,2,-4,3,-4,3,3,2,-1,2,1,1,2]
13_5151; [-4,-4,-3,2,2,-3,-4,3,2,-1,3,2,1,1]
13_5152; [-4,-4,-3,2,1,1,1,3,-4,3,2,2,1,1]
13_5153; [-4,-4,3,-2,-2,1,1,3,3,4,3,-2,1,3]
13_5154; [-4,-4,-3,-2,-2,1,1,2,3,-4,3,2,2,1]
13_5155; [-4,-3,2,1,1,1,3,-4,3,2,2,2,1,1]
13_5156; [-4,-4,3,-2,-2,-2,1,3,3,4,3,-2,1,3]
13_5157; [-4,-4,-3,2,-1,3,4,4,4,3,2,2,2,-1]
13_5158; [-5,-4,-3,2,1,1,1,3,4,-5,4,3,2,1,1]
13_5159; [-5,-5,4,-3,-2,1,-2,1,4,4,5,4,-3,2,4]
13_5160; [-5,-5,-4,-3,2,-1,3,4,5,5,5,4,3,2,-1]
13_5161; [-3,2,1,1,1,4,3,3,3,2,2,1,1,4]
13_5162; [-3,-3,2,1,1,1,3,3,3,2,2,1,1]
13_5163; [-3,-3,-3,2,1,1,3,3,2,2,1,1,1]
13_5164; [-3,-3,-2,-2,-3,2,1,1,2,2,1,1,1]
13_5165; [-4,3,-2,1,1,4,-3,-3,2,2,1,4,3,3]
13_5166; [-3,-3,-3,-2,1,1,3,2,2,1,3,3,-2]
13_5167; [-3,-3,-3,-2,-2,1,3,2,2,2,1,3,-2]
13_5168; [-4,-4,-3,-3,-4,3,-2,1,3,3,2,2,2,1]
13_5169; [-4,-4,3,-2,1,1,4,4,4,3,3,2,2,1]
13_5170; [-3,-3,2,-1,2,1,1,3,3,3,2,2,-1]
13_5171; [-3,-3,-3,-2,-2,1,1,2,3,3,2,2,1]
13_5172; [-3,-3,-2,-2,1,1,1,2,-3,2,2,1,1,2,2]
13_5173; [-4,-4,-3,-3,-2,1,3,-4,3,3,2,2,2,1]
13_5174; [-4,3,-2,-2,1,1,4,-3,-3,-2,1,4,4,3]
13_5175; [-3,-3,-3,2,2,-1,-1,2,3,3,2,2,-1]
13_5176; [-3,-3,-2,1,-2,1,1,2,2,-3,2,2,1]
13_5177; [-3,-3,-3,2,1,1,-3,-3,2,2,1,1,1]
13_5178; [1,1,1,2,1,1,3,3,2,2,3,3,3]
13_5179; [-3,2,1,1,1,3,-2,-2,1,1,3,2,2]
13_5180; [-3,-3,-3,-2,-2,1,1,3,3,-2,1,1,1]
13_5181; [-3,-3,-2,-2,1,1,2,-3,2,2,1,1,1]
13_5182; [-3,2,1,1,3,3,3,-2,-2,1,3,2,2]
13_5183; [-3,-3,2,1,1,2,2,1,1,1,-3,2,2]
13_5184; [-3,-3,-3,2,2,2,-1,2,3,3,2,2,-1]
13_5185; [-3,-3,-3,-2,-2,1,1,2,-1,3,3,2,1]
13_5186; [-3,-3,2,-1,2,2,2,-1,3,3,3,2,2]
13_5187; [-4,-4,-3,-3,-4,3,2,2,2,-1,3,3,2,-1]
13_5188; [-4,-3,-3,-2,1,3,-4,3,3,3,2,2,2,1]
13_5189; [-3,-3,-3,-2,-2,1,1,1,2,-3,2,1,1,2,2]
13_5190; [-4,-4,-4,3,-2,1,1,4,4,3,3,2,2,1]
13_5191; [-4,-4,-4,-3,2,-1,3,3,4,4,3,3,2,-1]
13_5192; [-4,-4,-3,2,-1,3,3,4,4,4,3,3,2,-1]
13_5193; [-5,4,-3,-2,1,-2,1,5,-4,-4,-3,2,5,4,4]
13_5194; [-5,-4,-3,-3,-2,1,1,3,4,-5,4,3,2,2,1]
13_5195; [-4,-3,-3,-2,1,3,4,4,3,3,-2,1,3,3]
13_5196; [-5,-5,-4,-3,-3,-2,1,5,5,5,4,4,3,-2,1]
13_5197; [-5,-5,-4,-4,3,3,2,-1,5,5,5,4,-3,2,-1]
13_5198; [-5,4,-3,-3,-2,1,5,4,4,3,-2,1,5,4,4]
13_5199; [-4,-3,-3,2,-1,2,-1,3,4,4,4,3,2,2,3,3]
13_5200; [-5,-4,3,-4,3,-2,1,-5,4,-3,-3,2,2,2,1]
13_5201; [-4,-4,-3,2,1,1,3,-4,3,3,-2,1,-2,1]
13_5202; [-4,-4,-4,-3,2,-1,-1,4,4,3,3,2,2,-1]
13_5203; [-4,-4,-3,2,1,1,3,2,2,1,-4,3,3,2]
13_5204; [-3,-3,-2,-2,1,3,3,3,-2,1,-2,1,1]
13_5205; [-3,-3,-3,-2,1,-2,1,1,3,3,2,2,1]
13_5206; [-3,-3,-2,1,-2,1,3,3,3,2,2,1,1]
13_5207; [-3,-3,2,-3,2,1,1,-3,-2,1,1,2,-1]
13_5208; [-3,-3,-2,1,1,4,-3,4,-3,2,2,1,4,4]
13_5209; [-4,-4,-3,-3,-2,1,-4,3,-4,3,2,2,1,1]
13_5210; [-3,-2,1,-2,1,1,4,3,3,2,2,1,4,4]
13_5211; [-4,-4,-3,2,-1,4,4,4,3,3,2,2,2,-1]
13_5212; [-4,-4,-4,-3,2,2,2,-1,4,4,3,3,2,-1]
13_5213; [-4,-3,2,1,3,2,2,2,1,-4,3,3,3,2]
13_5214; [-5,-5,-4,-3,2,-1,3,5,5,5,4,4,3,2,-1]
13_5215; [-5,-5,-5,-4,-3,2,-1,3,5,5,4,4,3,2,-1]
13_5216; [-5,-4,-3,2,1,1,3,2,2,1,4,-5,4,3,2]
13_5217; [-3,-3,-2,-2,1,1,3,3,3,-2,1,1,1]
13_5218; [-4,-4,-3,-3,-2,1,1,2,4,4,4,-3,2,1]
13_5219; [-3,-3,2,-3,2,-1,3,3,2,-1,2,2,-1]
13_5220; [-3,-3,-3,-2,1,-2,-2,1,3,3,2,2,1]
13_5221; [-3,-3,-2,1,-2,1,3,-2,3,2,2,1,1]
13_5222; [-3,-2,1,-2,1,1,2,-3,2,-3,2,2,1]
13_5223; [-4,-4,-4,-3,-3,-2,1,-3,4,4,3,3,2,2,1,1]
13_5224; [-4,-4,-3,-3,-2,1,4,4,4,-3,-3,2,2,2,1,3]
13_5225; [-4,-4,-4,-3,2,2,1,1,4,4,3,3,2,-1,2,1]
13_5226; [-3,-3,-2,1,-2,1,3,3,-2,3,-2,1,1]
13_5227; [-3,-3,-2,1,-2,-2,1,3,3,3,2,2,1]
13_5228; [-3,-2,1,-2,1,3,-2,3,3,2,2,1,1]
13_5229; [-3,-3,2,-3,2,1,-3,-2,1,-2,1,1,2]
13_5230; [-4,-4,-3,-3,-2,1,-3,4,4,4,3,3,2,2,1,1]
13_5231; [-4,-4,-4,-3,-3,-2,1,4,4,-3,-3,2,2,2,1,3]
13_5232; [-4,-4,-3,2,2,1,1,4,4,4,3,3,2,-1,2,1]
13_5233; [-3,-3,-3,2,2,-1,2,-1,3,3,2,2,-1]
13_5234; [-3,-3,-3,-2,-2,1,-2,1,3,3,2,2,1]
13_5235; [-3,-3,2,-1,2,2,-1,3,3,3,2,2,-1]
13_5236; [-3,-3,-2,1,1,4,-3,-3,2,2,1,4,-3,4]
13_5237; [-4,-3,-3,-2,1,-4,3,-4,3,3,2,2,2,1]
13_5238; [-3,-3,-2,1,1,4,3,3,2,2,1,4,-3,4]
13_5239; [-4,-4,-4,-3,2,-3,2,1,1,4,-3,2,2,1]
13_5240; [-4,3,-2,1,1,3,2,2,1,4,4,3,3,-2]
13_5241; [-4,-4,-3,2,-3,2,-4,3,3,2,1,1,-2,1]
13_5242; [-3,-3,2,-3,2,2,2,1,-3,2,2,1,1]
13_5243; [-2,-2,-2,1,-2,1,1,3,2,2,1,3,3]
13_5244; [-3,-3,-2,-2,1,-3,2,2,2,-3,2,1,1]
13_5245; [-4,-4,-4,-3,2,-1,4,-3,2,4,3,2,2,2,1,1]
13_5246; [-4,-4,-3,-2,-2,1,1,4,3,3,2,2,1,3,3,2]
13_5247; [-4,-4,-3,-2,-2,1,-2,1,4,-3,2,2,2,1]
13_5248; [-4,-4,-3,-3,2,1,1,3,-4,3,2,2,1,1,1,3]
13_5249; [-4,-4,-3,-3,-2,1,3,2,2,2,1,4,3,3,-2,3]
13_5250; [-4,-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,2,1,3]
13_5251; [-4,-4,-3,-3,2,1,1,1,3,-4,3,2,2,1,1,3]
13_5252; [-4,-4,-3,-3,-2,1,1,3,2,2,1,4,3,3,-2,3]
13_5253; [-4,-4,-3,-3,-2,1,-3,-2,4,4,4,3,3,2,2,1]
13_5254; [-4,-4,-3,2,-1,2,-1,2,4,4,4,3,3,2]
13_5255; [-4,-4,-4,-3,2,-1,2,-1,2,4,4,3,3,2]
13_5256; [-4,-3,2,1,1,3,2,2,1,3,3,-4,3,2]
13_5257; [-4,3,-2,-2,1,-2,1,4,3,3,-2,4,3,3]
13_5258; [-4,-3,-3,-2,1,1,3,3,3,-4,3,2,2,1]
13_5259; [-4,-4,-3,-2,1,-2,1,1,3,3,-4,3,2,1]
13_5260; [-4,-4,-4,-3,2,-1,-1,2,-1,4,4,3,3,2]
13_5261; [-4,-4,-3,2,1,1,3,2,2,1,3,-4,3,2]
13_5262; [-4,3,-2,1,-2,1,1,4,3,3,-2,4,3,3]
13_5263; [-4,-4,-3,-3,-2,1,1,3,3,-4,3,2,2,1]
13_5264; [-3,-3,-3,2,-1,2,-1,2,2,3,3,2,2]
13_5265; [-3,-3,2,-1,2,-1,2,2,3,3,3,2,2]
13_5266; [-4,-4,-3,-3,-4,3,2,-1,2,-1,2,3,3,2]
13_5267; [-3,-3,-3,-2,1,1,1,3,-2,1,3,3,-2]
13_5268; [-3,-3,-3,-2,1,-2,1,1,2,2,-3,2,1]
13_5269; [-4,3,-2,1,1,1,4,-3,-3,-2,1,4,3,3]
13_5270; [-4,-4,-4,-3,-3,-2,1,1,3,-4,3,2,2,1]
13_5271; [-3,-2,-2,1,1,1,1,2,3,3,2,2,-1,2,2]
13_5272; [-3,-3,-3,2,-1,-1,2,-1,2,3,3,2,2]
13_5273; [-3,-3,-2,1,-2,1,1,2,2,2,-3,2,1]
13_5274; [-4,3,-2,1,-2,1,1,4,-3,-3,-2,4,3,3]
13_5275; [-4,-4,-3,-2,1,1,2,2,-4,3,-4,3,2,1]
13_5276; [-4,-4,-4,-3,2,-1,4,-3,2,1,1,4,4,-3]
13_5277; [-4,-4,-3,-2,1,-2,1,1,2,2,4,-3,2,1]
13_5278; [-5,4,-3,-3,-2,1,-3,5,5,4,-3,2,2,1,1]
13_5279; [-5,-5,-4,-3,-3,-2,1,1,3,5,-4,3,2,2,1]
13_5280; [-4,-3,-3,-2,-1,3,4,4,3,3,2,1,1,2,3,3]
13_5281; [-4,-4,-4,-3,-2,1,-2,3,4,4,3,3,2,-1,2,1]
13_5282; [-4,-4,-3,-3,2,-1,2,-1,3,2,4,4,4,3,3,2]
13_5283; [-5,-5,-4,-4,-3,-3,-2,1,4,3,5,-4,3,2,2,2,1]
13_5284; [-5,-4,3,-2,1,4,4,4,-3,2,-5,4,-3,2,1]
13_5285; [-5,-5,-4,-4,3,3,-2,1,4,3,5,-4,3,2,2,2,1]
13_5286; [-4,-4,-3,-3,2,2,1,1,3,4,3,3,-2,3,-2,1]
13_5287; [-4,-4,3,-2,3,2,2,1,1,3,4,3,2,2,1,3]
13_5288; [-4,-4,-4,-3,-3,-2,1,1,1,4,4,3,-2,1]
13_5289; [-4,-4,-3,-3,-2,1,1,1,4,4,4,3,-2,1]
13_5290; [-4,-4,-4,-3,2,1,1,3,2,2,1,-4,3,2]
13_5291; [-3,-3,-2,-2,1,1,1,1,3,3,3,-2,1]
13_5292; [-4,-4,-3,-3,2,-1,2,1,1,4,4,4,-3,2]
13_5293; [-4,-4,-4,-3,-3,2,-1,2,-1,3,2,4,4,3,3,2]
13_5294; [-4,-4,-3,-2,1,-2,3,4,4,4,3,3,2,-1,2,1]
13_5295; [-5,-5,-4,-4,-3,-3,-2,1,1,4,3,5,-4,3,2,2,1]
13_5296; [-5,-4,3,-2,1,4,4,-3,2,2,-5,4,-3,2,1]
13_5297; [-5,-5,-4,-4,3,3,-2,1,1,4,3,5,-4,3,2,2,1]
13_5298; [-4,-4,-4,-4,3,-2,1,3,-2,4,3,-2,1,3]
13_5299; [-3,-2,-2,1,1,1,2,-3,2,1,1,1,2,2,2]
13_5300; [-3,-3,-3,-2,1,-2,1,3,3,3,2,1,1]
13_5301; [-3,-3,-3,-2,1,-2,1,1,3,3,3,2,1]
13_5302; [-3,-3,-3,-2,-2,1,1,3,3,2,2,2,1]
13_5303; [-3,-3,-2,-2,1,1,3,3,3,2,2,2,1]
13_5304; [-3,-3,-3,-2,-2,-2,1,1,3,3,2,2,1]
13_5305; [-3,-3,-3,-2,1,-2,-2,1,3,3,3,2,1]
13_5306; [-3,-3,-2,1,1,3,-2,4,3,3,3,2,1,4]
13_5307; [-4,-4,3,2,2,1,1,3,3,4,3,2,2,2,1,3]
13_5308; [-4,-4,-4,-4,3,3,-2,1,1,4,3,3,3,2,2,1]
13_5309; [-3,-3,-3,-2,1,1,4,3,3,2,2,1,4,4]
13_5310; [-4,-4,-3,-3,-3,-2,1,-4,3,3,2,2,1,1]
13_5311; [-3,-3,-2,1,1,4,3,3,3,2,2,1,4,4]
13_5312; [-4,-4,-3,-3,-2,1,-4,3,3,3,2,2,1,1]
13_5313; [-4,-4,-4,-3,-2,1,1,2,4,4,4,3,-2,3,-2,1]
13_5314; [-3,-3,-2,-2,1,1,2,-3,2,1,1,1,-2]
13_5315; [-3,-3,-3,2,2,1,1,3,3,2,2,2,1]
13_5316; [-3,-3,2,2,1,1,3,3,3,2,2,2,1]
13_5317; [-3,-3,-2,1,-2,1,1,2,-3,2,2,2,1]
13_5318; [-4,-4,-4,-4,-3,-3,-2,1,1,4,3,3,3,2,2,1]
13_5319; [-4,-4,-3,-3,2,2,1,-4,3,2,2,2,1,1]
13_5320; [-3,2,2,1,1,4,3,3,2,2,2,1,4,4]
13_5321; [-5,-5,-4,-3,-2,1,-2,1,1,3,5,-4,3,2,1]
13_5322; [-5,-5,-4,-4,-3,2,-1,5,5,5,4,-3,2,1,1]
13_5323; [-5,-5,-4,-3,2,1,1,3,2,2,1,5,-4,3,2]
13_5324; [-3,-3,-3,2,1,1,-2,3,-2,-2,1,3,2]
13_5325; [-3,-3,-3,2,2,-1,-1,3,3,2,2,2,-1]
13_5326; [-3,-3,-2,1,1,1,2,-3,2,1,1,-2,1]
13_5327; [-3,-3,-3,-2,1,1,4,-3,-3,2,2,1,4,4]
13_5328; [-4,-4,-3,2,2,-3,2,1,-4,3,2,2,1,1]
13_5329; [-4,-4,-3,-2,1,1,2,4,4,-3,2,4,3,2,2,1]
13_5330; [-4,-4,-4,-3,-3,2,2,1,1,3,2,2,4,-3,2,1]
13_5331; [-4,-4,-3,-3,-2,1,1,2,2,4,4,4,3,-2,-2,1]
13_5332; [-4,-4,-4,-3,2,-3,2,1,4,-3,2,2,2,1]
13_5333; [-4,3,-2,1,3,2,2,2,1,4,4,3,3,-2]
13_5334; [-4,-4,-4,-3,-2,1,1,2,2,4,4,3,3,-2,-2,1]
13_5335; [-3,-3,-3,-3,2,-3,2,1,-3,2,2,1,1]
13_5336; [-2,1,-2,1,1,1,1,3,2,2,1,3,3]
13_5337; [-3,-3,-2,1,-2,1,-3,2,2,1,1,1,1]
13_5338; [-4,-4,-3,2,-3,2,1,-3,2,2,1,1,4,-3]
13_5339; [-4,3,-2,1,1,3,2,2,1,3,4,4,3,-2]
13_5340; [-4,-4,-3,2,-3,2,-4,3,3,2,-1,2,1,1]
13_5341; [-3,-3,-3,2,-1,3,3,2,2,2,2,2,-1]
13_5342; [-4,-4,-3,2,-4,3,-4,3,2,-1,2,1,1,2]
13_5343; [-3,-3,-2,1,1,1,-3,2,-3,2,1,1,1]
13_5344; [-3,-2,1,1,-2,1,1,2,-3,2,2,2,1]
13_5345; [-4,-4,-4,-4,-3,-3,-3,-2,1,1,4,3,3,2,2,1]
13_5346; [-3,-3,-3,2,1,1,1,-2,3,-2,1,3,2]
13_5347; [-4,-4,-4,3,2,-1,-3,4,-3,2,1,1,4,3]
13_5348; [-3,-3,-3,2,-3,2,2,1,-3,2,2,2,1]
13_5349; [-2,-2,1,-2,1,1,1,3,2,2,2,1,3]
13_5350; [-3,-3,-3,-2,1,-2,1,3,3,3,3,2,2,-1,-1]
13_5351; [-4,-4,-3,2,2,-3,2,1,4,-3,2,2,2,1]
13_5352; [-4,3,-2,-2,1,3,2,2,2,1,4,4,3,-2]
13_5353; [-4,-4,-4,-3,2,-1,-3,2,4,4,3,3,-2,-2,1,1]
13_5354; [-4,-4,-3,-2,1,1,2,4,-3,2,4,3,2,2,2,1]
13_5355; [-4,-4,-4,-3,-3,2,2,2,1,3,2,2,4,-3,2,1]
13_5356; [-4,-3,-3,-2,1,1,2,-4,3,-4,3,3,2,1]
13_5357; [-3,2,-3,2,2,2,2,1,-3,2,2,2,1]
13_5358; [-2,-2,-2,-2,1,-2,1,3,2,2,2,1,3]
13_5359; [-3,-3,-3,2,-1,2,2,-1,3,2,2,2,2,2,-1]
13_5360; [-4,-4,-3,2,-1,2,1,1,4,4,-3,2,4,3,2,2]
13_5361; [-4,-4,-3,-3,2,-3,2,2,1,1,3,2,2,1,4,-3]
13_5362; [-4,-4,-3,-3,2,-1,2,1,1,2,4,4,4,3,-2,-2]
13_5363; [-3,-3,-3,-3,2,-3,2,1,-3,2,2,2,1]
13_5364; [-2,1,-2,1,1,1,1,3,2,2,2,1,3]
13_5365; [-3,-3,-3,-2,1,1,1,1,1,3,3,2,2,-1,-1]
13_5366; [-4,-4,-3,2,-3,2,1,-3,2,2,2,1,4,-3]
13_5367; [-4,3,-2,1,3,2,2,2,1,3,4,4,3,-2]
13_5368; [-4,-4,-4,-3,2,-1,2,1,1,2,4,4,3,3,-2,-2]
13_5369; [-3,-3,2,-3,2,2,2,1,-3,2,2,2,1]
13_5370; [-2,-2,-2,1,-2,1,1,3,2,2,2,1,3]
13_5371; [-3,-3,-3,-3,2,-1,2,2,-1,3,2,2,2,2,-1]
13_5372; [-4,-4,-4,-3,2,-1,4,4,-3,2,4,3,2,2,1,1]
13_5373; [-4,-4,-3,-2,-2,1,4,3,3,2,2,2,1,3,3,2]
13_5374; [-4,-4,-4,-3,2,-1,4,-3,2,4,4,3,-2,-2,1,1]
13_5375; [-4,-4,-3,-2,1,-2,1,1,3,-4,3,2,2,1]
13_5376; [-4,-4,-4,-3,2,2,-1,-1,4,4,3,3,2,-1]
13_5377; [-4,-4,-3,2,1,3,2,2,2,1,-4,3,3,2]
13_5378; [-4,-4,-4,3,-2,1,4,4,3,3,2,2,2,1]
13_5379; [-3,-3,-3,2,-1,2,1,1,3,3,2,-1,-1]
13_5380; [-4,-4,-3,2,2,2,-1,4,4,4,3,3,2,-1]
13_5381; [-4,-4,-4,-3,2,-1,4,4,3,3,2,2,2,-1]
13_5382; [-4,-3,2,1,1,3,2,2,1,-4,3,3,3,2]
13_5383; [-3,-3,-3,-2,-2,1,1,2,-3,2,1,1,1,2,2]
13_5384; [-4,-3,-3,-2,1,1,3,-4,3,3,3,2,2,1]
13_5385; [-3,-3,-3,2,-1,2,2,2,-1,3,3,2,2]
13_5386; [-3,-3,2,2,2,-1,2,3,3,3,2,2,-1]
13_5387; [-4,-4,-3,-3,-4,3,2,-1,3,3,2,2,2,-1]
13_5388; [-3,-3,-2,-2,1,1,3,3,3,-2,1,-2,1]
13_5389; [-3,-3,-3,-2,1,-2,1,3,3,2,2,1,1]
13_5390; [-3,-3,-2,1,-2,1,1,3,3,3,2,2,1]
13_5391; [-3,-3,-2,1,1,2,-1,-3,2,-3,2,1,1]
13_5392; [-3,-3,-2,1,1,4,4,-3,4,-3,2,2,1,4]
13_5393; [-4,-4,-3,-3,-2,1,-4,3,-4,3,2,2,2,1]
13_5394; [-3,-2,1,-2,1,1,4,3,3,3,2,2,1,4]
13_5395; [-3,-3,-2,-2,1,1,1,3,3,3,-2,1,1]
13_5396; [-3,-3,2,-3,2,-1,3,3,2,2,-1,2,-1]
13_5397; [-3,-3,-2,1,-2,-2,1,3,-2,3,2,2,1]
13_5398; [-3,-2,1,-2,1,1,2,-3,2,2,-3,2,1]
13_5399; [-4,-4,-4,-3,-3,-2,1,-3,4,4,3,3,2,2,2,1]
13_5400; [-4,-4,-3,-3,-2,1,1,2,4,4,4,3,-2,3,-2,1]
13_5401; [-4,-4,-4,-3,2,2,1,4,4,3,3,2,-1,2,1,1]
13_5402; [-3,-3,-2,1,-2,1,1,3,3,-2,3,-2,1]
13_5403; [-3,-3,-2,1,-2,1,1,2,-3,2,-3,2,1]
13_5404; [-4,-4,-3,-3,-2,1,-3,4,4,4,3,3,2,2,2,1]
13_5405; [-4,-4,-4,-3,-3,-2,1,1,2,4,4,3,-2,3,-2,1]
13_5406; [-4,-4,-3,2,2,1,4,4,4,3,3,2,-1,2,1,1]
13_5407; [-3,-3,-3,2,-1,2,2,-1,3,3,2,2,-1]
13_5408; [-3,-3,2,2,-1,2,-1,3,3,3,2,2,-1]
13_5409; [-3,-3,-2,1,1,4,-3,4,-3,-3,2,2,1,4]
13_5410; [-4,-3,-3,-2,1,-4,3,-4,3,3,2,2,1,1]
13_5411; [-3,-3,-2,1,4,3,3,2,2,2,1,4,-3,4]
13_5412; [-4,-3,-3,2,1,1,1,3,-4,3,3,2,2,1,1,3]
13_5413; [-4,-4,-4,-3,-3,2,2,2,1,3,2,4,-3,2,1,-3]
13_5414; [-4,-4,-3,-2,1,-3,-2,4,4,4,3,3,2,2,1,1]
13_5415; [-3,2,-3,2,2,2,2,1,-3,2,2,1,1]
13_5416; [-2,-2,-2,-2,1,-2,1,3,2,2,1,3,3]
13_5417; [-3,-2,-2,1,-3,2,-3,2,2,1,1,1,1]
13_5418; [-4,-4,-3,2,-1,2,1,1,4,-3,2,4,3,2,2,2]
13_5419; [-4,-4,-3,-3,-2,1,1,2,2,1,3,3,2,2,4,-3]
13_5420; [-4,-3,-3,2,-4,3,-4,3,3,2,-1,2,1,1]
13_5421; [-5,-5,-4,3,-2,1,5,5,5,4,4,-3,-3,-2,1]
13_5422; [-5,-5,-4,-4,-3,2,-1,5,5,5,4,3,3,2,-1]
13_5423; [-5,4,-3,-3,-2,1,5,4,4,3,-2,1,5,5,4]
13_5424; [-4,-3,-3,2,-1,2,-1,3,4,4,3,3,2,2,3,3]
13_5425; [-5,-4,3,-4,3,-2,1,-5,4,-3,-3,2,2,1,1]
13_5426; [-4,-4,-3,2,2,-3,2,1,-4,3,2,2,2,1]
13_5427; [-4,-3,-3,2,1,1,3,-4,3,3,2,2,1,1,1,3]
13_5428; [-4,-4,-4,-3,-3,2,2,1,1,3,2,4,-3,2,1,-3]
13_5429; [-4,-4,-3,-3,2,-1,3,2,4,4,4,3,3,2,2,-1]
13_5430; [-3,-3,-3,2,-3,2,2,1,-3,2,2,1,1]
13_5431; [-2,-2,1,-2,1,1,1,3,2,2,1,3,3]
13_5432; [-3,-3,-2,-2,1,-2,1,-3,2,2,2,2,1]
13_5433; [-4,-4,-3,2,2,-3,2,1,1,4,-3,2,2,1]
13_5434; [-4,3,-2,-2,1,1,3,2,2,1,4,4,3,-2]
13_5435; [-4,-4,-3,-3,2,-1,-3,2,1,1,-4,3,3,2]
13_5436; [-4,-3,-3,-3,-2,1,1,2,2,3,-4,3,2,1]
13_5437; [-5,-4,-3,2,1,3,-4,5,-4,3,-2,1,-4,3,2]
13_5438; [-5,4,-3,-5,4,-3,-2,1,3,3,3,-2,1]
13_5439; [-4,-4,3,-2,-2,1,3,-2,4,3,-2,1,3,-2]
13_5440; [-4,-4,-4,-3,-2,1,4,-3,2,2,2,-3,2,1]
13_5441; [-4,-4,-4,-3,-2,1,-2,1,3,2,-1,2,4,3,-2,3]
13_5442; [-4,-4,3,2,2,-3,2,1,1,3,4,3,2,2,1,3]
13_5443; [-4,-4,-3,-3,2,-1,2,-1,3,4,4,4,3,2,2,3]
13_5444; [-4,-4,-4,-3,-3,2,2,-1,3,4,4,3,2,-1,2,3]
13_5445; [-4,-4,-4,-3,-3,-2,1,1,2,3,-4,-4,3,2,1,3]
13_5446; [-4,-4,-4,-3,-2,-2,1,1,2,2,4,3,-2,1,3,2]
13_5447; [-3,-3,-3,2,-1,3,3,3,3,3,3,2,-1]
13_5448; [-4,-3,-3,-3,2,-1,2,1,1,2,3,-4,3,2]
13_5449; [-4,-3,-3,-3,-2,1,1,1,2,3,-4,3,2,1]
13_5450; [-5,-4,-4,-4,-3,2,-1,3,4,-5,4,3,2,1,1]
13_5451; [-4,-3,2,1,1,3,2,2,1,3,-4,3,2,-1]
13_5452; [-3,2,1,1,-2,3,-2,-2,-2,-2,1,3,2]
13_5453; [-4,-4,-3,-3,-2,1,-2,3,2,2,1,3,2,2,4,-3]
13_5454; [-4,-4,3,-2,-2,1,3,4,3,-2,1,3,3,-2]
13_5455; [-4,-4,-3,2,1,1,3,2,-4,-3,2,1,3,2]
13_5456; [-3,2,1,1,-2,1,1,3,-2,-2,1,3,2]
13_5457; [-4,-3,2,1,1,3,-2,-2,1,4,4,3,2,-1]
13_5458; [-4,-4,-3,-3,2,2,-1,3,4,4,4,3,2,-1,2,3]
13_5459; [-4,-4,-4,-3,-3,2,-1,2,-1,3,4,4,3,2,2,3]
13_5460; [-3,-3,-2,1,-2,1,-2,3,3,3,-2,1,1]
13_5461; [-3,-3,-3,-2,-2,1,1,2,2,3,3,2,1]
13_5462; [-3,-3,-3,2,1,1,1,2,1,1,3,3,2]
13_5463; [-3,-3,-3,2,-1,3,2,2,2,-1,3,2,2]
13_5464; [-3,-3,-3,2,-1,-1,-1,2,1,1,3,3,2]
13_5465; [-3,-3,-3,-2,-2,1,1,2,2,1,3,3,-2]
13_5466; [-3,-3,2,1,1,1,2,1,1,3,3,3,2]
13_5467; [-3,-3,-2,-2,1,1,2,2,3,3,3,2,1]
13_5468; [-3,-3,2,-3,2,-3,2,1,1,2,-1,2,-1]
13_5469; [-3,-3,2,1,1,3,-2,1,-2,1,3,2,2]
13_5470; [-3,-3,-2,-2,-3,2,1,1,1,2,1,1,2]
13_5471; [-3,-3,-3,2,1,1,3,2,2,1,3,2,2]
13_5472; [-4,-4,-4,3,-2,1,1,3,2,2,1,4,4,3]
13_5473; [-4,-4,-3,-3,-4,3,-2,1,1,3,2,2,1,3]
13_5474; [-3,2,1,1,1,2,1,1,4,3,3,2,4,4]
13_5475; [-4,-4,3,-2,1,1,3,2,2,1,4,4,4,3]
13_5476; [-3,-3,-3,2,-1,2,2,-1,2,3,3,2,-1]
13_5477; [-3,-3,2,-1,2,-1,2,2,-1,3,3,3,2]
13_5478; [-3,-3,2,1,3,-2,-2,1,-2,1,3,3,2]
13_5479; [-3,2,-3,2,-3,2,-3,2,1,1,2,2,1]
13_5480; [-3,-3,-3,2,1,1,3,3,3,2,1,1,1]
13_5481; [-3,-3,-3,2,1,1,1,3,3,3,2,1,1]
13_5482; [1,1,1,2,1,1,2,2,3,2,2,2,3]
13_5483; [-3,-3,2,-3,2,2,1,1,3,3,2,2,1]
13_5484; [-3,-3,-2,-2,1,1,3,-2,1,3,3,2,1]
13_5485; [-3,-3,-3,-2,1,3,3,3,2,-1,2,1,1]
13_5486; [-3,-3,-3,-2,1,1,2,2,1,3,3,3,-2]
13_5487; [-3,2,1,3,-2,1,-2,1,-2,1,3,2,2]
13_5488; [-3,-3,2,-1,2,-1,2,-1,3,3,3,2,-1]
13_5489; [-3,-3,-3,-2,-2,1,1,2,3,3,3,2,1]
13_5490; [-3,-3,-3,2,-1,2,1,1,3,3,3,2,-1]
13_5491; [-3,-3,-2,-2,1,1,3,-2,3,3,2,2,1]
13_5492; [-3,-3,-2,1,-2,1,1,2,-3,2,1,1,-2]
13_5493; [-3,-3,-3,2,1,1,3,-2,-2,1,3,2,2]
13_5494; [-3,-3,2,1,1,1,2,1,-3,2,2,1,1]
13_5495; [-3,-3,-3,2,-1,-1,2,2,-1,3,3,3,2]
13_5496; [-3,-3,-3,2,-1,-1,2,2,-1,2,3,3,2]
13_5497; [-3,-3,-3,2,2,-1,-1,2,3,3,3,2,-1]
13_5498; [-3,-3,-2,-2,1,1,2,2,2,-3,2,2,1]
13_5499; [-3,2,1,1,1,2,1,-3,2,2,2,1,1]
13_5500; [-3,-3,-3,2,1,3,-2,-2,-2,1,3,2,2]
13_5501; [-3,-3,2,-1,2,2,2,-1,2,3,3,3,2]
13_5502; [-4,-3,2,1,1,1,2,1,1,2,3,-4,3,2]
13_5503; [-4,-4,-4,-4,3,-2,1,3,3,4,3,-2,1,3]
13_5504; [-4,-4,-3,2,-1,3,3,3,4,4,4,3,2,-1]
13_5505; [-3,-3,2,-3,2,1,1,2,2,1,-3,2,2]
13_5506; [-3,-3,-2,-2,-3,2,1,1,2,2,1,-3,2]
13_5507; [-3,-3,-3,2,2,2,1,3,3,2,2,2,1]
13_5508; [-3,-3,-3,-2,1,-2,3,3,2,1,1,2,2]
13_5509; [-3,-3,2,1,1,3,2,2,1,3,3,2,2]
13_5510; [-3,2,1,3,-2,-2,1,1,-2,1,3,2,2]
13_5511; [-3,-3,2,-3,2,1,1,-2,-2,1,-3,2,2]
13_5512; [-3,-3,-3,-2,1,1,2,2,1,3,3,-2,1]
13_5513; [-3,-3,-2,-2,1,1,3,-2,3,2,2,2,1]
13_5514; [-3,-3,-2,-2,1,1,1,2,-3,2,1,1,-2]
13_5515; [-3,-3,2,1,1,3,-2,-2,1,3,3,2,2]
13_5516; [-4,-4,-4,-3,2,-3,2,1,1,2,2,1,4,-3]
13_5517; [-4,3,-2,1,1,2,2,1,3,-2,4,4,3,3]
13_5518; [-4,-4,-4,-3,-2,1,1,2,2,4,4,-3,2,1]
13_5519; [-4,3,-4,3,-2,1,1,3,2,2,3,3,2,1]
13_5520; [-4,-4,-4,-3,2,1,3,-2,1,3,2,2,4,-3]
13_5521; [-4,-4,-3,-3,2,-1,2,-1,3,2,4,4,4,3,2,2]
13_5522; [-3,-3,2,-3,-3,2,1,-3,2,2,1,1,2]
13_5523; [-3,-3,2,2,2,1,3,3,3,2,2,2,1]
13_5524; [-3,-3,-3,-2,-2,-2,1,3,3,2,2,2,1]
13_5525; [-3,2,1,1,3,-2,1,1,-2,1,3,3,2]
13_5526; [-3,-3,-3,-2,1,1,-2,1,1,3,3,-2,1]
13_5527; [-3,-3,-2,1,-2,3,3,3,2,2,1,1,2]
13_5528; [-3,-3,-2,1,1,-2,1,1,2,-3,2,2,1]
13_5529; [-3,-3,2,-3,2,-3,2,1,1,1,2,1,1]
13_5530; [-3,2,-3,2,1,1,2,1,1,1,-3,2,2]
13_5531; [-3,-3,-3,2,-1,2,2,2,-1,2,3,3,2]
13_5532; [-3,-3,-2,1,1,-2,1,1,1,3,3,3,-2]
13_5533; [-3,-3,-3,-2,1,1,-2,1,1,1,3,3,-2]
13_5534; [-3,-3,2,1,1,1,3,-2,1,1,3,2,2]
13_5535; [-4,-4,-4,-3,2,-1,3,3,3,4,4,3,2,-1]
13_5536; [-4,-4,-3,-2,1,1,2,-3,2,1,4,4,4,-3]
13_5537; [-4,-4,-4,-3,-2,-2,1,1,2,2,4,-3,2,1]
13_5538; [-4,-4,3,-2,1,1,2,4,-3,2,1,4,3,3]
13_5539; [-3,-3,2,-3,2,-3,2,1,1,2,1,1,1]
13_5540; [-3,-3,2,1,1,3,-2,1,-2,1,3,3,2]
13_5541; [-3,-3,-2,-2,1,1,2,2,-3,2,-3,2,1]
13_5542; [-3,-3,2,1,1,-3,2,2,2,2,1,1,1]
13_5543; [-3,2,1,1,3,-2,-2,-2,-2,1,3,2,2]
13_5544; [-3,-3,-2,-2,1,1,2,-3,2,2,2,2,1]
13_5545; [-3,-3,-3,-2,-2,1,1,3,3,3,3,-2,1]
13_5546; [-3,2,1,1,3,-2,-2,1,3,3,2,2,2]
13_5547; [-3,-3,2,1,1,1,-3,2,2,1,1,1,1]
13_5548; [-4,-4,-3,2,-1,2,1,1,3,-4,3,2,2,2,3,2]
13_5549; [-4,-4,-3,-3,-2,1,1,2,2,1,3,2,2,2,4,-3]
13_5550; [-4,-4,-3,2,-1,-3,2,2,3,-4,3,2,1,1]
13_5551; [-4,-4,-3,-3,2,-1,3,2,-1,-4,3,3,2,2]
13_5552; [-4,-3,2,1,1,3,-2,-2,1,4,4,3,2,2]
13_5553; [-4,-4,3,2,-1,2,-4,3,3,2,2,2,1,1]
13_5554; [-3,-3,-3,2,1,1,-3,2,2,2,1,1,1]
13_5555; [-3,2,1,1,1,3,-2,-2,-2,1,3,2,2]
13_5556; [-3,-3,-3,-2,-2,1,1,2,-3,2,2,2,1]
13_5557; [-3,-3,-3,2,-1,-1,3,3,3,3,2,2,-1]
13_5558; [-4,-3,2,1,1,1,3,3,3,-4,3,2,1,1]
13_5559; [-4,-4,3,-2,-2,1,-2,1,3,3,4,3,-2,3]
13_5560; [-4,-4,-3,2,-1,2,-1,2,3,4,4,4,3,2]
13_5561; [-4,-4,-4,-3,2,1,1,1,3,-4,3,2,1,1]
13_5562; [-4,-4,3,-2,1,1,1,3,3,4,3,-2,1,3]
13_5563; [-4,-4,-4,-3,-2,-2,1,1,2,3,-4,3,2,1]
13_5564; [-4,-4,-3,2,1,1,1,3,3,-4,3,2,1,1]
13_5565; [-4,-4,3,-2,1,-2,1,1,3,3,4,3,-2,3]
13_5566; [-4,-4,-3,-2,-2,1,1,2,3,3,-4,3,2,1]
13_5567; [-3,-3,-3,2,-3,-3,2,1,1,1,2,1,1]
13_5568; [-4,-4,-4,-3,2,1,1,1,2,1,1,4,-3,2]
13_5569; [-5,4,-3,2,-5,4,-3,2,1,1,2,2,1]
13_5570; [-5,4,3,-2,1,5,-4,3,-2,1,5,4,4]
13_5571; [-5,-5,4,-3,2,-1,5,5,5,4,-3,2,-1]
13_5572; [-3,2,-3,2,1,1,1,2,1,1,-3,2,2]
13_5573; [-3,-3,2,1,3,-2,-2,1,-2,1,3,2,2]
13_5574; [-3,-3,2,-1,2,2,-1,2,3,3,3,2,-1]
13_5575; [-4,-4,-3,2,1,1,1,4,-3,2,2,2,1,1]
13_5576; [-4,3,-2,-2,-2,1,1,4,4,3,2,-1,2,1]
13_5577; [-4,-4,-3,-2,-2,1,1,2,4,-3,2,2,2,1]
13_5578; [-4,-4,-3,-3,-3,2,-1,3,-4,3,3,2,1,1]
13_5579; [-5,-5,-4,-3,2,1,1,1,3,5,-4,3,2,1,1]
13_5580; [-5,-5,4,-3,2,-1,4,4,5,4,-3,2,1,1,4]
13_5581; [-5,-5,-4,-3,-2,-2,1,1,2,3,5,-4,3,2,1]
13_5582; [-3,-3,-2,1,-2,1,-2,1,1,3,3,3,-2]
13_5583; [-3,-3,-3,2,-1,2,-1,2,2,-1,3,3,2]
13_5584; [-3,-3,2,-3,-3,2,-3,2,1,1,2,2,1]
13_5585; [-3,2,1,1,3,-2,1,1,-2,1,3,2,2]
13_5586; [-3,-3,-3,-2,1,1,-2,1,3,3,-2,1,1]
13_5587; [-3,2,1,1,-3,2,2,-3,2,2,1,1,1]
13_5588; [-3,-3,-3,2,-3,2,1,1,3,3,2,2,1]
13_5589; [-3,-3,-2,1,1,3,-2,1,1,3,3,2,1]
13_5590; [-3,2,1,3,-2,-2,1,-2,-2,1,3,2,2]
13_5591; [-3,-3,2,-1,3,3,3,2,2,-1,2,2,-1]
13_5592; [-3,-3,-3,-2,-2,1,1,3,-2,3,2,2,1]
13_5593; [-3,-3,-2,-2,1,1,3,3,3,-2,3,-2,1]
13_5594; [-3,-3,2,1,-3,2,2,1,1,2,-3,2,2]
13_5595; [-3,2,1,3,-2,-2,1,1,-2,1,3,3,2]
13_5596; [-3,-3,2,-1,3,3,3,2,-1,-1,2,2,-1]
13_5597; [-3,2,1,1,1,4,3,3,3,2,1,1,4,4]
13_5598; [-4,-4,-3,-3,-4,3,-2,1,1,3,2,2,2,1]
13_5599; [-4,-4,3,-2,1,1,4,4,4,3,2,2,2,1]
13_5600; [-4,-3,-3,2,-3,2,2,1,-4,3,3,3,-2,1]
13_5601; [-3,-3,-3,-2,1,-2,1,-2,1,3,3,2,1]
13_5602; [-3,-3,-2,1,1,1,3,3,3,2,-1,2,1,1,2]
13_5603; [-3,-3,-2,1,-2,1,3,3,3,2,1,1,2]
13_5604; [-3,-3,-3,-2,1,-2,1,3,3,2,1,1,2]
13_5605; [-3,-3,2,-1,2,1,1,-3,2,2,1,1,1]
13_5606; [-4,-4,-4,-3,-2,1,4,4,-3,-3,2,-3,2,2,1,3]
13_5607; [-3,-3,-2,1,4,3,3,3,2,2,4,-3,2,1]
13_5608; [-3,2,1,1,3,3,2,2,1,3,3,3,2]
13_5609; [-3,-2,-2,1,1,1,2,-3,2,1,1,2,2,2,2]
13_5610; [-4,-4,-3,-3,-4,3,2,1,-3,2,1,-3,2,1]
13_5611; [-4,-4,-3,-3,-4,3,2,-1,2,1,1,-3,2,1,1,1]
13_5612; [-3,-2,1,-2,1,-2,1,4,3,3,2,1,4,4]
13_5613; [-4,-4,3,-2,1,3,2,2,3,-4,3,3,2,1]
13_5614; [-4,-4,-3,2,1,1,4,3,-2,-2,1,3,2,2]
13_5615; [-4,-4,-3,-3,-2,-2,1,1,2,3,2,-4,3,3,2,1]
13_5616; [-3,-3,-2,-2,-2,1,1,2,3,3,3,2,2,-1,2]
13_5617; [-4,3,2,-1,2,2,-4,3,3,3,2,1,1,2]
13_5618; [-4,-4,-3,2,1,4,3,-2,-2,-2,1,3,3,2]
13_5619; [-4,-4,-3,-3,2,2,2,-1,3,2,4,4,4,3,2,-1]
13_5620; [-3,-3,-3,-2,-2,-1,-1,2,3,3,2,1,1,1,2]
13_5621; [-4,-4,-4,-3,-3,-2,1,-3,-2,4,4,3,2,2,2,1]
13_5622; [-5,-4,3,-2,1,3,2,2,3,4,-5,4,3,2,1]
13_5623; [-5,-5,-4,3,-2,1,-2,1,5,4,-3,2,4,3,3]
13_5624; [-5,-5,-4,-4,-3,2,-1,3,4,3,5,5,5,4,3,2,-1]
13_5625; [-4,-4,-3,-3,-2,1,3,4,4,4,3,-2,1,3]
13_5626; [-4,-4,3,-2,-2,1,3,4,3,3,-2,1,3,-2]
13_5627; [-4,-4,3,-4,3,2,1,1,3,-2,1,3,2,2]
13_5628; [-4,-4,-4,-3,2,1,1,4,3,-2,1,3,2,2]
13_5629; [-4,-4,-3,-3,-3,-2,1,1,2,3,-4,3,3,2,1,3]
13_5630; [-3,2,-1,2,1,3,-2,-2,1,1,3,2,2]
13_5631; [-3,-3,-2,-2,1,1,1,2,3,3,3,2,2,-1,2]
13_5632; [-3,-3,-3,2,-1,2,-1,3,3,2,2,2,2]
13_5633; [-3,-3,2,-1,2,-1,3,3,3,2,2,2,2]
13_5634; [-4,-4,-3,-3,-4,3,2,-1,3,3,3,3,2,-1]
13_5635; [-4,-4,-4,-3,-2,1,4,3,-2,3,3,3,-2,1]
13_5636; [-4,3,-2,1,4,3,3,3,3,-2,1,4,3,3]
13_5637; [-4,-3,-3,2,-1,2,-1,3,-2,3,4,4,3,2]
13_5638; [-4,-3,2,-1,-3,2,2,3,3,-4,3,2,1,1]
13_5639; [-5,-5,-4,-3,-2,1,-4,3,-2,1,4,4,3,2,2,5,-4]
13_5640; [-4,-4,3,-2,-2,1,3,4,3,-2,3,-2,1,-2]
13_5641; [-4,-3,2,-4,-3,2,-1,2,4,4,3,3,2,2,1,1]
13_5642; [-4,-4,-3,-2,1,4,4,4,-3,-3,2,-3,2,2,1,3]
13_5643; [-3,-3,-3,-2,1,1,1,3,3,2,-1,2,1,1,2]
13_5644; [-3,2,-1,2,1,1,-3,2,2,2,1,1,1]
13_5645; [-4,-4,-3,-3,2,-3,2,2,1,-4,3,3,-2,1]
13_5646; [-3,-3,-2,1,4,3,3,2,2,4,4,-3,2,1]
13_5647; [-4,-4,-3,-3,-4,3,2,1,-3,-2,1,3,2,2,1,1]
13_5648; [-3,2,1,3,3,2,2,2,1,3,3,3,2]
13_5649; [-4,-4,-3,2,-1,4,4,4,3,3,3,3,2,-1]
13_5650; [-4,-4,-4,-3,2,-1,4,4,3,3,3,3,2,-1]
13_5651; [-4,-3,2,1,1,3,-4,3,3,2,2,1,3,2]
13_5652; [-4,-4,-3,2,-1,2,-1,4,4,4,3,3,3,2]
13_5653; [-4,-4,-4,-3,2,-1,2,-1,4,4,3,3,3,2]
13_5654; [-4,-3,2,1,1,3,2,2,1,3,-4,3,2,2]
13_5655; [-4,-3,-3,-3,-2,1,1,3,3,-4,3,2,2,1]
13_5656; [-4,3,-2,1,-2,1,4,3,3,3,-2,4,3,3]
13_5657; [-3,-3,-3,2,-1,-1,3,3,2,2,2,2,-1]
13_5658; [-4,-4,-3,-3,2,-1,2,1,1,3,-2,-4,3,2]
13_5659; [-3,-3,-3,2,-1,2,-1,2,3,3,2,2,2]
13_5660; [-3,-3,2,-1,2,-1,2,3,3,3,2,2,2]
13_5661; [-4,-4,-3,-3,-4,3,2,-1,2,-1,3,3,3,2]
13_5662; [-3,-3,-3,2,-1,-1,2,-1,3,3,2,2,2]
13_5663; [-3,-3,-2,1,1,-2,1,1,2,2,-3,2,1]
13_5664; [-4,3,-2,1,1,4,-3,-3,-3,-2,1,4,3,3]
13_5665; [-4,3,-2,1,1,4,3,3,3,-2,1,4,3,3]
13_5666; [-4,-4,-4,-3,-2,1,1,4,3,-2,3,3,-2,1]
13_5667; [-4,-4,-4,-3,2,-1,2,-1,2,3,4,4,3,2]
13_5668; [-4,-4,-4,-3,2,-1,-1,2,-1,3,4,4,3,2]
13_5669; [-3,-3,2,2,1,-3,2,-3,2,2,2,1,1]
13_5670; [-3,2,1,1,3,3,2,2,1,3,3,2,2]
13_5671; [-3,-3,-2,-2,1,-3,-2,1,1,2,2,1,1]
13_5672; [-2,-2,-2,1,-2,1,3,2,2,1,1,3,3]
13_5673; [-3,-3,-2,-2,1,-3,2,-3,2,2,2,1,1]
13_5674; [-3,2,1,1,3,3,-2,-2,1,3,3,2,2]
13_5675; [-3,-3,-2,1,1,2,2,1,1,-3,2,2,1]
13_5676; [-3,-3,-3,2,-3,2,1,-3,-3,2,2,1,1]
13_5677; [-3,-3,2,-3,2,1,1,3,3,3,2,2,1]
13_5678; [-3,-3,-2,-2,1,1,-3,2,-1,2,1,1,1]
13_5679; [-3,-3,-3,2,2,1,1,3,3,-2,3,-2,1]
13_5680; [-2,1,-2,1,1,1,3,2,2,1,1,3,3]
13_5681; [-3,-3,-2,1,-2,1,1,-3,2,2,1,1,1]
13_5682; [-3,-3,-2,-2,1,1,3,3,-2,3,2,2,1]
13_5683; [-3,2,1,1,3,3,-2,-2,1,3,3,3,2]
13_5684; [-3,-3,-2,-2,1,1,2,-3,2,1,1,-2,1]
13_5685; [-4,-3,-3,2,1,-3,-2,1,-4,3,3,3,2,2]
13_5686; [-4,-4,-3,2,-1,-1,3,3,2,-1,-4,3,3,2]
13_5687; [-4,-4,-3,2,1,1,3,3,2,2,1,-4,3,2]
13_5688; [-4,-4,-3,-3,-2,1,1,3,-4,3,2,2,1,3]
13_5689; [-4,-4,-4,-3,-2,1,-2,3,3,2,1,1,4,3,-2,3]
13_5690; [-4,-3,-3,-3,2,-3,2,1,-4,3,3,3,-2,1]
13_5691; [-4,-4,-4,3,-2,-1,3,3,3,2,-1,4,3,3,3,-2]
13_5692; [-3,-3,-3,-2,1,4,3,3,3,2,4,-3,2,1]
13_5693; [-4,-3,2,-3,2,2,2,1,-4,3,3,3,-2,1]
13_5694; [-3,-3,-2,-1,3,-2,3,3,3,2,-1,2,2]
13_5695; [-4,-4,-3,2,-1,3,3,2,-1,-4,3,3,2,2]
13_5696; [-4,-3,2,1,1,3,3,3,2,2,1,-4,3,2]
13_5697; [-3,-3,-2,1,1,3,-2,4,3,-2,3,2,1,4]
13_5698; [-4,-4,-4,-3,-3,2,-1,2,-1,3,2,4,4,3,2,2]
13_5699; [-4,-4,-3,-2,1,1,2,2,4,4,4,-3,2,1]
13_5700; [-4,-4,-3,-3,2,-3,2,1,1,4,-3,2,2,1]
13_5701; [-4,-4,-3,2,1,1,3,3,2,2,1,4,-3,2]
13_5702; [-4,-4,-3,2,1,4,-3,-2,1,4,4,4,3,2]
13_5703; [-4,3,-2,1,1,3,3,2,2,1,4,4,3,-2]
13_5704; [-4,-4,-3,2,-3,2,2,-1,-4,3,3,2,1,1]
13_5705; [-4,-4,-3,-2,-2,1,1,4,3,-2,3,2,2,1]
13_5706; [-4,-3,2,1,1,3,3,-2,-2,1,4,4,3,2]
13_5707; [-4,-4,-3,-3,2,-3,2,1,3,-4,3,3,-2,1]
13_5708; [-4,-4,-3,-3,2,2,-1,3,2,-1,-4,3,3,2]
13_5709; [-4,3,-2,1,1,3,3,2,-4,3,3,3,2,1]
13_5710; [-4,-4,3,-2,1,1,3,2,-4,3,3,2,2,1]
13_5711; [-3,2,1,1,4,3,2,2,1,3,3,2,4,4]
13_5712; [-3,-3,-2,1,-2,1,3,3,3,-2,1,1,-2]
13_5713; [-3,-3,-3,-2,-2,-2,1,1,2,3,3,2,1]
13_5714; [-3,-3,-3,2,-1,2,-1,3,3,2,1,1,2]
13_5715; [-3,-3,2,-1,2,-1,3,3,3,2,1,1,2]
13_5716; [-3,-3,2,-1,-1,2,-3,2,1,1,1,-3,2]
13_5717; [-3,-2,1,-3,-2,1,4,3,3,3,-2,1,1,4]
13_5718; [-4,-4,-3,-3,-4,3,2,1,3,-2,1,3,2,-1]
13_5719; [-4,3,-4,3,-2,1,1,3,4,4,3,2,2,1]
13_5720; [-4,-4,-4,3,-2,1,1,4,4,4,3,2,2,1]
13_5721; [-3,-3,-3,2,-1,-1,2,2,3,3,2,-1,2]
13_5722; [-3,-3,2,-1,-1,2,2,-3,2,1,1,1,2]
13_5723; [-4,-4,-3,-3,2,1,-4,3,-2,1,1,3,2,2]
13_5724; [-5,-4,3,2,-4,-3,2,-1,-5,4,3,2,2,2,-1]
13_5725; [-5,-5,-5,-4,3,-2,1,-4,-3,2,5,4,4,4,-3,2,1]
13_5726; [-5,-5,-4,3,2,-1,5,4,3,3,2,-1,4,4,3]
13_5727; [-4,-4,-3,2,-1,3,3,2,2,2,-1,-4,3,2]
13_5728; [-4,-4,-3,-3,2,1,-3,-2,1,-4,3,3,2,2]
13_5729; [-4,-4,-3,2,1,3,3,2,2,2,1,-4,3,2]
13_5730; [-3,-3,-2,1,1,3,-2,4,3,3,2,1,4,4]
13_5731; [-3,-2,-2,1,1,2,-3,2,2,1,1,1,2,2,2]
13_5732; [-4,-4,-4,-4,3,-2,-1,3,3,3,2,-1,4,3,3,-2]
13_5733; [-4,-3,2,-3,2,2,2,1,-4,3,-2,-2,1,1]
13_5734; [-3,-3,-3,-2,1,4,3,3,2,4,4,-3,2,1]
13_5735; [-3,-3,-2,1,1,-2,1,1,3,3,3,-2,1]
13_5736; [-5,4,3,-2,1,-5,4,3,-2,1,4,3,3]
13_5737; [-5,4,-3,2,1,-5,4,3,-2,1,3,2,2]
13_5738; [-5,-4,-4,-4,3,-2,1,4,-5,4,4,3,-2,1,4]
13_5739; [-3,-3,-3,2,1,-3,-3,2,2,1,1,-3,2]
13_5740; [-2,1,1,1,-2,1,1,3,2,2,1,3,3]
13_5741; [-3,-3,-2,1,1,1,-2,1,-3,2,2,1,1]
13_5742; [-4,-4,-3,-3,2,2,1,-3,2,4,-3,2,1,1]
13_5743; [-4,3,-2,1,1,4,4,3,2,2,1,3,3,-2]
13_5744; [-4,-4,-3,2,-1,-3,2,-4,3,3,2,2,1,1]
13_5745; [-4,-4,-3,2,1,1,4,3,-2,-2,1,3,3,2]
13_5746; [-4,-4,3,2,-1,2,-4,3,3,2,2,1,1,2]
13_5747; [-3,-3,2,-3,2,2,1,-3,-3,2,2,1,1]
13_5748; [-2,-2,1,-2,1,1,3,2,2,1,1,3,3]
13_5749; [-3,-3,-2,-2,1,-2,1,1,-3,2,2,1,1]
13_5750; [-4,-4,-3,-3,-3,2,-1,3,2,-4,3,3,2,2,1,1]
13_5751; [-3,-3,-2,-2,-1,-1,2,3,3,3,2,1,1,1,2]
13_5752; [-4,-3,-3,2,1,1,1,3,-4,3,2,2,2,1,1,3]
13_5753; [-4,-4,-4,-3,-3,-2,1,1,3,2,2,1,4,3,-2,3]
13_5754; [-4,-4,-3,-2,1,-3,-2,4,4,4,3,3,3,2,2,1]
13_5755; [-3,-3,-2,-2,1,1,2,2,2,3,3,3,2,-1,2]
13_5756; [-4,-4,3,-2,-2,1,1,3,-2,4,3,-2,1,3]
13_5757; [-3,-3,2,-3,2,2,1,-3,-3,2,2,2,1]
13_5758; [-3,-2,-2,-2,1,1,-3,2,-1,2,1,1,1]
13_5759; [-3,-3,-3,2,2,2,1,3,3,-2,3,-2,1]
13_5760; [-3,-2,-2,-2,1,-3,-2,1,1,2,2,1,1]
13_5761; [-3,2,1,3,3,2,2,2,1,3,3,2,2]
13_5762; [-3,-3,2,-3,2,1,3,3,3,2,2,2,1]
13_5763; [-2,-2,1,-2,1,1,3,2,2,2,1,1,3]
13_5764; [-3,-3,-3,-2,1,1,-2,1,3,3,2,2,-1,2,-1]
13_5765; [-3,-3,-2,1,-2,-2,1,1,2,-3,2,2,1]
13_5766; [-3,-3,-3,-2,1,1,3,3,2,-1,2,2,1,1,2]
13_5767; [-3,-3,-3,-2,1,1,2,2,1,1,3,2,2,2,1]
13_5768; [-3,-3,-2,-2,1,-2,1,3,3,3,2,1,1]
13_5769; [-3,-3,-3,2,-1,2,1,1,1,3,2,2,2,1,1]
13_5770; [-5,-4,-3,2,-1,-3,2,2,4,-5,4,3,2,1,1]
13_5771; [-5,-4,-4,-3,2,-1,4,-3,4,-5,4,3,2,1,1]
13_5772; [-5,-4,-3,2,1,-4,3,2,2,1,1,4,-5,4,3,2,4]
13_5773; [-4,-4,-3,-2,1,-2,3,-4,3,2,1,1,2,2]
13_5774; [-4,-4,-4,-3,-2,1,-3,4,3,-2,1,1,3,3]
13_5775; [-4,-4,-3,2,1,1,3,-4,3,2,2,1,3,2]
13_5776; [-4,-4,-3,2,-3,2,1,1,4,3,-2,-2,1,3]
13_5777; [-4,-4,-3,2,-3,2,1,1,4,-3,2,2,1,-3]
13_5778; [-4,3,-2,1,1,3,4,4,3,2,2,1,3,-2]
13_5779; [-4,-4,-3,2,-3,2,-1,2,-4,3,3,2,1,1]
13_5780; [-4,-4,-3,2,1,1,3,3,-2,1,-4,3,-2,3]
13_5781; [-4,-4,-3,2,-1,2,3,2,2,-1,-4,3,3,2]
13_5782; [-4,-4,-4,-3,2,-1,4,-3,2,1,1,4,3,2,2,2]
13_5783; [-4,-4,-3,-3,2,2,2,1,3,2,2,2,4,-3,2,1]
13_5784; [-4,-4,-4,-3,-3,2,-1,3,2,4,4,-3,2,-1,2,2]
13_5785; [-4,-4,-3,2,-1,2,4,4,-3,2,1,1,4,3,2,2]
13_5786; [-4,-4,-3,-3,-2,1,3,4,3,2,2,2,1,3,-2,3]
13_5787; [-4,-4,-3,-2,1,-3,2,2,4,4,4,3,-2,3,-2,1]
13_5788; [-4,-4,-3,2,-3,2,2,1,3,-4,3,3,-2,1]
13_5789; [-3,-3,-3,-2,1,-2,-3,2,1,1,1,2,2]
13_5790; [-3,-2,1,-2,-3,2,-1,2,2,2,-1,2,2]
13_5791; [-3,-3,-3,2,2,-3,2,1,-3,2,2,2,1]
13_5792; [-3,-3,-3,-2,-2,3,-2,1,1,3,2,2,1]
13_5793; [-3,2,-3,2,2,1,1,3,3,3,2,2,1]
13_5794; [-2,-2,1,-2,1,3,2,2,2,1,1,1,3]
13_5795; [-3,-3,-3,-2,1,-2,1,3,3,2,2,-1,2,2,-1]
13_5796; [-3,-3,-2,1,-2,1,1,2,-3,2,2,1,1]
13_5797; [-3,-3,-2,1,-2,1,1,3,3,3,2,1,1]
13_5798; [-3,-3,2,2,2,-3,2,1,-3,2,2,2,1]
13_5799; [-2,-2,-2,1,-2,1,3,2,2,2,1,1,3]
13_5800; [-3,-3,-3,-2,1,3,3,-2,1,1,1,3,2,-1,-1]
13_5801; [-3,-3,-3,2,-3,2,1,-3,-3,2,2,2,1]
13_5802; [-2,1,-2,1,1,1,3,2,2,2,1,1,3]
13_5803; [-3,-3,-3,-2,1,1,1,1,3,3,2,2,-1,2,-1]
13_5804; [-3,-3,-2,-2,1,1,-2,1,3,3,3,-2,1]
13_5805; [-3,-3,-2,1,1,2,2,1,3,3,3,-2,1]
13_5806; [-4,-4,-3,-3,-3,-4,3,-2,1,1,3,2,2,1]
13_5807; [-4,-4,-4,-3,-2,1,1,2,2,4,4,3,2,2,2,1]
13_5808; [-4,3,2,2,2,1,4,4,3,3,2,2,2,1]
13_5809; [-4,-3,-3,-3,-2,1,1,2,-4,3,3,3,2,1]
13_5810; [-4,-4,-4,-3,-3,2,2,2,1,3,2,2,2,1,4,-3]
13_5811; [-4,-4,-4,3,3,3,-2,1,1,2,4,3,3,3,2,1]
13_5812; [-3,-3,-3,2,1,-3,2,2,2,1,-3,2,2]
13_5813; [-2,-2,1,1,1,-2,1,3,2,2,2,1,3]
13_5814; [-3,-3,-3,-2,1,-2,1,3,3,2,2,2,2,-1,-1]
13_5815; [-4,-4,-3,2,1,4,-3,2,2,2,1,-3,2,2]
13_5816; [-4,3,-2,-2,1,4,4,3,2,2,2,1,3,-2]
13_5817; [-4,-4,-4,-3,2,-3,4,4,-3,2,-1,2,1,1,3,-2]
13_5818; [-4,-4,-4,-3,2,-1,4,4,-3,2,1,1,4,3,2,2]
13_5819; [-4,-4,-3,-3,2,2,1,1,3,2,2,2,4,-3,2,1]
13_5820; [-4,-4,-4,-3,2,-1,2,2,2,4,4,3,-2,1,-2,-1]
13_5821; [-4,-4,-3,2,-1,2,4,-3,2,1,1,4,3,2,2,2]
13_5822; [-4,-4,-3,-3,-2,1,1,3,4,3,2,2,1,3,-2,3]
13_5823; [-4,-4,-3,-3,2,-1,-4,3,3,3,2,4,-3,2,1,1]
13_5824; [-4,-4,-3,2,-3,2,1,4,-3,2,2,2,1,-3]
13_5825; [-4,3,-2,1,3,4,4,3,2,2,2,1,3,-2]
13_5826; [-4,-4,-4,-3,2,-1,2,4,4,-3,2,1,1,2,3,-2]
13_5827; [-4,-3,-3,2,1,1,3,-4,3,2,2,2,1,1,1,3]
13_5828; [-4,-4,-4,-3,-3,-2,1,3,2,2,2,1,4,3,-2,3]
13_5829; [-4,-4,-3,-3,2,-1,3,2,4,4,4,3,3,3,2,-1]
13_5830; [-4,3,-2,1,3,2,2,3,-4,3,3,3,2,1]
13_5831; [-4,-4,-3,2,1,4,3,-2,-2,-2,1,3,2,2]
13_5832; [-4,-4,-3,-3,2,-1,3,4,4,4,3,2,2,2,-1,3]
13_5833; [-4,-4,-4,-3,-3,2,-1,-1,3,4,4,3,2,2,-1,3]
13_5834; [-3,-3,-3,-2,-2,-2,1,1,2,3,3,2,2,-1,2]
13_5835; [-4,-3,-3,-3,-2,1,-4,3,3,3,2,2,1,1]
13_5836; [-4,-4,-4,3,3,3,-2,1,1,4,3,3,3,2,2,1]
13_5837; [-3,-3,-3,-2,1,1,4,3,3,3,2,2,1,4]
13_5838; [-4,-4,-4,-3,-2,1,-3,2,4,4,3,-2,3,-2,1,1]
13_5839; [-4,-4,3,2,2,2,1,3,3,4,3,2,2,2,1,3]
13_5840; [-2,-2,-2,1,1,1,3,2,2,2,1,1,3]
13_5841; [-3,-3,-3,-2,1,1,-2,1,3,3,2,-1,2,2,-1]
13_5842; [-3,-2,-2,-2,1,1,-3,2,2,2,1,1,1]
13_5843; [-3,-3,-3,2,2,2,1,1,1,3,2,2,2,1,1]
13_5844; [-4,-4,-4,-4,3,-2,1,1,4,-3,4,4,-3,2,2,1]
13_5845; [-4,3,-2,-2,-2,1,4,4,3,3,2,2,2,1]
13_5846; [-4,-4,-4,-3,-3,2,2,2,-1,3,2,2,2,-1,4,-3]
13_5847; [-5,-5,-4,-3,2,-1,-5,4,3,2,2,2,-1,5,-4,3,2]
13_5848; [-4,-4,-3,-2,1,5,-4,3,2,-4,-3,2,1,5,5]
13_5849; [-5,-5,-4,3,2,-1,5,4,3,3,2,-1,4,3,3]
13_5850; [-4,-4,-4,-3,2,-1,2,3,3,2,1,1,4,4,3,2]
13_5851; [-3,-3,-3,2,-1,-1,2,1,1,3,3,2,-1]
13_5852; [-4,-4,-3,2,-1,2,3,3,2,1,1,4,4,4,3,2]
13_5853; [-4,-4,-3,-3,-2,-4,3,2,2,-1,2,3,3,2,1,1]
13_5854; [-4,-4,-4,3,-2,1,4,4,4,3,2,2,2,1]
13_5855; [-3,2,2,2,1,4,3,3,2,2,2,1,4,4]
13_5856; [-4,-4,-3,-3,2,2,2,1,-4,3,2,2,2,1]
13_5857; [-4,-4,-4,-3,-3,-3,-2,1,1,4,3,3,3,2,2,1]
13_5858; [-3,-3,-3,2,2,2,1,-3,-3,2,2,2,1]
13_5859; [1,1,1,2,2,2,1,1,3,2,2,2,3]
13_5860; [-3,-3,-3,-2,1,1,1,3,3,2,2,2,1,1,2]
13_5861; [-4,-4,-4,-3,2,2,2,1,4,-3,2,2,2,1]
13_5862; [-3,-3,2,-3,-3,2,2,1,-3,2,2,2,1]
13_5863; [-3,-3,-2,-2,-3,2,-3,2,1,1,2,2,1]
13_5864; [-3,-3,2,1,1,3,3,2,2,1,3,2,2]
13_5865; [-2,-2,1,1,-2,1,1,3,2,2,2,1,3]
13_5866; [-3,-3,-3,-2,1,-2,1,3,3,3,2,2,2,-1,-1]
13_5867; [-3,-3,-3,-2,1,1,3,3,2,-1,2,1,1]
13_5868; [-3,-3,2,1,1,3,3,-2,-2,1,3,2,2]
13_5869; [-3,-3,-2,1,-2,3,3,3,-2,1,1,-2,1]
13_5870; [-3,-3,-3,2,1,1,1,2,-3,2,-1,-1,2,3,-2]
13_5871; [-3,-2,1,-3,-2,1,4,3,3,-2,1,1,4,4]
13_5872; [-3,-3,-3,2,-1,2,3,3,2,2,-1,2,2]
13_5873; [-3,-3,2,-1,2,3,3,3,2,2,-1,2,2]
13_5874; [-4,-4,-3,-3,2,-1,-4,3,3,2,-1,3,2,2]
13_5875; [-3,-3,-3,2,-1,-1,2,3,3,2,-1,2,2]
13_5876; [-3,-3,2,-1,-1,2,-3,2,1,1,1,2,2]
13_5877; [-4,-4,-3,-3,2,1,-4,3,-2,1,1,3,3,2]
13_5878; [-3,-3,-2,1,1,-2,-2,1,3,3,3,-2,1]
13_5879; [-3,-3,-2,1,1,-2,1,3,3,3,-2,1,1]
13_5880; [-5,-5,-4,3,-2,1,5,5,5,-4,3,-2,1]
13_5881; [-4,-4,-4,3,-2,1,1,4,4,3,2,2,2,1]
13_5882; [-3,-3,-3,2,-1,3,3,2,2,-1,2,2,-1]
13_5883; [-3,-3,2,-3,2,1,-3,2,2,2,1,-3,2]
13_5884; [-2,1,-2,1,1,-2,1,3,2,2,2,1,3]
13_5885; [-3,-3,-3,-2,1,1,3,3,2,2,-1,2,2,-1,-1]
13_5886; [-3,2,2,-3,2,2,2,1,-3,2,2,2,1]
13_5887; [-2,-2,-2,1,-2,-2,1,3,2,2,2,1,3]
13_5888; [-3,-3,-3,2,2,-1,2,2,2,-1,3,2,2,2,-1]
13_5889; [-3,2,-3,2,-3,2,2,1,-3,2,2,1,1]
13_5890; [-2,-2,1,-2,1,-2,1,3,2,2,1,3,3]
13_5891; [-3,-2,-2,1,-3,2,-3,2,-3,2,2,1,1]
13_5892; [-3,-3,-3,2,1,-3,-3,2,2,2,1,-3,2]
13_5893; [-2,1,1,1,-2,1,1,3,2,2,2,1,3]
13_5894; [-3,-3,-3,-2,1,1,1,3,3,2,2,2,2,-1,-1]
13_5895; [-4,-4,-3,-3,2,2,2,1,-3,2,4,-3,2,1]
13_5896; [-4,3,-2,1,4,4,3,2,2,2,1,3,3,-2]
13_5897; [-4,-4,-4,-3,2,-1,4,4,-3,2,1,1,-3,2,2,3]
13_5898; [-4,-4,-4,-3,2,-1,-3,-4,3,2,1,1,3,3]
13_5899; [-4,-4,-4,-4,3,-2,-1,-1,3,-2,4,3,2,2,1,3]
13_5900; [-4,-4,-3,2,-1,4,4,-3,2,2,4,3,2,2,1,1]
13_5901; [-4,-3,-3,2,-4,-3,2,1,4,-3,2,2,2,1]
13_5902; [-3,-3,-2,1,3,2,2,2,-1,3,3,2,1,1,2]
13_5903; [-4,-4,-3,-3,-3,2,2,1,1,3,2,2,4,-3,2,1]
13_5904; [-4,-4,-3,-2,1,-3,2,2,2,4,4,4,3,-2,-2,1]
13_5905; [-4,-4,-4,-3,2,2,4,4,3,-2,1,3,-2,1]
13_5906; [-3,-3,-2,-2,-2,1,1,2,2,3,3,3,2,-1,2]
13_5907; [-4,-4,-3,2,-3,2,2,1,4,-3,2,2,2,1]
13_5908; [-4,-4,-3,2,1,3,3,2,2,2,1,4,-3,2]
13_5909; [-4,-4,-3,2,2,1,4,-3,-2,1,4,4,3,2]
13_5910; [-4,3,-2,-2,4,4,3,-2,1,3,2,2,2,1]
13_5911; [-4,-4,-4,-3,2,-3,4,4,-3,2,-1,-3,2,1,1,3]
13_5912; [-4,-4,-4,-3,-3,2,2,-1,3,2,-1,4,3,3,3,2]
13_5913; [-4,-4,-3,2,2,-3,-4,3,2,1,-4,3,-2,1]
13_5914; [-4,-4,-3,-3,2,-3,2,1,4,-3,2,2,2,1]
13_5915; [-4,3,-2,1,3,3,2,2,2,1,4,4,3,-2]
13_5916; [-4,-4,-4,-3,2,-1,2,1,1,4,4,3,3,-2,3,-2]
13_5917; [-3,-3,-3,2,-1,2,-1,2,3,3,2,-1,2]
13_5918; [-3,-3,2,-1,2,-1,2,3,3,3,2,-1,2]
13_5919; [-3,-2,1,-3,-2,1,-2,4,3,3,-2,1,4,4]
13_5920; [-3,-3,-2,1,-2,1,-2,1,3,3,3,-2,1]
13_5921; [-3,2,-3,2,-3,2,2,1,-3,2,2,2,1]
13_5922; [-2,-2,1,-2,1,-2,1,3,2,2,2,1,3]
13_5923; [-3,-3,-3,2,-1,2,-1,2,2,-1,3,2,2,2,-1]
13_5924; [-3,-3,2,-3,2,1,-3,2,2,1,1,-3,2]
13_5925; [-2,1,-2,1,1,-2,1,3,2,2,1,3,3]
13_5926; [-3,-3,-2,1,-2,1,1,-2,1,-3,2,2,1]
13_5927; [-3,2,2,-3,2,2,2,1,-3,2,2,1,1]
13_5928; [-2,-2,-2,1,-2,-2,1,3,2,2,1,3,3]
13_5929; [-3,-2,-2,1,-3,2,2,-3,2,2,2,1,1]
13_5930; [-4,-3,2,-3,2,2,1,1,1,3,-4,3,2,1,1,3]
13_5931; [-4,-4,-3,-3,-3,2,2,1,1,3,2,4,-3,2,1,-3]
13_5932; [-4,-4,-3,2,-1,2,2,4,4,4,3,-2,1,-2,1,1]
13_5933; [-3,-3,2,-3,-3,2,2,1,-3,2,2,1,1]
13_5934; [-2,-2,1,1,-2,1,1,3,2,2,1,3,3]
13_5935; [-3,-3,-2,-2,1,1,-2,1,-3,2,2,2,1]
13_5936; [-4,-4,-4,-3,-2,1,1,2,2,4,4,4,3,2,2,1]
13_5937; [-4,-4,-3,-3,-2,1,1,2,-4,3,3,3,2,1]
13_5938; [-4,3,2,2,1,1,4,4,3,3,2,2,2,1]
13_5939; [-4,-4,-4,-3,-3,2,2,1,1,3,2,2,2,1,4,-3]
13_5940; [-4,-4,-4,-3,-2,1,1,2,2,4,4,4,3,-2,-2,1]
13_5941; [-4,-4,3,3,-2,1,1,2,-4,3,3,3,2,1]
13_5942; [-4,3,-2,-2,1,1,4,4,3,3,2,2,2,1]
13_5943; [-4,-3,2,-3,2,2,1,1,3,-4,3,2,1,1,1,3]
13_5944; [-3,-3,-2,1,3,2,2,-1,3,3,2,1,1,1,2]
13_5945; [-4,-3,-3,2,-4,-3,2,1,1,4,-3,2,2,1]
13_5946; [-4,-4,-3,-3,-3,2,2,2,1,3,2,4,-3,2,1,-3]
13_5947; [-4,-4,-3,-2,1,-2,1,1,4,4,4,3,2,-1,2,2]
13_5948; [-3,-3,-2,1,-2,-1,-1,2,3,3,3,2,1,1,2]
13_5949; [-4,-4,-4,-3,-2,1,4,4,3,-2,3,2,2,1]
13_5950; [-3,-3,-3,-3,2,2,1,1,1,3,2,2,2,1,1]
13_5951; [-3,-3,-3,-2,1,1,1,1,3,3,3,2,-1,2,-1]
13_5952; [-3,-3,-2,-2,-2,1,1,-3,2,2,1,1,1]
13_5953; [-2,-2,1,1,1,3,2,2,2,1,1,3,3]
13_5954; [-3,-3,-2,-2,1,1,-3,2,2,2,1,1,1]
13_5955; [-2,-2,-2,1,1,1,3,2,2,1,1,3,3]
13_5956; [-4,-4,-4,-4,3,-2,1,1,4,-3,4,-3,2,2,2,1]
13_5957; [-4,3,-2,1,1,3,2,-4,3,3,3,2,2,1]
13_5958; [-4,-4,3,-2,1,1,3,3,2,-4,3,3,2,1]
13_5959; [-3,2,1,1,4,3,2,2,1,3,2,2,4,4]
13_5960; [-4,-4,-4,-4,3,3,-2,1,1,2,4,3,3,3,2,1]
13_5961; [-4,-4,-4,-3,-2,-2,1,1,4,-3,2,2,2,1]
13_5962; [-4,3,-2,-2,-2,1,1,4,4,3,3,2,2,1]
13_5963; [-3,-3,-3,2,1,-3,2,2,1,1,-3,2,2]
13_5964; [-2,-2,1,1,1,-2,1,3,2,2,1,3,3]
13_5965; [-3,-3,-2,-2,1,1,1,-2,1,-3,2,2,1]
13_5966; [-4,-4,-3,2,1,1,4,-3,2,2,1,-3,2,2]
13_5967; [-4,3,-2,-2,1,1,4,4,3,2,2,1,3,-2]
13_5968; [-4,-4,-3,-3,2,-1,-3,2,-4,3,3,2,1,1]
13_5969; [-4,-3,2,-1,3,3,2,-1,-4,3,3,3,2,2]
13_5970; [-4,-4,-3,2,-3,2,2,2,1,-4,3,3,-2,1]
13_5971; [-4,-3,2,1,3,3,3,2,2,2,1,-4,3,2]
13_5972; [-3,-3,-3,2,2,-3,2,1,-3,2,2,1,1]
13_5973; [-2,-2,1,-2,1,3,2,2,1,1,1,3,3]
13_5974; [-3,-3,-2,-2,1,-2,1,-3,2,2,1,1,1]
13_5975; [-4,-4,-3,2,-3,2,2,1,1,4,-3,2,2,1]
13_5976; [-4,3,-2,-2,4,4,3,-2,1,1,3,2,2,1]
13_5977; [-4,-4,-3,-3,2,-3,2,-1,-4,3,3,2,1,1]
13_5978; [-4,-4,-3,2,-1,4,-3,2,2,4,3,2,2,2,1,1]
13_5979; [-4,-4,-3,-3,-3,2,2,2,1,3,2,2,4,-3,2,1]
13_5980; [-4,-4,-3,-3,2,-4,3,3,3,2,-1,4,-3,2,1,1]
13_5981; [-3,-3,-3,2,2,1,-3,-3,2,2,2,1,1]
13_5982; [1,1,1,2,2,1,1,3,2,2,2,3,3]
13_5983; [-3,-3,2,2,1,1,-3,2,2,2,1,1,1]
13_5984; [-4,-4,-4,-3,2,2,1,1,4,-3,2,2,2,1]
13_5985; [-5,-4,3,-4,3,-2,1,1,2,-5,4,3,3,2,1]
13_5986; [-5,-4,-4,-3,2,-1,4,5,5,4,4,3,3,2,-1]
13_5987; [-4,-4,3,-2,1,3,-2,-2,4,3,3,-2,1,3]
13_5988; [-4,-3,2,1,1,1,3,2,2,1,1,-4,3,2]
13_5989; [-4,-4,-3,-2,1,4,-3,4,3,3,3,-2,1,3]
13_5990; [-5,-4,-3,2,-3,2,1,4,-5,4,3,2,2,2,1]
13_5991; [-5,-4,3,-2,1,1,2,4,3,3,2,1,-5,4,3]
13_5992; [-5,-4,-4,-3,-3,2,-1,3,2,4,-5,4,3,3,2,1,1]
13_5993; [-4,-3,2,1,1,1,1,3,2,2,1,-4,3,2]
13_5994; [-4,-4,-3,-3,-2,1,4,4,4,4,4,3,-2,1]
13_5995; [-4,-4,-3,2,-1,4,4,4,4,4,3,3,2,-1]
13_5996; [-5,-4,3,2,-1,2,1,1,4,3,3,2,-5,4,3]
13_5997; [-5,-4,-4,-3,-3,-2,1,4,4,5,5,4,3,-2,1]
13_5998; [-5,-4,-4,-3,2,-1,4,4,5,5,4,3,3,2,-1]
13_5999; [-4,-3,2,-3,2,1,-4,3,2,2,1,1,1,1]
13_6000; [-5,-4,3,-4,3,2,-5,4,3,3,2,-1,2,1,1]
13_6001; [-4,-4,3,3,-2,1,4,3,3,5,-4,3,-2,1,5]
13_6002; [-5,4,-3,-2,1,4,3,3,-2,1,4,5,4,-3,4]
13_6003; [-4,-3,2,1,1,3,2,2,1,1,1,-4,3,2]
13_6004; [-4,-4,-3,-2,1,4,4,-3,4,3,3,-2,1,3]
13_6005; [-5,-4,-3,2,-3,2,1,1,4,-5,4,3,2,2,1]
13_6006; [-5,4,-3,-2,1,4,3,-2,3,-2,1,5,4,-3,4]
13_6007; [-5,-4,-4,3,-2,1,4,-5,4,3,-2,3,-2,1,4]
13_6008; [-5,-4,-4,3,-2,1,3,-2,1,4,-5,4,3,-2,4]
13_6009; [-3,-3,-3,-3,-2,1,3,3,3,3,3,-2,1]
13_6010; [-4,-4,-3,-3,2,-1,3,3,3,3,2,-1,4,-3]
13_6011; [-4,-4,-3,-2,1,-2,1,4,-3,2,2,2,2,2]
13_6012; [-5,-5,-4,-3,-5,4,-3,-2,1,3,3,5,4,4,3,-2,1]
13_6013; [-3,-3,-3,2,-1,2,-1,2,2,2,3,3,2]
13_6014; [-3,-3,2,-1,2,-1,2,2,2,3,3,3,2]
13_6015; [-3,-3,-3,-3,-3,2,1,3,-2,1,3,2,2]
13_6016; [-3,-3,-3,2,-1,-1,2,-1,2,2,3,3,2]
13_6017; [-3,-3,-2,-2,1,1,2,2,2,2,-3,2,1]
13_6018; [-3,-3,-3,-3,2,1,1,3,-2,1,3,2,2]
13_6019; [-4,-4,-4,-3,2,-1,2,-1,3,3,4,4,3,2]
13_6020; [-4,-4,-3,2,-1,2,-1,3,3,4,4,4,3,2]
13_6021; [-4,-4,-4,3,-2,1,-2,1,3,3,4,3,-2,3]
13_6022; [-3,-3,-2,-2,1,-2,1,1,1,3,3,3,-2]
13_6023; [-3,-3,-3,-2,-2,1,1,2,2,2,-3,2,1]
13_6024; [-3,-3,-3,2,1,1,1,3,-2,1,3,2,2]
13_6025; [-3,-3,-2,1,-2,1,1,1,1,3,3,3,-2]
13_6026; [-3,-3,-3,-2,1,-2,1,1,1,1,3,3,-2]
13_6027; [-3,-3,2,1,1,1,1,3,-2,1,3,2,2]
13_6028; [-4,-4,-3,2,-3,2,-1,2,1,1,4,4,4,-3]
13_6029; [-4,-4,-4,-3,2,-3,2,-1,2,1,1,4,4,-3]
13_6030; [-4,-4,3,2,-1,2,1,1,4,-3,2,4,3,3]
13_6031; [-3,2,-3,2,1,1,1,2,1,1,2,2,1]
13_6032; [-3,-3,-3,2,-3,2,1,1,1,2,1,1,2]
13_6033; [-4,3,-4,3,-2,1,3,2,2,2,3,2,2,1]
13_6034; [-4,-4,-3,-3,2,1,3,-2,1,3,2,2,4,-3]
13_6035; [-4,-4,-3,-3,2,-1,2,-1,2,3,2,4,4,4,3,2]
13_6036; [-3,-3,-3,-3,-3,2,-3,2,1,1,2,2,1]
13_6037; [-3,2,1,1,1,1,1,3,-2,1,3,2,2]
13_6038; [-3,-3,-3,-2,1,1,1,1,1,3,3,-2,1]
13_6039; [-4,-4,-3,-3,2,-3,2,1,1,2,2,1,4,-3]
13_6040; [-4,3,-2,1,1,2,2,1,3,-2,3,4,4,3]
13_6041; [-4,-4,-4,-3,2,-1,2,1,1,2,4,4,-3,2]
13_6042; [-3,-3,2,-3,2,1,1,1,2,1,1,2,2]
13_6043; [-4,-3,2,1,1,1,2,1,1,3,3,-4,3,2]
13_6044; [-3,-3,-3,-3,2,-3,2,1,1,1,2,1,1]
13_6045; [-4,-4,-3,2,-3,2,1,1,1,2,1,1,4,-3]
13_6046; [-4,-4,-4,-3,-3,2,-1,2,-1,2,3,2,4,4,3,2]
13_6047; [-4,-4,-3,2,1,1,1,2,1,1,2,4,-3,2]
13_6048; [-4,-4,-4,3,2,-1,4,-3,2,1,1,4,3,3]
13_6049; [-4,-4,-3,-2,-2,1,1,2,2,2,4,-3,2,1]
13_6050; [-4,-4,3,-4,3,-2,1,3,2,2,3,3,2,1]
13_6051; [-4,-4,-3,2,1,1,3,-2,1,3,2,2,4,-3]
13_6052; [-4,-4,-3,-3,-3,2,-1,2,1,1,3,2,-4,3,2,2]
13_6053; [-3,-3,2,1,1,-3,2,-3,2,2,1,1,1]
13_6054; [1,1,1,2,1,1,1,2,3,2,2,2,3]
13_6055; [-3,-3,-2,-2,-3,2,1,1,1,2,1,1,1]
13_6056; [-3,2,1,1,3,-2,-2,1,-2,1,3,2,2]
13_6057; [-3,-3,-2,-2,1,1,2,-3,2,-3,2,2,1]
13_6058; [-3,-3,2,1,1,1,3,3,3,2,1,1,1]
13_6059; [-3,-3,-2,1,1,2,-3,2,1,1,2,2,1]
13_6060; [-3,-3,2,1,1,1,2,-3,2,2,1,1,1]
13_6061; [-4,-4,-4,-3,2,-1,-1,3,3,4,4,3,2,-1]
13_6062; [-4,-4,-3,-2,-2,1,1,2,2,3,-4,3,2,1]
13_6063; [-4,-4,-4,3,-2,1,1,3,3,4,3,-2,1,3]
13_6064; [-4,-4,-4,3,-2,-1,-1,3,-2,1,3,4,4,3]
13_6065; [-4,-4,-3,2,1,1,1,2,1,1,3,-4,3,2]
13_6066; [-4,-4,-4,-4,-3,2,1,1,1,4,-3,2,1,1]
13_6067; [-4,3,-2,1,1,1,2,4,-3,2,1,4,3,3]
13_6068; [-4,-4,-4,-3,-2,1,1,1,2,4,4,-3,2,1]
13_6069; [-3,-3,-3,2,-1,-1,2,2,2,-1,3,3,2]
13_6070; [-3,-3,-3,2,1,1,1,3,3,2,1,1,1]
13_6071; [-3,-3,2,-1,2,1,1,2,-3,2,2,2,-1]
13_6072; [-3,-3,2,1,1,3,-2,-2,-2,1,3,2,2]
13_6073; [-3,2,1,1,1,4,3,3,2,1,1,1,4,4]
13_6074; [-3,-3,-3,2,2,2,-1,-1,2,3,3,2,-1]
13_6075; [-3,-3,-2,-2,1,1,2,2,-3,2,2,2,1]
13_6076; [-3,-3,2,1,1,3,-2,-2,-2,1,3,3,2]
13_6077; [-3,-3,2,1,1,1,2,-3,2,2,2,1,1]
13_6078; [-3,-3,2,1,1,1,-3,2,-3,2,2,1,1]
13_6079; [-3,2,1,1,3,-2,-2,1,-2,1,3,3,2]
13_6080; [-3,-3,2,-1,2,1,1,-3,2,-3,2,2,-1]
13_6081; [-3,-3,-3,2,-3,-3,-3,2,1,1,2,2,1]
13_6082; [-3,2,1,1,1,3,-2,1,1,1,3,2,2]
13_6083; [-3,-3,-3,-2,1,1,1,3,3,-2,1,1,1]
13_6084; [-3,-3,2,1,1,2,-3,2,2,2,1,1,1]
13_6085; [-5,-5,-4,-3,2,-3,2,1,1,2,2,1,5,-4,3]
13_6086; [-5,-4,3,-2,1,1,2,2,1,4,5,5,4,3,-2]
13_6087; [-5,-5,-5,-4,-3,2,-1,3,5,5,-4,3,2,1,1]
13_6088; [-3,-3,2,-3,2,-3,-3,2,1,1,2,2,1]
13_6089; [-3,2,1,1,3,-2,1,-2,1,1,3,2,2]
13_6090; [-3,-3,-3,-2,1,-2,1,1,3,3,-2,1,1]
13_6091; [-4,-4,-3,-2,1,1,2,4,4,-3,4,3,-2,3,-2,1]
13_6092; [-3,-3,-3,-2,1,-2,1,1,3,3,2,1,1]
13_6093; [-3,-3,-3,-2,1,-2,-2,1,1,3,3,2,1]
13_6094; [-3,-2,1,1,2,2,1,1,-3,2,2,2,1]
13_6095; [-4,-4,-3,-3,2,-3,2,1,-4,3,3,-2,1,1]
13_6096; [-3,-3,-2,1,1,4,3,3,2,4,4,-3,2,1]
13_6097; [-4,-3,-3,-2,1,1,3,-4,3,3,2,2,1,3]
13_6098; [-4,-4,-3,-3,-4,3,2,1,-3,-2,1,1,2,2,1,1]
13_6099; [-3,-3,-2,-2,1,1,2,-3,2,1,1,1,2,2,2]
13_6100; [-3,-2,1,-2,1,1,4,3,3,2,1,1,4,4]
13_6101; [-4,-4,-4,-3,-3,2,-1,-3,-2,4,4,3,2,2,1,1]
13_6102; [-4,-4,-4,3,-4,3,2,1,3,-2,1,3,2,2]
13_6103; [-4,-4,-3,2,1,1,1,4,3,-2,1,3,2,2]
13_6104; [-4,-4,-4,-3,-3,-3,2,-1,3,-4,3,3,2,1,1,3]
13_6105; [-3,-3,-2,-2,1,1,1,1,2,3,3,3,2,-1,2]
13_6106; [-3,2,-1,2,1,3,-2,-2,1,1,1,3,2]
13_6107; [-5,-5,-4,3,-2,1,3,2,2,3,5,-4,3,2,1]
13_6108; [-5,-5,-4,3,2,-1,5,4,-3,2,1,1,4,3,3]
13_6109; [-5,-5,-4,-4,3,-2,-1,-1,4,3,5,5,5,4,3,-2,1]
13_6110; [-4,-4,-3,-3,-2,-1,3,4,4,4,3,2,1,1,2,3]
13_6111; [-4,-3,2,1,3,-2,-2,1,4,4,3,2,-1,2]
13_6112; [-4,3,-4,3,2,1,1,1,3,-2,1,3,2,2]
13_6113; [-4,-4,-4,-4,-3,2,1,4,3,-2,1,3,2,2]
13_6114; [-4,-4,-3,-3,2,-1,3,2,4,4,4,3,2,2,2,-1]
13_6115; [-3,-3,-2,1,1,1,1,1,3,3,3,-2,1]
13_6116; [-4,-4,-3,2,-1,2,1,1,2,4,4,4,-3,2]
13_6117; [-4,3,3,3,-2,1,1,2,-4,3,3,3,2,1]
13_6118; [-4,-4,-4,-3,2,-1,3,3,2,1,1,1,4,4,3,2]
13_6119; [-4,-4,-3,2,2,4,3,3,2,1,1,4,4,3,-2,1]
13_6120; [-4,-4,-3,-3,-4,3,-2,1,1,2,3,-2,3,2,2,1]
13_6121; [-5,-5,-4,-3,2,-1,5,4,4,3,3,2,-1,4,3,2,2]
13_6122; [-5,-5,-4,3,-2,1,4,4,4,-3,2,5,4,-3,2,1,4]
13_6123; [-5,-5,-4,-3,-3,2,1,1,2,5,4,-3,2,1,4,-3,-2]
13_6124; [-4,-4,-3,2,1,1,-2,3,2,2,1,-4,3,2]
13_6125; [-4,-3,-3,2,-3,2,1,-4,3,3,3,-2,1,1]
13_6126; [-3,-3,-2,1,1,3,3,3,2,-1,2,2,1,1,2]
13_6127; [-3,-3,-3,-2,-2,1,-2,1,3,3,2,1,1]
13_6128; [-4,-4,-4,-3,-2,1,1,2,4,4,3,-2,3,-2,-2,1]
13_6129; [-3,-3,-2,1,1,4,3,3,3,2,4,-3,2,1]
13_6130; [-3,-3,-2,-2,1,1,1,2,-3,2,1,1,2,2,2]
13_6131; [-4,-4,-3,-3,-4,3,-2,1,1,2,2,1,1,-3,2,1]
13_6132; [-4,-3,2,2,-1,3,3,2,-1,-4,3,3,3,2]
13_6133; [-4,-4,-3,2,-3,2,2,1,-4,3,3,-2,1,1]
13_6134; [-4,-3,2,2,1,3,3,2,2,2,1,-4,3,2]
13_6135; [-4,-4,-3,-2,1,3,4,4,4,3,-2,1,3,-2,1,1]
13_6136; [-4,-3,-3,-2,1,1,3,-4,3,2,1,-3,2,1]
13_6137; [-4,-4,-3,-2,1,-4,3,-2,-4,3,2,2,2,1]
13_6138; [-4,-4,-3,2,-1,3,3,3,2,-1,-4,3,3,2]
13_6139; [-4,-3,2,1,1,3,3,2,2,1,-4,3,2,2]
13_6140; [-4,-3,2,1,-3,2,4,-3,2,1,4,3,3,2]
13_6141; [-3,-3,-2,1,3,-2,-2,4,3,3,2,1,4,4]
13_6142; [-4,-3,2,-3,2,2,1,-4,3,3,3,-2,1,1]
13_6143; [-4,-4,-3,2,2,-1,3,3,2,-1,-4,3,3,2]
13_6144; [-4,-3,2,2,1,1,3,3,2,2,1,-4,3,2]
13_6145; [-5,-4,3,2,-1,2,2,4,5,5,4,3,2,-1,2]
13_6146; [-5,-5,-4,-3,2,1,3,-2,1,3,2,2,5,-4,3]
13_6147; [-5,-5,-4,-3,2,-1,-4,-3,5,5,5,4,3,3,2,1,1]
13_6148; [-3,-3,-2,1,-2,1,1,3,3,3,-2,1,1]
13_6149; [-3,-3,-2,1,1,3,3,3,2,-1,2,1,1]
13_6150; [-4,-4,-3,-3,-4,3,-2,1,-4,3,2,2,1,1]
13_6151; [-4,-4,-4,-3,2,4,3,3,2,1,1,4,4,3,-2,1]
13_6152; [-4,-4,-3,2,-1,3,3,2,1,1,1,4,4,4,3,2]
13_6153; [-4,-4,-3,-3,-4,3,2,2,3,-2,-1,3,2,1,1,1]
13_6154; [-3,-3,-2,-2,1,-2,1,3,3,3,-2,1,1]
13_6155; [-3,-3,2,1,-3,2,2,2,1,-3,-3,2,2]
13_6156; [-2,-2,1,1,-2,1,3,2,2,2,1,1,3]
13_6157; [-3,-3,-3,-2,1,-2,1,3,3,2,2,2,-1,2,-1]
13_6158; [-2,-2,-2,1,1,1,1,3,2,2,2,1,3]
13_6159; [-3,-3,-3,-3,2,2,-1,-1,3,2,2,2,2,2,-1]
13_6160; [-3,-3,-2,-2,1,-3,2,2,2,2,2,1,1]
13_6161; [-2,-2,1,1,3,2,2,2,2,2,1,3,3]
13_6162; [-2,-2,-2,-2,-2,1,1,3,2,2,1,3,3]
13_6163; [-4,3,-2,-2,-2,1,3,2,2,2,1,4,4,3]
13_6164; [-4,-4,-4,-3,2,-3,4,4,-3,-3,2,-1,2,1,1,3]
13_6165; [-4,-3,-3,-3,2,-4,3,3,3,2,-1,2,1,1]
13_6166; [-4,-4,-4,3,3,3,2,-1,2,1,1,4,3,3,3,2]
13_6167; [-4,-4,-3,-3,-3,2,2,2,1,3,2,2,2,1,4,-3]
13_6168; [-3,-3,-3,-3,2,2,2,1,-3,2,2,2,1]
13_6169; [1,1,1,1,2,2,2,1,3,2,2,2,3]
13_6170; [-3,-3,2,2,1,-3,2,2,2,2,2,1,1]
13_6171; [-4,-4,-3,2,2,2,1,-3,2,2,2,1,4,-3]
13_6172; [-4,3,2,2,2,1,3,2,2,2,1,4,4,3]
13_6173; [-4,-4,-4,-3,2,-1,2,1,1,2,4,4,3,2,2,2]
13_6174; [-3,-3,-2,1,-2,-2,1,1,3,3,3,-2,1]
13_6175; [-3,-3,-2,1,1,1,3,3,3,-2,1,1,1]
13_6176; [-4,-4,-3,-2,1,1,1,2,4,4,4,-3,2,1]
13_6177; [-4,3,-2,1,3,3,2,-4,3,3,3,2,2,1]
13_6178; [-4,-4,3,-2,1,3,3,2,-4,3,3,2,2,1]
13_6179; [-3,2,1,1,4,3,3,2,2,1,3,2,2,4]
13_6180; [-5,-5,-4,-3,2,-1,5,4,3,3,2,-1,4,3,2,2,2]
13_6181; [-5,-5,-4,3,-2,1,4,4,-3,2,2,5,4,-3,2,1,4]
13_6182; [-5,-5,-4,-3,2,-1,-4,3,2,-1,3,5,5,5,4,-3,2]
13_6183; [-2,-2,-2,1,1,3,2,2,2,2,2,1,3]
13_6184; [-3,-3,-3,-3,2,2,2,-1,3,2,2,2,2,2,-1]
13_6185; [-3,-3,-2,-2,-2,1,-3,2,2,1,1,1,1]
13_6186; [-2,-2,1,1,1,1,3,2,2,2,1,3,3]
13_6187; [-3,-3,-2,-2,1,-3,2,2,2,1,1,1,1]
13_6188; [-2,-2,-2,1,1,1,1,3,2,2,1,3,3]
13_6189; [-2,-2,-2,-2,-2,1,1,3,2,2,2,1,3]
13_6190; [-4,-4,-4,-4,3,3,2,-1,2,1,1,4,3,3,3,2]
13_6191; [-4,-4,-4,-3,2,-1,2,1,1,2,4,4,4,3,-2,-2]
13_6192; [-4,-4,-3,-3,-3,2,-4,3,3,2,-1,2,1,1]
13_6193; [-4,3,-2,-2,1,1,3,2,2,2,1,4,4,3]
13_6194; [-4,-4,-3,-3,2,-4,3,3,3,2,-1,2,1,1]
13_6195; [-4,3,-2,-2,-2,1,1,3,2,2,1,4,4,3]
13_6196; [-4,-4,-3,-3,-3,2,2,1,1,3,2,2,2,1,4,-3]
13_6197; [-3,-3,2,2,2,1,-3,2,2,2,2,2,1]
13_6198; [1,1,1,1,2,2,1,3,2,2,2,3,3]
13_6199; [-3,-3,2,2,1,-3,2,2,2,1,1,1,1]
13_6200; [-4,-4,-4,-3,2,-1,2,1,1,2,4,4,4,3,2,2]
13_6201; [-4,3,2,2,1,1,3,2,2,2,1,4,4,3]
13_6202; [-4,-4,3,3,2,-4,3,3,3,2,-1,2,1,1]
13_6203; [-4,-3,2,-1,3,3,2,2,2,-1,-4,3,2,2]
13_6204; [-4,-4,-4,-3,-2,1,3,4,4,3,-2,1,3,-2,1,1]
13_6205; [-4,-3,2,1,3,3,2,2,2,1,-4,3,2,2]
13_6206; [-3,-3,2,1,-3,2,2,1,1,-3,-3,2,2]
13_6207; [-2,-2,1,1,-2,1,3,2,2,1,1,3,3]
13_6208; [-3,-3,-2,-2,1,1,-2,1,-3,2,2,1,1]
13_6209; [-5,-5,-4,-3,2,-1,3,5,5,5,-4,3,2,1,1]
13_6210; [-4,-4,-3,-2,1,1,2,2,4,4,4,3,2,2,2,1]
13_6211; [-3,-3,-3,-3,2,2,1,-3,2,2,2,1,1]
13_6212; [-4,-4,-3,2,2,1,-3,2,2,2,1,1,4,-3]
13_6213; [-5,-5,-4,3,-4,3,2,-1,5,4,3,3,2,-1,4]
13_6214; [-5,-5,4,-3,2,-1,4,5,4,3,3,2,-1,4,-3]
13_6215; [-5,-4,-4,-3,-3,-2,1,1,2,3,2,4,-5,4,3,2,1]
13_6216; [-4,-4,3,-2,1,3,3,-2,4,3,-2,1,3,3]
13_6217; [-4,-4,3,-2,-2,1,3,3,4,3,-2,1,3,-2]
13_6218; [-5,4,-3,-2,1,4,3,3,-2,1,5,4,-3,4,4]
13_6219; [-4,-3,2,1,1,1,3,2,2,2,1,-4,3,2]
13_6220; [-4,-4,-4,-3,2,-1,4,4,4,4,3,3,2,-1]
13_6221; [-4,-4,-4,-4,-3,2,-1,4,4,4,3,3,2,-1]
13_6222; [-4,-3,2,-3,2,1,-4,3,2,2,2,1,1,1]
13_6223; [-5,-4,3,-4,3,2,-1,-5,4,3,3,3,2,1,1]
13_6224; [-5,-5,-4,-3,2,-3,2,1,5,-4,3,3,3,-2,1]
13_6225; [-5,-4,-4,-4,-3,2,-1,4,5,5,4,3,3,2,-1]
13_6226; [-5,-4,3,2,-1,4,4,3,3,2,-1,5,5,4,3]
13_6227; [-5,-4,-4,-3,2,-1,4,5,5,4,3,3,2,-1,4]
13_6228; [-5,-4,3,-4,3,2,1,-5,4,3,-2,1,3,3,2]
13_6229; [-5,-4,3,-4,3,2,1,-5,4,3,-2,1,3,2,2]
13_6230; [-5,-4,3,2,-1,4,3,3,2,-1,5,5,4,3,3]
13_6231; [-4,-3,-3,-3,-2,1,3,3,4,4,3,3,-2,1]
13_6232; [-5,-4,3,-4,3,-2,1,-3,4,4,-5,4,3,-2,1]
13_6233; [-5,-4,3,2,-1,4,-5,4,-3,2,-1,4,3]
13_6234; [-4,-4,3,-2,1,1,3,-2,4,3,-2,1,3,-2]
13_6235; [-4,-4,-4,-3,-2,1,-2,1,4,-3,2,2,2,2]
13_6236; [-4,-4,-3,-3,-2,1,1,3,2,-1,2,4,3,-2,1,3]
13_6237; [-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,-1,2,2,3]
13_6238; [-4,-3,-3,-2,1,-2,1,1,2,3,-4,3,2,-1,2,3]
13_6239; [-3,-3,-3,2,2,2,-1,3,3,2,2,2,-1]
13_6240; [-3,-3,2,2,2,-1,3,3,3,2,2,2,-1]
13_6241; [-4,-4,-3,-3,2,2,2,-1,-4,3,2,2,2,-1]
13_6242; [-3,-3,-3,2,-1,2,2,3,3,2,-1,2,2]
13_6243; [-3,-3,2,-1,2,2,3,3,3,2,-1,2,2]
13_6244; [-4,-4,-3,-3,-3,2,1,-4,3,-2,1,3,2,2]
13_6245; [-3,-3,-3,2,-1,2,-1,3,3,2,2,-1,2]
13_6246; [-3,-3,-2,1,-2,1,3,3,3,2,-1,2,1]
13_6247; [-3,-3,-3,-2,1,-2,1,3,3,2,-1,2,1]
13_6248; [-3,-3,2,-1,2,3,3,3,2,-1,2,2,-1]
13_6249; [-3,-3,-2,1,4,-3,4,-3,2,2,2,1,-3,4]
13_6250; [-4,3,-2,1,1,4,-3,4,-3,2,2,1,4,3]
13_6251; [-4,-3,-3,-4,3,-2,1,1,3,-4,3,2,2,1]
13_6252; [-3,-3,-3,2,-1,2,3,3,2,-1,2,2,-1]
13_6253; [-3,-3,2,-1,2,-1,3,3,3,2,2,-1,2]
13_6254; [-3,-3,-2,1,1,4,-3,4,-3,2,2,1,-3,4]
13_6255; [-3,-3,-2,1,-2,1,3,3,3,-2,1,-2,1]
13_6256; [-3,-3,2,-1,2,-1,3,3,3,2,-1,2,-1]
13_6257; [-3,-2,1,-2,1,4,3,3,-2,1,-2,1,4,4]
13_6258; [-3,2,2,2,1,-3,2,2,2,1,1,1,1]
13_6259; [-4,-4,-3,2,2,2,-1,4,4,4,3,2,1,1,2,2]
13_6260; [-4,3,-2,1,3,3,2,2,-4,3,3,3,2,1]
13_6261; [-4,-4,3,-2,1,3,3,2,2,-4,3,3,2,1]
13_6262; [-3,2,1,1,4,3,2,2,1,3,3,2,2,4]
13_6263; [-3,2,2,2,1,-3,2,2,2,2,2,1,1]
13_6264; [-4,-4,-3,2,-1,2,1,1,2,4,4,4,3,2,2,2]
13_6265; [-5,-4,3,-4,3,-2,1,-5,4,-3,2,-3,2,2,1]
13_6266; [-4,-4,-3,-2,1,4,3,3,4,4,3,-2,1,3]
13_6267; [-5,-5,-4,3,-2,1,4,4,3,-2,1,5,4,-3,4]
13_6268; [-4,-3,-3,2,-1,2,-1,3,4,4,3,2,2,3,3,3]
13_6269; [-5,-4,3,-4,3,-2,1,5,5,4,-3,-3,-2,1,4]
13_6270; [-5,-5,-4,-3,5,4,-3,2,-1,4,4,3,3,2,-1]
13_6271; [-3,2,1,1,-2,1,1,3,-2,1,3,2,2]
13_6272; [-4,-3,2,1,1,-2,1,3,-2,1,4,4,3,2]
13_6273; [-3,-3,-3,-2,1,3,3,3,3,3,3,-2,1]
13_6274; [-4,-3,-3,-3,-2,1,3,3,3,4,4,3,-2,1]
13_6275; [-4,-3,-3,-3,-2,1,3,4,4,3,3,3,-2,1]
13_6276; [-5,-4,-4,3,-4,3,2,-1,-3,2,1,1,-5,4,3]
13_6277; [-3,-3,-3,-3,2,-1,3,3,3,3,3,2,-1]
13_6278; [-4,-4,-3,-3,-2,1,3,3,3,3,-2,1,4,-3]
13_6279; [-4,-4,-3,-2,1,4,-3,2,2,2,2,-3,2,1]
13_6280; [-5,-5,-4,-3,-5,4,-3,2,-1,2,1,1,3,5,-4,3,2]
13_6281; [-4,-4,3,-2,1,-2,1,3,-2,4,3,3,-2,3]
13_6282; [-3,2,1,1,-2,1,1,1,3,-2,1,3,2]
13_6283; [-4,-3,2,1,1,3,-2,1,3,4,4,3,2,-1]
13_6284; [-4,-3,2,1,1,3,2,-4,-3,2,1,3,2,2]
13_6285; [-4,-4,3,-2,1,1,3,-2,4,3,3,-2,1,3]
13_6286; [-3,2,1,1,-2,1,3,-2,-2,-2,1,3,2]
13_6287; [-4,-4,-3,-2,-2,1,1,2,2,4,3,3,-2,1,3,2]
13_6288; [-4,-3,-3,-2,1,-2,1,1,3,4,4,3,3,-2]
13_6289; [-4,-3,-3,2,1,1,3,-2,1,4,4,3,3,2]
13_6290; [-4,-4,3,-4,3,-2,1,1,2,2,3,2,2,1]
13_6291; [-4,-4,-3,-3,-2,1,1,2,3,3,-4,3,2,1]
13_6292; [-3,-3,-2,1,-2,1,1,3,3,3,3,3,-2]
13_6293; [-3,-3,2,1,1,3,-2,1,3,2,2,2,2]
13_6294; [-3,-3,2,-3,2,1,1,1,1,1,2,1,1]
13_6295; [-3,-3,-2,-2,1,1,1,1,2,2,-3,2,1]
13_6296; [-3,-3,-2,-2,1,1,1,2,2,-3,2,1,1]
13_6297; [-4,-3,-3,-2,1,-2,1,1,3,3,4,4,3,-2]
13_6298; [-4,-3,-3,2,1,1,3,-2,1,3,4,4,3,2]
13_6299; [-4,-4,3,-4,3,2,-1,2,1,1,2,3,2,2]
13_6300; [-4,-4,-3,-3,2,-1,2,1,1,3,3,-4,3,2]
13_6301; [-3,-3,2,2,1,1,3,-2,1,3,2,2,2]
13_6302; [-3,-3,2,-3,2,2,-1,3,3,3,3,2,-1]
13_6303; [-3,-3,2,-3,2,1,3,-2,1,3,2,2,2]
13_6304; [-3,-3,2,-1,3,3,2,-1,2,3,3,3,2]
13_6305; [-3,2,-3,2,1,1,1,1,1,2,1,1,2]
13_6306; [-3,-3,-3,-2,1,3,3,-2,1,3,3,3,-2]
13_6307; [-3,-3,-3,2,1,3,-2,1,3,2,2,2,2]
13_6308; [-3,-3,-2,-2,1,-2,1,3,3,3,3,3,-2]
13_6309; [-3,-3,-3,2,1,3,3,-2,1,3,2,2,2]
13_6310; [-3,-3,2,-3,2,-1,2,-1,3,3,3,3,2]
13_6311; [-3,-3,2,-3,2,-1,2,-1,3,3,3,2,2]
13_6312; [-4,-3,-3,2,-3,2,2,-1,3,4,4,3,2,-1]
13_6313; [-4,-4,-3,2,1,-4,3,-2,1,4,4,3,2,2]
13_6314; [-4,-3,-3,2,-1,2,3,2,2,1,1,-4,3,2]
13_6315; [-4,3,-4,3,-2,1,3,2,2,3,2,2,2,1]
13_6316; [-4,-4,-3,-3,2,-1,3,3,2,-1,2,4,-3,2]
13_6317; [-4,-3,-3,-3,2,1,3,-2,1,3,4,4,3,2]
13_6318; [-4,-4,-3,-3,2,-1,2,-1,2,3,3,2,4,-3]
13_6319; [-4,-4,-3,2,1,-4,3,3,-2,1,4,4,3,2]
13_6320; [-4,-3,-3,-3,-2,1,1,2,3,3,-4,3,2,1]
13_6321; [-4,-3,-3,2,-3,2,2,1,3,3,-4,3,-2,1]
13_6322; [-4,-3,-3,2,-3,2,1,3,-4,3,3,-2,1,3]
13_6323; [-4,-4,-3,-3,2,-1,-4,3,2,4,4,3,2,-1]
13_6324; [-4,-3,2,-3,2,-1,2,-1,3,4,4,3,2,2]
13_6325; [-4,-3,-3,-2,1,1,2,3,3,3,-4,3,2,1]
13_6326; [-4,3,-4,3,-2,1,1,2,2,3,2,2,1,3]
13_6327; [-4,-4,3,-2,-2,1,3,-2,1,-2,4,3,-2,3]
13_6328; [-4,-3,-3,-2,1,3,3,-2,1,4,4,3,-2,3]
13_6329; [-4,-4,-4,-3,2,-1,2,-1,2,3,3,2,4,-3]
13_6330; [-3,-2,-2,1,1,1,2,2,2,-3,2,1,1]
13_6331; [-3,2,-3,2,1,1,1,2,2,1,1,2,2]
13_6332; [-4,-4,-4,-3,-2,1,1,1,4,-3,2,-3,2,1]
13_6333; [-3,-3,-2,-2,3,3,3,-2,1,3,3,-2,1]
13_6334; [-3,-3,2,-1,3,3,2,2,3,3,3,2,-1]
13_6335; [-3,-3,-3,2,-1,2,-1,3,3,3,2,2,2]
13_6336; [-3,-3,2,-3,2,1,3,3,-2,1,3,2,2]
13_6337; [-4,-4,-3,-3,2,-1,3,3,2,2,4,-3,2,-1]
13_6338; [-4,-3,-3,-2,1,3,3,2,2,3,-4,3,2,1]
13_6339; [-4,-4,-4,-3,2,-1,2,-1,3,4,4,4,3,2]
13_6340; [-4,3,-2,1,-2,1,3,-2,4,3,3,-2,4,3]
13_6341; [-3,-3,2,-1,2,-1,2,3,3,3,3,3,2]
13_6342; [-4,-3,-3,2,-1,2,-1,2,3,3,4,4,3,2]
13_6343; [-3,-3,2,1,1,-2,3,3,3,-2,1,3,2]
13_6344; [-3,2,1,1,-2,1,-2,1,3,-2,1,3,2]
13_6345; [-4,-4,-4,-3,2,4,3,-2,-1,4,4,3,2,-1]
13_6346; [-4,-3,-3,-2,1,-2,1,3,-4,3,2,2,2,3]
13_6347; [-4,-4,-4,3,-2,1,3,-2,1,-2,4,3,-2,3]
13_6348; [-3,-3,-3,-2,1,-2,1,-3,2,1,1,1,1]
13_6349; [-3,2,-3,2,1,3,-2,1,3,3,3,2,2]
13_6350; [-4,-4,-4,-3,2,-3,-4,3,2,-1,3,2,1,1]
13_6351; [-4,-3,-3,2,1,3,-2,1,4,4,3,3,2,2]
13_6352; [-4,-3,-3,2,-1,2,-3,2,1,1,3,-4,3,2]
13_6353; [-4,-3,-3,-2,1,3,-2,1,4,4,3,2,2,3]
13_6354; [-4,-4,-3,2,2,-3,2,-1,2,-1,4,3,-2,3]
13_6355; [-4,-3,2,-3,2,-1,2,-1,4,4,3,2,2,3]
13_6356; [-4,3,-2,1,3,-2,1,-2,4,4,3,2,2,3]
13_6357; [-3,-3,2,-1,3,3,3,3,3,2,2,2,-1]
13_6358; [-4,-3,-3,2,-1,2,1,1,3,-4,3,3,3,2]
13_6359; [-4,-4,-3,2,-1,2,2,-3,4,3,-2,-1,3,2]
13_6360; [-4,-4,-3,2,1,4,3,3,-2,1,4,4,3,-2]
13_6361; [-4,-3,-3,2,-1,2,-1,3,-2,4,4,3,2,2]
13_6362; [-4,3,-2,1,-2,1,3,4,3,3,-2,4,4,3]
13_6363; [-4,-4,-3,2,-1,4,3,3,2,-1,2,2,4,4,3,-2]
13_6364; [-3,-3,2,-3,-3,2,2,-1,3,3,3,2,-1]
13_6365; [-3,-3,-3,2,-3,2,2,-1,3,3,2,-1,2]
13_6366; [-4,-3,2,1,3,-2,-2,-2,1,4,4,3,3,2]
13_6367; [-4,3,-2,1,1,2,2,-4,3,3,3,2,2,1]
13_6368; [-5,-4,-4,3,-2,1,4,3,-2,1,5,5,4,4,3]
13_6369; [-5,-4,3,-2,1,1,2,2,4,-5,4,3,2,2,1]
13_6370; [-5,-5,-4,-3,2,-3,2,-1,5,-4,3,2,1,1,1]
13_6371; [-4,3,-2,1,-2,1,1,4,4,3,3,2,2,1]
13_6372; [-4,-4,3,-4,3,-2,1,1,2,-4,3,3,2,1]
13_6373; [-4,-4,-3,-2,1,1,2,2,4,4,4,3,3,-2,-2,1]
13_6374; [-4,-4,3,2,-1,-3,4,3,3,3,2,-1,4,3]
13_6375; [-4,-4,-4,3,-4,3,3,-2,1,1,2,4,3,3,2,1]
13_6376; [-4,-4,-3,-3,-2,1,1,2,2,4,4,4,3,2,2,1]
13_6377; [-4,-4,3,-4,3,3,3,-2,1,1,2,4,3,3,2,1]
13_6378; [-4,-4,-4,-3,-3,-2,1,1,2,2,4,4,3,2,2,1]
13_6379; [-4,-3,2,-3,2,-4,3,3,3,2,1,1,-2,1]
13_6380; [-4,3,-2,-2,1,-2,1,4,4,3,3,2,2,1]
13_6381; [-4,3,-4,3,3,-2,1,1,2,-4,3,3,2,1]
13_6382; [-3,-3,2,-3,2,1,1,1,2,2,1,1,2]
13_6383; [-3,-3,-2,1,-2,1,1,3,4,3,3,-2,4,4]
13_6384; [-4,3,-4,3,-2,1,1,2,3,3,3,3,2,1]
13_6385; [-4,-3,2,1,3,-2,1,4,4,3,3,2,2,2]
13_6386; [-4,-3,2,-4,-3,2,-1,2,3,-4,3,2,1,1]
13_6387; [-4,-4,-3,2,-3,2,1,4,3,-2,1,-2,3,2]
13_6388; [-4,3,-4,3,-2,1,3,3,2,2,3,3,2,1]
13_6389; [-4,-3,-2,1,-2,1,3,3,-4,3,2,1,1,2]
13_6390; [-4,-4,-3,2,-1,2,-3,2,4,3,-2,3,2,-1]
13_6391; [-4,-4,-3,-3,-2,1,3,3,4,3,-2,3,-2,1]
13_6392; [-4,-3,2,1,3,-2,1,3,2,2,4,4,3,2]
13_6393; [-3,-3,-3,2,-1,-3,2,-1,3,3,3,3,2]
13_6394; [-3,2,2,1,3,-2,1,3,3,3,2,2,2]
13_6395; [-3,2,-3,2,1,1,1,2,2,2,2,1,1]
13_6396; [-4,-4,-3,2,-1,2,4,3,-2,-1,3,3,3,2]
13_6397; [-4,-3,2,1,3,4,4,3,-2,1,3,2,2,2]
13_6398; [-4,-3,2,-4,-3,2,1,1,1,2,4,3,3,2,1,1]
13_6399; [-4,-4,3,-2,1,1,2,-3,2,1,3,4,3,2,2,3]
13_6400; [-5,-4,-3,2,2,3,3,4,3,3,2,1,-5,4,3,-2,1]
13_6401; [-5,-4,3,-5,-4,3,2,-1,2,-1,3,5,-4,3,2]
13_6402; [-4,-4,-3,2,-1,2,-1,4,-3,4,4,3,3,2]
13_6403; [-4,-3,2,-1,2,-1,3,3,-4,3,2,1,1,2]
13_6404; [-4,-4,-4,-3,2,1,3,-2,1,3,2,-1,4,-3]
13_6405; [-4,-4,3,-2,3,-4,3,2,-1,2,3,2,-1,2]
13_6406; [-4,-3,2,1,3,2,2,3,3,2,1,-4,3,2]
13_6407; [-4,3,-2,1,-2,1,3,2,4,3,3,2,4,3]
13_6408; [-4,3,-2,-2,1,-2,1,3,4,3,3,-2,4,3]
13_6409; [-3,-3,-3,2,-1,3,3,-2,3,2,2,2,-1]
13_6410; [-3,-3,2,-3,2,1,3,-2,1,3,3,2,2]
13_6411; [-3,2,1,3,-2,1,3,2,2,2,3,3,2]
13_6412; [-3,2,-3,2,1,1,2,2,1,1,2,2,1]
13_6413; [-3,2,-3,2,-1,2,1,1,2,2,1,1,1]
13_6414; [-3,-3,2,-3,2,-1,3,3,3,3,2,-1,2]
13_6415; [-3,-3,2,-3,2,-1,2,-1,2,3,3,2,2]
13_6416; [-5,-4,3,-4,3,-2,-1,3,2,-1,5,5,4,-3,2]
13_6417; [-4,-3,2,-3,2,-1,2,-1,2,4,4,3,2,2]
13_6418; [-4,-4,-3,2,-1,2,-1,4,-3,2,4,3,3,2]
13_6419; [-3,-3,-3,-2,1,-2,-3,2,1,1,1,2,1]
13_6420; [-3,-3,-3,2,-3,2,1,3,-2,1,3,2,2]
13_6421; [-4,-3,2,1,3,-2,1,3,4,4,3,3,2,2]
13_6422; [-4,3,-4,3,-2,1,1,2,2,3,3,3,2,1]
13_6423; [-4,-3,2,2,-3,4,4,3,3,-2,1,3,-2,1]
13_6424; [-4,-4,-3,2,-1,3,3,2,-1,2,2,-4,3,2]
13_6425; [-4,3,-2,-2,3,4,3,3,-2,1,4,3,-2,1]
13_6426; [-4,-3,-3,2,-3,2,-1,3,3,-4,3,2,1,1]
13_6427; [-4,-4,-3,2,-1,2,-1,4,3,-2,3,3,2,2]
13_6428; [-4,-4,-4,-3,2,-3,2,1,4,3,-2,1,-2,3]
13_6429; [-5,-4,3,-2,1,-4,3,2,5,4,-3,2,2,1,4]
13_6430; [-5,-5,-4,-4,-3,-2,1,4,5,4,3,3,3,-2,1,4,-3]
13_6431; [-5,-4,3,-4,-5,4,3,3,2,-1,3,-4,3,2,-1]
13_6432; [-5,4,-3,-2,1,1,4,-3,5,4,-3,-2,1,4,-3]
13_6433; [-4,-4,-4,-3,2,-3,-4,3,2,1,3,-2,1,3]
13_6434; [-4,-4,-3,2,1,3,-2,1,3,2,2,4,-3,2]
13_6435; [-4,-4,3,-2,1,-2,1,3,3,4,3,-2,3,3]
13_6436; [-4,-3,2,-3,2,-1,4,4,4,3,2,-1,2,3]
13_6437; [-4,-3,-3,-2,1,-2,1,3,4,4,3,3,-2,3]
13_6438; [-4,-3,2,-3,4,4,4,3,3,-2,1,3,-2,1]
13_6439; [-4,-4,-3,-2,1,-3,-2,1,4,3,3,-2,3,3]
13_6440; [-4,-4,-3,2,-1,2,-1,3,3,2,2,4,-3,2]
13_6441; [-4,-3,2,-3,2,-1,2,3,-4,3,2,1,1,1]
13_6442; [-4,-4,-3,2,-1,3,3,2,4,-3,2,2,-1,-3]
13_6443; [-4,-3,2,2,-3,2,-1,2,3,-4,3,2,1,1]
13_6444; [-4,-3,2,-4,-3,2,-1,2,4,4,3,3,2,1,1,2]
13_6445; [-4,-3,2,-3,2,-1,2,3,3,-4,3,2,1,1]
13_6446; [-3,-3,2,-3,2,-1,3,3,-2,3,2,-1,2]
13_6447; [-3,2,-3,2,2,1,3,-2,1,3,3,2,2]
13_6448; [-3,-3,-3,2,-3,2,-1,2,-1,3,3,2,2]
13_6449; [-3,-2,1,1,2,2,2,1,1,2,-3,2,1]
13_6450; [-3,-3,2,-3,2,2,2,-1,3,3,2,-1,2]
13_6451; [-3,-2,1,1,-2,1,1,1,2,-3,2,1,1]
13_6452; [-4,-4,-4,-3,2,-1,2,-1,3,3,2,4,-3,2]
13_6453; [-3,-3,2,1,1,-2,3,-2,1,3,3,3,2]
13_6454; [-3,-3,-2,-2,-3,2,1,1,2,2,1,4,-3,4]
13_6455; [-4,-3,2,1,1,1,3,-2,1,4,4,3,3,2]
13_6456; [-4,-4,-4,3,-4,3,-2,1,1,2,3,3,2,1]
13_6457; [-4,-3,-3,-2,1,1,1,3,4,4,3,3,-2,1]
13_6458; [-5,-4,3,2,-1,4,-3,2,1,1,5,5,4,4,3]
13_6459; [-5,-5,-4,3,-2,1,1,2,2,5,-4,3,2,2,1]
13_6460; [-5,-4,-4,-3,2,-1,4,5,5,4,4,-3,2,1,1]
13_6461; [-5,-4,3,-2,1,4,4,3,2,2,-5,4,-3,2,1]
13_6462; [-5,-4,-4,3,-2,1,1,2,2,4,-5,4,3,2,2,1,4]
13_6463; [-5,-4,-4,-3,-3,-2,1,1,2,3,4,-5,4,-3,2,1,4]
13_6464; [-4,-4,-4,-3,-2,-2,1,1,2,3,3,2,-1,2,4,-3]
13_6465; [-4,-4,-3,2,-1,3,3,2,1,1,1,2,4,3,-2,3]
13_6466; [-3,-3,2,1,1,-2,3,-2,-2,-2,1,3,2]
13_6467; [-4,-4,-4,3,-2,-1,-1,3,-2,4,3,2,2,2,1,3]
13_6468; [-3,2,1,3,-2,1,3,3,3,2,2,2,2]
13_6469; [-3,2,-3,2,1,1,1,1,2,2,2,2,1]
13_6470; [-4,-3,2,1,3,-2,1,3,4,4,3,2,2,2]
13_6471; [-4,3,-4,3,2,-1,2,1,1,3,3,3,3,2]
13_6472; [-4,-3,2,1,3,-2,1,4,4,3,2,2,2,2]
13_6473; [-4,3,2,-1,2,1,1,-4,3,2,2,2,2,2]
13_6474; [-5,-4,-3,2,1,-4,3,-2,1,3,4,3,5,5,4,3,2]
13_6475; [-5,-4,3,-5,-4,3,2,-1,2,1,1,3,5,4,4,3,2]
13_6476; [-4,-4,-3,2,1,1,-2,3,-2,1,3,2,4,-3]
13_6477; [-4,-3,2,1,3,-2,1,5,-4,3,2,2,5]
13_6478; [-5,4,-5,4,3,-2,1,4,4,4,3,-2,1]
13_6479; [-4,-4,-4,-3,2,-1,2,-1,4,-3,4,3,3,2]
13_6480; [-4,-3,-2,1,-3,-2,1,3,3,4,4,3,2,2,1,1]
13_6481; [-4,-4,-3,2,-3,2,1,1,4,3,-2,1,-2,3]
13_6482; [-4,3,-2,-2,4,3,3,-2,1,4,3,3,-2,1]
13_6483; [-4,-3,2,-3,4,4,3,3,-2,1,3,3,-2,1]
13_6484; [-4,-4,-3,2,-3,2,-1,3,3,2,-1,2,4,-3]
13_6485; [-5,-5,-4,-3,2,-3,2,1,5,-4,3,-2,1,3,3]
13_6486; [-4,3,-2,-2,1,-2,1,4,3,3,-2,4,3,-2]
13_6487; [-4,-4,-3,2,-3,-4,3,2,1,1,-2,1,3,2]
13_6488; [-3,-3,-3,2,-3,2,-1,3,3,3,3,2,-1]
13_6489; [-3,-2,1,-2,1,1,1,2,2,-3,2,1,1]
13_6490; [-4,-4,-3,-3,-2,1,3,3,-2,1,4,-3,2,2]
13_6491; [-5,-4,3,-2,1,-4,3,2,2,5,4,-3,2,1,4]
13_6492; [-5,-5,-4,-4,-3,-2,1,4,3,5,4,3,3,-2,1,4,-3]
13_6493; [-5,-4,3,-4,-5,4,3,2,-1,3,3,-4,3,2,-1]
13_6494; [-5,-4,-4,3,2,2,4,3,-2,1,-5,4,3,-2,1]
13_6495; [-4,-3,2,-3,2,2,1,1,3,-4,3,-2,1,3]
13_6496; [-3,-3,-3,-2,1,-2,1,3,4,3,3,-2,4,4]
13_6497; [-3,-3,-3,-2,1,-3,2,-3,2,2,2,2,1]
13_6498; [-3,-2,1,-2,1,1,2,2,2,-3,2,1,1]
13_6499; [-4,-4,-3,-2,1,-2,-3,2,1,1,2,1,4,-3]
13_6500; [-4,3,-2,1,4,3,3,3,-2,1,4,4,3,3]
13_6501; [-4,3,-2,1,4,-3,-3,-3,-2,1,4,4,3,3]
13_6502; [-4,-3,-3,-3,-2,1,1,3,-4,3,2,2,2,1]
13_6503; [-4,-3,-3,2,2,1,-3,-2,1,4,4,3,-2,3]
13_6504; [-4,-3,-3,2,2,1,3,-2,1,-4,3,-2,1,3]
13_6505; [-4,-4,-3,2,-3,2,-1,4,3,3,2,-1,2,-3]
13_6506; [-3,-2,1,-2,1,-2,1,1,2,-3,2,1,1]
13_6507; [-4,-3,-3,-2,1,3,3,4,4,3,-2,3,-2,1]
13_6508; [-3,-3,2,1,1,-2,3,-2,-2,1,3,3,2]
13_6509; [-3,-3,-2,1,-2,3,2,2,2,1,1,3,-2]
13_6510; [-4,-4,3,-2,-2,1,1,3,-2,1,4,3,-2,3]
13_6511; [-3,2,1,1,-2,1,3,-2,3,-2,1,3,2]
13_6512; [-4,-4,-3,2,-1,3,3,-4,3,2,-1,3,3,3]
13_6513; [-4,-4,-3,2,-1,3,3,-4,3,2,2,3,2,-1]
13_6514; [-4,-3,2,1,1,3,-4,3,2,1,3,3,2,1]
13_6515; [-3,-2,-2,1,1,1,2,2,2,2,3,3,2,-1,2]
13_6516; [-4,-3,-3,2,-3,2,2,-1,4,4,3,3,2,-1]
13_6517; [-3,-3,-2,1,-3,-3,2,-3,2,2,1,1,1]
13_6518; [-3,-3,-3,-2,1,-3,2,-3,2,2,1,1,1]
13_6519; [-3,2,1,1,-2,3,-2,-2,1,1,1,3,2]
13_6520; [-3,-3,-3,2,1,-3,2,1,3,3,3,2,1]
13_6521; [-3,-2,1,1,1,2,2,1,1,3,3,2,2,1,1]
13_6522; [-3,-3,-2,-2,1,3,-2,1,3,3,3,-2,1]
13_6523; [-4,-4,-3,-2,-2,1,-2,1,1,4,-3,2,1,1]
13_6524; [-4,-4,-4,-3,2,-1,-4,3,-4,3,3,2,1,1]
13_6525; [-4,-3,2,1,1,-2,3,-2,-2,1,4,4,3,2]
13_6526; [-4,-4,-3,2,1,3,3,3,2,1,4,-3,2,1]
13_6527; [-4,-3,-2,1,1,2,2,1,3,4,4,3,2,1,1,2]
13_6528; [-4,-4,-3,-2,1,1,4,-3,2,-3,2,-3,2,1]
13_6529; [-4,-4,-4,-3,-3,2,-1,3,2,-4,-4,3,3,2,1,1]
13_6530; [-4,-4,-3,2,-4,-3,2,1,1,4,4,3,3,2,2,1]
13_6531; [-4,-3,-3,-2,-2,1,1,1,2,3,-4,3,2,1,1,3]
13_6532; [-4,-3,2,1,3,3,3,-2,1,3,2,-4,3,2]
13_6533; [-4,-3,-3,2,1,1,2,2,1,1,1,3,2,-4,3,2]
13_6534; [-4,-4,-4,-3,-2,1,3,2,-1,2,2,4,3,-2,1,3]
13_6535; [-4,-4,-3,2,-4,-3,2,-1,4,4,3,3,2,1,1,1]
13_6536; [-5,-4,-4,-3,-3,-2,1,1,2,3,4,-5,4,3,2,1,4]
13_6537; [-3,2,-1,2,1,3,-2,-2,-2,-2,1,3,2]
13_6538; [-3,-3,-2,-2,1,1,2,3,3,3,3,3,2,-1,2]
13_6539; [-4,-4,-3,-3,2,-1,3,2,4,4,4,4,4,3,2,-1]
13_6540; [-4,-4,-3,2,1,4,3,-2,1,3,2,2,2,2]
13_6541; [-4,3,-4,3,2,1,3,-2,1,3,2,2,2,2]
13_6542; [-4,-4,-3,-3,2,-3,2,1,1,-2,3,2,2,1,4,-3]
13_6543; [-4,-4,-3,2,-4,-3,2,-1,4,4,3,3,2,1,1,2]
13_6544; [-5,-4,-4,-3,-3,2,-1,2,1,1,3,4,-5,4,3,2,4]
13_6545; [-5,-5,-4,-4,3,3,2,-1,2,1,1,4,3,5,-4,3,2]
13_6546; [-5,-4,-4,3,2,-1,2,1,1,2,4,-5,4,3,2,2,4]
13_6547; [-3,2,1,3,-2,1,3,2,-1,2,2,2,2]
13_6548; [-3,-3,-2,-2,-3,2,1,1,1,1,1,-2,3,-2,1]
13_6549; [-4,-4,-3,-3,2,-1,3,2,4,4,4,4,4,-3,2,-1]
13_6550; [-4,-4,-3,2,-1,3,3,2,1,1,2,2,4,3,-2,3]
13_6551; [-4,-4,-3,-3,-4,3,2,-1,-3,2,1,1,2,4,-3,2]
13_6552; [-5,-4,-4,-3,-3,2,-1,2,1,1,3,4,-5,4,-3,2,4]
13_6553; [-4,-3,2,1,1,1,-2,3,2,2,1,-4,3,2]
13_6554; [-4,-4,-4,-3,2,1,3,3,-2,1,-4,3,-2,3]
13_6555; [-4,-4,3,-2,-2,-2,1,3,-2,4,3,-2,1,3]
13_6556; [-5,-4,-3,2,1,3,2,2,1,4,-5,4,3,2,-1]
13_6557; [-5,-5,-4,-3,2,1,3,3,-2,1,5,-4,3,-2,3]
13_6558; [-5,-5,4,-3,-2,1,-2,1,4,-3,5,4,-3,2,4]
13_6559; [-4,-3,-3,-2,1,1,1,3,2,4,4,3,2,2,1,1]
13_6560; [-4,-3,-3,-2,-1,3,4,4,3,3,2,1,1,1,2,3]
13_6561; [-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,1,1,1,3]
13_6562; [-4,-3,2,1,3,3,-2,1,3,2,-4,3,2,2]
13_6563; [-4,-3,-3,2,1,1,1,2,2,1,1,3,2,-4,3,2]
13_6564; [-3,2,-3,2,-3,2,1,-3,2,-3,2,1,1]
13_6565; [-3,-3,-2,1,-2,1,-2,1,1,-3,2,1,1]
13_6566; [-3,-2,-2,-3,2,1,1,2,-3,2,-3,2,1]
13_6567; [-3,2,-3,2,1,1,3,-2,3,-2,1,3,2]
13_6568; [-3,-3,-2,-2,-3,2,2,1,1,2,-3,2,1]
13_6569; [-3,-3,-3,2,-3,2,1,1,2,3,3,2,1]
13_6570; [-3,-3,-2,-2,1,3,2,2,1,3,3,-2,1]
13_6571; [-3,-3,-3,-2,1,1,3,3,-2,3,3,-2,1]
13_6572; [-3,-3,-2,-2,1,-2,-3,2,2,1,1,2,2]
13_6573; [-3,-3,2,1,1,3,-2,3,-2,1,3,3,2]
13_6574; [-3,2,1,-3,2,1,1,1,3,3,3,2,1]
13_6575; [-3,-3,-2,1,-2,-3,2,1,1,2,1,1,1]
13_6576; [-3,-3,-2,1,-2,3,2,2,1,1,3,3,-2]
13_6577; [-3,-3,-2,1,-2,3,-2,1,1,3,3,3,-2]
13_6578; [-3,-3,-2,-2,1,-3,2,-3,2,1,1,2,2]
13_6579; [-3,2,1,1,3,-2,3,-2,3,-2,1,3,2]
13_6580; [-3,-3,-2,-2,1,1,2,2,1,1,-3,2,1]
13_6581; [-3,2,1,1,1,-3,2,2,2,1,1,1,1]
13_6582; [-3,2,1,3,-2,-2,-2,1,3,3,2,2,2]
13_6583; [-3,-3,-3,-3,2,-1,3,3,3,2,2,2,-1]
13_6584; [-4,-3,2,1,1,1,1,3,-4,3,2,1,1,1]
13_6585; [-4,-4,3,-2,1,3,3,3,4,3,-2,1,3,3]
13_6586; [1,-2,1,2,-3,-4,2,-4,-4,3,-4,3,3,-4]
13_6587; [-4,3,2,-1,2,1,1,-4,3,3,3,2,2,2]
13_6588; [-4,-3,2,1,3,-2,-2,-2,1,4,4,3,2,2]
13_6589; [-4,-4,-3,-2,1,1,1,4,-3,2,2,-3,2,1]
13_6590; [-5,-4,3,2,-1,2,1,1,4,-5,4,3,2,2,2]
13_6591; [-5,-4,-4,3,-2,1,4,3,-2,1,5,5,4,3,3]
13_6592; [-5,-5,-4,-3,2,-1,3,4,4,3,5,-4,3,2,-1]
13_6593; [-3,2,-3,2,-3,2,1,1,2,-3,2,2,1]
13_6594; [-3,-3,2,1,-3,2,2,1,1,3,3,2,1]
13_6595; [-3,-2,-2,-3,2,1,1,2,1,-3,2,1,1]
13_6596; [-3,-3,2,-3,2,2,1,1,2,3,3,2,1]
13_6597; [-3,-3,2,1,-3,2,1,1,3,3,3,2,1]
13_6598; [-3,-3,-2,-2,1,-2,-3,2,1,1,2,1,1]
13_6599; [-3,-3,2,-3,2,2,-1,-1,2,3,3,2,-1]
13_6600; [-3,-3,2,1,1,3,-2,-2,3,-2,1,3,2]
13_6601; [-3,-3,-2,-2,1,1,2,2,-3,2,-1,2,1]
13_6602; [-3,-3,-2,1,-2,1,3,-2,1,3,3,-2,1]
13_6603; [-3,2,1,1,-2,3,-2,1,-2,1,1,3,2]
13_6604; [-3,2,-1,2,1,3,-2,1,-2,1,3,2,2]
13_6605; [-3,-3,-2,1,-2,1,3,2,2,1,3,3,-2]
13_6606; [-4,-4,-3,-2,1,4,-3,2,4,3,3,3,2,1]
13_6607; [-4,3,-2,1,1,3,4,3,3,-2,1,4,4,3]
13_6608; [-3,-2,1,1,2,2,1,1,1,3,3,2,1,1,1]
13_6609; [-3,-3,-2,1,-2,1,3,2,2,2,1,3,-2]
13_6610; [-4,3,-2,1,4,-3,-2,1,4,3,2,2,2,1]
13_6611; [-3,-3,-3,-2,1,-2,-2,3,2,2,1,1,3,2,-1]
13_6612; [-3,-3,2,-1,2,1,3,-2,1,3,3,2,-1]
13_6613; [-3,-3,2,1,1,-3,2,1,1,3,3,2,1]
13_6614; [-3,-3,-3,2,1,3,-2,-2,1,3,3,2,-1]
13_6615; [-4,-3,-3,2,1,1,3,3,-2,1,4,4,3,2]
13_6616; [-4,-3,-3,2,-3,2,2,1,-4,3,-2,1,1,3]
13_6617; [-3,-3,2,-1,2,1,3,3,-2,1,3,2,-1]
13_6618; [-4,-3,-3,-2,1,1,3,4,4,3,-2,3,-2,1]
13_6619; [-3,-3,2,-3,2,1,-3,2,2,2,2,1,1]
13_6620; [-2,1,-2,1,1,3,2,2,2,2,1,3,3]
13_6621; [-3,-3,-2,1,-2,1,-3,2,2,2,2,1,1]
13_6622; [-4,-4,-4,-3,-3,2,-1,2,1,1,4,4,3,2,2,2]
13_6623; [-4,-4,-3,2,2,3,3,2,1,4,4,4,3,3,-2,1]
13_6624; [-4,-3,-3,2,-1,-3,2,1,1,-4,3,3,3,2]
13_6625; [-4,3,-4,3,-2,1,1,2,2,3,2,2,2,1]
13_6626; [-4,-4,3,-4,3,-2,1,1,2,3,3,3,2,1]
13_6627; [-4,-3,-3,-3,-2,1,1,3,4,4,3,3,-2,1]
13_6628; [-4,-3,2,1,1,3,-2,1,4,4,3,3,2,2]
13_6629; [-3,-3,2,-1,2,-3,2,-1,2,-1,3,3,2]
13_6630; [-3,-3,-3,-2,1,3,3,-2,3,2,-1,2,1]
13_6631; [-4,3,-2,1,1,4,3,3,3,-2,1,4,3,-2]
13_6632; [-3,-3,-2,1,1,3,2,2,2,1,3,-2,1]
13_6633; [-3,-2,1,1,4,3,2,2,2,1,3,-2,1,4]
13_6634; [-3,-3,2,-1,-3,2,1,1,3,3,3,2,-1]
13_6635; [-3,-3,-3,2,1,3,-2,1,3,3,2,-1,-1]
13_6636; [-4,-3,2,-3,-4,3,2,2,2,1,1,3,-2,1]
13_6637; [-4,-3,-3,2,-3,2,1,1,3,-4,3,-2,1,3]
13_6638; [-3,-2,1,-2,1,1,-2,1,1,-3,2,1,1]
13_6639; [-3,-3,-3,-2,1,3,-2,3,2,2,-1,2,1]
13_6640; [-3,-3,-2,1,1,3,2,2,1,3,3,-2,1]
13_6641; [-3,-3,-3,-2,1,3,-2,3,2,-1,2,1,1]
13_6642; [-4,-4,-3,-3,2,-1,3,3,2,-1,-4,3,2,2]
13_6643; [-3,2,-3,2,1,1,-2,3,-2,1,3,3,2]
13_6644; [-3,-3,-3,2,-1,3,3,3,3,2,2,2,-1]
13_6645; [-4,-4,-4,-3,2,-1,3,4,4,4,4,3,2,-1]
13_6646; [-3,2,-3,2,2,1,-3,2,2,2,1,1,1]
13_6647; [-2,-2,1,-2,1,3,2,2,2,1,3,3,3]
13_6648; [-4,-4,-3,-3,2,2,2,-1,4,4,4,3,2,1,1,2]
13_6649; [-4,3,-2,-2,1,-2,1,4,4,3,2,2,2,1]
13_6650; [-3,-3,2,-3,2,1,-3,2,2,2,1,1,1]
13_6651; [-2,1,-2,1,1,3,2,2,2,1,3,3,3]
13_6652; [-3,-3,-3,-2,1,1,1,3,3,3,3,2,2,-1,-1]
13_6653; [-4,-4,3,-4,3,2,-1,-4,3,3,3,2,1,1]
13_6654; [-4,3,-2,1,-2,1,1,4,4,3,2,2,2,1]
13_6655; [-4,-4,-3,2,-1,-3,2,4,4,4,3,3,-2,-2,1,1]
13_6656; [-3,-3,2,-3,2,1,1,2,2,1,-3,2,1]
13_6657; [-3,2,-3,2,1,1,2,1,3,3,2,1,1]
13_6658; [-3,-3,-2,-2,1,3,-2,1,3,3,-2,1,1]
13_6659; [-3,-3,2,-3,2,1,1,-2,1,3,3,2,-1]
13_6660; [-3,-3,2,-1,2,1,1,2,-3,2,1,1,2]
13_6661; [-3,-3,2,-1,-1,2,2,-1,-3,2,1,1,2]
13_6662; [-3,-3,2,1,-3,2,2,1,1,1,2,2,1]
13_6663; [-3,-3,2,-1,2,1,3,-2,1,3,2,2,-1]
13_6664; [-3,-3,2,1,-3,2,1,3,3,3,2,2,1]
13_6665; [-3,-3,2,-1,2,-1,2,-3,2,1,1,2,2]
13_6666; [-3,2,-3,2,2,1,-3,2,2,2,2,1,1]
13_6667; [-2,-2,1,-2,1,3,2,2,2,2,1,3,3]
13_6668; [-4,-4,-3,-3,2,-1,2,1,1,4,4,4,3,2,2,2]
13_6669; [-4,-4,-4,-3,2,2,3,3,2,1,4,4,3,3,-2,1]
13_6670; [-3,-3,2,-3,2,-3,2,1,1,2,2,2,1]
13_6671; [-3,-3,-3,-2,1,-2,1,3,3,3,-2,1,1]
13_6672; [-3,2,1,1,3,-2,1,-2,1,3,3,2,2]
13_6673; [-3,2,-3,2,1,1,2,2,2,1,-3,2,2]
13_6674; [-3,-3,-3,2,-1,3,3,3,2,-1,2,2,-1]
13_6675; [-3,2,1,3,-2,-2,1,-2,1,3,3,2,2]
13_6676; [-4,-4,-3,-3,2,-3,2,2,1,3,-4,3,-2,1]
13_6677; [-4,-4,-4,3,-2,1,1,3,-2,1,4,3,-2,3]
13_6678; [-4,-4,-3,-3,-2,1,-3,2,2,1,3,-4,3,2,2,1]
13_6679; [-3,2,-3,2,1,1,3,3,-2,1,3,3,2]
13_6680; [-3,-3,2,1,1,3,3,-2,1,3,3,3,2]
13_6681; [-4,-4,-3,2,2,-3,4,3,-2,1,1,3,-2,1]
13_6682; [-4,-4,-3,2,2,1,-3,-2,1,-4,3,2,2,1]
13_6683; [-4,-4,-4,-3,-2,1,4,3,3,-2,3,2,2,1]
13_6684; [-4,-4,3,-2,1,-4,3,3,2,2,3,3,2,1]
13_6685; [-4,-4,-3,-3,-2,1,1,3,-2,1,4,-3,2,2]
13_6686; [-4,-4,-3,2,-3,2,1,1,4,3,-2,1,3,2]
13_6687; [-4,-4,-4,-3,-2,1,4,-3,2,-3,2,2,2,1]
13_6688; [-4,-4,-4,-3,-2,1,4,3,-2,3,2,2,2,1]
13_6689; [-4,-3,2,1,3,3,-2,1,4,4,3,3,2,2]
13_6690; [-4,-3,2,-3,2,2,2,-1,4,4,3,3,2,-1]
13_6691; [-4,-3,-3,2,-3,2,-1,-3,2,1,1,4,4,3,-2,3]
13_6692; [-4,-4,-3,2,-3,2,-3,4,3,-2,1,3,-2,1]
13_6693; [-4,-4,-4,-3,-2,1,4,3,3,2,2,4,4,3,-2,1]
13_6694; [-4,-4,-3,2,-3,2,2,1,3,-4,3,-2,1,3]
13_6695; [-4,-4,-3,-3,-2,1,-4,3,2,4,4,-3,2,1]
13_6696; [-4,3,-2,1,3,-2,1,4,3,3,3,-2,4,3]
13_6697; [-4,-4,3,-2,1,3,-2,1,4,3,-2,3,-2,3]
13_6698; [-4,-4,3,-2,-1,3,2,-1,4,3,-2,3,-2,3]
13_6699; [-4,-4,-3,-2,1,4,3,3,-2,3,3,2,2,1]
13_6700; [-4,-3,-3,2,2,3,-4,3,-2,-1,3,2,1,1]
13_6701; [-4,-4,-4,-3,2,-1,4,3,3,2,2,4,4,3,-2,-1]
13_6702; [-4,-3,-3,2,2,3,-4,3,-2,1,3,-2,1,3]
13_6703; [-4,-3,2,-3,-4,3,2,1,1,3,3,3,-2,1]
13_6704; [-4,-3,2,1,3,3,3,-2,1,4,4,3,3,2]
13_6705; [-4,-4,-4,-3,2,-1,3,3,3,2,-1,4,-3,2]
13_6706; [-4,-4,-4,-3,-2,1,4,3,3,3,-2,3,-2,1]
13_6707; [-5,4,-3,-2,1,-2,1,5,-4,3,2,5,4,-3,2]
13_6708; [-5,-4,3,-4,3,-2,1,5,4,-3,2,4,-3,2,1]
13_6709; [-5,-4,-3,2,-3,2,1,4,-5,4,3,-2,1,-2,3]
13_6710; [-4,-4,3,-2,1,3,-2,4,3,-2,1,3,3,-2]
13_6711; [-3,-3,-2,-2,1,-2,3,2,-1,2,1,3,3,2,2]
13_6712; [-4,-4,-3,-2,1,1,4,-3,2,4,3,3,2,1]
13_6713; [-4,-4,-4,3,-2,1,3,-2,1,4,3,3,-2,3]
13_6714; [-3,-3,-3,2,-1,3,2,2,2,-1,3,2,-1]
13_6715; [-4,-3,2,-3,4,4,3,2,-1,2,1,3,-2,1]
13_6716; [-4,3,-2,1,3,3,4,3,3,-2,1,4,4,3]
13_6717; [-4,-4,-4,3,-2,1,3,-2,1,4,3,-2,3,3]
13_6718; [-3,-3,-3,2,1,1,-2,3,3,-2,1,3,2]
13_6719; [-3,-3,2,-1,-3,2,1,3,-2,1,3,3,2]
13_6720; [-4,-4,-4,-3,2,-1,4,3,3,2,-1,2,4,4,3,-2]
13_6721; [-4,-4,-4,3,-2,1,3,-2,1,3,4,3,-2,3]
13_6722; [-3,-3,-3,-2,1,-2,3,2,2,1,3,3,-2]
13_6723; [-3,-3,-2,1,-3,2,2,2,-3,2,2,2,1]
13_6724; [-3,-3,-3,2,1,3,3,-2,1,3,3,2,2]
13_6725; [-3,-3,-3,2,-1,2,3,2,2,-1,3,2,2]
13_6726; [-4,-4,-4,-3,2,-1,-4,3,2,-4,3,3,3,2,1,1]
13_6727; [-4,-4,-3,-3,2,1,3,3,-2,1,4,-3,2,2]
13_6728; [-4,-4,-3,2,1,4,3,3,-2,1,3,3,2,2]
13_6729; [-4,3,-4,3,2,1,3,3,-2,1,3,3,2,2]
13_6730; [-3,-3,-3,-2,1,-3,-2,1,1,3,3,2,2,1,1]
13_6731; [-3,-3,-2,1,3,-2,1,1,-2,3,3,-2,1]
13_6732; [-3,-3,2,-3,2,1,3,3,-2,1,3,3,2]
13_6733; [-3,-3,-3,2,-1,2,3,3,2,2,-1,3,2]
13_6734; [-3,-3,-2,-2,3,3,-2,1,3,3,3,-2,1]
13_6735; [-4,-3,2,-3,-4,3,2,-1,2,3,3,2,1,1]
13_6736; [-4,-4,-3,-3,-2,1,3,-4,3,2,4,-3,2,1]
13_6737; [-4,-4,-3,2,-3,2,1,4,3,3,-2,1,3,3]
13_6738; [-4,-4,-3,2,1,4,4,-3,-2,1,4,3,3,2]
13_6739; [-3,-3,-3,-3,2,1,1,-2,3,-2,1,3,2]
13_6740; [-4,-3,2,1,3,4,4,3,3,-2,1,3,3,2]
13_6741; [-4,-4,-3,2,-1,-4,3,3,4,4,3,3,2,-1]
13_6742; [-4,-4,-4,-3,2,-1,3,3,4,3,-2,3,2,-1]
13_6743; [-4,-3,-3,2,-1,3,-4,3,-2,3,2,1,1,2]
13_6744; [-4,-4,-3,-3,-2,1,-3,4,3,3,-2,1,3,3]
13_6745; [-4,-3,2,-3,2,-1,2,4,4,3,2,2,-1,3]
13_6746; [-4,-3,-3,-2,1,3,3,-2,4,4,3,-2,1,3]
13_6747; [-4,-4,3,-2,1,3,4,3,3,-2,1,3,3,-2]
13_6748; [-4,-3,2,-3,-4,3,2,-1,3,3,2,1,1,1]
13_6749; [-4,-3,2,1,3,3,-2,1,3,4,4,3,3,2]
13_6750; [-4,-3,-3,2,-3,2,-1,3,-4,3,2,1,1,1]
13_6751; [-4,-4,-4,-3,2,-3,2,1,4,3,-2,3,-2,1]
13_6752; [-4,-4,-3,-2,1,4,3,-2,1,3,2,2,1,1]
13_6753; [-4,-4,-3,-3,2,2,4,-3,2,1,4,3,-2,1]
13_6754; [-3,-3,-2,1,-3,2,2,1,1,3,3,2,2,1,1]
13_6755; [-5,4,-3,-2,1,1,5,-4,3,2,5,4,-3,2,1]
13_6756; [-4,-3,2,1,3,-4,3,3,-2,1,3,-2,1,1]
13_6757; [-4,-3,2,-1,2,1,3,2,2,2,1,-4,3,2]
13_6758; [-4,-4,-3,2,4,4,-3,2,-1,4,3,3,2,-1]
13_6759; [-3,-2,-2,1,-2,1,1,2,2,3,3,2,2,-1,2]
13_6760; [-3,-3,-3,-2,1,-2,3,2,2,1,3,2,2,2,2]
13_6761; [-4,-4,3,-2,1,3,3,-2,1,4,3,-2,3,3]
13_6762; [-3,-3,-2,1,3,-2,-1,3,3,3,2,2,-1]
13_6763; [-4,-4,-3,2,-1,-3,2,1,4,3,-2,-2,1,3]
13_6764; [-4,-4,-3,-2,1,4,4,3,3,2,4,-3,2,1]
13_6765; [-4,-4,-3,-3,2,-3,2,1,4,3,3,-2,1,3]
13_6766; [-4,-4,-3,-3,-2,1,-3,4,3,-2,3,2,2,1]
13_6767; [-5,-4,3,3,-2,1,4,4,3,2,-5,4,-3,2,1]
13_6768; [-4,-3,-3,2,1,3,3,3,-2,1,-4,3,-2,3]
13_6769; [-3,-3,-2,1,-3,-2,1,1,1,3,3,2,2,1,1]
13_6770; [-4,-3,-3,2,-3,2,-1,2,4,4,3,2,2,-1]
13_6771; [-4,-4,-3,-3,-2,1,1,2,3,2,-4,3,-4,3,2,1]
13_6772; [-4,-4,-3,-3,-2,1,3,2,4,4,4,3,3,2,2,1]
13_6773; [-3,2,1,3,-2,-2,1,1,3,2,-1,2,2]
13_6774; [-4,-4,-3,2,-3,2,2,1,4,3,3,-2,1,3]
13_6775; [-4,-3,2,-1,2,1,3,2,2,1,3,-4,3,2]
13_6776; [-5,-4,3,-2,1,4,3,-5,-4,3,-2,1,4,4,3]
13_6777; [-4,-4,-3,-3,-2,-1,3,2,-1,4,3,3,-2,3,3,3]
13_6778; [-4,-4,3,-2,1,3,-2,1,4,3,3,-2,3,3]
13_6779; [-4,-4,3,-2,-1,3,2,-1,4,3,3,-2,3,3]
13_6780; [-4,-3,-2,1,-2,1,1,1,3,-4,3,2,1,1]
13_6781; [-4,-4,-4,-3,2,-1,3,3,-4,3,2,-1,3,3]
13_6782; [-3,-3,-2,-2,1,1,1,2,-3,2,-1,2,1]
13_6783; [-3,-2,1,1,2,2,1,1,1,3,3,2,2,1,1]
13_6784; [-3,-3,2,1,1,-3,2,1,1,-3,2,2,1]
13_6785; [-3,2,-3,2,1,1,2,1,3,3,3,2,1]
13_6786; [-3,-3,2,-1,2,1,3,-2,1,1,3,2,2]
13_6787; [-3,2,1,1,2,2,1,3,-2,1,3,2,2]
13_6788; [-3,-3,-2,-2,1,-2,1,1,2,-3,2,1,1]
13_6789; [-3,-3,-2,1,-2,-3,2,2,1,1,2,2,1]
13_6790; [-3,-3,2,-3,2,1,1,1,2,-1,2,1,1]
13_6791; [-3,-3,-2,-2,1,1,2,-1,-3,2,1,1,1]
13_6792; [-3,-3,2,-1,2,-3,2,-1,2,1,1,1,2]
13_6793; [-3,-3,-2,1,-3,-3,2,2,-3,2,2,2,1]
13_6794; [-3,-3,-2,1,1,3,3,2,2,1,3,-2,1]
13_6795; [-3,-2,1,-3,2,-3,2,2,2,-3,2,1,1]
13_6796; [-4,-4,-3,-3,2,2,-3,2,1,-4,3,-2,1,3]
13_6797; [-4,-4,-4,-3,-2,1,-3,4,-3,-2,4,3,2,2,2,1]
13_6798; [-4,3,-4,3,2,1,3,-2,1,4,4,4,3,2]
13_6799; [-4,-3,2,-1,2,3,2,2,2,1,1,4,4,3,2,2]
13_6800; [-4,-4,-3,2,1,4,3,-2,-2,1,3,3,2,-1]
13_6801; [-4,-4,-3,2,-3,-4,3,2,2,-1,3,2,1,1]
13_6802; [-4,-4,-3,2,-3,4,4,-3,2,-1,2,1,1,4,3,-2]
13_6803; [-4,-4,-3,-3,2,-3,2,1,-4,3,-2,1,3,3]
13_6804; [-4,-3,-3,2,2,1,3,-2,1,4,4,3,3,2]
13_6805; [-4,3,-2,1,1,3,2,4,3,3,2,1,4,3]
13_6806; [-2,1,1,3,2,2,1,1,2,2,1,3,3]
13_6807; [-4,3,-2,1,1,3,3,2,-4,3,3,2,1,3]
13_6808; [-4,-4,-3,-2,1,1,4,3,-2,3,3,2,2,1]
13_6809; [-3,-3,-3,-2,1,-2,3,2,2,2,1,3,-2]
13_6810; [-4,-4,-4,-3,-2,1,-2,-2,3,3,2,1,4,3,-2,3]
13_6811; [-4,3,-2,1,1,3,-4,3,2,2,3,3,2,1]
13_6812; [-4,3,-2,1,-2,1,3,4,3,3,-2,4,3,3]
13_6813; [-4,-4,-3,2,2,3,3,2,-1,-4,3,2,-1,3]
13_6814; [-4,3,-2,1,3,2,4,3,3,2,2,1,4,3]
13_6815; [-3,2,-1,2,1,1,2,-3,2,2,1,1,2]
13_6816; [-4,-3,2,-3,2,-1,2,-1,4,4,3,3,2,2]
13_6817; [-4,-4,-4,-3,-2,1,3,4,3,3,-2,1,4,-3]
13_6818; [-4,-4,-3,2,1,3,3,4,3,-2,1,3,3,2]
13_6819; [-4,-3,-2,1,-3,2,2,3,-4,3,2,2,1,1]
13_6820; [-4,-4,3,-2,-2,1,3,-2,1,4,3,3,-2,3]
13_6821; [-3,-3,2,1,1,-2,1,3,-2,1,3,3,2]
13_6822; [-4,-4,-3,2,-3,-4,3,2,2,1,3,-2,1,3]
13_6823; [-3,-3,-3,2,-1,3,2,2,-1,3,2,2,-1]
13_6824; [-3,-3,-3,-2,-2,1,3,2,2,1,3,-2,1]
13_6825; [-3,-3,-2,1,1,4,-3,2,4,3,3,2,1,4]
13_6826; [-4,-3,-3,-2,1,-4,3,2,-4,3,3,2,1,1]
13_6827; [-3,-2,1,1,4,3,3,2,4,3,3,2,1,4]
13_6828; [-4,3,-2,1,-4,3,3,2,-4,3,3,2,1,1]
13_6829; [-4,-4,-4,-3,-2,1,-2,3,3,2,2,1,4,3,-2,3]
13_6830; [-4,3,-2,1,-4,3,3,2,-4,3,3,3,2,1]
13_6831; [-4,-3,-3,-2,1,-4,3,2,-4,3,3,3,2,1]
13_6832; [-2,1,1,3,2,2,1,1,2,2,2,1,3]
13_6833; [-3,-3,-2,1,4,-3,2,4,3,3,3,2,1,4]
13_6834; [-4,-4,-3,2,-3,-4,3,2,2,1,1,3,-2,1]
13_6835; [-3,-3,-3,-2,1,-2,3,2,2,1,1,3,2,-1,-1]
13_6836; [-4,-4,-4,-3,-2,1,4,3,-2,3,3,2,2,1]
13_6837; [-4,-4,3,-2,1,3,-4,3,2,2,3,3,2,1]
13_6838; [-4,-4,-3,-2,1,-2,3,3,2,2,1,1,4,3,-2,3]
13_6839; [-4,3,-4,3,2,1,3,3,-2,1,3,2,2,2]
13_6840; [-3,2,-1,2,1,1,1,3,-2,-2,1,3,2]
13_6841; [-4,3,-2,1,3,3,2,-4,3,3,3,2,1,3]
13_6842; [-4,-4,-3,2,1,-4,3,-2,1,4,4,3,3,2]
13_6843; [-4,-4,-3,2,-1,2,3,3,4,3,-2,-1,3,2]
13_6844; [-4,-4,-3,2,1,-3,-4,3,2,2,1,3,-2,1]
13_6845; [-4,-4,-3,-3,-2,1,-2,3,4,3,2,2,1,1,3,-2]
13_6846; [-3,-3,-3,2,-1,2,2,2,-1,3,3,3,2]
13_6847; [-3,-3,2,1,3,-2,-2,-2,1,3,3,2,2]
13_6848; [-3,-3,-3,2,2,2,-1,2,3,3,3,2,-1]
13_6849; [-4,-4,-4,-3,2,-1,3,3,4,4,4,3,2,-1]
13_6850; [-4,-4,-4,3,-2,1,3,3,4,3,-2,1,3,3]
13_6851; [-3,2,1,1,1,2,-3,2,2,2,1,1,1]
13_6852; [-3,-3,-3,2,-3,-3,2,1,1,2,2,2,1]
13_6853; [-3,-3,-3,-2,1,1,3,3,3,-2,1,1,1]
13_6854; [-3,2,1,1,1,3,-2,1,1,3,3,2,2]
13_6855; [-4,-3,2,1,1,1,2,1,1,1,3,-4,3,2]
13_6856; [-4,-4,-4,-3,2,1,1,1,4,-3,2,1,1,1]
13_6857; [-4,-4,-4,-3,-2,1,1,2,4,4,4,-3,2,1]
13_6858; [-4,3,-2,1,1,2,2,1,4,4,3,3,-2,1]
13_6859; [-3,-3,2,2,1,1,3,-2,1,3,3,2,2]
13_6860; [-3,-3,-2,-2,1,1,2,-1,2,-3,2,1,1]
13_6861; [-4,-4,-3,2,-3,2,2,1,3,3,-4,3,-2,1]
13_6862; [-4,-4,-3,-3,2,-3,2,1,3,3,-4,3,-2,1]
13_6863; [-4,-3,-2,-2,1,1,1,2,3,-4,3,2,1,1]
13_6864; [-4,-4,3,-2,1,3,3,3,4,3,3,-2,1,3]
13_6865; [-4,-3,2,1,1,1,2,2,1,1,3,-4,3,2]
13_6866; [-5,-4,-4,-3,2,1,1,2,4,-3,-2,1,5,5,4,-3,2]
13_6867; [-4,-4,3,-2,1,3,-2,1,-2,4,3,3,-2,3]
13_6868; [-4,-4,-3,2,-3,2,1,4,3,-2,1,3,-2,3]
13_6869; [-4,-4,3,-2,-2,1,3,-2,4,3,-2,1,-2,3]
13_6870; [-3,-3,-2,1,3,3,-2,1,1,-2,3,-2,1]
13_6871; [-3,2,-3,2,1,3,3,-2,1,3,3,2,2]
13_6872; [-3,-3,-2,1,-3,2,-3,2,-1,2,2,1,1]
13_6873; [-3,-3,-3,-2,1,-2,-3,2,1,1,2,2,1]
13_6874; [-3,2,1,3,3,-2,1,3,3,3,2,2,2]
13_6875; [-3,-3,2,-3,2,2,2,-1,3,3,3,2,-1]
13_6876; [-3,2,1,3,3,3,-2,1,3,3,3,2,2]
13_6877; [-4,-3,-3,2,2,-3,2,-1,3,-4,3,2,1,1]
13_6878; [-4,-4,-3,-2,1,4,-3,2,4,3,3,2,2,1]
13_6879; [-4,-3,2,1,3,3,4,4,3,-2,1,3,3,2]
13_6880; [-4,-3,-3,-2,1,3,3,4,4,3,-2,1,3,3]
13_6881; [-3,-3,2,-3,2,1,3,3,-2,1,3,2,-1]
13_6882; [-4,-4,-3,-2,1,-2,1,4,-3,2,2,1,1,2]
13_6883; [-3,2,1,1,1,1,-2,3,-2,-2,1,3,2]
13_6884; [-4,-3,2,1,3,-2,-2,1,3,4,4,3,2,-1]
13_6885; [-4,-3,2,1,3,4,4,4,3,-2,1,3,3,2]
13_6886; [-4,3,-2,1,-2,-3,4,3,3,2,-1,2,1,4,4,3]
13_6887; [1,-2,3,3,4,2,2,1,-2,-3,4,-5,3,4,-3,2,4,2,-5]
13_6888; [-4,-4,-3,-2,1,-4,3,-4,3,2,2,1,3,2,-1,2]
13_6889; [-4,-4,-3,-2,1,4,3,3,2,2,2,4,4,3,-2,1]
13_6890; [-4,-4,-3,2,-1,4,3,3,2,2,2,4,4,3,-2,-1]
13_6891; [-4,-3,2,1,3,2,2,1,3,3,-4,3,2,-1]
13_6892; [-4,-4,-3,-3,2,1,3,-2,1,-4,3,2,4,-3]
13_6893; [-4,-4,-3,2,1,3,2,2,1,3,-4,3,2,-1]
13_6894; [-4,-3,2,1,1,3,3,2,1,1,1,4,4,3,3,2]
13_6895; [-4,-3,2,-1,2,3,2,2,1,1,1,4,4,3,3,2]
13_6896; [-4,-4,3,-2,1,3,2,-4,3,3,3,2,1,3]
13_6897; [-2,1,1,3,2,2,2,1,1,2,2,1,3]
13_6898; [-4,-3,-3,2,2,-3,2,1,-4,3,-2,1,1,3]
13_6899; [-3,-3,-2,1,-2,1,1,1,2,-3,2,1,1]
13_6900; [-3,-3,-2,1,1,-3,-2,1,-3,2,2,2,1]
13_6901; [-3,-2,-2,1,1,1,2,2,2,3,3,3,2,-1,2]
13_6902; [-3,-3,-2,1,1,-2,1,1,-3,2,1,1,1]
13_6903; [-4,-4,-4,-3,-2,1,1,4,3,3,-2,3,-2,1]
13_6904; [-4,-3,-2,1,-3,2,2,2,1,3,4,4,3,-2,1,1]
13_6905; [-4,-4,-3,2,2,-3,-4,3,2,1,3,3,-2,1]
13_6906; [-4,-4,-4,-3,2,1,1,-2,4,3,-2,1,3,2]
13_6907; [-4,-4,-3,2,2,-3,-4,3,2,1,3,-2,1,3]
13_6908; [-3,2,1,1,-2,1,3,-2,1,1,3,2,2]
13_6909; [-3,-2,1,1,2,2,1,3,3,2,1,1,2,2,1]
13_6910; [-3,-3,-3,-2,1,-2,1,1,-3,2,1,1,1]
13_6911; [-4,-4,-3,-2,1,-2,1,1,1,4,-3,2,1,1]
13_6912; [-3,-3,-2,1,-3,2,-3,2,2,2,1,1,1]
13_6913; [-3,-3,-3,-2,1,-3,2,2,-3,2,2,1,1]
13_6914; [-3,-3,-3,2,1,3,-2,1,3,3,3,2,-1]
13_6915; [-4,-4,-3,-2,1,1,4,-3,2,2,-3,2,2,1]
13_6916; [-4,3,-2,1,-4,3,3,2,2,3,3,3,2,1]
13_6917; [-4,-4,-3,-2,1,4,3,3,-2,3,2,2,2,1]
13_6918; [-4,3,-2,1,4,3,3,3,-2,1,4,3,3,-2]
13_6919; [-4,-4,-3,2,2,-1,3,3,2,-1,2,-4,3,2]
13_6920; [-3,2,-1,2,1,1,3,-2,-2,1,1,3,2]
13_6921; [-4,-4,-4,-3,2,-3,2,1,4,3,3,-2,1,3]
13_6922; [-4,-4,-4,-3,-2,1,1,4,-3,2,-3,2,2,1]
13_6923; [-3,-3,2,1,-3,-3,2,1,1,-3,2,2,1]
13_6924; [-3,-3,2,1,-3,2,2,3,3,2,1,1,2]
13_6925; [-3,-3,-2,1,1,-2,-3,2,1,1,2,2,1]
13_6926; [-3,2,1,-3,2,1,1,3,3,3,2,2,1]
13_6927; [-3,2,1,1,3,-2,3,3,-2,1,3,2,2]
13_6928; [-3,-3,2,-1,-3,2,2,3,3,2,-1,-1,2]
13_6929; [-4,-4,-4,-3,-2,1,1,4,3,-2,3,2,2,1]
13_6930; [-4,-4,-4,-3,2,-3,2,1,1,4,3,-2,1,3]
13_6931; [-3,-3,2,-1,2,1,3,3,-2,1,1,3,2]
13_6932; [-3,2,-1,2,1,1,3,-2,1,1,3,2,2]
13_6933; [-4,-4,-3,-3,2,1,-3,-2,1,-4,3,2,2,1]
13_6934; [-4,-4,-3,-3,2,1,-3,-2,1,1,4,-3,2,2]
13_6935; [-4,-4,-3,2,-3,2,2,2,1,3,-4,3,-2,1]
13_6936; [-4,-4,-3,-2,1,-2,1,3,-4,3,2,1,1,2]
13_6937; [-3,-3,-2,1,1,-3,-2,1,1,3,3,2,2,2,1]
13_6938; [-4,-4,-3,2,-1,3,4,4,4,4,4,3,2,-1]
13_6939; [-4,-4,3,-2,1,3,3,3,3,4,3,-2,1,3]
13_6940; [-4,-3,2,1,1,1,1,1,3,-4,3,2,1,1]
13_6941; [-5,-4,-4,-3,2,-1,3,4,4,5,5,4,3,2,-1]
13_6942; [-5,-4,-4,3,-2,1,3,4,3,-2,1,5,5,4,3]
13_6943; [-5,-4,3,2,-1,2,1,1,2,4,-5,4,3,2,2]
13_6944; [-4,-4,-3,-2,1,-2,1,1,1,1,4,-3,2,1]
13_6945; [-4,-4,-4,-3,-3,2,-1,2,1,3,4,3,-2,1,3,-2]
13_6946; [-5,-4,3,-2,4,4,3,-2,-1,-5,4,3,3,2,-1]
13_6947; [-5,-4,-3,2,-3,4,3,3,2,1,-5,4,3,-2,1]
13_6948; [-4,-4,-3,-3,2,-3,2,1,3,-4,3,-2,1,3]
13_6949; [-5,-4,3,-2,4,3,-2,1,-5,4,-3,-2,1,4,3]
13_6950; [-4,-4,-4,-3,-3,2,-3,2,1,3,2,4,-3,2,1,-3]
13_6951; [-4,-4,-3,2,1,3,3,-2,1,-4,3,-2,3,3]
13_6952; [-3,-3,-2,1,1,-3,2,2,1,1,3,3,2,2,1]
13_6953; [-4,-3,2,-1,2,1,3,2,2,1,1,-4,3,2]
13_6954; [-4,-4,-3,2,-1,4,4,-3,2,-1,4,3,3,2]
13_6955; [-4,3,-2,1,3,-2,1,4,3,3,-2,4,3,3]
13_6956; [-5,-4,3,-4,3,3,-2,1,-5,4,3,-2,1]
13_6957; [-5,4,-3,-2,1,-5,4,3,-2,3,2,2,1]
13_6958; [-4,-3,2,1,3,3,-2,1,5,-4,3,2,5]
13_6959; [-5,4,-3,-2,-5,4,3,-2,1,3,3,-2,1]
13_6960; [-5,-4,3,2,-1,4,4,-3,2,-1,-5,4,3]
13_6961; [-4,-3,-2,1,-4,3,2,2,1,3,-4,3,2,-1,2,2]
13_6962; [-4,-4,-3,-2,4,3,-2,1,-2,3,3,2,2,1]
13_6963; [-4,-4,-3,2,-3,2,4,3,3,-2,-1,3,2,-1]
13_6964; [-4,-4,-4,-3,2,-3,2,1,-4,3,3,-2,1,3]
13_6965; [-4,-4,-3,-2,1,4,3,-2,3,2,2,2,2,1]
13_6966; [-4,-4,-3,2,-1,3,3,3,2,-1,4,-3,2,2]
13_6967; [-4,-3,2,1,3,3,-2,1,4,4,3,2,2,2]
13_6968; [-4,-3,-3,2,-3,2,-1,2,2,4,4,3,2,-1]
13_6969; [-4,-4,-3,-2,1,4,-3,2,-3,2,2,2,2,1]
13_6970; [-4,-3,2,1,3,3,3,-2,1,4,4,3,2,2]
13_6971; [-5,-5,-4,-3,2,-3,2,1,5,-4,3,3,-2,1,3]
13_6972; [-5,-4,3,-4,3,2,-1,-3,-5,4,3,3,2,1,1]
13_6973; [-4,-4,3,-2,3,2,-1,2,1,3,4,3,2,2,1,3]
13_6974; [-5,-4,3,-2,1,4,-5,4,-3,2,-3,4,-3,2,1]
13_6975; [-5,-4,3,-4,3,2,-1,-3,-5,4,-3,2,1,1,2]
13_6976; [-4,-4,-3,-3,2,-1,3,2,-4,3,-4,3,2,2,1,1]
13_6977; [-4,-4,-3,-3,-2,1,1,3,2,4,4,4,3,3,2,1]
13_6978; [-4,-4,-4,-3,2,-3,2,1,1,2,4,-3,2,1]
13_6979; [-3,-3,2,1,-3,2,2,2,-3,2,1,1,2]
13_6980; [-3,2,-3,2,2,2,1,1,2,3,3,2,1]
13_6981; [-3,-3,2,-1,2,2,2,-3,2,1,1,2,-1]
13_6982; [-3,-3,-2,1,-2,-3,2,2,1,1,2,2,2]
13_6983; [-4,-4,-4,-3,2,-1,-3,2,4,3,2,2,1,1,3,3]
13_6984; [-4,3,-4,3,2,1,3,-2,1,4,4,3,2,2]
13_6985; [-4,-4,-3,-3,2,-1,2,1,1,3,-4,3,2,2,3,-2]
13_6986; [-4,-4,-3,2,2,-3,2,1,-4,3,-2,1,3,3]
13_6987; [-4,-4,-4,-3,-2,1,4,3,3,3,2,2,3,3,2,1]
13_6988; [-3,-3,2,1,1,1,2,2,-3,2,1,1,2]
13_6989; [-4,3,-2,1,3,-2,3,4,3,3,-2,1,4,3]
13_6990; [-4,-4,3,-2,3,2,-1,-4,3,2,-1,3,2,2]
13_6991; [-4,3,-2,1,3,2,4,3,3,3,2,1,4,3]
13_6992; [-3,2,-1,2,1,1,2,-3,2,1,1,1,2]
13_6993; [-4,-4,-3,2,-1,4,-3,2,-1,4,3,3,3,2]
13_6994; [-4,3,-2,1,-2,3,4,3,3,-2,1,4,3,-2]
13_6995; [-4,-4,-3,2,1,4,3,-2,1,3,3,2,-1,-1]
13_6996; [-4,-4,-3,-2,1,-4,3,3,3,2,-4,-3,2,1]
13_6997; [-4,-3,-3,2,-1,-3,2,1,1,4,4,3,2,-1]
13_6998; [-4,-3,2,1,3,2,4,-3,2,1,4,3,2,2]
13_6999; [-5,-5,-4,-3,2,1,1,5,4,4,-3,2,1,4,3,-2,1]
13_7000; [-4,-4,-3,-2,1,4,3,3,3,2,4,-3,2,1]
13_7001; [-4,-3,2,-1,2,-3,2,-1,2,4,4,3,3,2]
13_7002; [-4,-4,-4,-3,2,-1,-3,2,1,4,3,-2,1,3]
13_7003; [-3,-3,2,1,1,3,3,-2,1,3,2,2,2]
13_7004; [-4,-3,-3,2,2,1,1,3,-2,1,4,4,3,2]
13_7005; [-4,-4,-3,-3,2,1,1,3,3,-2,1,4,-3,2]
13_7006; [-3,2,-1,2,1,3,-2,1,1,3,3,2,2]
13_7007; [-4,-4,-3,2,-1,3,3,3,-4,3,2,-1,3,3]
13_7008; [-3,-2,1,1,2,2,1,1,1,2,-3,2,1]
13_7009; [-4,-3,-3,-2,1,3,4,4,4,3,3,-2,1,3]
13_7010; [-4,3,-2,1,3,4,3,3,3,-2,1,4,3,3]
13_7011; [-3,2,-3,2,1,-3,2,2,-3,2,2,1,1]
13_7012; [-3,-3,-2,1,-3,-3,2,2,-3,2,2,1,1]
13_7013; [-3,-2,-2,-3,2,1,1,2,2,-3,2,2,1]
13_7014; [-3,2,2,1,1,3,-2,3,-2,1,3,2,2]
13_7015; [-3,-3,-2,1,-3,-2,1,1,-3,2,2,2,1]
13_7016; [-3,2,1,1,3,-2,-2,3,-2,-2,1,3,2]
13_7017; [-3,-3,2,-3,-3,2,1,-3,2,-3,2,1,1]
13_7018; [-3,-3,-2,1,1,-3,-2,1,-3,2,2,1,1]
13_7019; [-3,2,1,1,3,-2,3,3,-2,1,3,3,2]
13_7020; [-4,-3,-2,1,-2,1,3,-4,3,2,2,1,1,2]
13_7021; [-4,-4,-3,-3,-2,1,3,-4,3,-2,1,3,2,2]
13_7022; [-3,2,1,-3,2,2,1,1,-3,2,2,1,1]
13_7023; [-3,-3,2,-3,-3,2,1,1,2,-3,2,2,1]
13_7024; [-3,2,1,1,-2,1,3,-2,1,1,1,3,2]
13_7025; [-4,-4,3,-2,-2,3,3,4,3,-2,1,3,-2,1]
13_7026; [-4,-4,-3,-3,2,1,3,-2,1,3,2,-1,4,-3]
13_7027; [-4,-4,3,2,-1,-3,4,3,3,2,-1,4,4,3]
13_7028; [-4,-4,-3,-2,1,-3,2,2,4,3,3,-2,1,3]
13_7029; [-4,-3,2,-1,2,1,3,-2,1,4,4,3,3,2]
13_7030; [-4,-4,-3,-3,2,1,3,3,-2,1,-4,3,-2,3]
13_7031; [-3,-3,-2,1,-3,2,2,2,-3,-3,2,2,1]
13_7032; [-3,2,1,1,3,-2,1,3,3,2,-1,2,2]
13_7033; [-3,-3,-3,-2,-2,1,1,1,2,3,3,2,2,-1,2]
13_7034; [-4,-4,-4,-3,2,-1,-4,3,2,-4,-4,3,3,2,1,1]
13_7035; [-3,-3,-2,1,1,3,-2,1,3,3,-2,1,1]
13_7036; [-4,-4,-3,-3,2,-1,3,-4,3,2,-1,3,2,2]
13_7037; [-4,3,-4,3,-2,1,3,2,-4,3,3,3,2,1]
13_7038; [-4,-4,-3,2,-3,2,-1,2,3,-4,3,2,1,1]
13_7039; [-3,-3,-2,1,3,-2,1,-2,3,3,-2,1,1]
13_7040; [-4,-4,3,-2,1,-4,3,2,-4,3,3,3,2,1]
13_7041; [-3,-2,1,1,1,-2,-3,2,1,1,2,2,1]
13_7042; [-4,-3,2,-1,-3,-4,3,2,2,3,3,2,1,1]
13_7043; [-4,-4,-3,-2,1,1,2,3,3,2,-4,-3,2,1,3,3]
13_7044; [-4,3,-2,1,3,3,2,2,-4,3,3,2,1,3]
13_7045; [-4,-3,2,-3,2,-1,2,4,4,3,3,2,2,-1]
13_7046; [-3,-3,2,1,-3,2,-3,2,2,1,1,-3,2]
13_7047; [-4,-4,-4,-3,-3,-2,1,-3,-2,4,4,3,2,2,1,1]
13_7048; [-4,-4,-3,-2,1,1,4,3,3,-2,3,3,-2,1]
13_7049; [-3,2,2,1,1,3,3,-2,1,3,3,2,2]
13_7050; [-4,-3,2,-1,2,2,-3,2,2,1,1,-4,3,2]
13_7051; [-4,-4,-3,-3,2,1,3,3,-2,1,4,-3,2,-3]
13_7052; [-4,-3,2,2,-3,-2,4,4,3,-2,1,3,-2,1]
13_7053; [-3,-3,-3,-3,-2,1,1,1,3,3,3,-2,1]
13_7054; [-4,-4,-4,-4,-3,2,-1,4,4,4,-3,2,1,1]
13_7055; [-4,-3,-2,1,-3,2,2,2,3,-4,3,2,2,1]
13_7056; [-4,-4,-3,2,1,4,3,3,-2,1,3,2,2,2]
13_7057; [-4,3,-4,3,2,1,3,3,-2,1,3,3,3,2]
13_7058; [-3,-2,1,-2,-3,2,-1,2,-1,2,2,2,2]
13_7059; [-4,-4,-3,-2,1,-2,1,1,1,4,-3,2,2,2]
13_7060; [-5,-5,-4,-3,2,-1,-3,2,1,1,5,-4,3,3,3]
13_7061; [-5,-4,3,-5,-4,3,2,1,3,3,-2,1,5,4,4,3,2]
13_7062; [-4,-3,-3,-2,1,1,2,3,2,-4,3,3,-4,3,2,1]
13_7063; [-4,-4,-4,-3,-3,-2,1,3,2,4,4,3,3,2,2,1]
13_7064; [-4,-4,-4,-3,-3,2,-1,3,2,4,4,3,3,2,2,-1]
13_7065; [-3,-3,-2,1,-2,3,2,-1,2,1,3,3,2,2,2]
13_7066; [-4,-4,-3,2,-1,2,1,3,2,2,1,-4,3,2]
13_7067; [-5,-4,3,-2,1,-4,-3,2,2,-5,4,3,3,2,1]
13_7068; [-5,-4,3,-4,3,2,1,3,-2,1,4,-5,4,3,2,2,4]
13_7069; [-3,-3,-2,1,-3,2,-3,2,2,-3,2,1,1]
13_7070; [-3,-2,1,1,2,2,1,3,3,3,2,2,1,1,2]
13_7071; [-3,-3,2,-3,2,2,-1,2,3,3,3,2,-1]
13_7072; [-4,-3,2,-3,2,1,-4,-3,2,2,3,3,2,1]
13_7073; [-4,-3,2,-1,2,2,-3,2,-1,4,4,3,3,2]
13_7074; [-3,-2,-2,1,1,1,2,2,3,3,2,-1,2,2,2]
13_7075; [-3,2,-3,2,1,1,2,-3,2,2,-3,2,1]
13_7076; [-3,2,1,1,-2,3,-2,-2,1,-2,1,3,2]
13_7077; [-3,-3,-3,2,-1,-1,3,3,3,2,2,2,-1]
13_7078; [-3,2,-3,2,1,1,2,1,-3,2,2,1,1]
13_7079; [-4,-4,-4,-3,-2,1,-3,-2,4,4,3,3,2,2,1,1]
13_7080; [-3,-3,2,-3,2,-1,2,2,-1,3,3,2,-1]
13_7081; [-4,-3,-3,-2,1,1,3,-4,3,2,2,2,1,3]
13_7082; [-4,3,2,-1,2,1,1,2,-4,3,3,3,2,2]
13_7083; [-4,-4,-4,-3,-3,2,-1,-1,3,2,4,4,3,3,2,-1]
13_7084; [-3,-2,-2,1,-2,1,-2,1,1,-3,2,1,1]
13_7085; [-4,-4,3,-2,-2,1,3,-2,1,4,3,-2,1,3]
13_7086; [-4,-4,-3,-2,1,-2,1,3,-4,3,2,-1,2,4,-3,2]
13_7087; [-5,-4,-3,-3,-2,1,3,2,4,4,-5,4,-3,4,-3,2,1]
13_7088; [-3,-3,-2,1,1,3,3,-2,-2,1,3,-2,1]
13_7089; [-3,-3,2,1,3,3,3,-2,1,3,3,2,2]
13_7090; [-5,-4,-3,2,-1,3,-4,3,3,2,-1,-5,4,3,2]
13_7091; [-4,-3,2,-3,2,2,-1,2,4,4,3,2,2,-1]
13_7092; [-4,-3,-2,1,-4,3,2,2,1,3,-4,3,3,2,-1,2]
13_7093; [-4,-4,-3,-2,4,3,-2,1,-2,3,2,2,2,1]
13_7094; [-4,3,-2,-2,1,3,-2,1,4,3,3,-2,4,3]
13_7095; [-4,-4,-3,-3,2,2,1,3,3,-2,1,4,-3,2]
13_7096; [-4,-4,-3,2,-1,3,3,2,-1,4,-3,2,2,-3]
13_7097; [-4,-4,3,2,2,1,3,-2,1,4,3,2,2,2,1,3]
13_7098; [-4,-4,-3,-2,1,1,4,3,3,2,2,4,4,3,-2,1]
13_7099; [-4,-4,-3,2,-1,4,3,3,3,2,2,4,4,3,-2,-1]
13_7100; [-3,-3,-3,-2,-2,-2,1,-2,3,2,2,1,3,2,2]
13_7101; [-4,-4,-3,-2,1,4,3,-2,3,-4,3,3,-2,1]
13_7102; [-4,-3,-3,2,2,1,3,3,-2,1,4,4,3,2]
13_7103; [-3,-3,-2,1,-3,2,2,-3,2,-3,2,2,1]
13_7104; [-4,-4,-3,-2,1,-2,3,-2,1,4,-3,2,2,1]
13_7105; [-4,-4,-3,2,1,4,-3,4,4,3,-2,1,3,-2]
13_7106; [-4,-3,-3,-2,1,1,2,3,2,-4,3,-4,3,3,2,1]
13_7107; [-4,-4,-4,-3,-3,-2,1,1,3,2,4,4,3,3,2,1]
13_7108; [-4,-3,2,-1,2,1,3,-2,-2,1,4,4,3,2]
13_7109; [-4,-4,-3,2,-3,2,1,-4,3,3,-2,1,1,3]
13_7110; [-5,4,-3,-2,1,4,5,4,-3,2,2,4,-3,2,1]
13_7111; [-5,-5,-4,-3,2,1,5,4,-3,-2,1,4,3,3,-2]
13_7112; [-4,-4,3,2,2,1,3,-2,1,4,3,2,2,1,3,3]
13_7113; [-4,-4,-3,-2,1,4,3,3,2,2,4,4,3,3,-2,1]
13_7114; [-5,-4,3,-2,1,-4,-3,2,-5,4,3,3,2,2,1]
13_7115; [-4,-3,2,-3,2,-3,4,4,3,-2,1,3,-2,1]
13_7116; [-4,-4,-3,2,-1,4,3,3,2,2,4,4,3,3,-2,-1]
13_7117; [-3,-3,-2,1,1,1,-2,1,1,-3,2,1,1]
13_7118; [-4,-4,-3,2,-1,-3,2,-4,3,3,2,1,1,3]
13_7119; [-4,-4,-3,2,-3,-4,3,2,1,1,3,3,-2,1]
13_7120; [-4,-3,2,2,1,3,3,-2,1,4,4,3,3,2]
13_7121; [-4,-3,-3,2,2,-3,2,-1,4,4,3,3,2,-1]
13_7122; [-4,-4,-3,2,1,1,-2,4,3,-2,-2,1,3,2]
13_7123; [-4,-4,-3,2,2,-3,2,1,4,3,3,-2,1,3]
13_7124; [-3,-3,-2,1,-3,-2,-2,1,1,3,3,2,2,1,1]
13_7125; [-4,-4,-3,2,-1,2,1,4,3,-2,-2,1,3,2]
13_7126; [-4,-4,-4,-3,-2,1,-2,1,1,4,-3,2,2,1]
13_7127; [-4,-4,-4,-3,-3,-2,1,1,2,2,4,4,3,-2,-2,1]
13_7128; [-4,-4,-4,-3,-3,-2,1,-3,-2,4,4,3,3,2,2,1]
13_7129; [-4,-3,2,1,3,-2,1,3,4,4,3,3,2,-1]
13_7130; [-4,-3,-2,1,-3,-2,1,3,3,4,4,3,3,2,2,1]
13_7131; [-3,2,1,3,-2,1,1,1,3,2,-1,2,2]
13_7132; [-3,-3,-3,-2,1,-3,-2,1,1,1,3,3,2,2,1]
13_7133; [-4,-4,-3,-2,1,4,3,-2,3,2,4,-3,2,1]
13_7134; [-4,-4,-3,2,1,3,3,4,3,-2,1,3,2,2]
13_7135; [-4,-4,3,-2,1,3,-2,-2,-2,4,3,-2,1,3]
13_7136; [-4,-4,-3,-3,2,-3,2,1,4,3,-2,1,3,3]
13_7137; [-4,-3,2,1,3,2,-4,-3,2,1,3,3,3,2]
13_7138; [-4,-4,-3,-2,1,-4,3,3,3,2,2,4,4,-3,2,1]
13_7139; [-4,-4,-3,2,1,-3,2,1,4,-3,2,1,3,3]
13_7140; [-5,-5,-4,-4,-3,-2,1,3,2,2,4,3,-2,1,5,-4,3]
13_7141; [-4,-4,-3,-3,-2,1,3,2,2,2,4,3,-2,1,-2,3]
13_7142; [-4,-4,-3,-2,1,4,-3,2,2,4,3,3,2,1]
13_7143; [-3,-3,-2,1,-3,2,2,1,1,3,-2,3,2,2,1]
13_7144; [-4,-3,-3,2,-1,2,1,3,2,2,1,-4,3,2]
13_7145; [-4,-4,-3,-3,-2,1,4,-3,2,2,4,3,-2,1]
13_7146; [-5,-4,3,-4,3,-2,1,3,2,5,5,4,-3,2,1]
13_7147; [-4,-4,-3,2,-1,4,-3,2,2,4,3,3,2,-1]
13_7148; [-4,-3,2,-3,2,-1,2,4,4,3,2,-1,2,2]
13_7149; [-4,-3,2,1,1,1,3,2,-4,-3,2,1,3,2]
13_7150; [-4,-3,-3,-2,1,3,3,3,4,4,3,-2,1,3]
13_7151; [-4,-3,-2,1,-2,-3,2,1,4,3,-2,3,5,-4,5]
13_7152; [-4,-4,3,-2,1,3,3,3,4,3,-2,3,-2,1]
13_7153; [-4,-4,-4,-3,-3,-2,1,3,4,4,3,-2,1,3]
13_7154; [-5,-4,-4,-3,2,-1,4,3,-5,4,4,4,3,2,-1]
13_7155; [-5,-4,-4,3,-2,1,4,3,-2,5,5,4,3,-2,1]
13_7156; [-4,-4,-3,-3,-2,1,-2,1,3,2,-1,2,4,3,-2,3]
13_7157; [-4,-4,-4,-3,-2,1,-2,1,1,4,-3,2,1,1]
13_7158; [-3,-3,-3,2,1,1,-2,1,3,-2,1,3,2]
13_7159; [-3,-2,-2,1,1,1,2,2,2,3,3,2,2,-1,2]
13_7160; [-5,-5,-4,3,2,-1,-3,5,4,3,3,2,-1,4,3]
13_7161; [-4,-4,-3,2,-3,4,3,-2,1,-2,1,3,2,-1]
13_7162; [-5,-4,3,2,4,-3,2,1,-5,4,3,-2,1]
13_7163; [-5,-4,-3,2,-1,3,3,2,-1,2,4,-5,4,3,2]
13_7164; [-4,-4,-3,2,-3,-4,3,2,-1,3,3,2,1,1]
13_7165; [-4,3,-2,1,3,3,-2,4,4,3,2,2,1,3]
13_7166; [-4,-3,2,-3,-4,3,2,2,1,1,3,-2,1,3]
13_7167; [-3,-2,1,1,4,-3,2,4,3,3,3,2,1,4]
13_7168; [-3,-3,-3,2,-1,-1,2,3,2,2,-1,3,2]
13_7169; [-3,-3,-3,-2,1,-2,3,2,2,1,1,3,-2]
13_7170; [-4,-4,3,-2,1,1,3,2,-4,3,3,2,1,3]
13_7171; [-3,-3,-3,-2,1,3,2,2,2,1,3,-2,1]
13_7172; [-4,3,-2,1,-4,3,2,-4,3,3,3,2,1,1]
13_7173; [-4,-3,-3,-3,2,-1,3,-4,3,3,3,2,1,1]
13_7174; [-5,-4,-4,-4,-3,2,-1,3,4,5,5,4,3,2,-1]
13_7175; [-3,-3,-2,-2,-2,1,1,1,2,-3,2,1,1]
13_7176; [-3,2,2,1,1,3,-2,1,3,3,3,2,2]
13_7177; [-4,-3,-3,2,2,1,-3,2,2,1,1,-4,3,2]
13_7178; [-4,-4,-4,-3,-2,1,-2,1,1,4,-3,2,2,2]
13_7179; [-3,-2,-2,1,-2,1,-3,2,2,1,1,1,2]
13_7180; [-3,-3,2,-3,2,1,1,2,3,3,2,2,1]
13_7181; [-3,-3,-3,-2,1,3,2,2,1,3,3,-2,1]
13_7182; [-3,-3,-3,2,1,1,-2,3,-2,1,3,2,-1]
13_7183; [-3,-3,-2,1,-2,-3,2,2,1,1,1,2,2]
13_7184; [-3,2,1,-3,2,1,1,1,3,3,2,2,1]
13_7185; [-3,-2,1,1,2,2,1,3,3,2,1,1,1,2,2]
13_7186; [-3,2,-3,2,-1,2,1,3,3,-2,1,1,2]
13_7187; [-3,-2,1,1,4,-3,2,2,4,3,3,2,1,4]
13_7188; [-3,-3,-2,-2,1,3,-2,1,3,-2,1,1,1]
13_7189; [-3,-3,-3,2,-1,2,3,3,3,2,-1,2,-1]
13_7190; [-3,-2,1,-3,-2,1,4,3,3,3,-2,1,4,4]
13_7191; [-3,-3,-3,2,-1,2,-1,3,3,3,2,-1,2]
13_7192; [-4,-3,-3,2,-3,2,-1,-4,3,3,2,1,1,3]
13_7193; [-4,-4,-3,2,1,1,-2,4,3,-2,1,3,2,-1]
13_7194; [-4,-4,-3,2,-1,-3,-4,3,2,2,3,2,1,1]
13_7195; [-4,3,-4,3,2,1,3,-2,1,4,4,3,3,2]
13_7196; [-4,-3,2,-1,2,3,2,2,2,1,1,1,4,4,3,2]
13_7197; [-4,-3,2,-3,2,1,1,-2,1,4,4,3,2,-1]
13_7198; [-4,-3,-2,1,-3,-2,1,3,4,4,3,2,2,1,1,3]
13_7199; [-4,-4,-3,-3,2,4,-3,2,-1,4,-3,2,1,1]
13_7200; [-4,-4,-3,-3,-2,1,1,4,-3,4,3,-2,1,3]
13_7201; [-4,-4,-3,2,-3,2,1,4,3,-2,1,3,3,3]
13_7202; [-4,-4,3,-2,1,3,3,4,3,3,-2,1,3,-2]
13_7203; [-5,4,-3,-2,1,5,-4,3,5,4,-3,2,-3,2,1]
13_7204; [-4,-3,-3,-2,1,3,4,4,3,-2,3,-2,1,3]
13_7205; [-4,-4,3,-2,1,-2,1,3,-2,1,4,3,-2,3]
13_7206; [-4,-4,-3,-2,1,-2,1,4,3,2,-1,2,-3,2]
13_7207; [-5,4,-3,2,-3,4,5,4,-3,2,1,4,-3,-2,1]
13_7208; [-5,4,-3,-2,1,-5,4,-3,2,4,-3,2,1]
13_7209; [-4,-4,-4,-3,2,-3,2,1,-4,3,-2,1,3,3]
13_7210; [-4,-4,-3,2,-1,-3,2,2,2,4,3,-2,-1,3]
13_7211; [-4,-4,-3,-2,1,-3,2,2,2,4,3,-2,1,3]
13_7212; [-4,-3,2,-3,2,2,-1,2,2,4,4,3,2,-1]
13_7213; [-4,-3,2,1,3,3,4,4,3,-2,1,3,2,2]
13_7214; [-5,-4,3,-2,1,4,-5,4,-3,2,4,4,-3,2,1]
13_7215; [-4,-4,-4,3,-2,1,3,-2,1,4,3,-2,3,-2]
13_7216; [-4,-4,3,-2,1,3,-2,-2,4,3,-2,1,3,-2]
13_7217; [-5,-4,3,-2,-4,3,5,4,3,-2,1,3,-2,1,4]
13_7218; [-5,4,-3,-2,1,-3,4,-3,-2,1,4,5,4,-3,4]
13_7219; [-5,-4,3,2,2,1,4,4,3,-2,1,-5,4,3,-2]
13_7220; [-3,-3,-3,2,1,3,-2,1,3,2,-1,2,2]
13_7221; [-4,-4,-4,-3,-2,1,3,2,4,-3,2,1,4,3,2,-1]
13_7222; [-4,-4,-3,-3,2,2,-1,3,3,2,1,1,4,3,-2,3]
13_7223; [-5,-4,3,-4,3,2,1,5,4,-3,-2,1,4,3,3,2,2]
13_7224; [-3,-3,-2,1,-3,2,2,1,1,1,3,3,2,2,1]
13_7225; [-5,4,-3,-2,1,4,3,-2,1,-5,4,-3,4]
13_7226; [-3,-3,-3,2,-1,2,-1,2,3,3,3,3,2]
13_7227; [-3,-3,-3,-3,2,-1,2,-1,2,3,3,3,2]
13_7228; [-3,-3,-3,2,1,3,-2,1,3,3,2,2,2]
13_7229; [-3,-3,-3,2,-1,-1,2,-1,3,3,3,3,2]
13_7230; [-3,-3,-3,-2,1,-2,1,1,3,3,3,3,-2]
13_7231; [-3,-3,2,1,1,3,-2,1,3,3,2,2,2]
13_7232; [-3,2,-3,2,1,1,1,1,2,1,1,1,2]
13_7233; [-3,-3,-3,2,-3,2,1,1,1,2,2,2,1]
13_7234; [-3,2,1,1,1,3,-2,1,3,3,2,2,2]
13_7235; [-3,-3,-3,-2,1,1,1,3,3,3,3,-2,1]
13_7236; [-4,3,-4,3,2,-1,2,1,1,3,2,2,2,3]
13_7237; [-4,-4,-3,2,1,-4,3,-2,1,3,4,4,3,2]
13_7238; [-4,-4,-3,2,-1,2,-1,2,3,3,2,4,-3,2]
13_7239; [-4,-4,-4,3,-4,3,2,-1,3,3,3,2,1,1]
13_7240; [-4,-3,2,1,1,1,3,-2,1,4,4,3,2,2]
13_7241; [-4,-3,-3,-3,-2,1,1,1,3,4,4,3,-2,1]
13_7242; [-3,-3,2,-3,2,1,1,1,1,2,1,1,1]
13_7243; [-4,-4,3,-4,3,2,-1,2,1,1,3,2,2,2]
13_7244; [-4,-3,-3,2,1,1,3,-2,1,4,4,3,2,2]
13_7245; [-4,-4,-3,-3,2,-1,2,3,2,-1,-4,3,2,2]
13_7246; [-4,-4,-3,2,1,1,1,1,4,-3,2,1,1,1]
13_7247; [-4,3,-2,1,1,1,2,2,1,4,4,3,-2,1]
13_7248; [-4,-4,-4,-3,2,-1,4,4,4,4,-3,2,1,1]
13_7249; [-5,-5,-4,3,2,-1,2,1,1,5,-4,3,2,2,2]
13_7250; [-5,-4,3,2,-1,4,-3,2,1,1,5,5,4,3,3]
13_7251; [-5,-4,-4,-4,-3,2,-1,4,5,5,4,-3,2,1,1]
13_7252; [-4,3,-4,3,2,1,3,-2,1,3,3,2,2,2]
13_7253; [-4,-4,-3,2,1,4,3,-2,1,3,3,2,2,2]
13_7254; [-4,-4,-4,-4,-3,-3,2,-1,3,2,4,4,4,3,2,-1]
13_7255; [-3,-3,-3,-3,-2,-2,1,1,2,3,3,3,2,-1,2]
13_7256; [-3,2,1,3,-2,-2,1,3,2,-1,2,2,2]
13_7257; [-5,-4,-4,3,2,-1,2,1,1,4,-5,4,3,2,2,2,4]
13_7258; [-5,-4,-3,2,1,3,4,4,3,-2,1,-5,4,3,2]
13_7259; [-5,-5,-4,-3,-3,2,-1,3,2,4,4,3,5,-4,3,2,-1]
13_7260; [-4,-4,-3,-2,-2,1,1,2,3,3,3,2,-1,2,4,-3]
13_7261; [-4,-4,-4,-3,2,-1,3,3,2,1,1,2,4,3,-2,3]
13_7262; [-3,-3,-3,2,-1,2,-1,3,3,3,3,3,2]
13_7263; [-3,-3,2,1,3,-2,1,3,3,2,2,2,2]
13_7264; [-3,-3,-3,-2,1,-2,1,3,3,3,3,3,-2]
13_7265; [-4,-3,-3,-3,2,-1,2,-1,3,3,4,4,3,2]
13_7266; [-4,-3,-3,2,1,3,-2,1,3,4,4,3,2,2]
13_7267; [-4,-4,-3,-3,2,-1,2,-1,3,3,3,2,4,-3]
13_7268; [-3,2,-3,2,1,1,1,1,1,2,1,1,1]
13_7269; [-4,3,-4,3,2,-1,2,1,1,2,3,2,2,2]
13_7270; [-3,-3,2,-3,2,1,1,1,1,2,2,2,1]
13_7271; [-3,-3,-3,-2,1,1,3,3,3,3,3,-2,1]
13_7272; [-3,2,1,1,3,-2,1,3,3,2,2,2,2]
13_7273; [-4,-4,3,-4,3,2,-1,2,1,1,3,3,3,2]
13_7274; [-4,-3,-3,-3,-2,1,1,3,3,4,4,3,-2,1]
13_7275; [-4,-3,2,1,1,3,-2,1,3,4,4,3,2,2]
13_7276; [-3,-3,-3,-2,1,-2,1,1,3,3,3,-2,1]
13_7277; [-2,-2,-2,1,1,1,3,2,2,2,1,3,3]
13_7278; [-3,-3,-3,-3,2,2,2,-1,-1,3,2,2,2,2,-1]
13_7279; [-3,-3,-2,-2,-2,1,-3,2,2,2,1,1,1]
13_7280; [-2,-2,-2,-2,1,1,3,2,2,2,1,3,3]
13_7281; [-2,-2,-2,1,1,3,2,2,2,2,1,3,3]
13_7282; [-3,-3,2,2,2,1,-3,2,2,2,1,1,1]
13_7283; [1,1,1,2,2,2,1,3,2,2,2,3,3]
13_7284; [-3,-3,2,2,2,1,-3,2,2,2,2,1,1]
13_7285; [-4,-4,3,3,3,2,-1,-4,3,3,3,2,1,1]
13_7286; [-4,-4,-3,-3,-3,2,-1,-4,3,3,3,2,1,1]
13_7287; [-4,3,2,2,2,1,1,4,4,3,2,2,2,1]
13_7288; [-4,3,-2,-2,-2,1,1,4,4,3,2,2,2,1]
13_7289; [-4,-4,-4,-4,3,3,3,-2,-1,-1,4,3,3,3,-2,1]
13_7290; [-4,-4,-4,-3,2,-1,2,1,1,4,4,4,3,2,2,2]
13_7291; [-4,-4,-3,-3,2,2,2,1,1,3,2,2,2,1,4,-3]
13_7292; [-4,-4,-4,-4,3,3,3,2,-1,4,3,3,3,2,1,1]
13_7293; [-4,-3,-3,-3,2,1,-3,2,2,1,1,-4,3,2]
13_7294; [-4,-3,-2,1,-2,1,1,2,3,-4,3,2,1,1]
13_7295; [-3,2,1,3,3,-2,1,3,3,3,3,2,2]
13_7296; [-4,-3,2,1,3,3,-2,1,3,4,4,3,2,2]
13_7297; [-3,-2,1,-2,-3,2,1,1,1,2,2,2,1]
13_7298; [-3,2,1,3,3,3,-2,1,3,3,3,3,2]
13_7299; [-3,-3,-3,-2,1,3,3,3,3,-2,3,-2,1]
13_7300; [-4,-3,2,-3,-4,3,2,-1,3,3,3,2,1,1]
13_7301; [-4,-3,2,1,3,3,3,-2,1,3,4,4,3,2]
13_7302; [-4,-4,-3,-2,1,1,4,-3,2,-1,2,-3,2,1]
13_7303; [-4,-3,2,-3,-4,3,2,1,3,-2,1,3,2,2]
13_7304; [-4,-4,3,-2,1,3,3,4,3,-2,3,-2,1,3]
13_7305; [-4,-4,3,-2,1,1,3,-2,1,4,3,3,-2,3]
13_7306; [-3,2,-3,2,2,1,1,2,3,3,2,2,1]
13_7307; [-3,2,1,1,3,-2,-2,1,3,2,-1,2,2]
13_7308; [-3,-3,-2,1,1,2,2,-3,2,2,-1,2,1]
13_7309; [-3,-3,-3,-2,-2,1,1,1,2,3,3,3,2,-1,2]
13_7310; [-4,-4,-3,2,1,1,-2,4,3,3,-2,1,3,2]
13_7311; [-3,-3,2,-1,2,1,3,3,-2,-2,1,3,2]
13_7312; [-4,-3,-3,-2,1,1,3,4,4,3,3,-2,1,3]
13_7313; [-4,-3,-3,2,-3,2,1,-4,3,-2,1,1,3,3]
13_7314; [-3,-3,-3,2,-1,2,3,2,2,-1,3,3,2]
13_7315; [-4,3,-2,1,1,3,2,-4,3,3,3,2,1,3]
13_7316; [-3,2,1,1,-2,1,3,-2,-2,1,1,3,2]
13_7317; [-3,-2,-2,1,-2,1,1,-3,2,2,1,1,2]
13_7318; [-3,-3,-3,-2,1,-2,1,3,2,2,1,3,-2]
13_7319; [-3,-3,-2,-2,1,1,3,-2,1,3,-2,1,1]
13_7320; [-3,-3,2,1,-3,2,1,1,3,3,2,2,1]
13_7321; [-4,3,-2,1,4,-3,-2,1,4,3,3,2,2,1]
13_7322; [-4,-4,-4,-3,2,-1,2,4,3,-2,-1,3,2,2]
13_7323; [-3,-2,-2,-2,1,-2,1,-3,2,2,1,1,2]
13_7324; [-3,-3,-3,-2,1,1,3,2,2,1,3,-2,1]
13_7325; [-3,-3,-2,1,1,2,-3,2,-3,2,-1,2,1]
13_7326; [-3,-3,-3,2,1,-3,2,1,3,3,2,2,1]
13_7327; [-3,-2,1,1,4,-3,2,4,3,3,2,1,4,4]
13_7328; [-3,-2,1,-2,-3,2,1,1,1,2,2,1,1]
13_7329; [-3,-3,-3,-2,1,1,2,2,-3,2,-1,2,1]
13_7330; [-4,3,-4,3,-2,1,3,2,2,3,3,3,2,1]
13_7331; [-4,-4,-4,-3,2,-1,3,3,2,1,1,4,4,4,3,2]
13_7332; [-4,-4,-3,-3,-3,-4,3,2,-1,3,-2,3,2,2,1,1]
13_7333; [-4,-4,-3,-3,-2,1,1,3,4,3,2,2,2,1,3,-2]
13_7334; [-4,-4,-4,-3,2,2,4,3,3,2,1,4,4,3,-2,1]
13_7335; [-3,-3,-3,2,-1,2,2,3,3,3,2,-1,2]
13_7336; [-4,-4,-3,-3,2,1,-4,3,-2,1,3,3,2,2]
13_7337; [-3,-3,-3,2,-1,2,3,3,3,2,-1,2,2]
13_7338; [-4,-4,3,-2,1,3,3,2,-4,3,3,3,2,1]
13_7339; [-4,-4,3,-2,1,3,2,-4,3,3,3,2,2,1]
13_7340; [-4,-3,2,-3,-4,3,2,2,-1,3,3,2,1,1]
13_7341; [-4,-4,-3,2,-1,-4,-3,2,1,1,4,4,3,3,2,2]
13_7342; [-4,-4,-3,-2,1,-3,2,2,4,-3,2,2,1,1]
13_7343; [-4,3,-4,3,2,1,1,3,-2,1,3,3,2,2]
13_7344; [-4,-4,-4,-3,-3,2,-1,3,2,4,4,4,3,2,2,-1]
13_7345; [-4,-4,-4,-3,2,1,4,3,-2,1,3,3,2,2]
13_7346; [-4,3,-2,1,-2,1,1,3,4,3,3,-2,4,3]
13_7347; [-4,-4,-3,-2,1,1,4,-3,4,3,-2,1,3,3]
13_7348; [-4,-4,3,-2,1,3,3,4,3,3,-2,1,3,3]
13_7349; [-5,-5,-4,-4,3,3,-2,1,4,3,-2,1,5,-4,3]
13_7350; [-5,-5,-4,-3,2,1,5,4,3,-2,1,3,2,-1,4]
13_7351; [-4,-4,-4,3,-2,1,3,3,4,3,-2,3,-2,1]
13_7352; [-5,-4,3,-2,1,4,4,3,-2,1,3,5,5,4,3]
13_7353; [-4,-4,-3,2,-3,-4,3,2,-1,2,1,1,3,2]
13_7354; [-4,-4,-3,2,-1,3,-4,3,2,2,4,-3,2,-1]
13_7355; [-4,-3,-3,-2,1,3,4,4,3,-2,1,3,-2,3]
13_7356; [-4,-4,3,-2,1,-2,3,-2,1,1,4,3,-2,3]
13_7357; [-4,-3,2,-3,-4,3,2,1,3,3,3,3,-2,1]
13_7358; [-4,-4,-3,-2,1,4,3,3,3,-2,3,2,2,1]
13_7359; [-4,-3,2,1,3,3,3,3,-2,1,4,4,3,2]
13_7360; [-4,-4,-3,-2,1,4,3,3,3,3,-2,3,-2,1]
13_7361; [-4,-4,-3,2,-1,3,3,3,3,2,-1,4,-3,2]
13_7362; [-5,-4,-4,-3,2,-1,2,4,3,-2,1,1,5,5,4,-3,2]
13_7363; [-5,-5,-4,-3,-2,1,-3,5,4,3,-2,3,2,2,1,4,3]
13_7364; [-5,-4,-3,2,1,3,-2,1,3,2,4,5,5,4,3,-2,3]
13_7365; [-5,-5,-4,-3,-2,-5,4,3,-2,1,3,5,4,4,3,-2,1]
13_7366; [-4,-4,-3,-3,-2,1,3,2,-1,2,4,3,-2,1,3,3]
13_7367; [-3,-3,2,-1,-3,2,2,-1,2,3,3,2,-1]
13_7368; [-3,-3,2,-3,2,1,1,1,2,1,-3,2,1]
13_7369; [-3,-3,2,-3,2,1,1,2,1,3,3,2,1]
13_7370; [-3,2,-3,2,1,1,1,2,2,3,3,2,1]
13_7371; [-3,-3,2,-1,2,-1,2,2,-3,2,1,1,2]
13_7372; [-3,-3,2,-1,-1,2,-3,2,-1,2,1,1,2]
13_7373; [-3,-3,2,-1,2,-3,2,2,-1,2,3,3,2]
13_7374; [-4,-4,3,-4,3,2,1,1,3,3,-2,1,4,4,3,-2]
13_7375; [-3,-3,-3,2,1,-3,-3,2,1,1,-3,2,1]
13_7376; [-3,-3,-3,2,1,1,-3,2,1,3,3,2,1]
13_7377; [-3,-3,-2,1,-2,3,3,3,-2,1,1,3,-2]
13_7378; [-4,-4,-3,-3,2,1,-3,2,4,-3,2,1,1,2]
13_7379; [-4,-4,-3,2,1,1,2,1,4,3,-2,1,3,2]
13_7380; [-4,-4,-3,2,-1,-1,2,4,3,-2,3,2,-1,2]
13_7381; [-4,-4,-4,-3,-2,1,-2,1,1,4,4,4,-3,2]
13_7382; [-3,-3,2,-3,-3,2,1,1,2,1,-3,2,1]
13_7383; [-3,-3,2,-3,2,-1,-1,2,3,3,2,-1,2]
13_7384; [-3,-3,-2,1,-3,-2,1,3,-2,3,2,2,2,1,1]
13_7385; [-4,-4,3,-2,-2,1,3,-2,1,4,3,-2,3,3]
13_7386; [-4,-4,-4,-3,2,4,-3,2,-1,2,2,4,3,-2,1,1]
13_7387; [-4,-4,-3,2,-1,2,4,4,-3,2,1,1,2,4,3,-2]
13_7388; [-3,-3,-2,1,1,3,-2,-2,1,3,3,-2,1]
13_7389; [-3,-3,2,-3,-3,2,2,1,1,2,-3,2,1]
13_7390; [-3,-3,2,-3,-3,2,1,-3,2,2,2,1,1]
13_7391; [-3,-3,-2,1,1,-2,1,-3,2,2,2,1,1]
13_7392; [-2,1,1,-2,1,1,3,2,2,2,1,3,3]
13_7393; [-4,-4,-3,2,-1,2,-1,3,-4,3,2,1,1,2]
13_7394; [-4,-3,-3,-2,1,1,3,4,4,3,-2,1,3,-2]
13_7395; [-5,4,3,-2,1,-5,4,3,-2,1,4,3,-2]
13_7396; [-5,-4,3,-5,-4,3,2,1,3,5,4,4,3,-2,1,3,2]
13_7397; [-5,-4,-4,3,-2,1,4,4,3,-2,1,5,5,4,3]
13_7398; [-5,-4,-4,3,-4,3,2,-1,4,5,5,4,-3,2,-1]
13_7399; [-4,-4,3,-2,1,3,3,4,3,-2,3,-2,-2,1]
13_7400; [-4,-4,-4,-3,-2,1,4,3,3,2,4,-3,2,1]
13_7401; [-3,-3,-2,1,-3,-2,-2,1,1,1,3,3,2,2,1]
13_7402; [-4,-4,3,-2,-2,1,-2,3,-2,1,4,3,-2,3]
13_7403; [-5,-4,-4,-3,2,1,4,-3,5,5,-4,3,-2,1,3,2,4]
13_7404; [-4,-3,2,-3,-4,3,2,1,3,3,-2,1,3,3]
13_7405; [-4,-4,-4,3,-2,-1,4,3,3,2,-1,4,3,-2]
13_7406; [-4,-4,-3,2,-1,3,3,3,4,3,-2,3,2,-1]
13_7407; [-4,-4,-3,2,1,4,3,3,-2,1,3,-4,3,-2]
13_7408; [-4,-3,2,-1,2,1,1,1,3,-4,3,2,-1,2]
13_7409; [-4,-3,-3,2,1,3,3,-2,1,3,-4,3,-2,3]
13_7410; [-4,-3,2,-3,-4,3,2,2,2,1,3,-2,1,3]
13_7411; [-3,-3,-2,1,1,3,-2,-1,3,3,3,2,-1]
13_7412; [-4,-4,3,-2,1,3,-2,1,3,4,3,-2,3,3]
13_7413; [-3,-3,2,1,3,-2,1,1,3,2,-1,2,2]
13_7414; [-4,-4,-3,2,-3,2,2,1,4,3,-2,1,3,3]
13_7415; [-4,-4,-3,-3,2,-1,3,3,2,1,1,4,3,-2,3,3]
13_7416; [-4,-4,-3,2,-3,2,1,-3,-2,4,3,-2,1,3]
13_7417; [1,-2,-3,-4,1,2,3,-4,3,-4,-2,-3,-3,-4]
13_7418; [-3,-2,-2,1,-2,1,1,2,2,2,3,3,2,-1,2]
13_7419; [-4,-4,-3,-3,-2,1,1,3,2,2,4,3,-2,1,-2,3]
13_7420; [-4,3,-2,1,4,-3,-2,1,4,3,2,2,1,3]
13_7421; [-4,-4,-3,-3,2,-3,-4,3,2,2,1,3,-2,1]
13_7422; [-4,-3,2,-3,4,4,-3,2,-1,2,3,3,3,2,1,1]
13_7423; [-3,-3,2,-3,2,1,1,1,2,2,-3,2,1]
13_7424; [-3,-3,-2,1,-3,2,2,-3,-3,2,2,2,1]
13_7425; [-3,-3,-3,2,-3,-3,2,1,1,2,-3,2,1]
13_7426; [-3,-3,2,-1,-1,2,-3,2,-1,2,1,1,1]
13_7427; [-4,-4,-3,-3,2,1,-3,2,1,1,4,-3,2,1]
13_7428; [-4,-4,-3,2,1,1,2,3,3,2,1,4,-3,2]
13_7429; [-4,-4,-3,2,-1,-1,2,3,3,2,-1,4,-3,2]
13_7430; [-4,-4,-3,-2,4,3,-2,1,-2,3,3,-2,1,1]
13_7431; [-3,-3,2,-3,-3,2,1,1,2,2,-3,2,1]
13_7432; [-4,-4,3,-4,3,2,-1,3,3,-4,3,2,1,1]
13_7433; [-3,-2,-2,1,-2,1,1,1,2,3,3,3,2,-1,2]
13_7434; [-3,-3,-3,2,-1,2,1,3,-2,-2,1,3,2]
13_7435; [-4,-3,-3,-2,1,1,1,3,3,4,4,3,-2,1]
13_7436; [-4,-4,-4,3,-4,3,2,-1,2,1,1,3,3,2]
13_7437; [-5,-4,-4,-3,2,-1,4,4,5,5,4,-3,2,1,1]
13_7438; [-5,-5,-4,3,2,-1,2,1,1,2,5,-4,3,2,2]
13_7439; [-4,-3,2,1,1,2,2,3,2,2,1,-4,3,2]
13_7440; [-4,-4,-3,2,-1,4,-3,4,4,3,3,3,2,-1]
13_7441; [-4,-3,-2,1,-2,1,3,-4,3,2,1,1,1,2]
13_7442; [-4,-4,3,-2,1,3,-2,1,3,-2,4,3,-2,3]
13_7443; [-3,-3,-2,1,1,1,3,3,3,3,3,-2,1]
13_7444; [-4,-4,-3,2,-1,4,4,4,4,4,-3,2,1,1]
13_7445; [-4,-4,3,-2,1,1,3,-2,1,4,3,-2,1,3]
13_7446; [-4,-4,-3,2,1,3,3,-2,4,3,-2,1,3,2]
13_7447; [-4,-3,2,-1,2,1,1,3,2,2,1,-4,3,2]
13_7448; [-3,-3,-2,1,-2,-3,2,1,1,1,2,2,1]
13_7449; [-4,-4,-3,2,-3,2,-1,-4,3,3,2,1,1,3]
13_7450; [-4,-4,3,-2,1,3,-2,4,3,3,3,-2,1,3]
13_7451; [-4,-4,-4,-3,2,-1,4,4,4,3,3,3,2,-1]
13_7452; [-4,-4,-3,2,-1,3,3,2,-1,-4,3,2,2,3]
13_7453; [-3,2,1,3,3,-2,-2,-2,1,3,2,2,2]
13_7454; [-3,-2,-2,1,1,1,2,-3,2,2,2,1,1]
13_7455; [-4,-4,-4,-3,2,-3,2,1,-4,3,2,2,1,1]
13_7456; [-4,3,-4,3,2,1,1,3,3,-2,1,3,3,2]
13_7457; [-4,-4,-4,-3,2,1,4,3,3,-2,1,3,2,2]
13_7458; [-3,2,1,1,1,1,1,-2,3,-2,1,3,2]
13_7459; [-3,-2,-2,1,1,2,2,2,2,2,3,3,2,-1,2]
13_7460; [-4,-4,3,-2,1,3,-2,4,3,-2,1,3,3,3]
13_7461; [-4,-3,2,1,3,-2,1,3,3,4,4,3,2,-1]
13_7462; [-4,-3,-2,1,-3,-2,1,3,3,3,4,4,3,2,2,1]
13_7463; [-5,4,3,-2,1,-4,5,-4,3,-2,1,5,4]
13_7464; [-5,-5,-4,-3,2,-1,3,3,5,4,3,3,2,-1,4,3,2]
13_7465; [-4,-3,2,1,3,2,4,-3,2,1,4,3,3,2]
13_7466; [-4,-3,-3,2,1,-4,-3,2,1,1,4,-3,2,1]
13_7467; [-4,3,-2,1,-2,4,3,3,-2,1,1,4,3,-2]
13_7468; [-4,-4,-3,-2,1,1,2,-3,2,1,4,3,-2,3]
13_7469; [-4,-4,-3,2,1,3,3,-4,3,-2,1,3,-2,1]
13_7470; [-3,-3,-2,1,-2,-3,2,1,1,2,2,1,1]
13_7471; [-5,-4,3,-2,1,-4,-3,2,-5,4,3,3,2,1,1]
13_7472; [-3,-3,-2,-2,1,1,1,2,-1,-3,2,1,1]
13_7473; [-3,-3,-2,1,-3,-2,1,1,3,3,2,2,2,1,1]
13_7474; [-3,2,-1,2,1,1,3,-2,-2,1,3,2,2]
13_7475; [-3,-3,-2,1,1,2,2,-3,2,-1,2,1,1]
13_7476; [-4,-4,-3,2,-3,2,2,1,1,3,-4,3,-2,1]
13_7477; [-3,-3,2,2,1,-3,-2,1,-2,3,-2,1,1]
13_7478; [-4,-3,2,1,-4,-3,2,1,-4,3,3,2,2,1]
13_7479; [-3,-2,-2,1,1,2,2,2,3,3,2,2,-1,2,2]
13_7480; [-3,-3,-2,1,1,2,-3,2,-1,-3,2,1,1]
13_7481; [-4,-4,-3,-2,1,1,4,3,-2,-2,1,3,-2,1]
13_7482; [-4,-3,-3,2,2,-1,3,3,2,1,1,1,4,4,3,2]
13_7483; [-3,-3,-3,-2,1,1,1,3,3,3,-2,1,1]
13_7484; [-4,-3,-2,1,-3,-2,1,1,3,4,4,3,2,2,1,1]
13_7485; [-4,-3,-2,1,-3,-2,1,1,3,4,4,3,3,2,2,1]
13_7486; [-4,-3,2,1,1,3,-4,3,2,2,2,1,3,2]
13_7487; [-4,3,-2,1,1,3,-2,4,3,3,-2,1,4,3]
13_7488; [-4,-4,-3,-3,-2,1,3,-2,3,-4,3,2,2,1]
13_7489; [-5,-5,-4,-3,2,-3,2,1,1,5,-4,3,2,2,1]
13_7490; [-4,-4,-4,3,-4,3,-2,1,-2,1,3,-4,3,2]
13_7491; [-4,-4,-3,2,1,3,3,3,4,3,-2,1,3,2]
13_7492; [-5,-5,-4,-4,-3,2,1,4,3,-2,1,5,-4,3,2]
13_7493; [-5,-4,3,-4,3,2,-1,5,5,4,-3,2,-1,4,3]
13_7494; [-3,-3,2,1,1,3,-2,1,3,2,-1,2,2]
13_7495; [-3,-3,-3,-2,1,-3,-2,1,3,3,3,2,2,2,1]
13_7496; [-3,-3,2,1,1,3,-2,1,-2,1,3,2,-1]
13_7497; [-4,-3,-3,2,1,3,3,-2,1,4,4,3,2,2]
13_7498; [-4,-3,2,-3,2,-3,2,2,-1,4,4,3,2,-1]
13_7499; [-4,-3,2,-3,-4,3,2,1,3,3,3,-2,1,3]
13_7500; [-4,-4,-3,-2,1,-3,2,2,4,3,-2,1,3,3]
13_7501; [-4,-4,-3,-2,-2,4,3,-2,1,3,3,3,-2,1]
13_7502; [-4,-4,-3,2,-1,-3,2,2,4,3,-2,-1,3,3]
13_7503; [-5,-4,-4,-3,2,1,4,4,-3,-2,1,3,5,5,4,-3,2]
13_7504; [-5,-4,3,-4,-5,4,3,2,-1,3,-4,3,2,-1,4]
13_7505; [-4,-3,2,-3,2,-1,2,2,2,4,4,3,2,-1]
13_7506; [-4,-3,-3,-2,1,3,4,4,3,-2,1,3,3,3]
13_7507; [-5,-4,3,2,-4,3,3,2,-1,-5,4,-3,2,1,1]
13_7508; [-5,-4,3,-2,4,4,-3,2,1,5,5,4,-3,-2,1]
13_7509; [-5,-4,3,-2,1,4,-5,4,-3,2,4,-3,2,2,1]
13_7510; [-4,-4,-4,3,-2,1,-2,3,-2,1,4,3,-2,3]
13_7511; [-4,-4,-3,-2,1,4,-3,2,-3,4,3,3,2,1]
13_7512; [-4,-4,-3,-2,1,-3,4,3,-2,1,3,-2,3,3]
13_7513; [-4,-4,-4,3,-2,1,3,-2,1,4,3,-2,1,3]
13_7514; [-5,-4,3,-2,1,-4,3,2,5,5,4,-3,2,1,4]
13_7515; [-4,-3,-3,-3,2,-1,2,-1,2,3,4,4,3,2]
13_7516; [-4,-4,-3,-3,-3,2,-1,3,3,-4,3,2,1,1]
13_7517; [-3,-3,-3,2,-1,-1,3,3,3,3,3,2,-1]
13_7518; [-4,-4,-3,-3,-3,2,-1,2,1,1,3,-4,3,2]
13_7519; [-3,-3,-3,2,-1,2,2,-1,3,3,3,2,-1]
13_7520; [-5,-4,-4,3,-2,1,-4,3,2,5,5,4,-3,2,1]
13_7521; [-5,4,-3,-2,1,-5,4,3,-2,1,3,-2,1]
13_7522; [-5,4,-3,-2,1,-5,4,3,3,2,2,3,3,2,1]
13_7523; [-5,-5,-4,-3,-2,1,-2,1,3,2,2,2,2,5,-4,3,2]
13_7524; [-5,4,-5,4,3,-2,1,4,-5,4,3,-2,1]
13_7525; [-5,4,-3,2,1,-5,4,-3,2,1,-3,2,1]
13_7526; [-4,-4,-3,-3,2,-1,2,3,3,2,1,1,4,3,-2,3]
13_7527; [-5,-4,3,-4,3,2,1,1,3,-2,1,4,-5,4,3,2,4]
13_7528; [-4,-4,-3,2,-3,2,1,4,3,3,-2,3,-2,1]
13_7529; [-4,-4,-4,-3,-3,2,4,-3,2,1,4,3,-2,1]
13_7530; [-5,4,-3,-2,1,4,5,4,-3,2,-3,4,-3,2,1]
13_7531; [-4,-4,3,-2,1,3,4,3,-2,3,-2,1,3,-2]
13_7532; [-5,4,-3,-2,1,1,4,5,4,-3,2,4,-3,2,1]
13_7533; [-4,-4,-3,2,-3,2,-1,2,4,3,-2,-1,3,3]
13_7534; [-3,-3,-2,-2,1,-2,1,-3,2,2,1,1,2]
13_7535; [-3,-3,-3,2,2,2,1,-3,2,2,2,1,1]
13_7536; [-5,-4,3,-2,1,4,4,3,2,-5,4,-3,2,1,3]
13_7537; [-4,-4,-3,-2,1,-3,4,3,-2,3,-2,1,3,3]
13_7538; [-3,-3,-2,1,-2,-3,2,1,1,2,2,2,1]
13_7539; [-3,-3,-3,2,-3,2,2,-1,3,3,3,2,-1]
13_7540; [-4,-3,-3,2,-1,-3,2,1,1,-4,3,2,2,2]
13_7541; [-4,-4,-3,2,-1,4,3,3,-2,3,3,2,2,-1]
13_7542; [-4,-4,-4,-3,2,-3,2,1,4,3,-2,1,3,3]
13_7543; [-4,-3,2,-3,2,-1,2,2,4,4,3,3,2,-1]
13_7544; [-3,-2,1,1,1,-2,1,1,2,-3,2,1,1]
13_7545; [-4,-3,2,-1,-3,2,2,3,-4,3,2,2,1,1]
13_7546; [-4,-4,3,2,-1,4,-3,-2,4,3,-2,-1,3,3]
13_7547; [-4,-4,3,-2,1,-4,3,2,-4,3,3,2,1,1]
13_7548; [-4,-3,-3,2,-3,2,2,1,-4,3,-2,1,3,3]
13_7549; [-3,-3,-3,2,-1,2,-1,3,2,2,-1,3,2]
13_7550; [-4,3,-4,3,-2,1,1,3,2,-4,3,3,2,1]
13_7551; [-3,-3,2,1,-3,2,2,2,1,1,-3,2,2]
13_7552; [-2,-2,1,1,-2,1,3,2,2,2,1,3,3]
13_7553; [-3,2,1,1,3,-2,-2,-2,1,3,3,2,2]
13_7554; [-3,-3,-3,2,2,1,1,3,-2,1,3,2,2]
13_7555; [-4,-4,-3,2,2,1,1,4,3,-2,1,3,2,2]
13_7556; [-4,-4,3,-2,1,1,3,3,4,3,-2,1,3,3]
13_7557; [-4,-4,3,-2,1,3,-2,-2,4,3,-2,1,3,3]
13_7558; [-5,-5,4,-3,2,-1,-5,-4,3,5,4,4,3,2,-1]
13_7559; [-5,4,-3,-2,1,4,3,3,3,-2,1,5,4,-3,4]
13_7560; [-5,-4,-4,-3,-2,1,4,5,5,4,3,-2,1,3,4]
13_7561; [-3,-3,2,1,3,-2,-2,1,-2,1,3,2,-1]
13_7562; [-4,-4,-3,-2,1,1,2,4,-3,2,4,-3,2,1]
13_7563; [-3,-3,2,1,1,1,3,-2,1,1,3,2,-1]
13_7564; [-4,-4,-3,-2,-2,4,3,3,-2,1,3,3,-2,1]
13_7565; [-4,-4,-3,-2,1,1,2,2,-4,3,2,-4,3,3,2,1]
13_7566; [-3,-3,2,-1,2,1,1,-3,2,-1,-3,2,2]
13_7567; [-5,-5,-4,-3,-2,1,-3,2,4,5,4,-3,2,4,-3,2,1]
13_7568; [-4,3,-2,1,3,-2,-2,4,3,3,-2,1,4,3]
13_7569; [-4,3,-2,1,1,3,-2,1,4,4,3,2,2,3]
13_7570; [-4,-4,-3,2,-3,2,1,-4,3,3,-2,1,3,3]
13_7571; [-4,-3,-3,2,-3,2,2,-1,2,4,4,3,2,-1]
13_7572; [-4,-3,-3,2,-1,2,2,-3,2,1,1,-4,3,2]
13_7573; [-4,-4,-3,2,2,-3,4,3,3,-2,1,3,-2,1]
13_7574; [-4,-4,-3,2,2,-3,4,3,3,-2,-1,3,2,-1]
13_7575; [-4,3,-2,1,3,3,-2,1,4,4,3,2,2,3]
13_7576; [-4,-3,2,-1,2,1,3,3,2,2,1,-4,3,2]
13_7577; [-4,3,-2,1,3,4,3,3,-2,1,4,4,3,-2]
13_7578; [-3,-3,-3,-2,-2,1,1,1,1,2,-3,2,1]
13_7579; [-4,-4,-3,-2,-2,1,1,1,1,2,4,-3,2,1]
13_7580; [-4,-4,-4,-3,-3,2,-1,2,1,1,3,-4,3,2]
13_7581; [-5,-5,-4,-3,-3,2,-1,2,1,1,3,5,-4,3,2]
13_7582; [-4,-4,-3,2,-3,2,1,1,4,3,-2,3,-2,1]
13_7583; [-4,-4,-4,-3,-2,1,4,3,-2,1,3,2,2,1]
13_7584; [-3,-3,2,-3,2,-1,2,-3,2,1,1,-2,3,2,2]
13_7585; [-4,-4,-3,2,2,4,-3,2,-1,4,3,3,2,-1]
13_7586; [-3,-2,1,3,2,2,1,1,3,3,2,2,2,1,1]
13_7587; [-4,-3,2,-1,2,3,2,2,2,4,4,3,2,1,1,2]
13_7588; [-3,-2,1,1,1,2,2,1,1,3,3,2,1,1,2]
13_7589; [-4,-3,-2,1,3,2,2,1,1,3,4,4,3,2,1,1]
13_7590; [-3,2,1,3,-2,-2,-2,1,3,2,2,2,2]
13_7591; [-4,-3,2,1,3,-2,-2,-2,1,3,4,4,3,2]
13_7592; [-3,2,1,1,-3,2,2,2,1,1,1,1,1]
13_7593; [-4,-4,-3,-3,2,2,-3,4,3,-2,1,3,-2,1]
13_7594; [-5,-5,-5,-4,3,-2,1,1,5,-4,-3,2,5,4,-3,2,1]
13_7595; [-3,-3,2,1,3,3,-2,1,3,3,3,2,2]
13_7596; [-4,-4,-3,2,2,-3,2,1,-4,3,3,-2,1,3]
13_7597; [-4,-4,-3,2,1,3,-4,3,-2,1,4,4,3,2]
13_7598; [-4,-4,-3,2,-1,4,3,3,2,-1,2,4,4,3,3,-2]
13_7599; [-3,-3,-3,-2,1,1,1,1,3,3,3,-2,1]
13_7600; [-3,-3,-3,-3,2,1,3,3,-2,1,3,2,2]
13_7601; [-4,-4,-4,-3,2,-1,2,1,1,4,4,4,-3,2]
13_7602; [-4,-4,-3,2,1,3,3,-2,1,3,2,2,4,-3]
13_7603; [-3,2,1,-3,2,2,1,1,1,2,2,2,1]
13_7604; [-4,3,-2,1,-4,3,3,3,2,2,3,3,2,1]
13_7605; [-3,-3,-3,-2,1,-3,-2,-2,1,3,3,2,2,2,1]
13_7606; [-3,-2,-2,1,1,-2,1,-3,2,2,1,1,2]
13_7607; [-4,-4,-3,2,-1,3,-4,3,2,1,1,1,4,4,3,2]
13_7608; [-4,-4,-4,-3,2,-1,2,1,4,3,-2,1,3,2]
13_7609; [-3,-3,2,-3,2,1,1,2,2,-3,2,2,1]
13_7610; [-4,-4,-3,2,-1,2,2,4,3,2,2,1,1,3,3,2]
13_7611; [-3,-3,-2,1,1,3,3,-2,1,3,-2,1,1]
13_7612; [-3,-3,-2,1,3,3,-2,1,-2,3,-2,1,1]
13_7613; [-3,-3,2,-1,2,-3,2,1,1,3,3,2,-1]
13_7614; [-4,-4,-3,2,1,1,3,3,-2,1,4,3,3,-2,3,3]
13_7615; [-4,-4,-3,2,4,3,3,2,1,1,4,4,3,3,-2,1]
13_7616; [-4,-3,2,-3,4,4,3,2,2,-1,3,3,2,-1]
13_7617; [-4,3,-2,-2,4,3,3,-2,1,4,4,3,-2,1]
13_7618; [-3,-3,-2,1,1,3,3,3,-2,1,3,-2,1]
13_7619; [-4,-3,-3,-2,1,3,-2,1,1,4,4,3,-2,1]
13_7620; [-4,-4,-3,-3,2,2,-1,3,3,2,-1,4,-3,2]
13_7621; [-4,-3,-2,1,-4,3,2,2,2,1,3,-4,3,2,-1,2]
13_7622; [-3,-3,-3,-2,1,-3,2,2,-3,2,2,2,1]
13_7623; [-4,-4,-3,-2,1,4,-3,2,2,-3,2,2,2,1]
13_7624; [-4,-4,-3,2,-3,2,4,-3,2,2,1,-3,-2,1]
13_7625; [-4,-4,-3,-2,1,1,2,-4,3,2,-4,3,-4,3,2,1]
13_7626; [-3,-3,2,1,-3,-2,1,-3,2,-3,2,2,2]
13_7627; [-4,-4,-3,-3,-2,-1,-1,3,3,2,2,2,4,-3,2,1]
13_7628; [-3,-3,2,-3,2,-1,2,1,1,-3,2,-1,2]
13_7629; [-3,-2,1,-3,2,2,-3,2,-3,2,2,2,1]
13_7630; [-4,-4,-3,2,-1,-4,3,2,-4,3,-4,3,3,2,1,1]
13_7631; [-4,-4,-3,2,-1,2,2,4,-3,2,1,1,2,4,3,-2]
13_7632; [-4,-4,-3,2,-1,-3,2,4,3,-2,3,3,2,-1]
13_7633; [-4,-4,-3,2,-1,2,-3,4,-3,2,1,1,2,4,3,-2]
13_7634; [-3,2,2,-3,2,2,1,-3,2,2,2,1,1]
13_7635; [-3,-2,-2,-2,1,-3,2,2,-3,2,2,1,1]
13_7636; [-2,-2,1,-2,-2,1,3,2,2,2,1,3,3]
13_7637; [-4,3,-2,-2,4,3,3,-2,1,1,4,3,-2,1]
13_7638; [-3,-3,-2,1,-2,1,1,2,2,-3,2,1,1]
13_7639; [-4,-4,-4,3,-2,1,3,3,4,3,3,-2,1,3]
13_7640; [-4,-3,2,-1,2,-1,3,-4,3,2,1,1,1,2]
13_7641; [-5,-4,-3,2,-3,2,2,-1,4,-5,4,3,2,1,1]
13_7642; [-5,-4,-3,2,-3,2,2,1,3,4,-5,4,3,-2,1]
13_7643; [-4,-4,-3,-2,1,-3,4,3,3,-2,1,3,3,3]
13_7644; [-4,-4,-3,2,1,4,3,-2,1,3,-4,3,2,-1]
13_7645; [-5,-4,-3,2,1,-4,-3,2,1,4,-5,4,-3,2,1]
13_7646; [-3,-3,-3,-3,2,-1,2,1,3,-2,1,3,2]
13_7647; [1,-2,-3,-4,1,2,3,3,-4,-3,2,3,3,4]
13_7648; [-3,-3,-2,1,-3,-2,1,1,1,1,3,3,2,2,1]
13_7649; [-4,-4,-3,2,-1,2,1,3,-2,1,3,2,4,-3]
13_7650; [-4,-4,-3,2,-4,-3,2,-1,2,1,1,4,4,3,3,2]
13_7651; [-5,-4,3,-2,1,-4,-3,2,-5,4,3,3,3,2,1]
13_7652; [-4,-4,-3,2,-3,2,1,-4,3,-2,1,3,3,3]
13_7653; [-4,-4,3,-2,1,-2,3,3,4,3,-2,1,3,-2]
13_7654; [-4,-4,-3,2,-1,2,4,-3,2,1,1,4,-3,2]
13_7655; [-3,-3,2,-3,2,1,-3,-2,1,-3,2,2,2]
13_7656; [-4,-4,-3,-2,-2,1,4,3,-2,-1,3,2,2,-1,2,2]
13_7657; [-3,-2,1,-3,2,2,2,-3,2,2,2,2,1]
13_7658; [-4,-4,-3,2,-1,2,-4,3,2,-4,3,3,3,2,1,1]
13_7659; [-3,-3,-2,1,3,-2,1,1,1,-2,3,-2,1]
13_7660; [-4,-4,-3,-2,1,-3,2,-3,2,4,-3,2,2,1]
13_7661; [-3,-3,-2,1,-2,3,-2,1,1,3,3,-2,1]
13_7662; [-3,-3,2,-3,2,-1,2,-1,3,3,2,1,1]
13_7663; [-4,-3,2,-3,2,1,1,4,3,3,-2,1,4,4,3,2]
13_7664; [-4,-4,-3,2,-3,2,2,1,-4,3,-2,1,3,3]
13_7665; [-3,-3,-3,2,-1,3,2,2,-1,3,3,2,-1]
13_7666; [-4,-4,-4,-3,-2,1,-2,3,3,2,1,4,3,-2,1,3]
13_7667; [-4,3,-2,1,-4,3,2,-4,3,3,2,2,1,1]
13_7668; [-4,-4,-3,2,2,2,1,1,4,-3,2,2,2,1]
13_7669; [-3,-3,2,-1,2,1,1,1,3,-2,1,3,2]
13_7670; [-4,-4,-3,2,-3,2,1,-4,3,3,3,-2,1,3]
13_7671; [-4,-4,3,-2,1,-2,3,-2,1,4,3,-2,3,3]
13_7672; [-4,-4,-3,-3,2,2,1,-3,-2,1,4,3,-2,3]
13_7673; [-4,-3,2,-3,4,4,3,3,-2,-2,1,3,-2,1]
13_7674; [-5,-5,-4,-3,2,-4,-3,2,1,4,-5,4,3,-2,1,3,4]
13_7675; [-3,-3,2,1,3,-2,1,3,2,-1,2,2,2]
13_7676; [-4,-4,-3,-3,-3,2,1,3,3,-2,1,4,-3,2]
13_7677; [-3,-3,-3,-3,-2,1,-3,-2,1,1,3,3,2,2,1]
13_7678; [-4,-4,-3,-3,2,-1,3,3,2,1,1,2,4,3,-2,3]
13_7679; [-5,-5,-4,-4,3,3,-2,1,-5,4,-3,2,5,4,-3,2,1]
13_7680; [-4,-4,-3,-2,-2,1,1,2,3,3,2,-1,2,4,-3,2]
13_7681; [-3,2,-3,2,1,1,2,1,-3,2,1,1,1]
13_7682; [-4,3,-4,3,2,2,3,-4,3,2,1,3,-2,1]
13_7683; [-3,-3,-2,1,-3,-2,1,-2,1,3,3,2,2,2,1]
13_7684; [-3,-3,2,-3,2,-3,2,1,1,2,-3,2,1]
13_7685; [-3,-3,-3,2,-3,2,1,1,2,1,-3,2,1]
13_7686; [-3,-3,2,-1,2,-1,2,-3,2,1,1,1,2]
13_7687; [-4,-4,-3,2,-3,2,1,1,2,1,4,-3,2,1]
13_7688; [-3,2,-3,2,-3,2,1,1,2,2,-3,2,1]
13_7689; [-3,2,-3,2,-3,2,1,-3,2,2,2,1,1]
13_7690; [-3,-3,-2,1,-2,1,-2,1,-3,2,2,2,1]
13_7691; [-2,1,-2,1,-2,1,3,2,2,2,1,3,3]
13_7692; [-3,2,1,3,-2,1,1,3,2,2,-1,2,2]
13_7693; [-3,-3,-2,1,3,3,3,-2,1,-2,3,-2,1]
13_7694; [-4,-4,-3,-2,1,4,-3,2,-3,2,-3,2,2,1]
13_7695; [-4,-3,2,-3,2,-1,2,-3,2,1,1,-4,3,2]
13_7696; [-3,2,-3,2,1,1,2,1,-3,2,2,2,1]
13_7697; [-4,-4,-3,2,-1,-3,2,2,4,3,2,2,1,1,3,3]
13_7698; [-4,3,-2,1,3,-2,1,4,4,3,2,-1,2,3]
13_7699; [-4,-3,2,1,3,-2,1,3,3,-4,3,2,-1,3]
13_7700; [-3,-3,-3,2,-1,2,1,1,3,-2,1,3,2]
13_7701; [-4,-4,3,-2,1,3,-2,1,4,3,-2,1,3,3]
13_7702; [-3,2,-1,2,1,1,1,1,3,-2,1,3,2]
13_7703; [-4,-3,2,-1,2,1,3,-2,1,3,4,4,3,2]
13_7704; [-4,-3,2,1,1,3,2,2,1,1,-4,3,2,-1]
13_7705; [-4,-4,-3,-2,1,-2,4,3,-2,1,5,-4,3,2,5]
13_7706; [-4,-4,-3,-2,1,-4,3,2,-4,-3,2,1,1,3,2,2]
13_7707; [-4,-4,-3,2,-3,2,2,1,-4,3,3,-2,1,3]
13_7708; [-3,2,1,3,-2,1,1,3,2,-1,2,2,2]
13_7709; [-4,-4,-3,2,-1,3,3,2,1,1,2,4,3,-2,3,3]
13_7710; [-4,-4,-3,2,-1,2,3,3,2,1,1,2,4,3,-2,3]
13_7711; [-4,-3,-2,1,-3,-2,1,3,3,4,4,3,2,2,1,3]
13_7712; [-3,-3,-3,-2,1,3,-2,1,3,3,-2,1,1]
13_7713; [-4,-4,-4,-3,-2,1,1,4,3,-2,1,3,-2,1]
13_7714; [-4,-4,-3,-2,1,4,-3,4,3,-2,1,3,3,3]
13_7715; [-5,-5,-4,-3,2,-1,2,5,-4,-3,2,1,5,4,4,-3,2]
13_7716; [-5,-5,-4,-3,-2,1,4,5,4,-3,2,-3,2,4,-3,2,1]
13_7717; [-4,3,-2,1,3,-2,1,-2,4,3,3,-2,4,3]
13_7718; [-3,-3,2,-3,2,-1,2,-1,3,3,3,2,-1]
13_7719; [-4,-3,2,-1,2,-3,2,-1,4,4,3,3,2,-1]
13_7720; [-4,-4,-4,-3,2,-1,4,-3,4,4,3,3,2,-1]
13_7721; [-5,-5,-4,-3,2,-1,3,5,4,-3,2,2,4,3,3,2,-1]
13_7722; [-3,2,1,3,3,3,-2,-2,-2,1,3,2,2]
13_7723; [-3,-2,-2,1,1,2,-3,2,2,2,1,1,1]
13_7724; [-4,-4,-4,-3,2,-3,2,1,-4,3,2,2,2,1]
13_7725; [-4,-4,-3,-2,1,-3,2,2,1,3,-4,3,2,2,1,3]
13_7726; [-3,-2,1,4,3,3,2,2,1,3,2,2,1,4]
13_7727; [-4,-3,-2,1,-3,2,2,1,1,3,4,4,3,-2,1,1]
13_7728; [-4,3,-2,1,4,3,3,3,-2,4,3,-2,1,-2]
13_7729; [-5,-4,-3,2,-3,2,-1,2,4,-5,4,3,2,1,1]
13_7730; [-4,-4,-3,2,-3,4,-3,2,-1,2,-1,2,3,3]
13_7731; [-4,-3,-3,-2,1,-2,1,1,3,4,4,3,-2,3]
13_7732; [-4,3,-2,1,4,3,3,3,-2,1,4,3,-2,1]
13_7733; [-4,-4,-3,-2,1,-2,4,3,3,-2,1,3,-2,1]
13_7734; [-3,-3,-2,-1,3,2,-1,2,3,3,2,2,1,1,2]
13_7735; [-4,-3,2,-1,-3,2,-1,2,4,4,3,3,2,-1]
13_7736; [-4,3,-4,3,-2,1,1,2,3,4,4,3,2,1]
13_7737; [-4,3,-4,3,-2,1,1,2,2,3,-4,3,2,1]
13_7738; [-3,-3,-2,1,-2,1,1,2,-1,2,-3,2,1]
13_7739; [-3,-3,-3,2,-1,-1,2,-1,2,3,3,3,2]
13_7740; [-3,-3,-3,2,1,1,3,-2,1,3,3,2,2]
13_7741; [-3,-3,-3,-2,1,1,3,3,-2,1,3,3,-2]
13_7742; [-3,-3,2,-3,2,2,-1,3,3,2,-1,2,2]
13_7743; [-3,-3,-3,2,-1,2,-1,2,2,3,3,3,2]
13_7744; [-3,-3,-2,1,-3,2,-3,2,2,1,1,1,1]
13_7745; [-3,-3,2,-3,2,-1,2,-1,3,3,2,2,2]
13_7746; [-3,-3,-2,-2,1,-2,-3,2,1,1,1,2,1]
13_7747; [-3,-3,-3,2,2,1,3,-2,1,3,2,2,2]
13_7748; [-3,-3,-3,-3,2,1,3,-2,1,3,3,2,2]
13_7749; [-3,-3,-3,2,-3,2,-1,3,3,2,-1,2,2]
13_7750; [-3,-3,-3,2,-1,3,3,2,-1,2,3,3,2]
13_7751; [-4,-4,-3,2,-3,2,2,-1,4,3,-2,3,2,-1]
13_7752; [-4,-4,3,-2,1,-2,1,3,-2,3,4,3,-2,3]
13_7753; [-4,-4,-3,-3,2,2,-1,2,3,2,-1,-4,3,2]
13_7754; [-4,-4,-3,-3,2,-3,-4,3,2,-1,3,2,1,1]
13_7755; [-4,-4,-3,2,-3,2,-1,2,-1,4,3,-2,3,2]
13_7756; [-3,-3,2,-1,3,3,3,-2,3,2,2,2,-1]
13_7757; [-3,-3,2,2,1,3,3,-2,1,3,2,2,2]
13_7758; [-4,-4,-3,2,-1,2,-1,2,4,3,-2,3,2,2]
13_7759; [-3,-3,2,1,1,-2,1,3,-2,1,1,3,2]
13_7760; [-4,-3,2,1,-3,2,1,3,4,4,3,3,2,1]
13_7761; [-4,-4,-4,-3,2,1,-3,2,1,-3,2,1,4,-3]
13_7762; [-3,-3,-2,1,1,2,2,1,1,2,-3,2,1]
13_7763; [-3,-3,-3,2,-1,-3,2,-1,3,3,2,2,2]
13_7764; [-3,-2,1,1,2,2,1,1,2,2,-3,2,1]
13_7765; [-4,-4,-3,2,-4,3,-4,3,3,2,-1,2,1,1]
13_7766; [-4,-4,-3,2,-1,2,4,3,-2,-1,3,2,2,2]
13_7767; [-4,-3,2,-1,2,-3,2,1,1,2,3,-4,3,2]
13_7768; [-4,-4,-3,2,-1,2,-1,4,3,3,2,2,4,4,3,-2]
13_7769; [-4,-4,-4,-3,2,-1,2,-1,4,3,-2,3,2,2]
13_7770; [-4,-4,3,-2,1,-2,1,1,3,-2,4,3,-2,3]
13_7771; [-4,-4,3,-2,-2,1,3,4,3,-2,1,-2,3,-2]
13_7772; [-4,-4,-3,2,-1,2,-1,3,3,2,2,-4,3,2]
13_7773; [-4,-4,3,-2,-2,1,-2,1,3,-2,4,3,-2,3]
13_7774; [-3,2,1,3,-2,1,3,3,2,2,2,2,2]
13_7775; [-3,2,-3,2,1,1,1,1,1,2,2,2,1]
13_7776; [-4,-3,2,1,3,-2,1,3,3,4,4,3,2,2]
13_7777; [-4,3,-4,3,2,-1,2,1,1,2,3,3,3,2]
13_7778; [-4,-3,2,1,3,-2,1,4,4,3,3,3,2,2]
13_7779; [-4,3,-4,3,-2,1,1,1,2,3,3,3,2,1]
13_7780; [-4,-3,2,-3,2,-1,2,3,4,4,3,3,2,-1]
13_7781; [-4,-3,2,-1,2,3,2,2,1,1,3,4,4,3,3,2]
13_7782; [-4,-3,-3,-2,-1,3,4,4,3,2,1,1,1,2,2,3]
13_7783; [-5,-4,3,-2,1,-4,-3,2,-3,5,5,4,-3,2,1]
13_7784; [-5,-5,4,3,3,-2,1,4,5,4,3,3,3,-2,1,4,-3]
13_7785; [-5,-4,-4,3,2,-1,2,-1,4,3,5,5,4,3,2,2,2]
13_7786; [-4,-3,-3,-2,1,3,4,4,3,3,-2,3,-2,1]
13_7787; [-4,-3,2,1,1,1,3,3,-4,3,2,1,1,1]
13_7788; [-4,-4,3,-2,1,-2,1,3,4,3,3,-2,3,3]
13_7789; [-4,-4,-3,2,-1,4,3,3,2,-1,2,3,3,2]
13_7790; [-4,-3,2,-3,2,-1,4,4,3,3,2,-1,2,3]
13_7791; [-4,-3,-2,1,-2,1,1,3,3,-4,3,2,1,1]
13_7792; [-4,-4,-3,-2,1,-3,4,3,3,-2,1,-2,3,3]
13_7793; [-5,-4,-3,2,1,3,-2,1,4,5,5,4,3,2,2]
13_7794; [-5,-4,3,2,-1,2,-1,4,5,5,4,3,2,2,2]
13_7795; [-3,-3,2,-3,2,1,1,1,2,2,2,1,1]
13_7796; [-3,2,-3,2,1,1,1,2,2,2,1,1,2]
13_7797; [-3,-3,2,-1,3,3,3,-2,3,2,-1,2,2]
13_7798; [-3,2,-3,2,1,1,1,2,2,2,1,1,1]
13_7799; [-3,2,2,1,3,3,3,-2,1,3,2,2,2]
13_7800; [-3,-3,-2,1,-2,-3,2,1,1,1,1,2,1]
13_7801; [-3,-3,2,1,1,-2,3,-2,1,-2,1,3,2]
13_7802; [-4,-3,-3,2,-1,2,-1,2,-1,3,2,4,4,3,2,-1]
13_7803; [-4,-4,-3,-3,-2,1,3,2,4,-3,4,4,3,3,2,1]
13_7804; [-4,-4,-3,-3,2,-1,3,2,4,-3,4,4,3,3,2,-1]
13_7805; [-4,-4,-4,-3,-3,2,-1,2,-1,3,2,4,4,4,3,2]
13_7806; [-4,-4,-3,2,-1,2,1,3,-4,3,3,2,-1,2,1,-3]
13_7807; [-4,-4,-4,-3,-3,-2,1,3,2,4,4,3,3,3,2,1]
13_7808; [-4,-4,-4,-3,-2,1,-3,-2,4,4,3,3,3,2,2,1]
13_7809; [-4,-4,-3,2,1,3,-2,1,3,3,2,2,4,-3]
13_7810; [-4,-4,-4,-3,-3,2,-1,-3,2,1,3,2,2,1,4,-3]
13_7811; [-4,3,-2,1,-2,-3,4,3,3,-2,1,1,2,2,4,3]
13_7812; [-5,-4,-4,-3,-3,2,-1,3,2,4,-5,4,3,2,2,-1,4]
13_7813; [1,2,3,4,5,-4,-3,4,-3,5,4,-2,3,2,2,1,2,-3,-2]
13_7814; [-4,-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,-1,2,3]
13_7815; [-4,-3,-3,-2,-2,1,1,2,3,-4,3,2,2,-1,2,3]
13_7816; [-4,-4,-3,-3,2,-1,2,1,3,-4,3,2,-1,2,1,-3]
13_7817; [-4,-4,-3,-3,-2,1,3,2,4,4,4,3,3,3,2,1]
13_7818; [-3,-3,-2,1,1,-3,-3,2,-3,2,1,1,1]
13_7819; [-3,-2,1,1,2,2,1,1,3,3,3,2,2,2,1]
13_7820; [-3,-3,-2,1,1,1,-3,2,-3,2,2,1,1]
13_7821; [-4,-4,-3,2,-3,2,2,1,-4,3,2,2,1,1]
13_7822; [-4,-3,-2,1,1,2,2,1,1,3,4,4,3,2,2,1]
13_7823; [-4,-3,-3,-2,1,3,4,4,4,3,-2,3,-2,1]
13_7824; [-4,-4,3,-2,-2,1,1,3,4,3,-2,1,3,-2]
13_7825; [-4,-3,2,1,1,3,3,-2,1,4,4,3,3,2]
13_7826; [-3,2,1,3,-2,-2,-2,1,3,2,-1,2,2]
13_7827; [-3,-3,-3,-2,-2,1,1,2,3,3,3,3,2,-1,2]
13_7828; [-4,-4,-4,-3,-3,2,-1,3,2,4,4,4,4,3,2,-1]
13_7829; [-4,-4,-4,-3,2,1,3,2,-4,-3,2,1,3,2]
13_7830; [-4,-3,-3,-2,1,1,1,3,4,4,3,-2,1,3]
13_7831; [-4,-4,3,-2,1,1,1,3,-2,4,3,-2,1,3]
13_7832; [-5,-4,-4,-3,-2,1,-3,-2,4,-5,4,3,2,2,1,1,4]
13_7833; [-4,-3,-3,-2,-2,1,1,1,2,3,-4,3,2,-1,2,3]
13_7834; [-4,3,-2,1,-2,-3,4,3,3,2,-1,2,1,4,3,3]
13_7835; [-3,-3,-2,1,-2,1,1,-3,2,1,1,1,1]
13_7836; [-3,2,-3,2,1,1,1,2,3,3,2,2,1]
13_7837; [-3,-2,1,1,2,2,1,1,1,1,1,3,3,2,1]
13_7838; [-3,-3,-2,-2,1,1,1,3,-2,1,3,-2,1]
13_7839; [-4,3,-2,1,1,2,3,4,4,3,2,1,3,-2]
13_7840; [-4,-3,2,-1,2,3,2,2,1,1,1,3,4,4,3,2]
13_7841; [-4,-3,-2,1,1,2,3,3,4,4,3,-2,1,3,-2,1]
13_7842; [-4,-4,-3,-3,2,-1,4,-3,2,1,1,4,-3,2]
13_7843; [-5,-5,4,-3,2,-1,4,-3,5,4,3,3,2,-1,4]
13_7844; [-4,-4,-3,-2,1,3,2,-1,2,2,2,4,3,-2,1,3]
13_7845; [-4,-4,-4,-3,2,-4,-3,2,-1,4,4,3,3,2,1,1]
13_7846; [-5,-4,-4,-4,-3,-3,2,-1,3,2,4,5,5,4,3,2,-1]
13_7847; [-5,-5,-4,-3,2,1,3,2,2,1,5,-4,3,2,-1]
13_7848; [-5,-4,-4,-3,2,-1,4,5,5,4,-3,2,1,1,4]
13_7849; [-5,-5,4,-3,2,-1,4,-3,5,4,-3,2,1,1,4]
13_7850; [-3,-2,-2,1,1,1,1,1,2,3,3,2,2,-1,2]
13_7851; [-4,-3,-3,-2,-1,3,4,4,3,3,2,1,1,2,2,3]
13_7852; [-4,-3,-3,2,-1,3,2,-4,3,3,-4,3,3,2,1,1]
13_7853; [-4,-4,-4,-3,-3,-2,1,3,2,4,-3,4,3,3,2,1]
13_7854; [-4,-4,-4,-3,-3,2,-1,3,2,4,-3,4,3,3,2,-1]
13_7855; [-4,-4,-4,-3,-3,2,-1,3,2,4,4,3,3,3,2,-1]
13_7856; [-4,-4,3,2,2,1,1,3,4,3,2,2,2,1,3,-2]
13_7857; [-4,-3,2,2,1,-3,-2,1,4,4,3,-2,1,3]
13_7858; [-4,-3,2,1,3,-4,3,3,-2,1,-4,3,-2,1]
13_7859; [-4,-3,-2,1,1,2,-4,3,-4,3,-4,3,2,1]
13_7860; [-4,-4,-3,-2,1,1,2,-3,2,4,3,2,2,1,3,3]
13_7861; [-4,-4,-3,-2,1,1,4,3,3,2,2,3,-4,3,2,1]
13_7862; [-3,-2,-2,1,-3,2,-3,2,-1,2,1,1,1]
13_7863; [-3,-3,-2,1,-3,-2,1,1,-3,2,2,1,1]
13_7864; [-4,-4,-3,-2,1,4,3,-2,-2,1,3,3,-2,1]
13_7865; [-3,2,1,-3,2,1,3,3,3,2,2,2,1]
13_7866; [-3,-2,1,1,1,2,2,1,1,1,3,3,2,2,1]
13_7867; [-3,-2,1,1,2,-3,2,-1,-3,2,1,1,1]
13_7868; [-3,2,1,1,1,3,-2,1,3,2,-1,2,2]
13_7869; [-3,-3,-3,-2,-2,1,1,1,1,2,3,3,2,-1,2]
13_7870; [-4,-4,-4,-3,-3,2,-1,3,2,4,4,3,2,2,2,-1]
13_7871; [-4,-3,-3,-2,1,3,4,4,3,3,3,-2,1,3]
13_7872; [-4,-3,-2,1,1,2,-4,3,3,-4,3,3,2,1]
13_7873; [-3,-3,-2,1,-3,-3,2,-3,2,1,1,1,1]
13_7874; [-3,-2,1,-3,2,-3,2,-3,2,2,2,1,1]
13_7875; [-3,-3,-3,-2,1,-2,1,1,1,3,3,3,-2]
13_7876; [-3,-3,2,1,1,1,3,-2,1,3,3,2,2]
13_7877; [-3,2,-3,2,1,1,1,2,1,1,1,2,2]
13_7878; [-3,-3,2,-3,2,1,1,1,2,1,1,1,2]
13_7879; [-3,-3,-3,2,-3,2,1,1,1,2,1,1,1]
13_7880; [-3,-3,-3,-3,2,-3,2,1,1,2,2,2,1]
13_7881; [-3,2,1,1,1,1,3,-2,1,3,3,2,2]
13_7882; [-4,-4,-3,2,-3,2,1,1,2,2,2,1,4,-3]
13_7883; [-4,3,-2,1,1,2,2,1,3,-2,1,4,4,3]
13_7884; [-3,2,1,3,3,-2,1,3,3,2,2,2,2]
13_7885; [-3,2,1,3,3,3,-2,1,3,3,2,2,2]
13_7886; [-3,2,1,3,3,3,3,-2,1,3,3,2,2]
13_7887; [-3,-3,2,-1,-3,2,-1,3,3,2,2,2,2]
13_7888; [-4,3,-2,1,3,-2,1,3,3,2,2,4,4,3]
13_7889; [-3,-2,1,-2,-3,2,1,1,1,1,2,2,1]
13_7890; [-3,2,1,3,3,-2,1,3,3,3,3,3,2]
13_7891; [-3,-3,2,-3,2,-1,3,3,3,3,3,2,-1]
13_7892; [-4,-3,2,-3,-4,3,2,-1,2,1,1,3,3,2]
13_7893; [-4,-3,2,1,3,3,-2,1,3,3,4,4,3,2]
13_7894; [-4,-3,-3,2,-3,2,-1,3,-4,3,2,1,1,2]
13_7895; [-4,-3,2,-3,2,2,1,3,-4,3,-2,1,3,3]
13_7896; [-4,-4,3,-2,-2,1,3,4,3,-2,1,3,-2,3]
13_7897; [-4,-3,-2,1,1,2,3,3,2,2,2,4,4,3,2,1]
13_7898; [-3,-2,-2,1,1,1,1,2,3,3,3,2,2,-1,2]
13_7899; [-4,-3,2,1,-3,2,1,3,4,4,3,2,2,1]
13_7900; [-4,-3,-2,1,1,2,2,1,1,1,3,4,4,3,2,1]
13_7901; [-3,-3,2,1,3,-2,1,-2,1,3,3,2,-1]
13_7902; [-3,-3,-2,-2,-3,2,1,1,2,2,-3,2,1]
13_7903; [-3,-2,1,1,2,2,-3,2,-1,2,1,1,1]
13_7904; [-4,3,-4,3,2,-1,2,2,3,2,1,1,2,2]
13_7905; [-4,-4,-4,-3,2,-3,-4,3,2,1,3,3,-2,1]
13_7906; [-4,-4,-3,-2,1,4,3,-2,3,3,3,2,2,1]
13_7907; [-4,-3,2,1,3,3,-2,1,4,4,3,3,3,2]
13_7908; [-4,-3,2,2,1,3,3,-2,1,3,4,4,3,2]
13_7909; [-4,-3,-3,2,-3,2,-1,4,4,3,3,3,2,-1]
13_7910; [-4,-4,-3,-2,1,1,1,4,-3,2,-3,2,2,1]
13_7911; [-3,-3,2,1,-3,2,1,1,-3,2,2,2,1]
13_7912; [-3,2,-3,2,1,1,2,3,3,2,2,2,1]
13_7913; [-3,-3,2,-1,2,-3,2,1,1,1,1,2,-1]
13_7914; [-4,-4,3,-2,-2,-2,1,3,4,3,-2,1,3,-2]
13_7915; [-3,2,2,1,3,3,-2,1,3,3,2,2,2]
13_7916; [-4,-3,2,1,3,4,4,3,-2,1,3,3,2,2]
13_7917; [-3,-3,-3,2,1,3,3,-2,1,3,3,3,2]
13_7918; [-3,-3,-3,-2,1,3,3,-2,3,3,3,-2,1]
13_7919; [-4,-4,-3,-2,1,-2,-3,2,1,4,-3,2,2,1]
13_7920; [-4,-3,2,1,3,4,4,3,-2,1,3,3,3,2]
13_7921; [-4,-3,-3,2,-1,2,1,1,3,-2,-4,3,2,2]
13_7922; [-4,-4,-4,-3,-2,4,3,-2,1,-2,3,2,2,1]
13_7923; [-4,-3,2,-3,-2,4,4,4,3,-2,1,3,-2,1]
13_7924; [-4,-3,2,-1,-3,2,-3,2,1,1,1,-4,3,2]
13_7925; [-4,-4,-3,2,-1,-4,3,2,-4,3,-4,3,2,2,1,1]
13_7926; [-3,-3,-2,1,-3,2,2,2,1,1,3,3,2,2,1]
13_7927; [-4,-4,-3,-3,-2,1,5,-4,3,2,5,4,-3,2,1]
13_7928; [-4,-4,-3,2,2,-3,2,1,-4,3,-2,1,1,3]
13_7929; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,3,3,3,2]
13_7930; [-3,-3,-2,-2,-1,3,2,2,2,3,3,2,1,1,2]
13_7931; [-4,-4,3,2,2,-1,3,2,4,3,2,2,-1,3,3,2]
13_7932; [-3,2,1,1,2,3,3,2,2,1,3,3,2]
13_7933; [-3,-3,2,-1,2,-3,2,1,1,2,2,1,1]
13_7934; [-4,-4,-3,-3,2,2,-1,3,-4,3,2,-1,2,3,2,2]
13_7935; [-4,-4,-3,2,-1,3,3,2,2,-1,-4,3,2,-1]
13_7936; [-4,-4,-4,-3,2,-1,-3,2,1,1,4,4,4,-3]
13_7937; [-4,-4,3,2,-1,4,-3,2,1,1,4,4,3,3]
13_7938; [-4,-4,-3,2,1,1,1,3,-4,3,2,1,1,1]
13_7939; [-4,-4,-3,2,1,1,1,2,1,1,1,4,-3,2]
13_7940; [-4,-4,-3,-3,-2,1,3,2,2,1,1,3,-4,3,2,-1]
13_7941; [-3,-3,2,-3,2,-1,2,1,-3,-2,1,1,2]
13_7942; [-3,-2,1,-3,2,2,-3,2,2,2,2,1,1]
13_7943; [-4,-4,-3,2,-1,2,-4,3,2,-4,3,3,2,2,1,1]
13_7944; [-4,-3,2,-3,-4,3,2,1,1,1,3,3,-2,1]
13_7945; [-4,-4,-4,-4,-3,-2,1,4,3,-2,3,2,2,1]
13_7946; [-4,-4,-3,2,-3,2,1,-4,3,-2,1,1,1,3]
13_7947; [-4,-3,2,-3,-4,3,2,2,1,1,3,3,-2,1]
13_7948; [-4,-3,-3,-2,-1,3,2,-4,3,3,2,1,1,3,2,2]
13_7949; [-3,2,-1,2,-3,2,1,1,2,2,1,1,1]
13_7950; [-4,-4,-3,2,-1,2,3,3,2,2,-1,-4,3,2]
13_7951; [-4,-4,-3,2,-3,-4,3,2,2,1,3,3,-2,1]
13_7952; [-4,-4,-3,-2,4,3,-2,1,-2,3,2,2,1,1]
13_7953; [-4,-3,2,-3,-2,4,4,3,-2,1,1,3,-2,1]
13_7954; [-4,-3,2,-3,-4,3,2,2,2,1,3,3,-2,1]
13_7955; [-4,-4,-3,-3,2,1,-3,-2,1,4,3,-2,3,2]
13_7956; [-4,-3,2,-3,-2,4,4,3,3,-2,1,3,-2,1]
13_7957; [-3,-2,1,1,2,2,3,3,2,1,1,1,2,2,2]
13_7958; [-4,-3,-3,2,2,-3,2,1,-4,3,2,2,1,1]
13_7959; [-4,-4,-3,2,1,4,3,-2,1,3,2,-1,2,2]
13_7960; [-4,-3,2,1,3,-4,3,2,1,3,3,2,1,1]
13_7961; [-5,-4,3,-2,1,4,4,3,2,-5,4,-3,2,2,1]
13_7962; [-5,-5,-4,-4,3,-4,3,2,-1,4,3,5,-4,3,2,1,1]
13_7963; [-4,3,-4,3,2,-1,2,3,-2,3,2,1,1,2]
13_7964; [-3,-3,2,1,1,1,-3,2,2,2,1,1,1]
13_7965; [-5,-4,3,-4,-5,4,3,2,-1,4,4,-3,2,1,1]
13_7966; [-5,-5,-4,-3,-2,1,-2,3,2,2,1,5,-4,3,2]
13_7967; [-5,-4,-3,2,1,3,3,-2,1,4,5,5,4,3,2]
13_7968; [-5,-4,-4,3,-4,3,2,-1,4,-5,4,-3,2,1,1]
13_7969; [-5,-5,-4,3,-4,3,2,-1,-5,4,-3,2,1,1,4]
13_7970; [-3,-3,-3,-3,2,1,-3,2,-3,2,1,1,2]
13_7971; [-4,-4,-3,2,-3,2,1,1,2,-3,4,-3,2,1]
13_7972; [-4,-3,2,-3,2,1,1,2,3,4,4,3,2,1]
13_7973; [-4,-4,3,-2,-1,3,-4,3,2,1,1,2,3,-2]
13_7974; [-4,-4,-3,-3,-2,1,3,-2,1,4,-3,2,2,1]
13_7975; [-4,-3,2,-1,3,3,2,2,4,4,3,2,1,1,1,2]
13_7976; [-4,-4,-3,2,-3,-4,3,2,1,3,-2,1,3,2]
13_7977; [-3,-3,-2,1,-3,-2,1,1,3,3,3,2,2,1,1]
13_7978; [-4,-4,-3,-2,1,1,4,3,3,3,2,2,3,3,2,1]
13_7979; [-3,2,-1,2,1,3,-2,1,1,-2,1,3,2]
13_7980; [-4,-4,3,-2,-2,1,3,-2,1,3,4,3,-2,3]
13_7981; [-4,-4,-4,-3,2,1,4,3,-2,1,3,-4,3,2]
13_7982; [-5,-4,-3,2,-1,3,3,2,2,4,-5,4,3,2,-1]
13_7983; [-4,-4,-3,-2,1,1,2,4,-3,2,2,4,4,3,-2,1]
13_7984; [-3,-3,2,1,-3,2,-3,2,1,1,1,2,2]
13_7985; [-3,-3,2,-1,2,-3,2,1,1,2,-1,2,2]
13_7986; [-4,-4,3,-4,3,2,1,3,3,-2,1,-4,3,2]
13_7987; [-4,3,-4,3,2,1,3,-2,1,3,4,4,3,2]
13_7988; [-4,-4,-3,-3,2,-3,2,-1,3,-4,3,2,1,1,2,3]
13_7989; [-3,-2,1,1,2,2,1,1,1,3,3,2,1,1,2]
13_7990; [-4,-3,2,-1,2,2,3,2,2,1,1,4,4,3,2,2]
13_7991; [-4,-4,-3,-2,4,4,4,3,-2,-1,3,-4,3,2,1,1]
13_7992; [-3,2,-1,2,-3,2,1,1,1,2,2,1,1]
13_7993; [-3,-3,-2,1,1,1,3,-2,3,2,-1,2,1,1,2]
13_7994; [-4,-4,-4,-3,2,4,-3,-2,-2,1,1,4,3,3,-2,1]
13_7995; [-4,-4,-3,2,-1,3,3,-4,3,2,-1,3,3,2]
13_7996; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,3,3,3,2,2]
13_7997; [-4,-4,3,-4,3,2,1,3,3,-2,1,3,2,2]
13_7998; [-4,-4,-3,2,-3,2,1,1,4,3,3,-2,1,3]
13_7999; [-4,-4,-3,2,1,4,3,3,-2,1,3,3,3,2]
13_8000; [-4,-4,-3,-3,2,-1,3,3,3,2,4,-3,2,-1]
13_8001; [-4,-4,-3,-3,-2,1,1,2,-3,2,4,3,2,2,1,3]
13_8002; [-4,-3,2,2,2,-3,-4,3,2,1,3,3,-2,1]
13_8003; [-4,-4,3,-2,1,4,-3,-2,4,3,2,2,1,3]
13_8004; [-4,-4,-3,-2,1,4,3,3,-2,3,3,3,-2,1]
13_8005; [-5,-5,-4,-3,2,-1,-5,4,4,3,5,5,-4,3,2,1,1]
13_8006; [-5,-4,3,-2,1,4,4,-5,4,3,2,4,-3,2,1]
13_8007; [-5,-4,3,-5,-4,3,2,2,1,3,-2,1,5,4,4,3,2]
13_8008; [-4,-4,3,-2,1,3,3,4,3,-2,3,-2,1,-2]
13_8009; [-5,-4,-4,3,-2,1,-4,-3,2,5,5,4,-3,2,1]
13_8010; [-4,-3,-3,-2,-1,3,4,4,4,3,3,2,1,1,2,3]
13_8011; [-4,-4,-3,-2,1,1,4,3,3,2,2,2,3,3,2,1]
13_8012; [-3,-3,-2,1,1,-3,2,-3,2,2,1,1,1]
13_8013; [-4,-4,-3,-3,2,-3,2,1,-4,3,2,2,1,1]
13_8014; [-4,-3,-3,2,-1,3,3,2,1,1,1,4,4,3,2,2]
13_8015; [-3,-2,1,1,2,2,1,1,3,3,2,2,1,1,1]
13_8016; [-4,-3,2,-1,2,3,2,2,1,1,1,4,4,3,2,2]
13_8017; [-4,-3,-2,1,-3,-2,1,3,4,4,3,3,2,2,1,1]
13_8018; [-4,-4,-3,2,-1,2,3,2,2,2,-1,-4,3,2]
13_8019; [-4,-4,-4,3,-2,1,1,4,4,-3,4,-3,-2,1]
13_8020; [-3,2,1,1,1,-2,3,-2,-2,-2,1,3,2]
13_8021; [-3,-2,-2,1,1,1,1,2,2,2,3,3,2,-1,2]
13_8022; [-4,-4,-3,-2,-2,1,1,1,2,2,4,3,-2,1,3,2]
13_8023; [-4,-3,-3,-2,-1,3,3,3,4,4,3,2,1,1,2,3]
13_8024; [-5,-4,3,-2,1,-5,4,3,-2,1,5,5,4,3,-2]
13_8025; [-3,2,1,1,-2,3,-2,1,1,-2,1,3,2]
13_8026; [-4,-4,3,-2,1,1,3,-2,1,3,4,3,-2,3]
13_8027; [-3,-3,-3,2,-1,-3,2,1,3,2,2,-3,2,2,1]
13_8028; [-4,3,-2,1,3,4,3,3,-2,1,4,4,4,3]
13_8029; [-4,-4,3,-2,1,3,-2,3,3,4,3,-2,1,3]
13_8030; [-5,-5,-4,-4,-3,2,1,4,3,2,2,5,-4,3,-2,1,-2]
13_8031; [-5,-4,-3,-3,-2,1,3,4,5,5,4,3,-2,1,3]
13_8032; [-4,-4,-3,2,-3,2,-1,2,2,4,3,2,2,1,1,3]
13_8033; [-4,-4,-3,2,-1,-3,2,1,4,3,-2,1,3,3]
13_8034; [-5,-4,3,-2,1,4,-5,4,3,2,-5,4,-3,2,1]
13_8035; [-5,-5,-4,-3,2,-1,3,5,4,-3,4,3,3,2,-1]
13_8036; [-4,-4,-3,2,1,3,3,4,3,-2,1,3,2,-1]
13_8037; [-5,-5,-4,-3,2,-1,5,-4,3,-4,3,3,2,1,1]
13_8038; [-4,-3,2,1,3,-2,1,4,4,3,2,-1,2,2]
13_8039; [-4,-4,-4,-3,-3,-2,-1,3,4,4,3,2,1,1,2,3]
13_8040; [-5,-5,-5,-4,-3,2,-1,-4,-3,5,5,4,3,3,2,1,1]
13_8041; [-5,-4,3,2,-1,4,3,-5,-4,3,2,1,1,4,3]
13_8042; [-3,-3,-2,1,-3,2,2,-3,2,-3,2,1,1]
13_8043; [-4,-4,-3,2,-3,2,2,1,-4,3,3,3,-2,1]
13_8044; [-4,-3,2,1,1,3,3,2,2,2,1,-4,3,2]
13_8045; [-3,-3,-3,-2,1,1,3,3,3,2,-1,2,1,1,2]
13_8046; [-3,2,1,1,3,3,2,2,2,1,3,3,2]
13_8047; [-3,-3,2,-1,2,1,1,-3,2,2,2,1,1]
13_8048; [-4,-4,-4,-3,2,4,4,-3,-2,-2,1,1,4,3,-2,1]
13_8049; [-4,-4,-3,2,-1,3,3,2,-1,-4,3,3,3,2]
13_8050; [-4,-4,3,-4,3,2,1,3,-2,1,3,3,2,2]
13_8051; [-4,-4,-4,-3,-3,-2,1,-3,-2,4,4,4,3,2,2,1]
13_8052; [-4,-4,-3,2,1,1,4,3,-2,1,3,3,2,2]
13_8053; [-4,-4,-3,-2,1,-2,1,1,3,-4,3,2,1,1]
13_8054; [-4,-4,-3,2,-3,2,1,4,3,3,3,-2,1,3]
13_8055; [-4,-3,2,-3,2,-1,2,4,4,3,2,2,2,-1]
13_8056; [-4,-4,-3,2,-3,2,-1,4,3,3,-2,3,2,-1]
13_8057; [-4,-3,2,-3,2,2,-1,4,4,3,3,3,2,-1]
13_8058; [-3,-3,2,1,1,3,-2,1,1,3,3,2,-1]
13_8059; [-5,-5,-5,-4,-4,-3,2,-1,3,4,3,5,5,4,3,2,-1]
13_8060; [-5,-4,3,2,4,-5,4,-3,2,-1,4,-3,2,1,1]
13_8061; [-4,-4,-3,2,-1,-1,-3,2,1,4,3,-2,1,3]
13_8062; [-4,-4,3,-2,1,3,4,3,-2,3,-2,-2,1,-2]
13_8063; [-4,-4,-4,-3,-3,-2,1,3,-2,4,3,2,-1,2,1,3]
13_8064; [-5,-4,-3,2,-3,2,2,-1,4,5,5,4,3,2,-1]
13_8065; [-5,-4,3,-4,3,-2,1,-3,5,5,4,3,3,-2,1]
13_8066; [-4,-4,-3,2,-3,4,-3,2,1,1,2,-3,2,1]
13_8067; [-4,-4,-3,-3,2,-1,-3,2,4,3,2,2,1,1,3,3]
13_8068; [-4,-4,-3,-2,-4,3,-2,1,1,2,4,4,3,3,2,-1]
13_8069; [-4,-3,2,-4,-3,2,-1,2,2,4,4,3,3,2,1,1]
13_8070; [-4,-3,-3,-3,2,1,3,-2,1,4,4,3,2,-1]
13_8071; [-3,-3,-2,-2,1,3,-2,3,2,2,1,3,2,2,2]
13_8072; [-4,-4,-3,-2,1,4,3,-2,3,-2,3,3,-2,1]
13_8073; [-4,-4,-3,2,2,-1,4,3,3,2,-1,2,4,4,3,-2]
13_8074; [-3,2,1,1,1,-2,1,1,3,-2,1,3,2]
13_8075; [-4,-3,-3,2,1,-3,2,2,2,1,1,-4,3,2]
13_8076; [-4,-4,3,-2,1,3,4,3,-2,3,-2,1,3,3]
13_8077; [-4,3,-2,1,3,-2,4,4,3,2,2,2,1,3]
13_8078; [-4,3,-2,1,3,-2,4,4,3,2,2,1,3,3]
13_8079; [-4,-3,2,-3,2,-1,2,3,-4,3,2,2,1,1]
13_8080; [-4,-4,3,-2,-2,3,-2,1,3,4,3,-2,1,3]
13_8081; [-4,-4,3,-2,1,3,4,3,3,-2,1,3,3,3]
13_8082; [-3,-2,1,-2,1,1,1,1,2,-3,2,1,1]
13_8083; [-4,-3,2,-3,2,-1,2,1,1,3,-4,3,2,2]
13_8084; [-3,2,1,1,3,3,3,-2,1,3,3,2,2]
13_8085; [-3,-3,-3,2,-1,-3,2,-1,3,3,3,2,2]
13_8086; [-4,-4,-3,2,-1,2,4,3,-2,-1,3,3,2,2]
13_8087; [-3,-3,2,-3,2,-1,-1,2,2,3,3,2,-1]
13_8088; [-4,-3,2,-1,3,3,2,2,4,4,3,2,2,1,1,2]
13_8089; [-4,-4,-3,-3,2,-1,-3,2,1,4,3,-2,1,3]
13_8090; [-4,-4,-3,2,-1,2,4,3,2,2,2,1,1,3,2,2]
13_8091; [-4,-4,-3,-3,2,-3,2,1,-4,3,3,3,-2,1]
13_8092; [-3,-3,-2,1,4,3,3,3,2,4,4,-3,2,1]
13_8093; [-4,-4,-4,-4,3,-2,-1,3,3,2,-1,4,3,3,3,-2]
13_8094; [-5,-4,-4,3,3,-2,1,4,3,-2,1,5,5,4,3]
13_8095; [-4,-4,-3,2,-3,2,-1,2,4,3,2,2,1,1,3,3]
13_8096; [-4,-4,-4,-3,2,-1,3,3,2,-1,2,-4,3,2]
13_8097; [-4,-3,2,-3,2,-1,2,4,4,3,3,3,2,-1]
13_8098; [-4,-4,-4,-4,-3,2,-3,2,1,4,3,-2,1,3]
13_8099; [-3,-3,-3,-2,-2,1,-2,3,2,2,1,3,2,2,2]
13_8100; [-4,-4,3,-4,3,2,1,1,3,-2,1,-4,3,2]
13_8101; [-4,-4,-4,-3,2,-1,2,-1,4,-3,2,1,1,2]
13_8102; [-4,-4,-3,2,-1,2,2,4,3,2,2,1,1,3,2,2]
13_8103; [-4,-4,-3,-3,2,-1,-3,2,2,4,3,2,2,1,1,3]
13_8104; [-4,-3,2,-1,2,1,1,3,-2,1,4,4,3,2]
13_8105; [-4,-4,-3,2,1,4,3,-2,1,3,3,3,2,-1]
13_8106; [-4,-3,-3,2,1,3,4,4,3,-2,1,3,2,2]
13_8107; [-5,-5,-4,-3,2,-3,2,1,4,3,-2,1,3,5,-4]
13_8108; [-5,-5,-4,3,-2,1,-2,-3,5,4,-3,2,1,4,3]
13_8109; [-5,-4,3,-4,5,-4,3,2,1,3,-2,1,4,4,3,3,2]
13_8110; [-4,-4,-4,3,2,4,-3,2,-1,-1,4,3,-2,1]
13_8111; [-5,-4,-3,2,-3,2,-1,2,4,5,5,4,3,2,-1]
13_8112; [-3,-3,-2,-2,1,-2,1,1,1,-3,2,1,1]
13_8113; [-3,-3,-2,-2,1,1,3,-2,1,3,3,-2,1]
13_8114; [-4,-4,-3,-2,1,-3,4,3,3,-2,1,1,3,3]
13_8115; [-5,-4,3,-4,3,5,5,4,-3,-2,1,4,3,-2,1]
13_8116; [-4,-4,3,2,-1,4,-3,2,2,4,3,-2,1,1]
13_8117; [-3,-3,-2,1,3,-2,3,2,2,1,3,2,2,2,2]
13_8118; [-4,-3,-3,2,-3,2,2,2,1,3,-4,3,-2,1]
13_8119; [-3,-3,-2,1,-3,2,2,2,-3,2,2,1,1]
13_8120; [-4,-4,-4,-3,2,-1,-4,3,2,-4,3,3,2,2,1,1]
13_8121; [-3,-3,-3,-2,1,1,1,3,3,-2,3,-2,1]
13_8122; [-3,-2,1,-3,2,2,1,1,-3,-2,1,1,1]
13_8123; [-3,-3,-3,-2,1,-2,1,1,2,-3,2,1,1]
13_8124; [-4,-4,-4,-3,2,-1,4,4,-3,4,-3,2,1,1]
13_8125; [-4,-3,2,-4,3,3,2,2,-1,-4,-3,2,1,1]
13_8126; [-4,-4,-3,-2,1,-2,1,1,2,4,-3,2,1,1]
13_8127; [-4,-3,2,1,1,1,3,-2,1,4,4,3,2,-1]
13_8128; [-4,-3,2,1,3,3,3,-2,1,4,4,3,2,-1]
13_8129; [-3,-3,-3,2,1,1,3,3,-2,1,3,3,2]
13_8130; [-3,-3,-2,1,3,-2,1,-2,1,3,3,-2,1]
13_8131; [-4,-4,-3,2,1,1,4,3,3,-2,1,3,3,2]
13_8132; [-3,-3,-2,1,-3,-2,1,1,3,3,3,2,2,2,1]
13_8133; [-3,-3,-2,1,-3,2,-3,2,2,-3,2,2,1]
13_8134; [-4,3,-2,1,3,2,2,4,3,3,2,1,4,3]
13_8135; [-3,-3,-2,1,1,3,-2,1,1,3,3,-2,1]
13_8136; [-3,-3,-2,1,-3,2,2,-3,2,2,-3,2,1]
13_8137; [-3,-3,2,-1,-3,2,-1,3,3,3,3,2,2]
13_8138; [-3,-3,2,2,1,3,-2,1,3,3,2,2,2]
13_8139; [-4,3,-4,3,-2,1,1,2,3,-4,3,2,1,3]
13_8140; [-4,-4,-4,-3,2,1,-3,2,1,4,-3,2,1,-3]
13_8141; [-3,-3,2,-3,2,1,-3,-3,2,2,2,1,1]
13_8142; [-3,-3,-3,-2,1,1,1,3,3,3,2,2,-1,2,-1]
13_8143; [-3,-3,-2,-2,-3,2,1,-3,2,2,2,1,1]
13_8144; [-3,-3,-3,-3,2,-1,2,1,1,3,2,2,2,1,1]
13_8145; [-2,1,-2,1,1,3,2,2,2,1,1,3,3]
13_8146; [-4,-4,3,-2,1,1,3,4,3,3,-2,1,3,3]
13_8147; [-4,-4,-3,2,-3,2,1,4,3,-2,1,3,2,2]
13_8148; [-4,-3,2,-1,2,-1,3,-4,3,2,1,1,2,2]
13_8149; [-3,-3,2,2,-3,2,1,-3,2,2,2,1,1]
13_8150; [-3,-3,-3,-2,1,-2,1,3,3,3,2,2,-1,2,-1]
13_8151; [-2,-2,1,-2,1,3,2,2,2,1,1,3,3]
13_8152; [-5,-4,3,-2,1,4,4,3,3,5,5,4,3,-2,1]
13_8153; [-4,-4,-3,2,-1,2,4,-3,2,1,1,2,2,4,3,-2]
13_8154; [-4,3,-2,1,3,-2,1,4,4,3,2,2,3,3]
13_8155; [-4,-4,-3,2,-1,-3,2,2,4,3,-2,3,2,-1]
13_8156; [-3,-3,-2,-2,1,1,3,-2,1,1,3,-2,1]
13_8157; [-3,-2,1,-3,2,-3,2,2,-3,2,2,1,1]
13_8158; [-3,-3,-2,1,1,1,3,-2,1,1,3,-2,1]
13_8159; [-4,-4,-3,2,-1,4,-3,2,2,4,-3,2,1,1]
13_8160; [-3,-3,2,1,-3,-2,1,-3,2,2,-3,2,2]
13_8161; [-3,-3,-2,1,1,1,3,-2,1,-2,3,-2,1]
13_8162; [-4,-4,-3,-2,1,-3,2,2,-3,2,4,-3,2,1]
13_8163; [-4,-4,-3,2,-3,2,1,4,3,-2,-2,-2,1,3]
13_8164; [-5,-5,-4,3,-4,3,-2,1,-2,1,5,4,-3,2,4]
13_8165; [-5,-4,-4,-4,-3,-3,2,-1,3,2,4,-5,4,3,2,1,1]
13_8166; [-4,-4,-3,2,-1,-1,2,1,4,3,-2,1,3,2]
13_8167; [-4,-4,-3,2,2,2,-3,2,1,-4,3,-2,1,3]
13_8168; [-5,-4,3,-4,-3,-3,2,-1,5,5,4,-3,2,1,1]
13_8169; [-3,2,-1,2,1,3,-2,1,-2,1,1,3,2]
13_8170; [-4,3,-2,1,4,3,3,3,3,-2,1,4,3,-2]
13_8171; [-3,-2,1,3,2,2,1,1,1,1,3,3,2,1,1]
13_8172; [-3,-3,2,1,3,3,-2,1,3,2,2,2,2]
13_8173; [-4,-3,-3,2,2,1,3,-2,1,3,4,4,3,2]
13_8174; [-3,-2,1,-3,2,-3,2,-3,2,2,-3,2,1]
13_8175; [-3,-3,-2,1,1,3,-2,1,3,3,3,-2,1]
13_8176; [-3,-3,-3,-2,1,-3,2,2,2,-3,2,2,1]
13_8177; [-3,-2,1,-3,2,-3,2,-3,2,2,2,2,1]
13_8178; [-4,-4,-3,2,-1,2,-4,3,2,-4,3,-4,3,2,1,1]
13_8179; [-4,-4,-4,-4,-3,2,-1,-4,3,2,-4,3,3,2,1,1]
13_8180; [-3,-3,-2,1,-3,-2,1,1,3,3,2,2,1,1,1]
13_8181; [-3,2,-3,2,1,1,1,1,2,1,-3,2,1]
13_8182; [-3,-2,1,-3,2,-3,2,-3,2,-3,2,1,1]
13_8183; [-3,-3,-2,1,1,3,-2,1,-2,1,3,-2,1]
13_8184; [-3,-2,1,-3,2,-3,2,2,2,-3,2,2,1]
13_8185; [-3,-3,-2,1,1,1,1,3,-2,1,3,-2,1]
13_8186; [-4,-4,-3,2,-1,2,1,1,4,-3,2,4,-3,2]
13_8187; [-3,-3,-2,1,3,-2,1,-2,3,3,3,-2,1]
13_8188; [-3,-3,2,-3,2,2,-1,2,1,1,-3,2,-1]
13_8189; [-3,-2,1,-3,2,2,-3,2,2,2,2,2,1]
13_8190; [-4,-4,-3,2,-1,2,1,1,2,-4,3,2,-4,3,3,2]
13_8191; [-3,2,-1,2,1,1,3,-2,-2,-2,1,3,2]
13_8192; [-4,-3,2,-1,2,2,3,2,2,1,1,4,4,3,3,2]
13_8193; [-4,-3,2,1,3,3,-2,-2,-2,1,4,4,3,2]
13_8194; [-4,-4,-3,2,2,4,-3,2,-1,4,-3,2,1,1]
13_8195; [-3,-3,-3,2,-1,2,-3,2,2,-1,2,1,1]
13_8196; [-4,-4,-3,-2,1,-3,2,2,2,4,-3,2,2,1]
13_8197; [-4,-4,-3,2,2,1,4,3,-2,1,3,2,2,2]
13_8198; [-3,-3,2,-1,2,1,3,-2,-2,-2,1,3,2]
13_8199; [-4,-4,-4,3,-2,-1,-1,3,-2,4,3,2,2,1,3,3]
13_8200; [-4,-4,-3,2,-4,-3,2,-1,2,4,4,3,3,2,1,1]
13_8201; [-4,-4,-3,2,-3,2,2,2,1,-4,3,-2,1,3]
13_8202; [-4,-4,-3,2,-1,4,-3,2,1,1,-3,2,2,4,3,-2]
13_8203; [-4,-4,-3,-2,1,-3,2,2,4,-3,2,-3,2,1]
13_8204; [-3,2,-1,2,1,1,3,-2,1,1,1,3,2]
13_8205; [-3,2,-1,2,1,3,-2,-2,1,-2,1,3,2]
13_8206; [-3,-3,2,-1,2,1,3,-2,1,-2,1,3,2]
13_8207; [-3,-3,2,1,1,1,3,3,-2,1,3,2,2]
13_8208; [-4,-4,3,2,-1,4,4,-3,2,1,1,4,3,3]
13_8209; [-4,-4,-3,2,-3,2,-1,2,1,4,3,-2,1,3]
13_8210; [-3,-3,2,-1,2,1,1,3,-2,1,1,3,2]
13_8211; [-4,-4,-3,2,-1,2,1,4,3,-2,1,3,3,2]
13_8212; [-4,-3,2,1,3,3,-2,1,4,4,3,2,-1,2]
13_8213; [-4,-3,2,-1,2,2,3,2,2,1,1,3,4,4,3,2]
13_8214; [-4,-4,-3,-3,-2,-2,1,3,4,3,2,2,1,3,-2,1]
13_8215; [-4,-4,3,2,2,1,3,-2,1,4,3,3,2,2,1,3]
13_8216; [-4,-3,-2,1,-4,3,2,2,1,3,-4,3,2,2,-1,2]
13_8217; [-4,3,-2,1,1,3,-2,1,4,3,3,-2,4,3]
13_8218; [-4,-4,-3,-2,1,3,2,2,1,3,-4,3,2,-1,2,-3]
13_8219; [-4,3,-2,1,4,3,3,-2,1,4,3,-2,3,3]
13_8220; [-4,-4,-3,-3,2,2,1,1,3,3,-2,1,4,3,-2,3]
13_8221; [-4,-4,-3,-3,-2,1,1,3,2,4,-3,2,2,-1,2,-1]
13_8222; [-4,-3,2,-1,-3,2,2,-3,2,1,1,-4,3,2]
13_8223; [-4,-4,-3,-2,1,4,-3,2,2,-3,2,-3,2,1]
13_8224; [-4,-3,-3,2,-1,-3,2,-1,3,4,4,3,2,2]
13_8225; [-3,-3,2,-1,2,1,3,-2,1,1,1,3,2]
13_8226; [-4,-4,-3,-2,1,1,1,4,3,-2,3,2,2,1]
13_8227; [-3,-3,-2,1,-3,-2,1,3,3,3,2,2,2,2,1]
13_8228; [-3,-2,1,3,4,3,-2,1,3,3,2,2,1,4]
13_8229; [-3,-3,-2,1,3,-2,1,1,3,3,2,1,1]
13_8230; [-3,-3,-2,1,-2,3,-2,1,1,3,2,1,1]
13_8231; [-3,-3,-2,-2,1,-2,3,-2,1,3,2,1,1]
13_8232; [-3,2,1,3,3,2,2,1,3,3,2,2,1]
13_8233; [-4,-4,3,2,2,-1,3,2,4,3,3,2,2,-1,3,2]
13_8234; [-3,-2,1,1,2,-3,2,1,1,-3,2,2,1]
13_8235; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,1,3,3,2]
13_8236; [-3,-3,-2,1,3,-2,-2,1,1,3,3,2,1]
13_8237; [-3,-3,-2,1,1,1,3,2,2,1,1,2,-3,2,-1]
13_8238; [-4,-4,-4,-3,-2,1,3,4,3,-2,1,3,3,-2,-2,1]
13_8239; [-4,-3,-3,-2,1,1,3,-2,1,4,4,3,-2,1]
13_8240; [-4,-4,-3,-2,1,4,-3,2,2,2,-3,2,2,1]
13_8241; [-3,-3,2,2,1,3,-2,1,4,-3,2,2,1,4]
13_8242; [-3,-2,1,1,2,2,-3,2,1,1,2,2,1]
13_8243; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,1,3,3,2,2]
13_8244; [-3,-3,-3,2,-3,2,1,3,3,-2,3,-2,1]
13_8245; [-3,-3,-2,1,-2,3,-2,1,3,2,1,1,2]
13_8246; [-4,-3,2,2,-1,3,-4,3,2,-1,-4,3,3,2]
13_8247; [-4,-4,-3,2,2,1,1,3,3,-2,1,4,3,-2,3,3]
13_8248; [-4,-4,3,-2,3,2,-1,4,-3,2,1,1,4,3]
13_8249; [-5,-5,-4,-3,2,-1,5,4,-3,4,3,3,2,1,1]
13_8250; [-4,-4,-3,2,-1,-4,-3,2,2,4,4,3,3,2,1,1]
13_8251; [-4,-4,-3,-3,-2,1,3,-2,4,3,2,2,-1,2,1,3]
13_8252; [-4,-4,-3,2,-4,-3,2,-1,4,4,4,3,3,2,1,1]
13_8253; [-4,3,-4,3,2,-1,2,1,1,3,2,-4,3,2]
13_8254; [-4,-4,-3,-3,2,2,1,3,3,-2,1,4,3,3,-2,3]
13_8255; [-4,-4,-3,2,-3,2,4,-3,2,1,-3,-2,1,1]
13_8256; [-4,-4,-3,-2,-2,1,1,2,2,4,3,-2,1,3,2,1]
13_8257; [-3,2,-1,2,1,3,-2,1,3,3,2,2,2]
13_8258; [-3,-2,1,-2,1,-2,1,1,2,2,3,3,2,-1,2]
13_8259; [-4,-4,-3,-2,1,-4,3,2,2,1,-4,-3,2,1]
13_8260; [-3,-3,-2,-2,1,3,3,-2,1,3,2,2,1]
13_8261; [-3,-3,-2,1,1,3,-2,3,2,-1,2,2,1,1,2]
13_8262; [-4,-4,-3,-2,4,4,3,-2,-1,3,-4,3,2,1,1,1]
13_8263; [-3,-3,-2,-2,1,3,-2,-2,1,3,3,2,1]
13_8264; [-4,-3,2,2,-1,3,3,-4,3,2,-1,3,3,2]
13_8265; [-3,-3,-2,1,1,3,2,2,1,1,2,-3,-3,2,-1]
13_8266; [-4,-3,2,1,3,4,4,3,-2,1,3,2,-1,2]
13_8267; [-3,-3,-2,1,-3,-2,1,3,3,-2,3,2,2,2,1]
13_8268; [-3,-3,-3,-2,1,1,1,3,3,3,2,2,1,1,2]
13_8269; [-3,-2,-2,1,-2,1,1,2,2,3,3,3,2,-1,2]
13_8270; [-3,-3,2,-1,2,1,3,-2,1,1,3,3,2]
13_8271; [-3,-3,-2,1,-2,-3,2,1,1,2,1,1,2]
13_8272; [-3,-3,2,-3,2,2,1,1,2,-3,2,2,1]
13_8273; [-3,-3,-2,-2,1,1,2,-3,2,-1,2,1,1]
13_8274; [-3,-3,-2,1,1,2,-1,2,-3,2,-1,2,1]
13_8275; [-3,-3,2,-1,2,2,-3,2,1,1,2,2,-1]
13_8276; [-3,2,-3,2,1,1,3,3,-2,3,2,2,1]
13_8277; [-3,2,1,1,3,-2,3,-2,-2,1,3,2,2]
13_8278; [-3,-3,-2,1,-3,-2,-2,1,1,3,3,2,2,2,1]
13_8279; [-3,-2,1,1,1,2,2,3,3,2,1,1,2,2,2]
13_8280; [-4,-3,-3,2,2,-3,2,1,-4,3,2,2,2,1]
13_8281; [-3,-3,2,-1,2,1,1,2,-3,2,-1,2,2]
13_8282; [-3,-2,1,3,2,2,1,1,3,3,2,2,1,1,2]
13_8283; [-3,-3,2,-1,-1,2,1,3,-2,1,1,3,2]
13_8284; [-3,2,1,-3,2,2,2,1,1,2,2,1,1]
13_8285; [-3,-3,-2,1,-3,-2,-2,1,3,-2,3,2,2,2,1]
13_8286; [-3,-3,2,-1,2,1,3,-2,-2,1,3,3,2]
13_8287; [-3,-2,1,1,1,2,2,2,3,3,2,1,1,2,2]
13_8288; [-4,-4,-3,2,-3,2,2,1,-4,3,2,2,2,1]
13_8289; [-4,-4,-3,2,1,1,-2,1,4,3,-2,1,3,2]
13_8290; [-4,3,-2,-2,1,4,3,3,-2,1,-2,4,3,-2]
13_8291; [-4,-4,-3,-3,-3,2,-3,2,1,3,2,4,-3,2,1,-3]
13_8292; [-4,-4,-4,-3,2,1,4,-3,-2,1,4,3,3,2]
13_8293; [-4,-3,2,-1,2,-3,2,1,-4,3,2,2,1,1]
13_8294; [-4,-4,-3,2,2,-3,4,3,-2,1,3,-2,1,3]
13_8295; [-5,-5,-4,-3,2,-1,5,4,3,3,2,-1,4,-3,2]
13_8296; [-4,3,-2,1,3,-2,1,4,3,3,-2,4,4,3]
13_8297; [-4,-4,-4,-3,2,-1,4,-3,2,-1,4,3,3,2]
13_8298; [-5,-5,-4,3,-2,1,-4,3,5,4,3,3,-2,1,4]
13_8299; [-5,-4,-3,2,-3,2,1,4,-5,4,-3,2,-3,2,1]
13_8300; [-4,3,-2,1,4,4,3,3,-2,4,3,-2,1,3]
13_8301; [-4,-4,-4,-3,2,4,-3,2,-1,4,3,3,2,-1]
13_8302; [-4,-3,-3,2,-1,2,3,-4,3,2,1,1,-3,2]
13_8303; [-4,-4,-3,2,-1,4,-3,2,-1,4,3,3,2,2]
13_8304; [-4,3,-2,1,3,-2,1,3,4,4,3,2,2,3]
13_8305; [-4,-4,-3,-2,1,-4,3,-2,1,5,-4,3,3,2,5]
13_8306; [-3,-2,-2,1,-3,2,2,-3,2,-1,2,1,1]
13_8307; [-3,-2,-2,1,-3,-2,1,1,-3,2,2,1,1]
13_8308; [-3,-3,-2,1,-2,1,1,2,-3,2,1,1,1,2,2]
13_8309; [-3,-2,1,-3,2,2,1,1,-3,2,2,1,1]
13_8310; [-3,-2,1,-3,2,2,1,1,3,3,3,2,2,1,1]
13_8311; [-4,-3,-3,2,-3,2,1,-4,3,3,-2,1,1,3]
13_8312; [-3,-2,1,1,2,-3,2,2,-1,-3,2,1,1]
13_8313; [-4,-3,2,2,-1,-3,2,-1,4,4,3,2,2,-1]
13_8314; [-4,-4,-3,2,-1,2,-4,3,-2,3,2,1,1,4,-3,2]
13_8315; [-5,-4,3,-4,3,2,-1,3,2,4,-5,4,-3,2,-1]
13_8316; [-5,-5,-4,3,-2,1,3,5,4,3,3,-2,1,4,3]
13_8317; [-5,-5,-4,-3,2,-1,-5,4,3,2,2,5,-4,3,2,-1,2]
13_8318; [-4,-4,-3,-2,1,5,-4,3,2,5,-4,-3,2,1,5]
13_8319; [-4,-3,2,-3,2,1,4,3,3,-2,1,5,-4,3,5]
13_8320; [-4,-4,-3,2,-1,2,1,-4,3,-4,3,2,2,1,3,-2]
13_8321; [-4,-3,-3,2,-1,-3,2,1,1,3,4,4,3,2,2,3]
13_8322; [-4,-4,3,-4,3,2,-1,-3,-2,4,4,3,2,-1,2,3]
13_8323; [-4,-3,-3,2,-3,2,-1,2,-1,3,4,4,3,2,2,3]
13_8324; [-4,3,-2,1,1,3,-2,4,4,3,2,2,1,3]
13_8325; [-4,3,-2,1,-2,1,3,-2,4,4,3,2,2,3]
13_8326; [-4,-4,-3,2,-1,2,-3,2,-1,2,4,3,-2,3]
13_8327; [-5,-4,3,2,-1,2,-4,-3,2,-1,-5,4,3,2,2]
13_8328; [-4,3,-2,1,-4,5,-4,3,-2,3,-4,3,2,1,5]
13_8329; [-5,-5,-4,-3,2,-1,5,4,-3,2,4,3,2,-1,2]
13_8330; [-5,-5,-4,3,-2,1,5,4,3,3,-2,1,4,3,-2]
13_8331; [-4,-4,-3,-3,-2,1,3,2,2,4,3,-2,1,3,-2,3]
13_8332; [-4,3,-2,1,3,-2,1,4,3,3,2,2,4,3]
13_8333; [-4,3,-2,1,3,-2,1,-4,3,3,2,5,-4,3,5]
13_8334; [-4,3,-2,-2,1,4,3,3,-2,1,4,3,-2,3]
13_8335; [-3,-3,-2,-2,1,-2,1,-3,2,2,2,1,1]
13_8336; [-3,2,1,1,3,3,-2,-2,-2,1,3,3,2]
13_8337; [-4,-4,3,-2,1,1,3,4,3,-2,3,-2,1,3]
13_8338; [-4,-4,3,-2,1,-2,1,3,4,3,-2,3,-2,3]
13_8339; [-4,3,-2,-2,4,3,3,-2,1,4,3,-2,1,3]
13_8340; [-3,-3,-2,1,-2,1,1,1,2,-3,2,1,1,2,2]
13_8341; [-3,-2,-2,1,1,-3,-2,1,-3,2,2,1,1]
13_8342; [-4,-4,-3,2,2,3,3,-4,3,-2,1,3,-2,1]
13_8343; [-3,-3,-3,2,1,-3,2,2,-3,2,1,1,2]
13_8344; [-3,-3,-2,1,1,1,-3,-2,1,-3,2,2,1]
13_8345; [-3,2,1,1,3,-2,3,3,3,-2,1,3,2]
13_8346; [-4,-4,-3,2,1,1,2,4,-3,2,2,1,-3,2]
13_8347; [-4,-4,-3,-2,-2,-3,2,1,1,2,4,-3,2,1]
13_8348; [-4,3,-2,1,-2,4,4,3,2,2,1,1,3,-2]
13_8349; [-4,-4,-3,-2,1,4,-3,4,3,3,-2,1,3,3]
13_8350; [-3,-3,2,-3,2,1,1,-2,-2,3,3,3,2,-1,2]
13_8351; [-3,-3,2,-1,3,3,-2,3,2,-1,2,2,-1]
13_8352; [-3,-2,-2,1,-3,-2,1,-3,2,2,2,1,1]
13_8353; [-3,-2,1,-3,-2,1,1,2,2,-3,2,2,1]
13_8354; [-4,-3,2,-1,-3,2,-1,4,4,3,3,2,2,-1]
13_8355; [-3,-3,-2,1,3,-2,1,-2,1,-3,2,2,1]
13_8356; [-3,-3,-2,1,3,-2,1,3,3,2,2,1,1]
13_8357; [-3,-2,1,-2,1,-3,-2,1,1,2,2,1,1]
13_8358; [-3,-2,1,-2,1,1,2,-3,2,1,1,1,2,2,2]
13_8359; [-3,-3,-2,1,3,-2,-2,1,3,3,2,2,1]
13_8360; [-3,-2,1,-3,-2,1,1,2,-3,2,-3,2,1]
13_8361; [-4,-4,-4,-3,-2,1,3,4,3,-2,1,3,-2,1,-2,1]
13_8362; [-3,2,-3,2,1,1,2,-3,2,1,1,2,1]
13_8363; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,2,2,1,3,-2]
13_8364; [-4,-4,-3,2,4,-3,2,-1,4,3,3,2,-1,2]
13_8365; [-4,3,-2,1,-2,1,4,3,3,-2,4,3,-2,3]
13_8366; [-4,-3,2,-3,2,-1,2,3,-4,3,2,1,1,2]
13_8367; [-3,2,-3,2,-1,2,1,1,2,2,1,1,2]
13_8368; [-3,-2,1,1,1,2,2,1,1,2,-3,2,1]
13_8369; [-3,-3,2,-3,2,-1,2,1,1,2,2,1,1]
13_8370; [-4,-3,2,-1,3,-4,3,2,1,1,2,3,3,2]
13_8371; [-3,2,-3,2,1,1,1,1,2,-1,2,1,1]
13_8372; [-4,-3,2,-1,3,3,2,-1,2,3,4,4,3,2]
13_8373; [-4,-3,-2,1,1,2,2,3,3,2,2,4,4,3,2,1]
13_8374; [-4,-3,-3,-4,3,-2,1,1,2,3,-4,3,2,1]
13_8375; [-4,-3,-3,2,2,1,3,-2,1,-4,3,-2,1,1]
13_8376; [-4,-3,-3,2,-3,2,2,-1,3,4,4,3,2,-1,2,3]
13_8377; [-3,-2,1,1,1,1,2,2,1,1,3,3,2,2,1]
13_8378; [-4,-3,-2,1,1,2,2,1,1,3,3,4,4,3,2,1]
13_8379; [-3,-2,1,-2,-3,2,-1,2,2,2,2,2,-1]
13_8380; [-3,-2,-2,1,1,1,1,1,1,2,3,3,2,-1,2]
13_8381; [-4,-4,-3,-3,-3,2,-1,-3,2,1,3,2,2,1,4,-3]
13_8382; [-4,-3,-3,-2,-1,3,4,4,3,2,1,1,2,2,2,3]
13_8383; [-4,3,-2,-2,1,-2,-3,4,3,3,2,-1,2,1,4,3]
13_8384; [-4,-4,-3,-3,2,-1,3,2,-4,3,-4,3,3,2,1,1]
13_8385; [-4,-3,-3,2,-1,2,3,2,2,-1,2,-4,3,2]
13_8386; [-4,-3,-3,-2,1,3,2,4,4,3,3,4,4,3,2,1]
13_8387; [-4,-4,-3,-3,-2,1,3,2,4,4,-3,4,3,3,2,1]
13_8388; [-4,-4,-3,-3,2,-1,3,2,4,4,-3,4,3,3,2,-1]
13_8389; [-4,-3,-3,2,-1,2,1,1,2,3,-4,3,2,1,1,3]
13_8390; [-4,-3,-3,2,1,3,3,-2,1,3,2,-4,3,2]
13_8391; [-4,-4,-3,-3,2,-3,2,1,-4,3,2,2,2,1]
13_8392; [-4,-4,-4,-4,-3,-2,1,3,2,-1,2,4,3,-2,1,3]
13_8393; [-4,-3,-3,-2,-1,3,4,4,3,2,1,1,1,1,2,3]
13_8394; [-4,-3,2,1,1,1,-2,3,-2,1,4,4,3,2]
13_8395; [-4,-4,-3,-2,1,-3,-2,4,4,-3,4,3,3,2,2,1]
13_8396; [-4,-4,-3,-2,1,1,1,-4,3,-2,1,1,1,4,-3,2]
13_8397; [-4,-3,-3,-2,1,1,1,3,2,4,4,3,2,1,1,1]
13_8398; [-3,2,1,1,1,-2,3,-2,1,1,1,3,2]
13_8399; [-5,-5,-4,-3,-3,2,-1,-3,2,1,3,2,2,1,5,-4,3]
13_8400; [-5,-4,-4,-3,-2,-1,4,5,5,4,3,2,1,1,2,3,4]
13_8401; [-5,-4,-3,2,1,3,-2,1,4,5,5,4,3,2,-1]
13_8402; [-4,-4,-3,-3,2,-1,3,2,-4,-4,3,-4,3,2,1,1]
13_8403; [-4,-3,-3,-2,1,-2,1,1,3,2,4,4,3,2,1,1]
13_8404; [-4,-3,-3,-2,1,-2,1,1,2,3,-4,3,2,1,1,3]
13_8405; [-3,2,-3,2,1,1,2,3,3,3,2,2,1]
13_8406; [-3,-2,1,1,2,2,1,1,1,1,3,3,2,2,1]
13_8407; [-3,-3,-2,-2,1,-2,-3,2,2,1,1,1,2]
13_8408; [-3,2,-1,2,1,1,3,-2,-2,1,3,3,2]
13_8409; [-3,-2,1,1,2,-3,2,-3,2,-1,2,1,1]
13_8410; [-3,-2,-2,1,1,1,1,2,3,3,2,2,2,-1,2]
13_8411; [-4,-3,-3,-2,-1,3,4,4,3,3,3,2,1,1,2,3]
13_8412; [-3,-3,2,-3,2,1,1,2,-3,-3,2,2,1]
13_8413; [-3,-3,2,-3,2,-1,-1,2,3,3,2,2,-1]
13_8414; [-3,2,1,1,3,3,-2,3,-2,1,3,2,2]
13_8415; [-4,-4,-3,-3,2,4,-3,2,1,1,4,3,-2,1]
13_8416; [-4,-4,-3,-2,1,-3,4,3,-2,3,-2,1,1,3]
13_8417; [-4,-4,-3,2,1,1,1,-2,4,3,-2,1,3,2]
13_8418; [-3,-3,-3,-2,1,1,-2,3,-2,-1,3,2,1,1,2]
13_8419; [-4,-4,-3,-3,2,-3,2,1,4,3,-2,3,-2,1]
13_8420; [-4,-4,-3,-2,1,4,3,-2,1,1,3,2,2,1]
13_8421; [-3,-2,-2,1,1,-2,1,1,2,2,3,3,2,-1,2]
13_8422; [-3,-3,-2,-2,1,-3,2,-3,2,1,1,1,2]
13_8423; [-4,-4,-3,-3,2,-1,-4,3,-4,3,2,1,1,3]
13_8424; [-4,-3,2,-1,2,1,1,2,3,-4,3,2,1,1]
13_8425; [-4,-3,2,1,3,-2,-2,-2,1,4,4,3,2,-1]
13_8426; [-4,-3,-2,1,1,2,-4,3,3,2,-4,-3,2,1]
13_8427; [-4,-4,-3,-3,-2,1,3,2,2,4,3,3,-2,1,-2,3]
13_8428; [-4,-4,-4,-3,-3,-2,1,3,2,2,4,3,-2,1,-2,3]
13_8429; [-3,-2,1,1,1,1,2,2,1,1,1,3,3,2,1]
13_8430; [-4,-3,-2,1,3,2,2,1,1,3,3,4,4,3,2,1]
13_8431; [-4,-4,-4,-4,-3,2,1,4,3,-2,1,3,2,-1]
13_8432; [-4,-4,-3,2,1,4,3,-2,-2,-2,1,3,2,-1]
13_8433; [-3,-3,2,2,1,1,-3,-2,1,-2,3,-2,1]
13_8434; [-3,-2,1,-3,-2,1,1,-3,2,2,1,1,1]
13_8435; [-3,-3,2,-1,-3,2,1,1,-3,-2,1,1,2]
13_8436; [-5,-5,-4,-3,-3,2,-1,2,3,2,-1,5,4,-3,2,4,3]
13_8437; [-3,-3,2,2,-3,2,-1,2,3,3,3,2,-1]
13_8438; [-4,-3,2,-1,2,-3,2,-1,4,4,3,3,2,2]
13_8439; [-4,-3,2,-1,3,3,2,-4,-3,2,2,1,1,3,3,2]
13_8440; [-5,-5,-4,-3,2,1,3,-2,1,3,2,-1,5,-4,3]
13_8441; [-3,-2,-2,1,1,2,-3,2,-1,2,-3,2,1]
13_8442; [-3,-3,-2,1,-2,3,-2,1,3,2,2,1,1]
13_8443; [-4,-4,-3,-2,1,1,2,4,3,-2,3,-4,3,-2,1,3]
13_8444; [-3,-2,1,1,1,2,2,2,1,1,3,3,2,2,1]
13_8445; [-3,-2,1,-3,-2,1,-3,2,2,2,1,1,1]
13_8446; [-4,-4,-3,-3,-2,1,-3,2,4,-3,2,2,1,1]
13_8447; [-4,-3,2,1,1,2,3,3,3,2,2,1,4,4,3,-2]
13_8448; [-4,-3,-2,1,-3,-2,1,3,4,4,3,2,2,2,1,1]
13_8449; [-3,-3,-2,-2,-3,2,1,1,1,2,-3,2,1]
13_8450; [-3,-2,1,1,2,2,-3,2,2,-1,2,1,1]
13_8451; [-4,-4,-3,-3,-4,3,2,-1,3,-4,3,2,1,1]
13_8452; [-3,2,-3,2,-1,2,1,3,-2,1,3,2,2]
13_8453; [-4,-4,-3,-3,2,-1,-3,2,1,1,-4,3,2,2]
13_8454; [-4,-3,-2,1,1,2,2,2,1,1,3,4,4,3,2,1]
13_8455; [-4,-4,-3,2,-3,2,2,1,4,3,-2,3,-2,1]
13_8456; [-4,-4,-3,-2,4,3,-2,1,-2,1,3,2,2,1]
13_8457; [-3,-3,-2,1,1,-2,3,3,2,1,1,2,-3,2,-1]
13_8458; [-4,-3,2,-4,-3,2,-1,-4,3,3,3,2,1,1]
13_8459; [-3,2,-3,2,-3,2,1,1,2,1,-3,2,1]
13_8460; [-3,-2,-2,-3,2,1,1,2,1,1,-3,2,1]
13_8461; [-3,-3,-3,2,1,1,3,-2,3,-2,1,3,2]
13_8462; [-4,-3,2,1,1,3,4,4,3,-2,1,3,3,2]
13_8463; [-3,2,1,1,3,3,-2,1,3,3,2,2,2]
13_8464; [-3,-3,2,-1,2,-3,2,1,1,-2,1,1,2]
13_8465; [-3,2,-3,2,1,1,1,2,1,-3,2,2,1]
13_8466; [-4,-3,-3,-2,1,3,2,4,4,3,2,2,3,3,2,1]
13_8467; [-3,2,1,1,2,-1,2,1,3,-2,1,3,2]
13_8468; [-3,-3,2,-3,2,1,1,2,-3,2,1,-3,2]
13_8469; [-3,-3,2,-3,2,-1,2,-1,2,3,3,2,-1]
13_8470; [-3,-3,2,-3,2,1,1,2,-1,3,3,2,-1]
13_8471; [-4,-3,2,-3,4,3,3,2,2,1,1,4,4,3,-2,1]
13_8472; [-5,-5,-4,-3,-3,2,-1,3,3,5,4,-3,2,1,1,4,3]
13_8473; [-5,-4,-3,-3,-2,-1,3,4,5,5,4,3,2,1,1,2,3]
13_8474; [-4,-4,3,2,-1,-3,2,1,3,-2,4,3,2,2,1,3]
13_8475; [-3,-3,-2,1,1,-2,3,-2,1,3,3,-2,1]
13_8476; [-3,-3,2,-3,2,2,-1,2,2,3,3,2,-1]
13_8477; [-3,-3,-2,1,-2,1,3,-2,1,1,3,3,-2]
13_8478; [-5,-5,-4,3,2,-1,-3,5,4,-3,2,1,1,4,3]
13_8479; [-4,-3,-3,-2,1,3,2,2,1,1,2,4,4,3,2,-1]
13_8480; [-4,-3,2,1,3,2,4,-3,2,1,4,3,2,-1]
13_8481; [-3,2,-3,2,1,1,2,2,2,-3,2,2,1]
13_8482; [-4,3,2,-4,3,3,-4,3,2,1,3,3,-2,1]
13_8483; [-4,-3,-3,-4,3,2,1,3,-4,3,-2,1,3,2]
13_8484; [-4,-4,-3,2,1,1,4,3,-2,3,-2,1,3,2]
13_8485; [-3,-3,-2,1,-2,3,-2,-1,3,3,2,1,1,1,2]
13_8486; [-3,2,1,1,3,3,-2,1,3,3,3,3,2]
13_8487; [-4,-3,2,1,1,3,3,-2,1,3,4,4,3,2]
13_8488; [-3,-3,-2,1,-2,1,1,-3,2,2,2,1,1]
13_8489; [-3,2,-3,2,-3,2,2,1,1,2,-3,2,1]
13_8490; [-3,-3,-3,2,1,-3,2,-3,2,1,1,-3,2]
13_8491; [-4,-4,-3,2,-3,2,1,-3,2,4,-3,2,1,1]
13_8492; [-5,-5,-4,3,5,-4,3,2,-1,5,4,4,-3,2,-1]
13_8493; [-4,-4,-3,-3,-2,1,4,-3,4,3,3,-2,1,3]
13_8494; [-4,-4,3,-4,3,2,2,-1,3,2,1,1,4,4,3,-2]
13_8495; [-5,-5,4,-3,-2,1,4,-3,2,5,4,-3,2,1,4]
13_8496; [-3,-3,2,-1,2,-1,-3,2,-1,3,3,3,2]
13_8497; [-3,2,-1,2,1,1,3,-2,1,3,3,2,2]
13_8498; [-3,-3,2,-3,2,-1,2,2,3,3,3,2,-1]
13_8499; [-3,-3,-3,-2,1,1,3,-2,1,3,3,-2,1]
13_8500; [-4,-4,3,-4,3,2,1,3,3,-2,1,4,4,4,3,-2]
13_8501; [-3,-3,2,-1,3,3,-2,3,2,2,-1,2,2]
13_8502; [-4,-4,-4,-3,2,-1,4,-3,2,2,4,3,3,-2,1,1]
13_8503; [-3,-3,2,-1,2,-3,2,-1,2,3,3,3,2]
13_8504; [-3,-3,2,-1,-3,2,-1,2,3,3,3,2,-1]
13_8505; [-4,-3,2,1,3,3,-2,1,3,3,2,-4,3,2]
13_8506; [-4,-3,-3,2,-1,2,-3,2,1,1,-4,3,2,2]
13_8507; [-4,3,-2,1,3,-2,1,4,4,3,3,2,2,3]
13_8508; [-4,-4,-3,-2,1,-4,3,2,-4,-3,2,2,1,3,2,2]
13_8509; [-4,-4,-3,2,1,4,3,3,-2,1,3,-4,3,2]
13_8510; [-4,3,-2,1,1,2,4,4,-3,2,1,4,4,3]
13_8511; [-3,2,-1,2,1,1,2,-3,2,1,1,2,2]
13_8512; [-4,-3,2,-3,2,2,-1,4,4,3,2,2,2,-1]
13_8513; [-3,-2,1,1,1,2,-3,2,1,1,2,2,1]
13_8514; [-3,-3,-3,-2,-2,1,1,2,2,2,3,3,2,-1,2]
13_8515; [-4,-3,-2,1,-4,3,-2,1,5,-4,3,2,2,-4,5]
13_8516; [-4,-3,2,-3,2,-1,4,4,3,2,2,2,-1,3]
13_8517; [-4,-3,-3,2,-3,2,-1,4,4,3,2,2,2,-1]
13_8518; [-5,-5,-5,-4,3,-2,1,5,-4,-3,2,5,4,4,-3,2,1]
13_8519; [-3,-3,-3,-2,1,1,3,3,3,2,2,-1,2,-1,-1]
13_8520; [-4,-3,2,1,1,1,3,3,2,1,1,4,4,3,3,2]
13_8521; [-3,-3,2,1,1,1,2,-3,2,1,1,2,2]
13_8522; [-4,-3,2,1,3,-2,4,4,4,3,-2,1,3,2]
13_8523; [-4,-4,-3,2,-3,4,3,3,2,2,1,1,3,3,-2,1]
13_8524; [-3,-3,-3,-2,1,1,1,3,3,3,2,2,2,-1,-1]
13_8525; [-4,-4,-3,-2,1,1,2,2,-3,2,4,3,2,2,1,3]
13_8526; [-4,3,-4,3,-2,1,1,2,3,-4,3,3,2,1]
13_8527; [-4,-4,-4,-3,2,1,-3,2,1,4,-3,2,2,1]
13_8528; [-4,3,-2,1,3,-2,1,4,4,3,3,2,2,1]
13_8529; [-4,-4,-4,-3,2,-3,2,1,4,-3,2,-3,2,1]
13_8530; [-4,-4,-4,-3,-3,2,-3,2,1,3,2,2,4,-3,2,1]
13_8531; [-4,-4,-3,-2,1,1,2,-3,2,4,3,3,2,2,1,3]
13_8532; [-4,-4,-4,-3,-2,1,4,3,3,2,2,3,3,3,2,1]
13_8533; [-4,-4,-3,-2,1,1,4,3,3,2,2,3,3,3,2,1]
13_8534; [-4,-4,-4,-3,-2,1,-2,3,-2,1,4,3,2,2,3,3]
13_8535; [-4,-4,-4,-3,-2,1,-2,1,4,3,2,2,1,3,3,2]
13_8536; [-3,-3,-3,-3,2,2,-1,2,2,-1,3,2,2,2,-1]
13_8537; [-4,-4,-4,-3,2,4,3,3,2,2,1,4,4,3,-2,1]
13_8538; [-3,-3,-3,-2,1,-2,3,2,2,-1,-1,3,3,2,1]
13_8539; [-3,-3,-3,-2,1,3,2,2,1,1,3,3,2,-1,-1]
13_8540; [-3,-3,-2,-2,-3,2,1,1,2,3,3,2,-1,2,1]
13_8541; [-4,-4,-4,-3,-2,1,1,-2,-2,4,3,2,-1,2,-1,3,2,2]
13_8542; [-4,-4,-3,2,2,3,3,2,1,4,-3,-2,1,4,3,2]
13_8543; [-3,-3,-2,1,3,2,2,2,1,1,3,3,2,-1,-1]
13_8544; [-4,-4,-3,2,4,3,3,2,2,1,1,4,4,3,-2,1]
13_8545; [-4,-3,-3,2,2,3,-4,3,-2,1,1,3,-2,1]
13_8546; [-4,-3,2,1,-3,2,-3,2,1,4,4,3,3,2]
13_8547; [-4,-3,2,1,3,-2,3,-2,1,4,4,3,3,2]
13_8548; [-4,-4,-4,-3,2,1,-3,2,-3,2,1,4,-3,2]
13_8549; [-4,-3,2,-1,2,3,3,2,2,1,1,1,4,4,3,2]
13_8550; [-4,-4,-3,-3,-2,1,1,2,4,-3,2,4,3,2,2,1]
13_8551; [-3,2,-3,2,1,1,2,-3,2,2,2,2,1]
13_8552; [-3,-3,-2,1,-3,-2,1,-3,2,2,2,2,1]
13_8553; [-3,2,1,1,3,-2,3,-2,1,3,2,2,2]
13_8554; [-4,-4,-3,2,-3,4,3,3,2,-1,2,1,1,3,3,3]
13_8555; [-4,-4,-3,-2,-2,1,1,4,-3,2,1,-3,2,1]
13_8556; [-4,-3,2,1,1,3,-2,4,4,3,-2,1,3,2]
13_8557; [-4,3,-2,1,-2,1,4,4,3,3,2,-1,2,1]
13_8558; [-4,-4,-3,2,-1,2,2,4,3,3,2,2,1,1,3,2]
13_8559; [-4,-4,-3,-3,-2,1,-2,3,-2,1,1,4,3,2,2,3]
13_8560; [-3,2,1,1,3,-2,-2,3,-2,1,3,3,2]
13_8561; [-4,-4,-3,-2,1,4,3,3,3,2,2,3,3,3,2,1]
13_8562; [-3,-3,-3,2,1,-3,2,1,1,-3,2,2,1]
13_8563; [-4,-4,-3,2,-3,2,1,1,2,4,-3,2,2,1]
13_8564; [-3,2,-3,2,2,1,1,1,2,-3,2,2,1]
13_8565; [-3,-2,-2,-3,2,1,1,1,2,-3,2,2,1]
13_8566; [-3,2,1,1,3,-2,-2,-2,3,-2,1,3,2]
13_8567; [-3,-3,-3,2,-3,2,1,1,2,-3,2,2,1]
13_8568; [-3,-3,-2,1,-3,-2,1,-3,2,2,1,1,1]
13_8569; [-3,2,1,1,3,-2,3,-2,1,3,3,3,2]
13_8570; [-4,3,-4,3,2,1,3,-2,1,-4,3,3,2,2]
13_8571; [-4,-3,-3,-4,3,2,-1,3,-4,3,3,2,1,1]
13_8572; [-4,-4,-3,-3,2,2,-3,2,1,3,2,2,4,-3,2,1]
13_8573; [-3,2,-3,2,2,1,-3,2,2,-3,2,1,1]
13_8574; [-3,2,1,-3,2,2,1,1,-3,2,2,2,1]
13_8575; [-4,-4,-3,2,-1,-3,2,4,3,3,2,2,2,1,1,3]
13_8576; [-4,-4,-3,2,1,-3,2,1,1,4,-3,2,2,1]
13_8577; [-4,-4,-3,-2,-2,1,4,-3,2,1,-3,2,1,1]
13_8578; [-4,-3,2,1,1,3,-2,3,-2,1,4,4,3,2]
13_8579; [-4,-4,-3,2,-1,-3,2,2,4,3,3,2,2,1,1,3]
13_8580; [-4,-3,-3,2,-4,3,3,-4,3,2,1,3,-2,1]
13_8581; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,3,2,2,1,3]
13_8582; [-3,-3,2,-3,2,1,-3,2,2,-3,2,1,1]
13_8583; [-4,-4,-4,-3,2,-1,4,-3,2,4,-3,2,1,1,2,3]
13_8584; [-4,-4,-3,-3,-4,3,2,1,3,-2,1,-4,3,2]
13_8585; [-4,-3,2,-1,2,3,3,2,1,1,2,4,4,3,3,2]
13_8586; [-4,-4,-3,2,-1,4,4,-3,2,4,-3,2,1,1,2,3]
13_8587; [-4,-3,-2,1,-3,2,2,1,1,3,-4,3,2,2,1,1]
13_8588; [-4,-3,2,1,1,3,2,2,-1,4,4,3,3,2,-1,2]
13_8589; [-4,-3,2,-1,2,3,3,2,2,2,1,1,4,4,3,2]
13_8590; [-4,-4,-3,2,-3,4,3,3,2,2,1,3,3,3,-2,1]
13_8591; [-3,2,-3,2,1,-3,2,-3,2,2,2,1,1]
13_8592; [-3,-3,-3,2,-3,2,1,-3,2,-3,2,1,1]
13_8593; [-4,-4,-3,2,-3,2,1,1,4,-3,2,-3,2,1]
13_8594; [-4,-4,-3,-3,2,-1,4,-3,2,1,1,4,3,2,2,2]
13_8595; [-4,-4,-3,2,1,-3,2,-3,2,1,1,4,-3,2]
13_8596; [-4,-3,2,1,-3,2,-3,2,1,1,4,4,3,2]
13_8597; [-4,-4,-3,-3,2,2,3,-4,3,-2,1,3,-2,1]
13_8598; [-4,-4,3,2,1,-3,4,4,3,-2,1,3,2,2,-4,3]
13_8599; [-4,3,-4,3,-2,1,1,2,-4,3,-4,3,2,1]
13_8600; [-3,-3,2,-3,2,2,-1,3,3,2,2,2,-1]
13_8601; [-3,-2,1,-2,1,-3,2,-3,2,-3,2,1,1]
13_8602; [-3,-2,1,1,-3,2,-3,2,-3,2,1,1,1]
13_8603; [-3,-3,-2,-2,1,1,1,3,-2,3,3,2,2,-1,-1]
13_8604; [-3,-3,-2,-2,1,-2,1,1,3,3,3,2,2,-1,-1]
13_8605; [-3,-2,1,-2,1,-2,1,-3,2,-3,2,2,1]
13_8606; [-3,-2,1,-3,2,-3,2,-3,2,1,1,1,1]
13_8607; [-4,-3,2,-4,3,-4,3,-4,3,2,-1,2,1,1]
13_8608; [-4,-4,-3,2,-3,2,1,1,1,4,3,-2,1,3]
13_8609; [-5,-5,-4,3,-4,3,2,-1,5,4,-3,2,1,1,4]
13_8610; [-3,2,-3,2,1,1,1,1,1,2,-3,2,1]
13_8611; [-4,3,-4,3,2,-1,2,1,1,2,3,-4,3,2]
13_8612; [-3,2,-3,2,1,1,1,2,-3,2,1,1,1]
13_8613; [-4,3,-4,3,-2,1,1,1,2,3,-4,3,2,1]
13_8614; [-5,-4,3,2,-1,2,-1,4,5,5,4,3,2,-1,2]
13_8615; [-3,2,1,1,2,2,1,1,1,-3,2,2,2]
13_8616; [-3,2,1,1,1,2,2,1,1,-3,2,2,2]
13_8617; [-3,-3,2,-3,2,1,1,1,-3,2,2,1,1]
13_8618; [-2,1,-2,1,1,3,3,2,2,1,3,3,3]
13_8619; [-3,-3,-2,-2,1,1,1,-3,2,-3,2,1,1]
13_8620; [-3,-3,-2,-2,1,1,3,3,3,2,2,1,1,1,2]
13_8621; [-3,-3,-3,2,-3,2,2,1,1,1,3,2,2,1,1]
13_8622; [-3,-3,-2,-2,1,1,1,3,3,3,2,-1,2,2,-1]
13_8623; [-3,-3,-3,-2,-2,1,1,3,3,2,2,1,1,1,2]
13_8624; [-3,-3,2,-3,2,2,2,1,1,1,3,2,2,1,1]
13_8625; [-3,-3,-3,-2,-2,1,1,1,3,3,2,-1,2,2,-1]
13_8626; [-3,2,-3,2,2,1,1,1,-3,2,2,1,1]
13_8627; [-2,-2,1,-2,1,3,3,2,2,1,3,3,3]
13_8628; [-3,-2,-2,1,1,-3,2,-3,2,2,1,1,1]
13_8629; [-3,-3,-3,-3,-2,1,1,1,3,3,3,2,2,-1,-1]
13_8630; [-4,-4,-3,-2,1,-2,1,-2,1,1,2,4,-3,2,2,2]
13_8631; [-3,-3,-3,2,-3,2,1,1,1,2,2,1,1]
13_8632; [-3,2,1,1,1,3,3,-2,1,3,2,2,2]
13_8633; [-3,-3,-3,-2,-2,1,1,1,2,-3,2,1,1]
13_8634; [-4,-4,-3,2,1,1,1,2,2,1,1,4,-3,2]
13_8635; [-4,3,-2,1,1,1,2,2,1,1,4,4,3,-2]
13_8636; [-4,-4,-3,-2,-2,1,1,1,2,4,-3,2,1,1]
13_8637; [-4,-3,2,2,2,-3,2,1,-4,3,2,2,1,1]
13_8638; [-5,4,-3,-2,-2,1,1,1,5,5,4,-3,2,1,1]
13_8639; [-3,-3,-2,1,1,1,1,1,3,3,3,2,2,-1,-1]
13_8640; [-4,-4,-3,2,-1,2,1,1,2,4,4,4,3,3,-2,-2]
13_8641; [-3,-3,-2,1,1,1,3,3,3,2,2,2,1,1,2]
13_8642; [-3,-3,-2,-2,1,-3,2,-3,2,1,1,1,1]
13_8643; [-4,-4,-3,-3,2,-4,3,-4,3,2,-1,2,1,1]
13_8644; [-3,-2,1,-2,1,-3,2,2,2,1,1,1,1]
13_8645; [-4,-3,2,-3,2,-4,3,3,3,2,-1,2,1,1]
13_8646; [-3,-3,-3,-2,1,-2,1,-3,2,2,2,1,1]
13_8647; [-4,-4,-3,-2,1,-2,1,1,4,-3,2,2,2,1]
13_8648; [-3,-3,2,-3,2,1,1,-3,2,2,1,1,1]
13_8649; [-2,1,-2,1,1,3,3,3,2,2,1,3,3]
13_8650; [-3,-3,-2,-2,1,1,-3,2,-3,2,1,1,1]
13_8651; [-3,-3,-2,-2,1,1,1,3,3,3,2,2,1,1,2]
13_8652; [-3,-3,-3,2,-3,2,2,1,1,3,2,2,1,1,1]
13_8653; [-3,-3,-2,-2,1,1,1,1,3,3,3,2,-1,2,-1]
13_8654; [-3,-3,-3,-2,-2,1,1,1,3,3,2,2,1,1,2]
13_8655; [-3,-3,2,-3,2,2,2,1,1,3,2,2,1,1,1]
13_8656; [-3,-3,-3,-2,-2,1,1,1,1,3,3,2,-1,2,-1]
13_8657; [-3,2,-3,2,2,1,1,-3,2,2,1,1,1]
13_8658; [-2,-2,1,-2,1,3,3,3,2,2,1,3,3]
13_8659; [-3,-2,-2,1,1,-3,2,2,-3,2,1,1,1]
13_8660; [-3,-3,-3,-3,2,-1,2,2,2,2,-1,3,2,2,-1]
13_8661; [-4,-4,-4,-3,-3,2,-1,2,1,1,2,4,4,3,-2,-2]
13_8662; [-2,1,-2,1,1,3,2,2,1,3,3,3,3]
13_8663; [-3,-3,2,-3,2,1,-3,2,2,1,1,1,1]
13_8664; [-4,3,-2,1,-2,1,1,3,2,2,1,4,4,3]
13_8665; [-4,-4,3,-4,3,2,-4,3,3,2,-1,2,1,1]
13_8666; [-3,-3,-3,2,-1,2,-3,2,1,1,1,2,-1]
13_8667; [-3,-3,-3,2,1,-3,2,-3,2,1,1,1,2]
13_8668; [-4,-4,-3,2,-1,2,-1,4,-3,2,1,1,1,2]
13_8669; [-4,-4,-4,3,-4,3,2,1,3,-2,1,-4,3,2]
13_8670; [-4,-4,-4,-3,2,-3,2,2,1,3,-4,3,-2,1]
13_8671; [-4,-4,-3,2,-3,2,1,1,1,2,4,-3,2,1]
13_8672; [-5,-5,-4,-3,2,-3,2,2,1,3,5,-4,3,-2,1]
13_8673; [-5,-5,-4,3,-4,3,2,-1,3,5,-4,3,2,1,1]
13_8674; [-3,-3,-3,2,-3,2,-1,3,3,2,2,2,-1]
13_8675; [-4,-3,-3,2,-3,2,2,1,-4,3,2,2,2,1]
13_8676; [-3,-3,-2,1,1,-3,2,-3,2,1,1,1,-2]
13_8677; [-3,2,1,-3,2,2,1,3,3,2,2,2,1]
13_8678; [-4,-4,-4,-3,-3,2,-1,3,4,4,3,2,2,2,-1,3]
13_8679; [-3,-3,-2,-2,-3,2,1,1,1,-2,1,1,3,-2,1]
13_8680; [-4,-3,-3,2,-3,2,2,1,-4,3,2,2,1,1]
13_8681; [-3,-3,-3,-2,1,1,1,2,2,-3,2,-1,-1,2,2]
13_8682; [-3,-3,-3,-3,-2,1,1,2,2,1,1,3,2,2,1]
13_8683; [-3,-3,-2,1,1,1,1,3,3,3,2,2,-1,2,-1]
13_8684; [-3,-3,-3,-3,2,-1,2,1,1,1,3,2,2,1,1]
13_8685; [-3,-3,2,-1,-3,2,2,2,-1,3,3,2,2]
13_8686; [-4,-3,2,-3,2,2,2,1,-4,3,2,2,2,1]
13_8687; [-4,-3,-3,-3,2,-3,2,1,-4,3,2,2,2,1]
13_8688; [-3,-2,1,1,-3,2,2,-3,2,2,1,1,1]
13_8689; [-4,-4,-3,2,-1,2,1,1,4,4,4,3,3,-2,3,-2]
13_8690; [-4,-4,-4,-4,-3,-3,2,2,-1,3,2,-1,4,3,3,2]
13_8691; [-4,-3,2,-1,-3,2,1,1,1,-4,3,-2,1,1]
13_8692; [-3,-3,2,1,1,1,-3,2,-3,2,1,1,2]
13_8693; [-3,2,-3,2,1,1,1,2,3,3,2,1,1]
13_8694; [-3,-3,-2,1,1,-2,3,-2,1,1,1,3,-2]
13_8695; [-4,-3,2,-3,2,2,2,1,-4,3,2,2,1,1]
13_8696; [-3,-3,-2,1,1,1,3,3,3,2,2,2,2,-1,-1]
13_8697; [-4,-4,-3,2,-1,4,4,4,-3,2,1,1,-3,2,2,3]
13_8698; [-3,-3,-2,1,1,-2,1,3,3,3,2,2,-1,2,-1]
13_8699; [-3,-2,-2,1,-2,1,1,-3,2,2,2,1,1]
13_8700; [-3,-3,2,-3,2,-1,3,3,3,2,2,2,-1]
13_8701; [-3,2,1,3,3,-2,-2,-2,1,3,3,2,2]
13_8702; [-3,2,1,3,3,-2,-2,-2,1,3,3,3,2]
13_8703; [-4,-4,-3,2,-1,2,4,4,4,-3,2,1,1,2,3,-2]
13_8704; [-4,-4,-3,-3,2,2,2,-1,3,2,2,2,4,-3,2,-1]
13_8705; [-4,-4,-4,-3,-3,2,-1,-4,3,3,2,4,-3,2,1,1]
13_8706; [-3,-2,-2,1,-2,1,-3,2,2,2,1,1,1]
13_8707; [-3,-2,1,-2,1,1,2,-3,2,2,2,1,1]
13_8708; [-3,-2,-2,-2,1,-2,1,-3,2,2,2,1,1]
13_8709; [-3,-2,1,-2,1,1,-3,2,2,2,1,1,1]
13_8710; [-4,-4,-3,-3,2,-1,3,2,4,4,4,-3,2,-1,2,2]
13_8711; [-4,-4,-4,-3,-2,1,-3,2,2,4,4,3,-2,3,-2,1]
13_8712; [-4,-3,2,-3,2,-1,2,-4,3,3,3,2,1,1]
13_8713; [-4,-4,-4,-3,-3,2,2,2,-1,3,2,4,4,3,2,-1]
13_8714; [-3,-3,-2,-1,-1,-2,1,3,3,3,2,-1,2,2,2]
13_8715; [-4,-3,2,1,1,1,2,3,3,2,1,1,4,4,3,2]
13_8716; [-3,2,2,2,1,1,-3,2,2,2,1,1,1]
13_8717; [-3,-3,2,1,3,3,-2,-2,-2,1,3,2,2]
13_8718; [-3,-3,2,1,1,-3,2,-3,2,1,1,1,2]
13_8719; [-3,2,1,1,1,2,2,-3,2,2,1,1,2]
13_8720; [-3,-2,1,-2,1,1,-2,1,-3,2,2,2,1]
13_8721; [-3,-2,-2,-2,1,-3,2,2,-3,2,2,2,1]
13_8722; [-3,-3,-3,-2,1,1,1,3,-2,3,3,2,2,-1,-1]
13_8723; [-3,-2,1,1,1,-2,1,-3,2,2,2,1,1]
13_8724; [-4,-3,2,-1,-3,2,-4,3,3,3,2,2,1,1]
13_8725; [-4,-4,-4,-3,-3,2,-4,3,3,2,-1,4,-3,2,1,1]
13_8726; [-4,-4,-3,-2,1,4,4,4,3,-2,3,2,2,1]
13_8727; [-3,-3,-3,-2,1,-2,-1,-1,2,3,3,2,1,1,2]
13_8728; [-4,-3,-3,2,-3,2,-1,-4,3,3,3,2,1,1]
13_8729; [-4,-4,-3,-2,-2,-2,1,4,3,-2,3,2,2,1]
13_8730; [-4,-4,-3,2,-1,3,3,2,2,2,-1,4,-3,2]
13_8731; [-4,-3,2,-3,2,2,-1,-4,3,3,3,2,1,1]
13_8732; [-3,2,-3,2,1,1,1,2,-3,2,1,1,2]
13_8733; [-3,-2,-2,1,-2,1,-2,1,-3,2,2,2,1]
13_8734; [-3,-3,-2,1,1,1,3,-2,3,3,2,2,2,-1,-1]
13_8735; [-3,-3,-3,-3,2,2,-1,2,2,2,-1,3,2,2,-1]
13_8736; [-4,-4,-4,-3,-2,1,-2,1,1,4,4,3,2,-1,2,2]
13_8737; [-4,-4,-4,-3,2,-1,2,2,4,4,3,-2,1,-2,1,1]
13_8738; [-3,-3,-3,-2,-2,-2,1,1,2,2,3,3,2,-1,2]
13_8739; [-4,-4,-3,2,2,4,4,4,3,-2,1,3,-2,1]
13_8740; [-4,-3,-3,-3,2,-3,2,1,-4,3,2,2,1,1]
13_8741; [-3,-3,-2,1,-2,1,3,3,3,2,2,-1,2,2,-1]
13_8742; [-4,-4,-3,2,-3,4,4,4,-3,2,-1,-3,2,1,1,3]
13_8743; [-4,-4,-4,-3,-2,1,-3,2,2,2,4,4,3,-2,-2,1]
13_8744; [-2,-2,1,-2,1,3,2,2,2,2,2,1,3]
13_8745; [-3,2,-3,2,2,1,-3,2,2,2,2,2,1]
13_8746; [-4,-4,-4,3,-4,3,3,2,-1,2,1,1,4,3,3,2]
13_8747; [-4,-4,-3,-3,2,-1,2,1,1,2,4,4,4,3,2,2]
13_8748; [-3,-3,-3,-2,1,1,1,-2,3,3,2,-1,-1,2,2]
13_8749; [-3,-3,-2,1,1,-2,1,1,-3,2,-3,2,1]
13_8750; [-3,-3,-2,1,1,-2,1,-3,2,-3,2,1,1]
13_8751; [-3,-2,1,-2,1,-3,2,2,-3,2,2,1,1]
13_8752; [-3,-3,-3,-2,1,1,1,3,-2,3,3,2,-1,-1,2]
13_8753; [-3,2,-3,2,1,1,1,1,2,3,3,2,1]
13_8754; [-3,2,1,-3,2,1,3,3,2,2,2,2,1]
13_8755; [-3,-3,-2,1,3,-2,1,1,3,3,2,2,2,2,-1]
13_8756; [-3,-2,1,-3,-2,1,-3,-2,1,1,1,1,1]
13_8757; [-4,3,-4,3,2,-1,2,1,1,3,4,4,3,2]
13_8758; [-4,-3,2,1,-3,2,1,3,3,4,4,3,2,1]
13_8759; [-4,-3,2,-3,2,-1,2,3,3,4,4,3,2,-1]
13_8760; [-4,-4,-3,-3,2,1,-3,2,1,-3,2,1,4,-3]
13_8761; [-4,-4,-4,-4,-3,2,1,-3,2,1,4,-3,2,1]
13_8762; [-5,-5,-4,-3,2,1,-3,2,1,-3,2,1,5,-4,3]
13_8763; [-4,-4,-3,-3,2,-1,3,2,4,4,4,-3,2,2,2,-1]
13_8764; [-5,-5,-4,-3,2,-1,-5,4,-3,2,1,1,5,-4,3,3,3]
13_8765; [-5,-5,-4,-3,2,-5,4,4,4,-3,2,1,5,-4,3,-2,1]
13_8766; [-3,-3,-3,-2,1,4,3,3,-2,4,4,3,-2,1]
13_8767; [-4,-3,2,-4,-3,2,1,-4,3,3,2,2,1,1]
13_8768; [-4,-3,2,1,1,3,-4,3,-2,1,3,3,2,1]
13_8769; [-3,2,1,1,1,3,3,-2,1,1,3,3,2]
13_8770; [-3,-2,-2,1,1,-2,1,-3,2,2,2,1,1]
13_8771; [-4,-4,-3,-3,2,1,-4,3,3,-2,1,3,2,2]
13_8772; [-5,-5,-4,-3,-2,1,-3,-2,5,5,5,4,3,-2,1,4,3]
13_8773; [-3,-3,-3,-2,1,4,3,3,3,-2,4,3,-2,1]
13_8774; [-3,-3,-2,1,-2,1,3,3,3,2,2,2,-1,2,-1]
13_8775; [-3,-2,-2,1,1,-2,1,-3,2,2,-3,2,1]
13_8776; [-3,-3,-2,-2,1,1,3,3,3,2,2,2,-1,2,-1]
13_8777; [-3,-3,-2,-2,1,1,1,3,3,3,2,2,2,-1,-1]
13_8778; [-3,-3,-3,-2,1,-2,1,1,1,3,3,2,2,-1,-1]
13_8779; [-3,-3,-3,2,1,1,-2,1,1,3,3,-2,3,-2,-1]
13_8780; [-3,-3,-3,-2,-2,1,1,3,3,2,-1,2,1,1,2]
13_8781; [-3,-3,-2,1,-2,1,1,3,2,2,2,3,3,2,1]
13_8782; [-3,-3,-3,2,-1,2,2,1,1,3,3,-2,3,-2,-1]
13_8783; [-3,-3,-3,-2,-2,1,1,1,3,3,2,2,-1,2,-1]
13_8784; [-3,-3,2,1,-3,2,-3,2,1,1,1,1,2]
13_8785; [-3,-3,-2,1,-2,3,-2,1,1,1,1,3,-2]
13_8786; [-4,-4,3,-4,3,2,-1,3,2,1,1,-4,3,2]
13_8787; [-4,-4,-3,2,-3,4,-3,2,-1,2,1,1,4,-3]
13_8788; [-3,2,1,1,1,2,-3,2,1,1,1,2,2]
13_8789; [-3,2,-3,2,1,1,1,2,-3,2,2,1,1]
13_8790; [-3,-2,-2,-3,2,1,1,1,2,-3,2,1,1]
13_8791; [-3,2,1,1,1,3,-2,3,-2,1,1,3,2]
13_8792; [-3,2,-3,2,1,1,2,-3,2,2,1,1,1]
13_8793; [-3,2,-3,2,1,1,-3,2,-3,2,1,1,1]
13_8794; [-3,-2,-2,1,-2,1,-3,2,2,-3,2,1,1]
13_8795; [-3,2,-3,2,2,1,1,-3,2,-1,2,1,1]
13_8796; [-3,2,1,3,3,-2,-2,1,-2,1,3,3,2]
13_8797; [-3,-2,-2,1,-2,1,-3,2,-3,2,2,1,1]
13_8798; [-3,-2,1,-2,1,1,-3,2,-3,2,2,1,1]
13_8799; [-3,-3,-2,1,-2,1,1,-3,2,-3,2,1,1]
13_8800; [-3,2,1,1,3,3,-2,1,-2,1,3,3,2]
13_8801; [-3,-3,2,-3,2,1,1,-3,2,-1,2,1,1]
13_8802; [-3,-3,-2,1,-2,1,1,-3,2,-3,2,2,1]
13_8803; [-3,-3,-2,1,-2,1,-3,2,-3,2,2,1,1]
13_8804; [-3,-3,2,-3,2,1,-3,-2,1,1,1,-3,2]
13_8805; [-4,-4,-3,-2,1,-2,1,1,-2,1,4,-3,2,1]
13_8806; [-3,-3,-2,-2,1,1,1,3,3,3,2,2,-1,2,-1]
13_8807; [-3,-3,-3,2,-3,2,2,1,1,3,2,-1,2,1,1]
13_8808; [-3,-3,-2,-2,1,1,3,3,3,2,-1,2,1,1,2]
13_8809; [-3,-3,-2,-2,1,1,3,3,3,2,2,-1,-1,2,-1]
13_8810; [-3,-3,-2,-2,1,1,1,3,3,-2,3,2,2,-1,-1]
13_8811; [-3,-3,2,1,-3,-2,1,-2,1,1,-3,2,2]
13_8812; [-3,-3,-3,-2,-2,1,1,3,3,2,2,2,-1,2,-1]
13_8813; [-3,-3,-2,1,-2,1,1,1,3,3,3,2,2,-1,-1]
13_8814; [-3,-3,-3,-2,-2,1,1,1,3,3,2,2,2,-1,-1]
13_8815; [-3,-3,2,1,1,-3,-2,1,-2,1,-3,2,2]
13_8816; [-3,-3,-3,-2,1,-2,1,1,3,3,2,2,2,-1,-1]
13_8817; [-3,-2,1,1,-2,1,-3,2,-3,2,2,1,1]
13_8818; [-3,-2,-2,1,-2,1,-3,2,2,-3,2,2,1]
13_8819; [-3,-2,1,1,-2,1,-3,2,2,-3,2,1,1]
13_8820; [-3,-3,2,-3,2,1,-3,2,2,2,2,2,1]
13_8821; [-2,1,-2,1,1,3,2,2,2,2,2,1,3]
13_8822; [-4,-4,-4,-3,-3,2,-1,2,1,1,2,4,4,3,2,2]
13_8823; [-4,-4,3,-4,3,3,3,2,-1,2,1,1,4,3,3,2]
13_8824; [-3,2,-3,2,2,1,-3,2,2,1,1,1,1]
13_8825; [-2,-2,1,-2,1,3,2,2,1,3,3,3,3]
13_8826; [-4,3,-4,3,3,2,-4,3,3,2,-1,2,1,1]
13_8827; [-4,3,-2,-2,1,-2,1,3,2,2,1,4,4,3]
13_8828; [-3,-3,-2,1,3,-2,1,-2,1,1,-3,2,1]
13_8829; [-3,-2,1,-3,2,-3,2,1,1,-3,2,2,1]
13_8830; [-3,-3,-3,-2,1,3,-2,1,3,3,3,-2,1]
13_8831; [-3,-2,1,-2,1,1,-3,2,-1,-3,2,1,1]
13_8832; [-3,-3,-2,1,3,-2,1,3,3,2,1,1,2]
13_8833; [-3,-3,-2,1,3,-2,1,3,2,-1,2,1,1]
13_8834; [-3,-3,-2,-2,1,3,3,2,2,1,3,-2,1]
13_8835; [-3,-3,-2,1,-2,1,3,-2,1,3,-2,1,1]
13_8836; [-3,-3,-2,-2,1,3,-2,1,3,3,2,1,1]
13_8837; [-3,-3,-3,-2,-2,1,3,-2,1,3,2,2,1]
13_8838; [-3,-3,2,1,3,3,2,2,1,3,2,2,1]
13_8839; [-3,2,-3,2,1,3,3,-2,1,3,2,2,1]
13_8840; [-3,-2,1,-2,-3,2,1,1,2,-3,2,2,1]
13_8841; [-3,-2,1,-3,-2,1,-3,2,2,-3,2,1,1]
13_8842; [-3,2,-3,2,1,1,1,2,2,2,-3,2,1]
13_8843; [-3,-2,1,-2,3,3,2,1,1,2,-3,2,1]
13_8844; [-3,-3,-2,1,-2,-2,3,-2,1,3,2,2,1]
13_8845; [-3,2,1,3,-2,3,-2,1,-2,1,3,3,2]
13_8846; [-3,-3,-2,1,1,2,-1,-3,2,1,1,3,3,2,2]
13_8847; [-3,-3,-2,1,-2,1,3,-2,3,2,-1,2,1]
13_8848; [-3,-2,1,-2,1,3,3,2,-1,2,-3,2,1]
13_8849; [-3,-2,-2,1,-2,1,-3,2,-3,2,1,1,2]
13_8850; [-3,-3,-2,-1,3,2,-1,2,-3,2,1,1,2]
13_8851; [-3,-3,-2,1,-2,1,3,3,2,2,1,3,-2]
13_8852; [-3,-3,-2,1,1,3,-2,3,2,-1,2,1,1]
13_8853; [-3,-3,-2,1,-2,-3,2,1,1,-3,2,1,1]
13_8854; [-3,-3,-2,1,-2,3,-2,1,3,2,-1,2,1]
13_8855; [-3,2,1,1,3,-2,3,-2,1,-2,1,3,2]
13_8856; [-3,-3,2,2,1,3,-2,1,3,3,2,2,1]
13_8857; [-3,-3,-2,-2,1,-3,2,2,1,3,3,-2,1]
13_8858; [-3,-3,-2,1,-2,1,-3,2,1,-3,2,1,1]
13_8859; [-3,-3,-2,-2,-1,3,2,-1,2,3,3,2,1,1,2]
13_8860; [-3,-3,-2,1,-2,1,3,3,-2,1,3,-2,1]
13_8861; [-3,-3,-2,-2,3,3,2,-1,2,-1,2,-3,2,1,1]
13_8862; [-3,-2,1,-3,2,-3,2,-3,2,2,1,1,1]
13_8863; [-3,-3,-2,1,-2,3,-2,1,1,1,1,3,3,2,-1]
13_8864; [-3,2,1,3,-2,1,-2,3,-2,1,3,2,2]
13_8865; [-4,-3,2,-1,-4,3,-4,3,-4,3,3,2,1,1]
13_8866; [-4,-4,-3,2,-1,2,4,3,-2,-1,3,3,2,-1]
13_8867; [-4,-4,-3,2,-3,4,-3,2,-1,2,1,1,4,4,3,-2]
13_8868; [-4,3,-4,3,2,1,3,-2,1,-4,3,2,2,2]
13_8869; [-3,-3,-2,1,-3,-2,1,-2,1,3,3,3,2,2,1]
13_8870; [-3,2,1,1,1,3,-2,1,3,2,2,2,2]
13_8871; [-3,-3,-3,2,-3,2,1,1,1,1,2,2,1]
13_8872; [-4,-3,2,1,1,1,3,-2,1,3,4,4,3,2]
13_8873; [-3,-3,-2,1,1,3,-2,1,3,-2,1,1,1]
13_8874; [-4,-4,-3,-2,1,-2,4,3,-2,1,3,3,-2,1]
13_8875; [-3,-2,1,-3,-2,1,-3,2,2,-3,2,2,1]
13_8876; [-3,-3,2,1,3,-2,1,3,2,2,1,3,2]
13_8877; [-3,2,1,3,-2,-2,1,-2,3,-2,1,3,2]
13_8878; [-3,-3,-3,2,2,1,3,-2,1,3,2,2,1]
13_8879; [-3,-2,1,-2,1,-3,2,2,1,-3,2,1,1]
13_8880; [-3,-2,1,-3,-2,1,1,-3,2,-3,2,1,1]
13_8881; [-3,2,1,3,-2,1,-2,1,3,-2,1,3,2]
13_8882; [-3,-3,-2,1,-2,1,-3,2,1,-3,2,2,1]
13_8883; [-3,-3,-2,-2,3,3,3,2,-1,2,-1,-3,2,1,1]
13_8884; [-3,-3,2,-3,2,1,3,3,-2,3,2,2,1]
13_8885; [-3,-3,-2,1,-2,1,-3,2,-3,2,1,1,2]
13_8886; [-3,-3,-2,-2,-1,3,3,2,1,1,2,-3,2,-1,2]
13_8887; [-3,-2,1,1,1,2,-3,2,-1,-3,2,1,1]
13_8888; [-3,-3,-3,2,-1,-1,2,1,3,-2,1,3,2]
13_8889; [-3,-3,-2,1,-3,2,-3,2,2,1,3,2,2,1,1]
13_8890; [-3,-3,-2,1,-2,1,3,-2,1,1,1,3,-2]
13_8891; [-3,2,-3,2,1,1,1,2,1,1,-3,2,1]
13_8892; [-3,-3,-2,1,3,-2,3,-2,1,1,3,3,2,2,-1]
13_8893; [-4,-3,2,-1,3,-4,3,-4,3,2,1,1,-3,2]
13_8894; [-4,-3,2,-3,2,-1,2,1,1,4,4,3,2,-1]
13_8895; [-4,-4,-3,2,-3,2,-1,4,-3,2,1,1,4,-3]
13_8896; [-4,3,-4,3,2,1,3,-2,1,3,3,-4,3,2]
13_8897; [-4,-3,2,-3,2,-1,2,-1,2,4,4,3,2,-1]
13_8898; [-4,-3,2,-3,2,-1,2,-1,4,4,3,2,-1,2]
13_8899; [-4,-3,2,-1,-3,2,-1,2,3,4,4,3,2,-1]
13_8900; [-4,-4,3,-4,3,2,2,1,3,3,-2,1,4,3,3,2]
13_8901; [-4,-4,3,-2,1,3,2,-4,-3,2,1,-3,4,-3]
13_8902; [-3,-2,1,-2,-3,2,1,1,1,2,1,1,2]
13_8903; [-4,-4,-4,3,-4,3,2,1,3,3,-2,1,4,4,3,-2]
13_8904; [-3,-3,-3,2,-1,2,1,3,-2,1,3,3,2]
13_8905; [-4,-4,-3,-2,1,-3,-2,1,4,3,-2,1,3,3]
13_8906; [-3,-3,-2,-2,1,3,3,-2,1,3,-2,1,1]
13_8907; [-3,-3,2,1,1,3,-2,1,3,-2,1,3,2]
13_8908; [-3,-3,2,-1,-3,2,2,-1,3,3,2,2,-1]
13_8909; [-3,-3,-2,1,3,-2,1,1,3,3,2,2,1]
13_8910; [-3,-2,1,1,-2,-3,2,1,1,2,-3,2,1]
13_8911; [-3,2,1,1,3,-2,1,1,3,-2,1,3,2]
13_8912; [-3,-2,1,-3,2,-3,2,1,1,-3,-2,1,1]
13_8913; [-3,-3,-2,-2,1,3,-2,1,3,3,2,2,1]
13_8914; [-3,-3,-2,-2,1,3,3,3,-2,1,3,-2,1]
13_8915; [-4,-4,-3,-2,1,-3,4,3,-2,1,3,-2,1,1]
13_8916; [-4,-4,-3,2,1,1,1,1,1,4,-3,2,1,1]
13_8917; [-4,3,-2,1,1,1,1,2,2,1,4,4,3,-2]
13_8918; [-5,-4,3,2,-1,4,-3,2,1,1,4,5,5,4,3]
13_8919; [-3,-3,-2,1,3,-2,3,-2,-1,3,3,2,1,1,2]
13_8920; [-4,-3,-3,2,-4,-3,2,1,-3,2,4,-3,2,1]
13_8921; [-4,-3,2,1,3,-2,4,4,3,-2,1,3,2,2]
13_8922; [-4,-3,2,-3,2,1,-3,-2,4,4,3,-2,1,3]
13_8923; [-4,-4,-3,2,-3,2,1,4,3,-2,3,-2,1,3]
13_8924; [-4,-4,-3,2,-3,2,1,4,3,-2,3,2,2,1]
13_8925; [-4,-4,-3,2,-1,2,2,-3,4,3,2,2,1,1,3,2]
13_8926; [-4,-4,-3,2,-3,2,-1,4,3,-2,3,2,2,-1]
13_8927; [-3,-2,1,-2,-3,2,1,1,2,-3,2,1,1]
13_8928; [-3,2,1,1,3,-2,1,3,-2,1,1,3,2]
13_8929; [-3,2,2,1,3,3,-2,1,3,3,2,2,1]
13_8930; [-3,2,1,1,1,3,-2,3,-2,1,3,2,2]
13_8931; [-3,2,-3,2,1,1,1,2,-3,2,2,2,1]
13_8932; [-4,3,-2,1,-2,1,4,4,3,2,-1,2,2,1]
13_8933; [-4,3,-4,3,2,1,3,-2,1,-4,3,3,3,2]
13_8934; [-3,-3,2,1,-3,-2,1,-2,-3,2,1,1,2]
13_8935; [-3,-3,2,-1,2,-1,-3,2,1,1,-3,2,2]
13_8936; [-3,-3,-2,1,1,-2,1,-3,2,1,-3,2,1]
13_8937; [-3,-3,2,1,-3,2,2,1,3,3,2,2,1]
13_8938; [-3,-3,2,-3,2,2,-1,2,3,3,2,2,-1]
13_8939; [-3,-3,-3,2,-1,2,-3,2,-1,3,3,2,2]
13_8940; [-3,-3,-3,2,1,3,-2,-2,3,-2,1,3,2]
13_8941; [-3,-3,-2,1,1,-3,2,-3,2,1,1,-2,1]
13_8942; [-3,-3,2,2,-1,-3,2,-1,3,3,2,2,-1]
13_8943; [-3,-3,2,1,3,-2,-2,1,3,-2,1,3,2]
13_8944; [-3,-2,1,-2,1,3,-2,1,3,3,2,1,1]
13_8945; [-3,-3,2,-1,-3,2,-1,2,-3,2,2,1,1]
13_8946; [-3,-2,1,1,2,2,-3,2,-1,2,-3,2,1]
13_8947; [-3,-3,-3,2,-1,2,-3,2,-1,2,1,1,2]
13_8948; [-4,-4,-3,2,-1,2,-1,4,-3,2,1,1,2,2]
13_8949; [-3,-3,-2,1,-3,-2,1,1,3,3,2,2,2,2,1]
13_8950; [-4,-4,-3,2,-1,-3,2,4,3,2,2,1,1,3,3,3]
13_8951; [-4,-4,-3,2,-1,-4,-3,2,4,4,4,3,3,2,1,1]
13_8952; [-5,-4,-4,3,-4,3,2,-1,3,3,5,5,4,-3,2,1,1]
13_8953; [-3,-3,-3,-2,1,3,-2,1,3,3,2,2,1]
13_8954; [-3,-3,2,-3,2,-1,2,-1,3,3,2,2,-1]
13_8955; [-3,-3,2,1,3,-2,1,-2,3,-2,1,3,2]
13_8956; [-3,-3,-3,-2,1,-2,3,-2,1,3,2,2,1]
13_8957; [-3,-2,1,-2,1,-2,1,-3,2,1,-3,2,1]
13_8958; [-3,-2,1,-2,1,-3,2,-3,2,1,-3,2,1]
13_8959; [-4,-3,-3,-2,1,3,-2,1,4,4,3,-2,1,3]
13_8960; [-4,-4,-3,2,-1,2,4,-3,2,1,1,2,4,4,3,-2]
13_8961; [-4,-3,2,-1,2,-3,2,-1,2,3,4,4,3,2]
13_8962; [-3,-3,-2,-1,3,2,1,1,2,3,3,2,1,1,2]
13_8963; [-4,-3,2,1,3,-4,3,2,1,3,-4,3,2,1]
13_8964; [-4,-3,2,-1,-3,2,-1,2,2,4,4,3,2,-1]
13_8965; [-3,-2,-2,1,-2,1,1,2,3,3,2,2,2,-1,2]
13_8966; [-4,-3,-3,2,-1,3,3,2,1,1,1,1,4,4,3,2]
13_8967; [-4,-3,-3,2,-1,2,1,1,3,4,4,3,-2,3,-2,3]
13_8968; [-5,-4,-4,3,-2,-1,4,4,3,2,1,1,2,5,5,4,3]
13_8969; [-4,-3,-2,1,-3,2,2,1,3,-4,3,2,2,1,3,3]
13_8970; [-5,-4,-3,2,-1,3,-4,3,2,1,1,4,5,5,4,3,2]
13_8971; [-5,-5,-4,-3,2,-1,5,4,3,3,2,-1,4,3,2,-1,2]
13_8972; [-5,-4,3,-4,3,2,-1,-4,-3,5,5,4,3,3,2,1,1]
13_8973; [-3,-3,-3,-2,1,1,1,3,-2,1,3,-2,1]
13_8974; [-3,-3,2,-1,2,1,3,-2,1,3,2,2,2]
13_8975; [-3,-3,-2,1,-2,3,-2,1,1,3,3,2,2,2,-1]
13_8976; [-3,-3,-2,1,1,-2,3,-2,1,1,3,3,2,2,-1]
13_8977; [-4,-4,-4,-3,2,-1,4,-3,2,1,1,4,-3,2]
13_8978; [-4,-3,2,-1,2,-3,2,4,4,3,2,-1,2,-1]
13_8979; [-3,-2,-2,1,1,2,2,2,2,3,3,2,-1,2,2]
13_8980; [-4,-4,-3,-2,1,1,1,4,3,-2,1,3,-2,1]
13_8981; [-3,2,-1,2,1,1,3,-2,1,3,2,2,2]
13_8982; [-4,-4,-3,-2,-2,-1,4,3,2,2,3,2,-1,2,2,2]
13_8983; [-4,-3,2,-4,-3,2,1,1,2,-4,3,3,2,1]
13_8984; [-3,2,-1,2,-3,2,-1,2,1,1,3,3,2]
13_8985; [-3,-3,-3,-2,1,3,-2,1,3,-2,1,1,1]
13_8986; [-3,-2,1,1,4,3,3,2,2,1,3,-2,1,4]
13_8987; [-4,-3,-2,1,-3,-2,1,1,3,3,4,4,3,2,2,1]
13_8988; [-5,-5,-4,-3,2,-1,5,4,-3,2,1,1,4,-3,2]
13_8989; [-4,-3,2,1,3,-2,1,1,4,4,3,2,-1,2]
13_8990; [-4,-3,2,-4,-3,2,-1,2,-4,3,3,2,1,1]
13_8991; [-4,-4,-4,-3,2,4,-3,2,-1,4,-3,2,1,1]
13_8992; [-3,-2,1,1,2,-3,2,-1,2,-3,2,2,1]
13_8993; [-3,-2,-2,1,-3,-2,1,1,2,-3,2,1,1]
13_8994; [-3,2,1,1,3,2,2,1,3,-2,1,3,2]
13_8995; [-3,2,1,1,3,-2,-2,1,3,-2,1,3,2]
13_8996; [-2,-2,1,-2,3,-2,1,3,2,2,1,3,3]
13_8997; [-3,-3,2,-3,2,1,1,1,2,-1,-3,2,-1]
13_8998; [-4,-4,-3,2,-1,2,1,1,4,3,-2,1,3,2]
13_8999; [-4,-4,3,-4,3,2,-1,3,-4,3,2,1,1,3]
13_9000; [-4,-4,-3,-2,1,-3,-2,1,1,4,3,-2,1,3]
13_9001; [-3,2,-3,2,-1,2,1,3,-2,1,3,3,2]
13_9002; [-3,2,1,3,-2,1,3,2,2,1,1,2,2]
13_9003; [-4,-3,-3,2,2,-1,3,3,2,1,1,4,4,3,2,2]
13_9004; [-3,-3,2,2,-1,2,1,3,-2,1,3,2,2]
13_9005; [-4,-3,2,-3,-4,3,2,1,1,2,3,3,2,1]
13_9006; [-4,-3,-3,2,-1,3,3,2,4,4,3,2,1,1,2,2]
13_9007; [-3,-3,2,-1,-3,2,1,1,1,-3,2,-1,2]
13_9008; [-4,-4,-3,-2,1,-4,3,3,2,2,2,4,4,-3,2,1]
13_9009; [-4,-3,2,-1,2,2,-3,2,-1,4,4,3,2,-1]
13_9010; [-3,-3,-2,1,1,-2,3,2,2,2,1,1,3,2,-1]
13_9011; [-3,-2,1,1,4,3,2,2,1,3,3,-2,1,4]
13_9012; [-4,-3,-3,-2,1,3,-4,3,2,1,1,-3,2,1]
13_9013; [-3,-3,-2,-1,3,2,2,1,1,2,-3,2,-1,2,2]
13_9014; [-3,-3,-2,-1,3,-2,3,3,2,2,-1,2,2]
13_9015; [-3,-3,-2,1,3,-2,-2,4,3,-2,3,2,1,4]
13_9016; [-3,-2,1,-2,1,1,1,3,3,2,-1,2,1,1,1]
13_9017; [-4,-3,-3,2,-1,3,3,3,2,-1,-4,3,2,2]
13_9018; [-3,-3,-3,2,-3,2,1,3,-2,3,2,2,1]
13_9019; [-3,-2,1,1,2,2,-3,2,-1,2,2,1,1]
13_9020; [-3,-3,-2,1,-2,-3,2,-3,2,1,1,2,1]
13_9021; [-3,2,1,-3,2,2,1,3,3,3,2,2,1]
13_9022; [-3,2,1,3,-2,-2,3,3,-2,1,3,3,2]
13_9023; [-4,-4,-3,-3,-2,1,3,4,3,2,2,1,1,3,-2,1]
13_9024; [-4,-4,3,-2,1,-4,3,2,2,-4,3,3,2,1]
13_9025; [-3,-2,1,1,1,-2,-3,2,-1,2,-1,2,2]
13_9026; [-3,-2,-2,1,1,2,-3,2,-1,2,2,1,1]
13_9027; [-3,2,1,3,-2,-2,3,-2,1,3,3,2,2]
13_9028; [-3,-3,2,1,3,-2,3,-2,-2,1,3,2,2]
13_9029; [-3,-3,2,1,-3,2,-3,2,2,1,-3,2,2]
13_9030; [-3,2,1,3,-2,3,3,-2,-2,1,3,2,2]
13_9031; [-3,2,1,3,-2,3,-2,1,3,3,3,2,2]
13_9032; [-3,-3,2,1,3,3,-2,3,-2,1,3,2,2]
13_9033; [-3,-3,2,-3,-3,2,2,1,-3,2,-3,2,1]
13_9034; [-3,-3,-3,2,-3,2,-1,2,3,3,3,2,-1]
13_9035; [-3,-3,2,-1,3,3,-2,3,-2,-1,3,2,2]
13_9036; [-3,2,1,3,-2,-2,-2,3,-2,1,3,2,2]
13_9037; [-3,-3,2,1,-3,2,2,2,1,-3,2,2,1]
13_9038; [-3,-3,-2,1,3,3,3,-2,1,1,3,3,2,2,-1]
13_9039; [-4,-4,-3,-3,2,2,1,1,3,2,-1,2,4,-3,2,1]
13_9040; [-4,-4,-4,-3,2,-1,-3,2,4,3,3,2,2,1,1,3]
13_9041; [-4,-3,-3,2,-1,2,1,1,3,-4,3,-2,3,2,2,3]
13_9042; [-3,-3,-2,1,3,-2,4,3,-2,3,3,2,1,4]
13_9043; [-4,-4,-3,-2,1,-4,3,-4,3,2,2,-3,2,1]
13_9044; [-4,3,-4,3,-2,1,3,2,2,-4,3,3,2,1]
13_9045; [-4,-4,-4,-3,-2,1,-2,4,3,3,-2,1,4,3,-2,1]
13_9046; [-2,1,1,3,-2,1,1,3,2,2,1,3,3]
13_9047; [-3,-3,2,-1,-3,2,-3,2,1,1,2,2,-1]
13_9048; [-3,2,1,1,3,-2,1,3,-2,1,3,2,2]
13_9049; [-3,-3,2,-1,2,-3,2,2,-1,3,3,2,2]
13_9050; [-3,-3,2,-1,2,2,3,-2,3,2,-1,2,2]
13_9051; [-3,-3,2,-1,-3,2,2,3,3,2,-1,2,2]
13_9052; [-3,2,1,3,-2,3,2,2,1,3,3,2,2]
13_9053; [-3,2,1,3,-2,3,3,-2,-2,1,3,3,2]
13_9054; [-3,2,1,3,3,-2,-2,3,-2,1,3,2,2]
13_9055; [-3,-3,2,1,-3,2,2,1,-3,-3,2,2,1]
13_9056; [-2,1,1,3,2,2,1,1,3,2,2,1,3]
13_9057; [-2,-2,1,1,3,-2,1,3,2,2,1,1,3]
13_9058; [-2,-2,1,1,3,2,2,1,1,3,-2,1,3]
13_9059; [-3,-3,-3,2,-1,2,-3,2,-1,2,1,1,1]
13_9060; [-4,-4,-3,2,-1,2,1,1,1,4,-3,2,-1,2]
13_9061; [-3,-2,-2,1,1,1,1,2,2,3,3,2,-1,2,2]
13_9062; [-4,-4,-4,3,-2,-1,3,2,1,1,-4,3,-2,3]
13_9063; [-4,-3,-3,-2,-1,3,3,4,4,3,2,1,1,2,3,3]
13_9064; [-5,-5,-4,3,-2,-1,3,2,1,1,5,-4,3,-2,3]
13_9065; [-2,1,1,3,-2,1,1,3,3,2,2,1,3]
13_9066; [-3,-3,-2,1,1,-3,2,-1,2,-3,2,2,1]
13_9067; [-3,-3,-2,1,-2,3,-2,1,1,1,3,3,2,2,-1]
13_9068; [-3,-2,-2,1,1,2,-3,2,1,1,2,2,1]
13_9069; [-3,-3,-2,1,1,-3,2,-3,2,-1,2,1,1]
13_9070; [-3,2,1,3,-2,1,3,-2,-2,1,3,2,2]
13_9071; [-3,-3,-2,1,-2,1,3,-2,1,3,2,2,1]
13_9072; [-3,-2,1,1,2,-3,2,-1,-3,2,-3,2,1]
13_9073; [-2,1,-2,1,3,-2,1,3,2,2,1,3,3]
13_9074; [-3,2,1,3,-2,3,3,3,-2,1,3,2,2]
13_9075; [-3,-3,-2,1,3,-2,1,1,1,1,3,3,2,2,-1]
13_9076; [-3,-3,-3,2,1,-3,2,2,2,1,-3,2,1]
13_9077; [-4,3,-2,1,-2,4,4,3,2,2,2,1,3,-2]
13_9078; [-4,-4,-3,2,1,4,-3,2,2,2,1,-3,2,1]
13_9079; [-4,-3,-3,2,2,-1,3,3,3,2,-1,-4,3,2]
13_9080; [-4,3,-2,1,3,3,-4,3,2,2,3,3,2,1]
13_9081; [-4,-4,-4,3,-4,3,-2,1,-2,-3,4,3,-2,1,3,2]
13_9082; [-3,-3,-2,1,4,-3,2,4,3,3,2,2,1,4]
13_9083; [-3,-2,1,4,3,2,2,1,3,3,2,2,1,4]
13_9084; [-4,-3,-3,-2,1,-4,3,2,-4,3,3,2,2,1]
13_9085; [-4,3,-2,1,-4,3,3,2,2,-4,3,3,2,1]
13_9086; [-4,-4,-3,-3,2,-1,2,-3,2,1,4,3,-2,3,2,1]
13_9087; [-4,-4,3,-2,1,-4,3,2,-4,3,3,2,2,1]
13_9088; [-4,-4,-3,-3,-2,1,1,3,4,3,2,2,1,3,-2,1]
13_9089; [-3,2,-1,2,-3,2,-1,2,1,1,1,1,2]
13_9090; [-3,2,-1,2,-3,2,1,1,1,2,-1,2,2]
13_9091; [-4,-3,2,-1,2,2,-3,2,4,4,3,2,-1,2]
13_9092; [-4,-4,-3,-2,1,1,4,3,-2,1,-2,3,-2,1]
13_9093; [-3,-3,2,-3,2,-1,2,-1,-3,2,1,1,1]
13_9094; [-4,-4,-3,2,-1,4,-3,2,1,1,2,4,4,3,3,-2]
13_9095; [-4,-4,-4,-4,-3,2,-1,-3,2,4,3,2,2,1,1,3]
13_9096; [-5,-5,-4,-3,2,-1,-3,2,4,3,2,2,1,1,3,5,-4]
13_9097; [-3,-2,-2,1,-2,1,1,1,1,2,3,3,2,-1,2]
13_9098; [-4,-3,-3,2,2,2,-1,3,3,2,1,1,4,4,3,2]
13_9099; [-4,-3,-3,2,-3,2,-1,2,1,1,3,4,4,3,-2,3]
13_9100; [-4,-3,2,-3,2,-1,2,2,4,4,3,-2,1,1,3,2]
13_9101; [-4,-3,2,-1,2,2,2,-3,2,-1,4,4,3,2]
13_9102; [-5,-5,-4,-3,2,-1,5,-4,3,3,2,-4,3,3,2,1,1]
13_9103; [-4,-4,-4,3,-4,3,2,-1,3,-4,3,2,1,1]
13_9104; [-5,-5,-4,3,2,5,4,-3,2,-1,-1,4,3,-2,1]
13_9105; [-5,-5,-4,3,-4,3,2,1,3,-2,1,5,-4,3,2]
13_9106; [-3,2,-1,2,2,-3,2,1,1,2,2,1,1]
13_9107; [-4,-3,2,-1,3,3,-4,3,2,-1,3,3,2,2]
13_9108; [-4,-3,-3,-2,-1,3,-4,3,2,1,1,3,3,2,2,2]
13_9109; [-3,-3,-3,2,1,-3,2,2,1,-3,2,2,1]
13_9110; [-3,2,1,3,-2,-2,3,-2,1,3,2,2,2]
13_9111; [-3,2,1,3,-2,-2,3,3,3,-2,1,3,2]
13_9112; [-3,2,-1,2,2,-3,2,1,1,-2,1,1,2]
13_9113; [-4,-4,-3,2,1,4,-3,2,2,1,-3,2,2,1]
13_9114; [-4,-3,2,1,3,-2,4,4,3,-2,-2,1,3,2]
13_9115; [-4,3,-2,-2,1,-2,4,4,3,2,2,1,3,-2]
13_9116; [-3,-3,2,-1,-3,2,1,1,-3,2,2,1,1]
13_9117; [-4,-4,3,-2,-4,3,2,2,-1,-4,3,3,2,-1]
13_9118; [-4,-4,-4,-3,2,4,-3,-2,1,-2,1,1,4,3,-2,1]
13_9119; [-3,-2,-2,1,-3,2,2,1,-3,2,1,1,1]
13_9120; [-2,1,1,3,2,2,1,3,2,2,2,1,3]
13_9121; [-2,-2,-2,1,3,-2,1,1,3,2,2,1,3]
13_9122; [-3,2,1,-3,2,2,2,1,-3,2,2,1,1]
13_9123; [-2,-2,1,1,3,-2,1,3,2,2,2,1,3]
13_9124; [-4,-4,-3,-2,1,-2,1,1,4,3,2,2,1,3,3,2]
13_9125; [-4,-3,-3,2,1,-4,-3,2,1,4,-3,2,2,1]
13_9126; [-3,2,1,1,1,3,3,-2,1,3,3,2,2]
13_9127; [-3,2,1,1,1,3,3,-2,1,3,3,3,2]
13_9128; [-4,3,-2,1,1,2,2,1,1,4,4,3,-2,1]
13_9129; [-4,3,-2,1,1,1,4,4,3,2,-1,2,1,1]
13_9130; [-4,-3,-3,-3,2,-3,2,1,-4,3,3,-2,1,3]
13_9131; [-3,-2,1,-3,2,2,1,1,1,-3,2,2,1]
13_9132; [-3,-2,1,-2,1,1,1,3,3,3,2,-1,2,1,1]
13_9133; [-4,-4,-3,-2,1,3,4,3,-2,1,1,3,-2,1,-2,1]
13_9134; [-3,-2,1,-3,2,2,1,1,1,3,3,3,2,2,1]
13_9135; [-3,-2,1,-2,1,1,-3,2,-1,2,1,1,1]
13_9136; [-3,-3,-2,-2,1,1,3,3,-2,1,3,-2,1]
13_9137; [-4,-4,-3,-2,1,4,-3,2,4,3,3,-2,3,3,-2,1]
13_9138; [-4,-3,-3,2,-3,2,2,1,-4,3,3,-2,1,3]
13_9139; [-4,-4,-3,-3,2,-1,4,4,3,-2,3,-4,3,-2,1,1]
13_9140; [-4,-3,2,-1,-3,2,-1,4,4,3,3,3,2,-1]
13_9141; [-5,-4,-3,2,-1,-3,2,-1,4,5,5,4,3,2,-1]
13_9142; [-4,-4,-3,-2,1,1,1,4,3,3,-2,3,-2,1]
13_9143; [-3,-2,-2,1,1,1,1,2,3,3,2,-1,2,2,2]
13_9144; [-4,-3,2,1,1,1,3,3,-2,1,4,4,3,2]
13_9145; [-5,-5,-4,-3,2,-1,5,4,4,-3,4,-3,2,1,1]
13_9146; [-4,-3,-3,-2,-1,3,4,4,3,2,1,1,2,3,3,3]
13_9147; [-5,-4,3,2,-1,4,4,-3,2,1,1,5,5,4,3]
13_9148; [-3,-2,-2,1,1,2,-3,2,-1,2,1,1,1]
13_9149; [-3,-2,-2,1,1,1,2,-3,2,-1,2,1,1]
13_9150; [-3,2,1,3,3,-2,3,-2,-2,1,3,2,2]
13_9151; [-3,-3,2,-1,2,-3,2,-1,3,3,3,2,2]
13_9152; [-3,-3,2,-1,2,2,-3,2,-1,3,3,2,2]
13_9153; [-3,2,1,3,-2,3,-2,-2,-2,1,3,2,2]
13_9154; [-3,-3,2,-3,2,1,1,1,2,-3,2,2,1]
13_9155; [-3,2,1,3,3,3,-2,3,-2,1,3,2,2]
13_9156; [-3,-3,-3,2,1,-3,2,1,-3,-3,2,2,1]
13_9157; [-3,-3,-3,2,-3,2,-1,2,3,3,2,2,-1]
13_9158; [-4,-4,-3,-3,2,-3,2,1,1,3,2,2,4,-3,2,1]
13_9159; [-4,-4,-3,2,1,3,3,2,2,1,4,-3,2,1]
13_9160; [-4,-4,3,-4,3,2,-1,3,-4,3,3,2,1,1]
13_9161; [-4,-4,-3,-2,-2,-1,4,3,2,2,2,3,2,2,-1,2]
13_9162; [-3,-3,2,-3,2,1,3,-2,1,3,2,-1,2]
13_9163; [-3,-3,2,-3,2,1,1,-2,-2,3,3,2,-1,2,2]
13_9164; [-4,-3,2,-4,-3,2,2,-1,-4,3,3,2,1,1]
13_9165; [-4,-3,2,2,1,3,-2,3,-2,1,4,4,3,2]
13_9166; [-4,-4,-3,-3,2,1,-3,2,1,4,-3,2,2,1]
13_9167; [-4,-4,-3,2,-1,2,3,3,2,2,-1,4,-3,2]
13_9168; [-4,-3,-3,2,-1,2,-3,2,-1,4,4,3,2,2]
13_9169; [-3,2,-1,2,-3,2,2,-1,2,3,3,2,2]
13_9170; [-3,2,1,3,-2,-2,-2,3,-2,-2,1,3,2]
13_9171; [-4,-4,-3,-3,-3,2,-3,2,1,3,2,2,4,-3,2,1]
13_9172; [-3,-3,-2,1,-3,-2,-2,1,1,3,-2,3,2,2,1]
13_9173; [-3,-3,2,-1,-3,2,-1,3,3,2,1,1,2]
13_9174; [-4,-3,2,-1,3,3,2,1,4,4,3,2,2,1,3,2]
13_9175; [-4,-4,-3,2,-1,2,3,-4,3,2,1,1,4,4,3,2]
13_9176; [-3,-3,2,-1,2,-1,3,-2,3,2,1,1,2]
13_9177; [-3,-3,-2,1,1,-2,3,-2,1,1,3,-2,1]
13_9178; [-4,-4,3,-4,3,2,1,3,3,-2,1,4,4,3,-2,3]
13_9179; [-3,-3,-3,2,1,3,-2,3,-2,1,3,2,2]
13_9180; [-3,-3,-3,2,1,-3,2,-3,2,1,-3,2,2]
13_9181; [-3,2,1,3,-2,3,-2,1,3,3,2,2,2]
13_9182; [-3,-3,-2,-2,1,-3,2,1,1,1,-3,2,1]
13_9183; [-3,-3,2,-3,2,-1,2,3,3,3,2,2,-1]
13_9184; [-4,-4,-3,2,1,4,3,-2,3,-2,1,3,2,2]
13_9185; [-4,-4,-3,2,-3,2,1,-3,2,2,4,-3,2,1]
13_9186; [-4,-3,2,1,3,4,4,3,-2,3,-2,1,3,2]
13_9187; [-2,-2,-2,1,-2,3,-2,1,3,2,2,1,3]
13_9188; [-3,-2,-2,1,-2,1,1,2,3,3,2,1,1,2,2]
13_9189; [-4,-4,-3,-3,2,-3,2,2,1,3,2,2,4,-3,2,1]
13_9190; [-3,-3,-2,1,1,-2,3,-2,-1,3,3,2,1,1,2]
13_9191; [-4,-3,2,-1,2,3,3,2,1,1,2,2,4,4,3,2]
13_9192; [-4,3,-4,3,2,1,3,4,4,3,-2,1,3,2]
13_9193; [-4,-3,-2,1,-4,3,2,2,1,3,-4,3,2,1]
13_9194; [-4,-4,-3,-2,1,4,3,-2,1,3,3,2,2,1]
13_9195; [-4,-4,-4,-3,-3,2,2,3,4,3,-2,1,-2,3,-2,1]
13_9196; [-4,-4,-3,2,-1,-3,4,-3,2,4,-3,2,1,1,2,3]
13_9197; [-3,-3,2,-3,2,-1,2,2,3,3,2,-1,2]
13_9198; [-3,-3,2,-1,2,3,-2,3,2,2,-1,2,2]
13_9199; [-3,2,-3,2,-1,2,3,3,2,2,-1,2,2]
13_9200; [-3,-3,-2,1,1,1,3,-2,-1,3,3,2,1,1,2]
13_9201; [-4,-3,2,-1,2,-3,2,-1,4,4,3,2,2,-1]
13_9202; [-3,-2,-2,1,-3,-2,1,-3,2,2,1,1,1]
13_9203; [-4,-4,-3,-2,-2,1,1,4,3,-2,1,3,-2,1]
13_9204; [-3,-3,2,1,1,1,-3,2,-1,-3,2,2,-1]
13_9205; [-4,-3,2,-1,2,2,-3,2,-1,4,4,3,2,2]
13_9206; [-3,-3,-3,2,1,-3,-3,2,2,1,-3,2,1]
13_9207; [-3,-3,-3,2,-1,-3,2,2,3,3,2,-1,2]
13_9208; [-4,-4,-3,-3,2,2,1,-3,2,1,4,-3,2,1]
13_9209; [-4,-4,-3,2,-1,2,4,3,-2,3,3,2,-1,2]
13_9210; [-3,-3,2,1,1,-3,2,-3,2,1,1,2,-1]
13_9211; [-3,-3,-2,1,-2,3,3,-2,1,1,3,-2,1]
13_9212; [-3,-3,-2,1,-2,1,3,3,-2,1,1,3,-2]
13_9213; [-3,-3,-2,1,1,-2,1,3,-2,1,1,3,-2]
13_9214; [-3,-3,-2,1,1,-2,3,3,-2,1,3,-2,1]
13_9215; [-3,2,-3,2,-1,2,-1,2,3,3,2,1,1]
13_9216; [-3,-3,2,-1,2,-3,2,-3,2,1,1,2,-1]
13_9217; [-3,-3,2,-1,2,-1,2,-3,2,1,1,-3,2]
13_9218; [-3,2,-3,2,-1,2,1,1,-3,2,2,1,1]
13_9219; [-4,-3,2,-1,3,3,-4,3,2,-1,-4,3,3,2]
13_9220; [-4,-3,-3,-2,-2,-1,3,-4,3,2,1,1,3,3,2,2]
13_9221; [-3,-3,2,-1,2,3,3,2,1,1,2,2,3,-2,-1]
13_9222; [-3,-3,2,-1,2,-1,-3,2,-3,2,1,1,2]
13_9223; [-3,-3,-3,2,-1,2,-3,2,-1,3,3,3,2]
13_9224; [-4,-4,-3,2,-1,2,2,4,3,-2,-1,3,3,2]
13_9225; [-4,-4,-3,-2,4,3,-2,1,-2,3,3,3,-2,1]
13_9226; [-4,-4,3,-2,1,-2,3,-2,1,-2,4,3,-2,3]
13_9227; [-4,-4,-3,-2,1,3,4,-3,4,3,2,2,1,3,-2,1]
13_9228; [-4,-4,-3,-3,2,-3,2,-1,4,3,-2,3,2,2,-1,3]
13_9229; [-3,-3,-2,1,1,2,-3,2,-1,2,-3,2,1]
13_9230; [-4,-3,-2,1,3,2,2,1,3,4,4,3,-2,1,3,3]
13_9231; [-4,-3,2,-1,2,-3,2,-1,4,4,3,3,3,2]
13_9232; [-5,-4,-3,2,-1,2,-3,2,-1,4,5,5,4,3,2]
13_9233; [-4,-4,-3,2,-1,2,3,3,3,2,-1,4,-3,2]
13_9234; [-4,-4,-3,-2,1,-2,4,3,-2,1,3,2,2,1]
13_9235; [-4,-4,-4,-3,-3,2,2,1,3,4,3,-2,1,3,-2,1]
13_9236; [-4,-4,-3,2,-1,4,-3,2,4,4,-3,2,1,1,2,3]
13_9237; [-3,2,-1,2,-3,2,-1,2,1,1,1,1,1]
13_9238; [-4,-3,2,-1,2,-3,2,-1,3,3,4,4,3,2]
13_9239; [-3,-2,1,3,2,2,1,1,1,1,1,3,3,2,1]
13_9240; [-4,-3,2,-1,2,3,2,2,1,1,3,3,4,4,3,2]
13_9241; [-4,-3,2,-1,2,3,2,2,1,1,4,4,3,3,3,2]
13_9242; [-4,-3,-2,1,-3,2,2,1,3,4,4,3,-2,1,1,1]
13_9243; [-5,-4,-3,2,-1,2,3,2,2,1,1,4,5,5,4,3,2]
13_9244; [-5,-4,-3,-2,1,-2,3,4,5,5,4,3,2,2,1,3,-2]
13_9245; [-3,-3,-3,2,2,1,-3,2,1,-3,2,2,1]
13_9246; [-3,2,1,3,-2,3,2,2,1,3,3,3,2]
13_9247; [-3,2,1,3,-2,3,-2,-2,1,3,3,3,2]
13_9248; [-4,-4,-3,2,-1,3,-2,3,2,2,-1,4,-3,2]
13_9249; [-4,-3,2,-1,-4,3,3,2,1,1,-4,3,3,2]
13_9250; [-4,-3,2,1,-3,-2,-2,1,4,4,3,2,2,1]
13_9251; [-4,-4,-3,-2,-2,1,4,-3,2,1,-3,2,2,1]
13_9252; [-4,-3,2,1,-3,2,2,1,4,4,3,2,2,1]
13_9253; [-4,-4,-3,2,1,-3,2,2,1,4,-3,2,2,1]
13_9254; [-4,-4,-3,2,1,3,-2,3,2,2,1,4,-3,2]
13_9255; [-4,-3,2,1,3,-2,3,2,2,1,4,4,3,2]
13_9256; [-4,-4,-3,-2,-2,4,3,-2,1,-2,3,2,2,1]
13_9257; [-4,-3,2,1,3,-2,3,-2,-2,1,4,4,3,2]
13_9258; [-4,-3,2,-1,2,-3,2,2,-1,4,4,3,2,2]
13_9259; [-3,-3,-2,1,1,3,-2,-2,-1,3,3,2,1,1,2]
13_9260; [-4,-4,-4,-3,2,-1,3,4,3,3,2,4,-3,2,-1,2]
13_9261; [-3,-3,-2,1,1,3,2,2,-1,3,3,2,1,1,2]
13_9262; [-4,-4,-3,-3,-4,3,2,1,3,3,-2,1,4,4,-3,2]
13_9263; [-3,-2,1,3,2,2,1,1,2,3,3,2,1,1,2]
13_9264; [-4,-4,-3,2,-1,4,-3,4,3,2,2,3,3,2,1,1]
13_9265; [-4,-3,2,-1,-3,2,2,-1,4,4,3,2,2,-1]
13_9266; [-4,-4,-4,-3,2,-1,3,4,3,3,2,-1,4,-3,2,-1]
13_9267; [-4,-4,-3,-3,-2,1,3,2,2,1,4,3,2,2,1,3]
13_9268; [-4,-4,-3,-2,-2,1,4,3,-2,1,3,2,2,1]
13_9269; [-4,-4,-3,-2,1,3,4,3,3,-2,1,4,4,3,-2,1]
13_9270; [-4,-4,-3,-3,-2,1,3,-2,-2,1,4,3,2,2,1,3]
13_9271; [-4,-4,-3,2,2,1,4,3,-2,1,3,2,2,1]
13_9272; [-4,-3,2,-1,2,3,2,2,-1,4,4,3,2,2,3,3]
13_9273; [-4,-4,-3,-3,-2,1,-2,3,2,2,1,4,3,2,2,3]
13_9274; [-4,-4,-3,-3,-2,1,-2,3,-2,-2,1,4,3,2,2,3]
13_9275; [-4,-4,-3,-2,1,1,2,4,3,3,-2,1,3,3,-2,1]
13_9276; [-4,3,-2,1,1,3,3,-4,3,2,1,3,-2,1]
13_9277; [-4,-4,-3,-2,1,1,4,-3,2,2,1,-3,2,2,2,1]
13_9278; [-5,-5,-4,3,-2,1,4,4,-3,2,5,4,-3,2,1,-3,4]
13_9279; [-5,-5,-4,-3,2,-1,3,5,4,3,3,2,-1,4,3,2,2]
13_9280; [-4,3,-2,-2,4,3,3,-2,1,-2,4,3,-2,1]
13_9281; [-4,-3,2,-1,2,-3,2,-1,4,4,3,2,2,3]
13_9282; [-3,2,-1,2,-3,2,2,-1,2,1,1,1,1]
13_9283; [-3,2,-1,2,-3,2,2,2,-1,2,1,1,1]
13_9284; [-4,-4,-3,2,-1,2,1,1,4,-3,2,2,4,3,3,-2]
13_9285; [-4,-3,2,-3,2,-1,4,4,3,3,-2,3,2,2,1,1]
13_9286; [-4,-4,-3,-2,1,4,3,3,3,3,2,2,3,3,2,1]
13_9287; [-4,-4,-4,-3,2,-1,3,-4,3,2,1,-4,3,2,2,1]
13_9288; [-4,-3,2,-1,2,3,4,4,3,-2,3,2,-1,2]
13_9289; [-5,-4,-3,2,4,3,3,4,4,3,2,1,-5,4,3,-2,1]
13_9290; [-5,-5,-4,-4,-3,2,-1,4,3,2,2,5,-4,3,2,1,1]
13_9291; [-5,-5,-4,3,-2,-1,5,4,-3,2,4,-3,2,1,1,2,3]
13_9292; [-4,-4,-3,-3,-4,3,2,-1,3,3,2,4,-3,2,1,1]
13_9293; [-4,-4,-3,2,-1,2,-3,2,1,1,4,3,3,2,2,3]
13_9294; [-4,-4,-3,-3,-2,1,3,-2,4,3,2,2,1,3,-2,3]
13_9295; [-3,2,-3,2,2,1,-3,2,2,1,-3,2,1]
13_9296; [-3,2,1,3,-2,1,1,3,2,2,1,3,2]
13_9297; [-2,-2,1,-2,1,3,-2,1,3,2,2,1,3]
13_9298; [-3,-2,-2,1,-3,2,-3,2,1,-3,2,1,1]
13_9299; [-3,2,1,3,-2,-2,1,3,-2,1,3,3,2]
13_9300; [-4,-3,2,-1,2,-3,2,-1,2,2,4,4,3,2]
13_9301; [-4,-4,-3,2,1,4,-3,2,1,5,-4,-3,2,1,5]
13_9302; [-3,-2,-2,1,1,-3,2,-3,2,-1,2,1,1]
13_9303; [-2,-2,1,-2,1,3,2,2,1,1,3,-2,3]
13_9304; [-3,-2,1,1,2,-3,2,-1,2,2,-3,2,1]
13_9305; [-3,-3,2,-1,2,-3,2,-1,3,3,2,2,-1]
13_9306; [-3,-2,-2,1,1,-3,2,-1,-3,2,1,1,1]
13_9307; [-2,1,1,1,3,2,2,1,1,3,-2,1,3]
13_9308; [-3,-3,2,-1,-3,2,-1,3,3,3,2,2,-1]
13_9309; [-4,-4,-3,2,1,4,-3,-2,1,4,4,3,3,2]
13_9310; [-4,3,-2,1,3,3,2,2,1,4,4,3,-2,1]
13_9311; [-4,-4,-3,2,-1,2,4,3,-2,-1,3,2,2,-1]
13_9312; [-4,-4,-3,-2,-2,1,4,3,3,-2,1,3,-2,1]
13_9313; [-2,1,-2,1,1,3,2,2,1,1,3,-2,3]
13_9314; [-4,-3,-3,2,-1,2,-3,2,-1,2,4,4,3,2]
13_9315; [-4,-3,2,-3,2,-1,2,3,4,4,3,2,2,-1]
13_9316; [-4,-4,-3,-2,1,4,3,3,2,2,2,3,-4,3,2,1]
13_9317; [-3,-3,-2,-1,3,3,2,1,1,2,-3,2,-1,2,2]
13_9318; [-2,1,1,1,3,-2,1,1,3,2,2,1,3]
13_9319; [-4,3,-2,1,4,4,3,2,2,1,3,3,-2,1]
13_9320; [-4,-4,-4,-4,-3,-2,1,4,3,3,2,2,3,3,2,1]
13_9321; [-4,-4,-3,2,-1,-3,2,2,2,4,3,2,2,1,1,3]
13_9322; [-5,-5,-4,-3,-2,1,3,2,2,3,3,2,1,5,-4,3,2]
13_9323; [-5,-4,-4,3,2,-1,-4,3,2,5,5,-4,3,2,1,1,4]
13_9324; [-3,-2,-2,1,-2,1,1,-3,2,-1,2,1,1]
13_9325; [-3,-3,2,-3,2,2,1,-3,2,-3,2,2,1]
13_9326; [-3,2,1,3,3,-2,-2,3,-2,1,3,3,2]
13_9327; [-4,-4,-4,-3,2,-1,2,-1,3,4,3,-2,3,2,-1,2]
13_9328; [-4,-4,-3,2,-3,2,-1,4,3,-2,3,2,2,2,-1,3]
13_9329; [-4,-3,2,1,3,-4,3,-2,1,3,-4,3,2,1]
13_9330; [-4,-4,-3,-2,1,1,4,-3,2,4,3,3,-2,1,-2,1]
13_9331; [-4,-4,-3,-3,-2,1,3,2,2,1,4,3,-2,1,-2,3]
13_9332; [-4,-3,2,-3,2,-1,2,-1,4,4,3,2,2,-1]
13_9333; [-3,-2,1,-3,2,2,-3,2,2,1,1,1,1]
13_9334; [-4,-3,2,-4,3,3,-4,3,3,2,-1,2,1,1]
13_9335; [-3,2,1,1,1,3,-2,-2,3,-2,1,3,2]
13_9336; [-4,3,-2,-2,1,-2,1,4,4,3,2,-1,2,1]
13_9337; [-3,-3,-3,2,-3,2,1,-3,2,-3,2,2,1]
13_9338; [-3,2,1,3,3,-2,3,-2,1,3,3,3,2]
13_9339; [-4,-4,-3,2,1,4,-3,-3,-2,1,4,4,3,2]
13_9340; [-4,-3,2,-3,2,-4,-3,2,-1,3,3,2,1,1]
13_9341; [-4,-3,2,1,3,-2,3,-2,1,4,4,3,2,2]
13_9342; [-4,-3,2,1,-3,2,-3,2,1,4,4,3,2,2]
13_9343; [-4,-4,-3,2,1,-3,2,-3,2,1,4,-3,2,2]
13_9344; [-4,-4,-3,-2,4,3,-2,1,3,-2,3,2,2,1]
13_9345; [-4,-3,2,1,3,3,-2,3,-2,1,4,4,3,2]
13_9346; [-4,-3,-3,2,2,3,-4,3,-2,1,3,3,-2,1]
13_9347; [-2,1,-2,1,3,2,2,1,1,1,3,-2,3]
13_9348; [-3,-2,1,1,2,-3,2,-1,2,-3,2,1,1]
13_9349; [-4,3,-2,1,-2,4,4,3,-2,1,3,2,2,1]
13_9350; [-3,-3,-2,-2,1,-3,2,1,-3,2,2,2,1]
13_9351; [-3,2,-3,2,2,1,-3,2,-3,2,2,2,1]
13_9352; [-3,2,1,3,-2,3,-2,-2,-2,1,3,3,2]
13_9353; [-4,-4,-4,-3,2,-1,-4,3,2,4,4,-3,2,-1,2,2]
13_9354; [-4,-4,-3,-3,2,-1,4,4,-3,2,1,1,4,3,2,2]
13_9355; [-4,-4,-3,-3,2,-3,2,1,3,2,2,2,4,-3,2,1]
13_9356; [-3,-2,1,1,2,-3,2,-3,2,1,1,-2,1]
13_9357; [-3,-3,2,2,1,-3,-2,1,-2,3,3,-2,1]
13_9358; [-2,1,-2,1,3,2,2,1,3,3,-2,3,3]
13_9359; [-3,2,1,3,-2,-2,1,1,3,-2,1,3,2]
13_9360; [-4,-4,-3,2,-3,2,1,4,-3,2,2,-3,2,1]
13_9361; [-4,3,-2,1,3,-2,4,4,3,2,2,1,3,-2]
13_9362; [-3,-3,2,-3,2,1,-3,2,2,1,-3,2,1]
13_9363; [-2,1,-2,1,1,3,-2,1,3,2,2,1,3]
13_9364; [-3,-2,1,-3,-2,1,1,-2,1,-3,2,2,1]
13_9365; [-4,3,2,2,1,3,2,4,-3,2,1,4,3,-2]
13_9366; [-4,3,-2,1,-2,-2,4,3,3,-2,1,4,3,-2]
13_9367; [-4,-4,-3,-3,2,-3,2,1,3,4,3,3,-2,3,-2,1]
13_9368; [-4,-3,2,-1,2,3,3,3,2,2,-1,-4,3,2]
13_9369; [-4,-4,-3,-3,2,1,-3,2,1,4,-3,2,1,-3]
13_9370; [-4,-4,-3,-2,1,-2,4,3,-2,1,3,-2,1,1]
13_9371; [-3,-2,-2,1,-2,1,1,1,2,3,3,2,-1,2,2]
13_9372; [-4,-4,-3,-3,2,2,1,3,4,3,3,-2,1,3,-2,1]
13_9373; [-4,-3,2,-1,3,-4,3,2,-1,-4,3,3,2,2]
13_9374; [-4,-4,-3,-3,2,-3,2,-1,2,4,3,2,2,1,1,3]
13_9375; [1,2,2,-3,4,5,-3,4,3,-2,1,2,2,-3,-3,4,-2,5,-4]
13_9376; [-4,-4,-3,-3,-3,2,1,-3,2,1,4,-3,2,1]
13_9377; [-5,-5,-4,-4,-3,2,1,-5,4,-3,2,1,5,4,-3,2,1]
13_9378; [-4,-4,-3,2,-3,4,3,3,2,-1,2,-3,2,-1]
13_9379; [-4,-4,-3,2,1,-3,2,1,1,1,4,-3,2,1]
13_9380; [-4,-4,-3,-2,1,4,3,3,2,2,2,2,3,3,2,1]
13_9381; [-5,-4,-3,2,-1,3,4,4,3,2,1,1,-5,4,3,3,2]
13_9382; [-5,-5,-4,-3,2,-1,2,3,5,4,3,3,2,-1,4,3,2]
13_9383; [-4,-4,-3,2,-1,2,2,2,4,3,2,2,1,1,3,2]
13_9384; [-5,-4,3,-4,5,5,4,4,3,2,-1,3,-4,3,2,1,1]
13_9385; [-3,-2,1,-3,-2,1,1,2,-3,2,2,1,1]
13_9386; [-3,-3,2,-1,2,3,3,2,2,-1,3,2,2]
13_9387; [-3,-3,2,-3,2,-1,2,3,3,2,2,-1,2]
13_9388; [-3,-3,2,-1,2,3,-2,3,3,2,-1,2,2]
13_9389; [-3,2,-3,2,-1,2,2,3,3,2,-1,2,2]
13_9390; [-3,-3,2,-1,2,1,3,3,3,-2,1,3,2]
13_9391; [-3,-3,-3,2,-1,2,2,3,-2,3,2,-1,2]
13_9392; [-4,-3,-3,2,1,3,-2,1,4,4,3,2,-1,2]
13_9393; [-4,-4,-3,2,-1,2,2,4,3,-2,3,2,-1,2]
13_9394; [-3,-2,1,1,2,-3,2,1,1,2,-3,2,1]
13_9395; [-3,-3,-2,1,-2,3,-2,1,1,3,2,2,1]
13_9396; [-3,-3,2,-1,-3,2,2,-1,3,3,2,-1,2]
13_9397; [-3,-3,2,-1,2,3,-2,3,2,-1,2,2,-1]
13_9398; [-2,1,-2,1,3,3,2,2,1,3,-2,3,3]
13_9399; [-3,-3,2,-1,2,-3,2,-1,3,3,2,-1,2]
13_9400; [-3,-3,-2,-1,3,2,1,1,2,3,3,2,-1,2,2]
13_9401; [-3,-3,2,-1,2,2,-3,2,1,1,2,2,3,-2,-1]
13_9402; [-3,2,-3,2,1,1,2,-3,2,-1,2,1,1]
13_9403; [-3,-3,2,-1,2,2,-3,2,1,1,-3,2,-1]
13_9404; [-3,2,1,1,3,3,-2,1,3,-2,1,3,2]
13_9405; [-3,-2,1,-3,-2,1,1,1,-3,-2,1,1,1]
13_9406; [-3,-3,-2,1,-2,3,-2,1,1,3,-2,1,1]
13_9407; [-3,-3,2,1,1,1,3,3,2,2,-1,3,2,2,-1]
13_9408; [-4,-4,-3,-2,1,4,3,-2,1,3,3,-2,1,1]
13_9409; [-3,-3,2,-1,-3,2,-1,3,3,2,2,-1,2]
13_9410; [-3,-3,2,-1,2,-3,2,1,1,2,2,3,3,-2,-1]
13_9411; [-3,2,1,3,-2,1,1,-2,3,-2,1,3,2]
13_9412; [-3,-3,-2,1,3,-2,1,1,-2,1,1,3,3,2,-1]
13_9413; [-3,-3,2,-1,-1,2,1,1,3,-2,1,3,2]
13_9414; [-3,-3,2,-1,2,1,3,-2,1,3,3,3,2]
13_9415; [-3,-3,-3,2,-3,2,-1,2,2,3,3,2,-1]
13_9416; [-3,2,-1,2,1,1,2,-3,2,-1,2,2,2]
13_9417; [-4,-3,-3,2,-1,2,1,3,-2,1,4,4,3,2]
13_9418; [-4,-4,-3,2,-1,2,2,3,3,2,-1,4,-3,2]
13_9419; [-4,-3,-3,2,2,-1,2,-3,2,-1,4,4,3,2]
13_9420; [-4,-4,-3,2,2,-1,4,-3,2,1,1,2,4,4,3,-2]
13_9421; [-3,-3,-2,1,-3,-2,1,3,-2,3,3,2,2,2,1]
13_9422; [-3,-2,1,-3,2,2,-3,2,2,2,1,1,1]
13_9423; [-4,-3,2,-1,-4,3,3,-4,3,3,3,2,1,1]
13_9424; [-3,-3,2,-1,2,-1,-3,2,1,1,1,-3,2]
13_9425; [-3,-3,-2,1,-2,1,1,3,-2,1,1,3,-2]
13_9426; [-3,2,-1,2,-3,2,-1,2,3,3,2,1,1]
13_9427; [-3,-3,2,-1,-3,2,-3,2,-1,2,1,1,2]
13_9428; [-3,-3,2,1,1,-3,2,-1,-3,2,-1,2,2]
13_9429; [-4,-4,-3,-2,1,1,4,3,-2,1,3,3,-2,1]
13_9430; [-3,-3,-2,1,1,-2,1,3,-2,1,3,-2,1]
13_9431; [-5,-5,-4,3,3,-2,1,4,4,-3,2,5,4,-3,2,1,4]
13_9432; [-4,-3,2,-1,-3,2,-1,4,4,3,2,2,-1,3]
13_9433; [-3,2,-3,2,-1,2,-1,2,-3,2,2,1,1]
13_9434; [-3,-3,-2,1,-2,3,3,-2,1,1,3,3,3,2,-1]
13_9435; [-3,-3,-2,-2,3,3,2,-1,2,-3,2,1,1,2,-1]
13_9436; [-4,-4,-4,-3,2,1,1,4,-3,2,-1,2,4,3,-2,-1]
13_9437; [-3,2,-1,2,2,-3,2,-1,2,2,1,1,2]
13_9438; [-4,-3,-3,-2,1,3,3,2,2,2,4,4,3,2,2,1]
13_9439; [-4,-3,2,2,-1,2,2,-3,2,-1,4,4,3,2]
13_9440; [-4,-4,-3,2,1,4,-3,-2,1,4,4,3,2,2]
13_9441; [-4,-3,2,-3,2,2,1,4,3,3,-2,1,4,4,3,2]
13_9442; [-4,-4,-3,2,-3,-4,3,2,2,1,-4,3,-2,1]
13_9443; [-4,-3,2,1,1,2,-1,3,3,3,2,-1,4,4,3,2]
13_9444; [-4,-4,-3,-2,1,4,3,-2,1,1,-2,3,-2,1]
13_9445; [-3,-3,-2,-2,1,1,3,2,2,1,1,2,-3,2,-1]
13_9446; [-3,-3,-2,1,3,2,2,3,3,2,-1,2,1,1,2]
13_9447; [-3,-2,1,3,2,2,1,1,2,2,3,3,2,1,1]
13_9448; [-4,-4,-3,-2,1,-4,3,-4,3,-2,3,2,2,1]
13_9449; [-4,-3,2,-3,2,1,3,3,-4,3,-2,1,3,3]
13_9450; [-4,-3,-3,-2,1,3,-4,3,2,2,3,3,2,1]
13_9451; [-4,3,-2,1,3,3,2,-4,3,3,2,2,1,3]
13_9452; [-4,-3,2,1,-3,-3,2,4,-3,2,1,4,3,2]
13_9453; [-4,-4,-4,-3,-3,2,-3,2,1,3,4,3,-2,3,-2,1]
13_9454; [-4,-3,2,-3,2,-1,2,1,1,-4,3,-2,1,1]
13_9455; [-4,-4,-3,2,-1,4,3,3,2,-1,4,4,3,2]
13_9456; [-4,-4,-4,-3,2,1,4,-3,2,-1,2,4,3,-2,1,-2]
13_9457; [-4,-3,2,1,3,3,2,2,1,-4,3,2,2,1]
13_9458; [-4,-3,-3,2,2,-1,3,2,2,-4,3,3,2,-1,2,3]
13_9459; [-5,-4,3,-2,1,3,3,-2,1,-4,-3,2,-5,4,3]
13_9460; [-4,-3,-3,2,-3,2,1,4,-3,-2,4,3,-2,1]
13_9461; [-5,-5,-4,3,-2,1,-4,-3,5,4,3,3,2,4,-3,2,1]
13_9462; [-4,-3,2,-1,2,3,3,2,2,-1,-4,3,2,2]
13_9463; [-3,-3,2,-3,2,-1,3,3,-2,3,2,2,-1]
13_9464; [-3,2,1,3,-2,-2,3,3,-2,1,3,2,2]
13_9465; [1,1,2,1,1,3,2,2,1,3,2,2,3]
13_9466; [-3,-3,2,1,-3,-3,2,2,1,-3,2,2,1]
13_9467; [-3,2,1,1,2,2,1,-3,2,2,1,1,2]
13_9468; [-4,-3,-3,-2,1,3,-4,3,2,1,-3,2,2,1]
13_9469; [-4,-4,-3,2,2,4,-3,4,3,-2,1,3,-2,1]
13_9470; [-4,-3,2,1,-3,2,4,-3,2,1,4,3,2,2]
13_9471; [-4,-4,-4,-3,2,-3,2,2,1,3,4,3,-2,3,-2,1]
13_9472; [-3,-3,-2,1,4,-3,2,2,4,3,3,2,1,4]
13_9473; [-4,-3,-3,-2,1,-4,3,2,2,-4,3,3,2,1]
13_9474; [-4,3,-2,1,-4,3,3,2,-4,3,3,2,2,1]
13_9475; [-4,-4,-3,-3,2,-1,2,3,3,2,1,4,-3,2,1,-3]
13_9476; [-3,-3,-2,1,-3,-2,-2,1,3,3,2,2,1,1,1]
13_9477; [-4,-4,-3,2,-4,-3,-3,2,-1,4,4,3,3,2,1,1]
13_9478; [-3,2,1,3,-2,3,-2,-2,1,3,3,2,2]
13_9479; [-3,-3,2,1,3,-2,-2,3,-2,1,3,2,2]
13_9480; [-3,-3,2,1,-3,2,2,-3,2,1,-3,2,2]
13_9481; [-3,2,1,3,3,-2,3,-2,1,3,3,2,2]
13_9482; [-3,-3,2,1,3,-2,3,-2,1,3,3,2,2]
13_9483; [-3,-3,2,-3,2,1,-3,2,-3,-3,2,2,1]
13_9484; [-3,-2,1,-2,-3,2,1,1,1,2,1,1,1]
13_9485; [-3,-3,-2,1,-3,2,2,2,1,1,-3,-2,1]
13_9486; [-3,2,-1,2,-3,2,2,-1,2,2,3,3,2]
13_9487; [-3,2,-1,2,-3,2,2,2,-1,2,3,3,2]
13_9488; [-4,-4,-3,2,-1,4,-3,2,1,1,2,4,4,4,3,-2]
13_9489; [-3,-3,-2,1,1,-2,3,-2,1,3,-2,1,1]
13_9490; [-3,-3,2,1,1,-3,2,1,-3,2,2,2,1]
13_9491; [-3,2,1,1,2,2,2,1,3,-2,1,3,2]
13_9492; [-3,2,2,1,3,-2,1,3,-2,1,3,2,2]
13_9493; [-4,-3,2,-3,4,3,3,2,2,2,1,4,4,3,-2,1]
13_9494; [-3,-3,2,-1,2,-3,2,-1,2,1,1,-3,2]
13_9495; [-2,1,1,3,-2,1,3,2,2,2,1,3,3]
13_9496; [-4,-4,-3,-3,-2,1,-2,1,3,4,3,2,2,1,3,-2]
13_9497; [-4,3,-4,3,-2,1,3,2,-4,3,3,2,2,1]
13_9498; [-4,-4,-4,-3,2,4,3,3,2,-1,2,-1,4,3,-2,-1]
13_9499; [-4,-4,-3,-3,2,-3,2,2,1,-4,3,-2,1,3]
13_9500; [-3,2,-1,2,-3,2,-1,2,2,2,1,1,2]
13_9501; [-4,-3,2,-3,2,-1,2,2,3,4,4,3,2,-1]
13_9502; [-3,2,-3,2,1,3,-2,3,-2,1,3,2,2]
13_9503; [-4,-3,2,-3,2,2,1,3,2,2,-4,3,3,2,1,3]
13_9504; [-4,-3,2,-1,3,3,2,1,-4,3,-2,1,3,2]
13_9505; [-4,-4,-4,-3,2,-3,2,-1,4,3,-2,3,2,2,-1,3]
13_9506; [-4,-3,2,1,-3,2,-4,-3,2,1,3,3,2,1]
13_9507; [-3,-2,1,1,2,3,3,2,-1,2,-3,2,1]
13_9508; [-3,-3,2,-1,2,-3,2,1,-3,-2,1,1,2]
13_9509; [-4,-3,2,-1,3,3,2,1,4,4,4,3,-2,1,3,2]
13_9510; [-4,-3,2,-3,2,-1,2,2,1,1,-4,3,-2,1]
13_9511; [-3,2,1,1,-3,2,2,1,-3,2,2,1,1]
13_9512; [-3,-2,-2,1,-3,2,2,1,1,-3,2,1,1]
13_9513; [-2,1,1,3,2,2,1,3,2,2,1,1,3]
13_9514; [-2,-2,1,1,3,-2,1,1,3,2,2,1,3]
13_9515; [-3,2,-3,2,1,-3,2,2,1,-3,2,2,1]
13_9516; [-3,-2,-2,1,-3,2,-3,2,1,-3,2,2,1]
13_9517; [-3,2,1,3,2,2,1,3,2,2,1,3,2]
13_9518; [-3,2,1,3,-2,-2,1,3,2,2,1,3,2]
13_9519; [-2,1,-2,1,3,2,2,1,3,2,2,1,3]
13_9520; [-2,-2,1,3,-2,1,-2,1,3,2,2,1,3]
13_9521; [-3,-2,1,-2,1,-3,2,2,1,-3,2,2,1]
13_9522; [-3,2,1,3,-2,-2,1,3,-2,-2,1,3,2]
13_9523; [-2,-2,1,-2,3,-2,-2,1,3,2,2,1,3]
13_9524; [-3,-3,-2,1,-3,-2,1,3,-2,3,2,2,2,2,1]
13_9525; [-4,-4,-3,2,-3,4,-3,-2,-1,4,3,2,1,1,2,3]
13_9526; [-4,-4,-3,2,-1,3,3,2,4,-3,2,1,1,4,3,2]
13_9527; [-4,-4,-4,-3,2,-1,3,-4,3,2,1,1,4,4,3,2]
13_9528; [-5,-5,-4,-3,2,-1,3,3,5,4,-3,2,1,1,4,3,2]
13_9529; [-4,-4,-3,-3,2,-3,2,1,-4,3,3,-2,1,3]
13_9530; [-4,-4,-3,-2,-2,1,4,3,-2,1,3,-2,1,1]
13_9531; [-4,-3,2,1,-3,-4,3,2,1,3,3,2,2,1]
13_9532; [-4,-3,-3,2,2,-1,3,3,2,4,4,3,2,1,1,2]
13_9533; [-3,-3,2,-1,2,1,1,3,-2,1,3,2,2]
13_9534; [-3,-3,2,-3,2,-1,2,-3,2,1,1,2,-1]
13_9535; [-4,-4,-3,-2,1,4,3,-2,1,3,-4,3,-2,1]
13_9536; [-4,-3,-3,-2,-1,3,2,-4,3,3,2,1,1,2,3,2]
13_9537; [-4,-4,3,-2,-1,3,2,1,1,4,-3,2,4,3]
13_9538; [-4,-3,-3,2,-1,-3,2,-1,4,4,-3,2,1,1,2,3]
13_9539; [-4,-4,-3,2,-3,2,-1,2,4,3,2,2,1,1,3,2]
13_9540; [-3,-3,-2,-2,-1,3,-2,3,2,2,1,1,2,2,2]
13_9541; [-3,-3,-2,1,-2,3,-2,1,1,3,3,3,3,2,-1]
13_9542; [-4,-4,-3,2,-1,-3,4,-3,2,2,4,3,3,-2,1,1]
13_9543; [-4,-4,-3,2,-1,-3,4,-3,2,2,4,4,3,-2,1,1]
13_9544; [-4,-4,-3,-3,2,2,1,3,3,-2,1,4,3,-2,3,3]
13_9545; [-4,-3,2,-4,-3,2,-1,2,4,3,3,4,4,3,2,-1]
13_9546; [-4,-4,-3,2,2,1,3,3,-2,1,4,3,3,-2,3,3]
13_9547; [-4,-4,-3,-3,-2,1,4,3,3,2,2,3,-4,3,2,1]
13_9548; [-3,-3,-2,-2,-1,3,-2,3,2,2,2,1,1,2,2]
13_9549; [-3,-3,-2,-2,-1,3,-2,3,2,2,2,2,1,1,2]
13_9550; [-3,-3,-2,1,-2,1,1,1,3,-2,1,3,-2]
13_9551; [-3,2,-3,2,-1,2,1,1,1,-3,2,-1,2]
13_9552; [-4,-3,2,-1,-3,2,-1,3,3,4,4,3,2,-1]
13_9553; [-4,-4,-3,2,-1,-3,2,1,1,4,-3,2,4,-3]
13_9554; [-4,-3,2,-1,2,-1,2,-3,2,-1,4,4,3,2]
13_9555; [-4,3,-4,3,2,2,1,3,-2,1,-4,3,3,2]
13_9556; [-4,-4,-3,2,1,-3,2,1,4,-3,2,2,1,-3]
13_9557; [-4,3,-2,1,3,-2,1,4,4,3,2,2,1,3]
13_9558; [-3,-3,2,-3,2,-1,2,1,1,2,-3,2,-1]
13_9559; [-3,2,-1,2,-3,2,1,1,2,-1,2,2,2]
13_9560; [-4,-4,-3,2,-1,2,1,1,4,-3,2,2,4,4,3,-2]
13_9561; [-3,-3,2,1,-3,2,1,-3,2,2,2,2,1]
13_9562; [-2,1,1,3,2,2,2,2,1,3,-2,1,3]
13_9563; [-4,-4,-3,-3,2,-3,4,3,3,2,-1,2,1,1,3,3]
13_9564; [-4,-3,2,1,1,1,3,2,2,-1,4,4,3,2,-1,2]
13_9565; [-3,-3,2,1,1,1,-3,2,1,-3,2,2,1]
13_9566; [-3,2,-3,2,1,3,-2,1,3,-2,1,3,2]
13_9567; [-4,-3,2,-1,2,-3,4,-3,2,-1,4,4,3,2]
13_9568; [-4,-3,2,-3,4,3,3,4,4,3,2,-1,2,-3,2,-1]
13_9569; [-4,-4,-3,-2,1,1,4,3,3,-2,-1,3,3,2,1,1]
13_9570; [-5,-5,-4,3,-2,1,4,4,-3,-2,1,5,4,-3,-2,1,4]
13_9571; [-3,-3,2,-3,2,-1,2,1,1,1,-3,2,-1]
13_9572; [-3,-2,-2,1,-2,1,1,2,3,3,2,-1,2,2,2]
13_9573; [-4,-3,-3,2,-1,3,3,2,4,4,3,2,2,1,1,2]
13_9574; [-4,-3,2,1,-3,-4,3,2,1,3,3,3,2,1]
13_9575; [-4,-3,-2,1,-3,-2,1,-2,1,3,4,4,3,2,2,1]
13_9576; [-5,-4,3,-2,1,4,-3,5,5,4,3,3,2,4,-3,2,1]
13_9577; [-3,-3,-3,-2,1,-3,-2,1,-2,1,3,3,2,2,1]
13_9578; [-4,-3,-3,2,-1,3,3,2,1,1,4,4,3,2,2,2]
13_9579; [-4,-4,-3,-2,1,-2,1,3,3,2,2,1,4,-3,-2,1]
13_9580; [-5,-4,-3,2,-3,4,3,3,2,1,4,5,5,4,3,-2,1]
13_9581; [-5,-4,-3,2,-3,4,-3,2,1,-5,4,3,-2,1,3]
13_9582; [-4,-3,-2,1,-2,1,3,3,-4,3,-2,1,3,2]
13_9583; [-4,-4,-3,2,2,-1,2,4,3,2,2,1,1,3,2,2]
13_9584; [-4,-4,-3,-2,1,4,3,-2,1,3,3,3,-2,1]
13_9585; [-4,-4,3,-2,1,3,-2,1,-2,4,3,-2,1,3]
13_9586; [-3,-3,2,-1,2,2,3,2,2,-1,2,3,3,2,-1]
13_9587; [-4,3,-2,1,-2,4,3,3,-2,1,4,3,-2,1]
13_9588; [-4,-4,-4,-3,-2,1,-4,3,3,2,2,4,4,-3,2,1]
13_9589; [-3,-3,-2,1,-3,-2,1,1,1,3,3,3,2,2,1]
13_9590; [-3,2,1,1,1,1,3,-2,3,-2,1,3,2]
13_9591; [-3,-2,-2,-3,2,1,1,1,1,2,-3,2,1]
13_9592; [-3,2,-3,2,1,-3,2,-3,2,1,1,1,1]
13_9593; [-4,3,-2,1,-2,1,3,2,-1,2,1,4,4,3]
13_9594; [-4,-3,-3,-4,3,2,-1,2,1,1,3,-4,3,2]
13_9595; [-4,3,-4,3,2,-4,3,-4,3,2,-1,2,1,1]
13_9596; [-2,1,-2,1,1,3,2,2,2,1,3,-2,3]
13_9597; [-4,-4,3,3,-2,1,-4,-3,2,-3,4,-3,2,1]
13_9598; [-3,-2,1,-3,-2,1,-3,2,2,1,1,1,1]
13_9599; [-3,2,1,3,-2,3,-2,1,3,2,2,2,2]
13_9600; [-3,2,1,-3,2,1,-3,2,2,2,2,2,1]
13_9601; [-4,-3,2,-4,-3,2,-4,3,3,2,-1,2,1,1]
13_9602; [-4,3,-2,1,-2,3,-2,1,3,2,2,4,4,3]
13_9603; [-4,-4,-3,2,-3,4,3,3,2,-1,2,1,1,2,3,3]
13_9604; [-4,-3,2,-3,2,-1,-4,3,-2,3,2,2,1,1]
13_9605; [-4,-3,2,1,3,3,-2,4,4,3,-2,1,3,2]
13_9606; [-4,-4,-3,2,-3,4,3,3,2,2,2,1,3,3,-2,1]
13_9607; [-3,-3,-2,1,3,-2,1,-2,1,1,1,3,3,2,-1]
13_9608; [-3,2,-3,2,-1,2,-3,2,-1,2,1,1,2]
13_9609; [-4,-4,-3,-2,1,1,1,2,-3,2,4,3,2,2,1,3]
13_9610; [-3,-3,-2,1,-3,-2,1,-2,-2,1,3,3,2,2,1]
13_9611; [-5,-5,-4,-3,2,-1,3,-4,3,5,4,3,3,2,1,1,4]
13_9612; [-3,-3,-3,-2,1,-2,3,-2,-1,3,3,2,1,1,2]
13_9613; [-4,3,2,-4,3,3,3,-4,3,2,1,3,-2,1]
13_9614; [-5,-4,3,3,-2,1,-4,-3,2,5,5,4,-3,2,1]
13_9615; [-3,-3,-3,2,-3,2,1,1,2,-1,2,1,1]
13_9616; [-4,-4,-3,2,-1,2,1,1,2,4,-3,2,1,1]
13_9617; [-4,-4,-3,2,-3,2,1,-3,2,4,-3,2,1,-3]
13_9618; [-3,2,-1,2,1,1,1,3,-2,1,3,3,2]
13_9619; [-3,-3,-2,1,-2,3,-2,1,1,3,3,3,2,2,-1]
13_9620; [-3,-2,-2,1,1,2,2,3,3,2,2,2,-1,2,2]
13_9621; [-4,-3,2,2,2,-1,-3,2,-1,4,4,3,2,-1]
13_9622; [-3,2,1,3,3,-2,1,1,3,2,-1,2,2]
13_9623; [-4,-3,-2,1,-2,1,1,2,3,4,4,3,2,-1,2,2]
13_9624; [-5,-5,-4,-3,2,-1,3,-4,5,4,-3,4,-3,2,1,1,4]
13_9625; [-4,-3,2,-3,2,-1,4,4,3,-2,3,2,2,2,1,1]
13_9626; [-3,-3,-3,-3,2,1,-3,2,1,-3,2,2,1]
13_9627; [-3,2,-1,2,-3,2,1,1,-2,1,1,1,2]
13_9628; [-4,-4,-3,2,1,-3,2,1,-3,2,2,1,4,-3]
13_9629; [-3,2,1,1,1,1,3,3,-2,1,3,3,2]
13_9630; [-4,3,-2,1,1,3,2,-1,2,1,1,4,4,3]
13_9631; [-4,-4,-3,2,-1,3,-4,3,2,-1,-4,3,3,2]
13_9632; [-3,-3,2,-1,-3,2,-1,2,-3,2,1,1,2]
13_9633; [-3,-3,-2,1,-2,1,1,2,-3,2,1,1,2,2,2]
13_9634; [-4,-4,-3,-2,1,4,-3,2,4,4,3,3,-2,3,-2,1]
13_9635; [-3,-2,1,1,1,2,2,-3,2,-1,2,1,1]
13_9636; [-3,-3,-3,-2,1,-2,1,1,2,-3,2,1,1,2,2]
13_9637; [-4,-3,2,-1,2,-3,2,-1,4,4,3,2,2,2]
13_9638; [-4,-3,2,-3,2,-1,4,4,4,3,-2,3,2,2,1,1]
13_9639; [-4,-3,2,-1,3,3,2,-4,-3,2,1,1,3,3,3,2]
13_9640; [-5,-4,3,-4,3,2,-1,-3,2,4,5,5,4,-3,2,-1,2]
13_9641; [-3,2,-1,2,-3,2,-1,2,1,1,1,2,2]
13_9642; [-3,-3,-3,-2,1,-3,-2,1,1,3,3,3,2,2,1]
13_9643; [-4,-4,-3,2,-1,4,-3,2,2,4,4,3,3,-2,1,1]
13_9644; [-4,-4,-3,-2,1,-3,2,2,2,1,4,-3,2,2,2,1]
13_9645; [-5,-4,3,-2,1,4,4,-5,4,-3,2,4,-3,2,1]
13_9646; [-4,-3,2,-1,3,3,-4,3,-2,3,2,1,1,2]
13_9647; [-5,-5,-4,-3,2,-1,3,5,4,4,-3,2,4,-3,2,1,1]
13_9648; [-5,-5,-4,-3,2,5,4,-3,2,-1,4,-3,2,1,1]
13_9649; [-4,-4,-3,-2,1,4,3,-2,1,3,-2,1,1,1]
13_9650; [-4,-4,-3,2,-3,2,1,3,3,3,-2,1,4,3,-2,3]
13_9651; [-4,-3,2,1,3,-2,3,-2,1,3,2,-4,3,2]
13_9652; [-4,-4,-3,2,-1,2,3,3,2,1,1,4,3,2,2,3]
13_9653; [-4,-4,3,2,-1,-4,3,2,-4,3,3,2,1,1]
13_9654; [-3,-3,-2,1,1,3,-2,3,2,-1,2,1,1,1,2]
13_9655; [-4,-4,-3,2,-1,4,-3,-2,4,3,-2,1,1,3,2,2]
13_9656; [-4,-4,-3,-2,4,4,3,3,-2,-1,3,-4,3,2,1,1]
13_9657; [-3,2,-1,2,-3,2,1,1,2,2,-1,2,2]
13_9658; [-4,-3,-3,-2,1,3,-2,1,1,3,4,4,3,2,2,-1]
13_9659; [-5,-4,-4,-3,-2,1,3,4,5,5,4,-3,2,4,-3,2,1]
13_9660; [-5,-4,3,-2,4,4,3,2,2,-1,-5,4,3,3,2,1,1]
13_9661; [-4,-4,-3,-2,1,4,-3,2,2,1,-3,2,2,2,2,1]
13_9662; [-4,-4,-3,-3,2,2,1,-3,-2,1,4,-3,2,2,2,1]
13_9663; [-4,3,-2,1,1,1,3,-4,3,2,1,3,-2,1]
13_9664; [-4,-4,-3,-2,1,3,4,3,-2,1,1,3,3,-2,-2,1]
13_9665; [-5,-5,-4,3,-2,-1,5,4,-3,4,-3,2,1,1,2,4,3]
13_9666; [-3,-3,2,-1,-3,2,1,1,1,1,-3,2,-1]
13_9667; [-3,-2,1,1,1,2,2,1,1,1,1,3,3,2,1]
13_9668; [-4,-3,2,-1,2,3,2,2,1,1,1,1,4,4,3,2]
13_9669; [-4,-3,-2,1,-3,-2,1,3,4,4,3,2,2,1,1,1]
13_9670; [-3,-3,-3,2,1,-3,2,1,-3,2,2,2,1]
13_9671; [-4,-4,-3,2,1,-3,2,1,4,-3,2,2,2,1]
13_9672; [-4,-3,-2,1,3,2,2,1,1,1,3,4,4,3,2,1]
13_9673; [-5,-4,-3,2,-1,3,3,2,1,1,2,4,5,5,4,3,2]
13_9674; [-5,-4,-3,-2,1,-3,2,2,3,4,5,5,4,3,-2,1,3]
13_9675; [-3,2,1,-3,2,2,1,-3,2,2,2,2,1]
13_9676; [-3,2,1,3,-2,-2,-2,-2,3,-2,1,3,2]
13_9677; [-3,2,1,3,-2,3,-2,-2,1,3,2,2,2]
13_9678; [-4,-4,-3,2,-1,2,-3,2,4,3,3,2,2,1,1,3]
13_9679; [-4,-4,-3,-3,2,-3,2,-1,2,1,3,2,2,1,4,-3]
13_9680; [-4,-3,2,1,3,-2,-2,4,4,3,-2,1,3,2]
13_9681; [-3,-3,2,1,-3,2,1,-3,2,1,-3,2,2]
13_9682; [-3,-2,1,3,2,2,1,1,1,3,3,2,1,1,1]
13_9683; [-4,-3,-2,1,-3,-2,1,1,1,3,4,4,3,2,2,1]
13_9684; [1,2,-3,-2,-2,-1,-1,-2,-3,-2,-4,-2,-3,2,-3,-4]
13_9685; [-4,-3,-2,1,-3,-2,1,1,3,4,4,3,2,2,1,3]
13_9686; [-5,-5,-4,-3,2,-1,3,3,2,2,5,-4,3,-2,1,1,3]
13_9687; [-4,-4,-3,2,-1,-4,-3,2,1,1,4,4,4,3,3,2]
13_9688; [-4,-4,-3,2,2,1,3,3,-2,1,4,3,-2,3,3,3]
13_9689; [-4,-4,-3,-3,-2,1,-2,1,3,2,2,1,4,3,-2,3]
13_9690; [-4,-4,-3,-2,1,4,3,3,2,2,3,-4,3,3,2,1]
13_9691; [-4,-4,-3,-2,1,-2,3,4,3,-2,1,3,3,-2,-2,1]
13_9692; [-4,-4,-3,-3,-2,1,1,3,2,2,1,4,3,-2,1,3]
13_9693; [-4,-4,-3,-3,2,-1,-3,2,4,3,3,2,2,1,1,3]
13_9694; [-4,-4,-4,-3,-3,-2,1,-2,3,2,2,1,4,3,-2,3]
13_9695; [-4,-4,-3,-2,1,4,3,3,2,2,2,3,3,3,2,1]
13_9696; [-2,1,1,1,1,3,2,2,1,3,-2,1,3]
13_9697; [-3,2,-3,2,1,1,1,1,2,-3,2,2,1]
13_9698; [-4,3,-2,1,3,-2,1,3,2,2,1,4,4,3]
13_9699; [-4,3,-4,3,2,-1,2,1,1,3,-4,3,3,2]
13_9700; [-4,-4,-3,-2,1,1,1,4,3,3,2,2,3,3,2,1]
13_9701; [-3,2,1,-3,2,2,2,1,-3,2,1,1,1]
13_9702; [-3,-3,-3,-2,1,-3,-2,-2,1,3,3,3,2,2,1]
13_9703; [-4,-3,2,-1,2,2,2,3,2,2,1,1,4,4,3,2]
13_9704; [-5,-5,-4,-3,2,-1,5,4,4,3,3,4,4,3,2,1,1]
13_9705; [-3,-2,1,-2,1,1,-3,-2,1,-2,1,1,1]
13_9706; [-4,-3,2,1,-3,-3,2,-3,2,1,4,4,3,2]
13_9707; [-4,-4,-3,2,1,-3,-3,2,-3,2,1,4,-3,2]
13_9708; [-4,-4,-3,-2,4,3,-2,1,3,3,-2,3,-2,1]
13_9709; [-3,-3,2,-3,2,2,1,-3,2,2,-3,2,1]
13_9710; [-3,2,1,3,-2,-2,3,-2,1,3,3,3,2]
13_9711; [-3,-3,2,-3,2,1,-3,2,-3,2,2,2,1]
13_9712; [-4,-4,-4,-3,-3,2,-1,4,-3,2,1,1,4,3,2,2]
13_9713; [-4,-3,-3,2,2,-1,2,3,4,4,3,-2,1,1,3,-2]
13_9714; [-4,-4,-3,2,-3,4,3,3,3,2,2,1,3,3,-2,1]
13_9715; [-4,-4,-3,2,-1,2,3,3,4,3,2,2,1,1,3,2]
13_9716; [-3,-3,2,1,-3,2,1,1,1,-3,2,2,1]
13_9717; [-2,-2,1,-2,1,1,3,2,2,1,3,-2,3]
13_9718; [-4,-4,-3,-3,2,-1,2,4,-3,2,1,1,4,3,2,2]
13_9719; [-3,2,-3,2,2,1,-3,2,2,2,-3,2,1]
13_9720; [-3,2,1,3,-2,-2,-2,3,-2,1,3,3,2]
13_9721; [-3,-3,-3,2,-3,2,1,-3,2,2,-3,2,1]
13_9722; [-3,2,1,3,-2,3,-2,1,3,3,3,3,2]
13_9723; [-2,1,-2,1,1,1,3,2,2,1,3,-2,3]
13_9724; [-2,-2,-2,1,-2,1,3,2,2,1,3,-2,3]
13_9725; [-3,-3,2,-3,2,1,-3,-3,2,-3,2,2,1]
13_9726; [-4,-4,-3,2,-1,2,2,4,3,-2,-1,3,2,2]
13_9727; [-4,-4,-3,-3,2,-1,4,4,-3,2,4,3,2,2,1,1]
13_9728; [-4,-4,-3,-2,-2,1,4,3,-2,3,2,2,1,3,3,2]
13_9729; [-4,-4,-3,2,-3,2,1,4,-3,2,-3,2,2,1]
13_9730; [-4,3,-2,1,-2,1,3,2,2,1,4,4,3,-2]
13_9731; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,2,2,1,3,3]
13_9732; [-4,3,-2,1,-2,3,-2,1,4,4,3,2,2,3]
13_9733; [-3,-3,2,-3,2,1,-3,2,1,1,-3,2,1]
13_9734; [-3,-3,2,-3,2,1,3,-2,3,-2,1,3,2]
13_9735; [-4,-4,-4,-3,-3,-2,1,3,2,2,1,4,3,-2,1,3]
13_9736; [-4,-3,2,1,3,-2,-2,3,-2,1,4,4,3,2]
13_9737; [-4,-3,2,1,-3,2,2,-3,2,1,4,4,3,2]
13_9738; [-4,-4,-3,2,1,-3,2,2,-3,2,1,4,-3,2]
13_9739; [-4,-3,2,1,3,-2,3,-2,1,3,4,4,3,2]
13_9740; [-4,-3,-3,2,2,2,3,-4,3,-2,1,3,-2,1]
13_9741; [-4,-4,-3,-2,-2,1,4,3,2,2,1,3,-2,1,3,2]
13_9742; [-4,-4,-4,-3,2,2,1,3,3,-2,1,4,3,-2,3,3]
13_9743; [-3,2,-3,2,2,1,-3,2,1,1,-3,2,1]
13_9744; [-4,-3,2,-3,4,4,3,2,-1,2,-3,2,1,1,2,3]
13_9745; [-4,-3,2,-3,4,4,3,3,2,2,1,4,4,3,-2,1]
13_9746; [-4,-3,-3,2,2,-1,3,3,3,2,1,1,4,4,3,2]
13_9747; [-5,-4,-3,2,-5,4,-3,2,1,4,-5,4,3,-2,1]
13_9748; [-4,-4,-3,2,-1,4,-3,2,4,-3,2,1,1,2,2,3]
13_9749; [-4,-4,-3,2,-1,2,4,-3,2,4,-3,2,1,1,2,3]
13_9750; [-5,-5,-4,-3,2,5,-4,3,3,2,-1,-4,3,2,-1,3,2]
13_9751; [-5,-5,-4,3,2,-1,2,-1,3,5,-4,3,2,5,-4,-3,2]
13_9752; [-4,-4,-3,2,-3,2,-1,2,2,4,3,-2,-1,3]
13_9753; [-3,-2,-2,1,1,2,2,2,3,3,2,-1,2,2,2]
13_9754; [-3,-2,1,3,2,2,1,1,1,3,3,2,2,2,1]
13_9755; [-4,-3,2,-1,2,3,2,2,2,2,1,1,4,4,3,2]
13_9756; [-4,-4,-4,-3,2,-1,-4,-3,2,1,1,4,4,3,3,2]
13_9757; [-5,-4,3,2,-1,4,5,5,4,3,3,2,4,-3,2,1,1]
13_9758; [-3,-3,-2,1,-2,3,-2,-2,-1,3,3,2,1,1,2]
13_9759; [-4,3,2,1,3,-2,1,-4,3,3,2,-4,3,3]
13_9760; [-4,-4,-3,2,1,4,3,-2,-2,3,-2,1,3,2]
13_9761; [-4,-3,2,-1,2,2,3,3,2,2,1,1,4,4,3,2]
13_9762; [-4,3,-2,1,1,4,4,3,2,2,1,3,-2,1]
13_9763; [-4,-4,-3,-3,2,-1,4,-3,2,2,4,3,2,2,1,1]
13_9764; [-4,-4,-3,2,1,4,3,-2,3,-2,1,3,3,2]
13_9765; [-4,3,-2,1,-2,1,4,4,3,2,2,1,3,-2]
13_9766; [-4,-3,2,-1,2,2,3,3,2,1,1,2,4,4,3,2]
13_9767; [-4,-4,-3,2,-1,4,-3,2,2,4,-3,2,1,1,2,3]
13_9768; [-4,-3,-3,2,-1,2,3,3,2,1,1,4,4,3,2,2]
13_9769; [-4,-3,-3,-2,1,-3,-2,1,3,4,4,3,2,2,1,3]
13_9770; [-5,-5,-4,3,-2,1,4,4,4,-3,-2,1,5,4,-3,-2,4]
13_9771; [-3,-3,2,1,-3,2,1,-3,2,-3,2,2,1]
13_9772; [-3,2,1,-3,2,2,1,-3,2,2,1,1,1]
13_9773; [-3,-3,2,1,-3,2,1,-3,2,2,1,-3,2]
13_9774; [-3,2,1,3,-2,3,-2,3,3,-2,1,3,2]
13_9775; [-3,2,-3,2,1,-3,2,1,1,-3,2,2,1]
13_9776; [-3,2,1,3,-2,-2,3,-2,3,-2,1,3,2]
13_9777; [-3,-3,2,-3,2,1,-3,-3,2,1,-3,2,1]
13_9778; [-4,-3,-3,2,2,-1,3,2,2,4,4,3,2,1,1,2,2,3]
13_9779; [-4,-4,-3,-2,1,4,3,-2,1,-2,3,3,-2,1]
13_9780; [-3,2,-1,2,-3,2,-1,2,1,1,2,2,2]
13_9781; [-4,-4,-3,2,1,3,3,-2,1,4,3,3,3,-2,3,3]
13_9782; [-4,-4,-3,2,-1,4,-3,2,2,4,4,4,3,-2,1,1]
13_9783; [-4,-4,-4,3,-2,1,-4,-4,3,3,2,2,4,3,-2,1]
13_9784; [-4,-3,-3,2,-1,3,3,3,2,1,1,4,4,3,2,2]
13_9785; [-3,-3,2,2,1,-3,2,1,-3,2,2,2,1]
13_9786; [-2,1,3,2,2,1,1,3,2,2,2,1,3]
13_9787; [-2,-2,-2,1,1,3,2,2,1,3,-2,1,3]
13_9788; [-2,-2,1,1,3,2,2,2,1,3,-2,1,3]
13_9789; [-2,1,1,3,2,2,2,1,3,3,-2,1,3]
13_9790; [-4,-4,-3,-3,2,2,1,3,3,3,-2,1,4,3,-2,3]
13_9791; [-3,-3,-2,1,-3,-2,-2,1,3,3,3,3,2,2,1]
13_9792; [-4,-3,-3,2,-3,2,-1,2,3,4,4,3,-2,1,1,3]
13_9793; [-4,-4,-3,-2,1,-2,1,4,3,2,2,1,1,3,3,2]
13_9794; [-4,-3,2,-1,2,-1,3,3,2,2,-1,-4,3,2]
13_9795; [-3,-3,-3,2,1,-3,2,-3,2,2,1,-3,2]
13_9796; [-3,2,1,3,-2,3,3,3,-2,1,3,3,2]
13_9797; [-4,-4,-3,2,-3,2,2,1,-3,2,4,-3,2,1]
13_9798; [-4,3,-2,1,-2,4,4,3,2,2,1,3,3,-2]
13_9799; [-2,1,-2,1,3,2,2,1,3,-2,3,3,3]
13_9800; [-3,-3,-2,1,-2,-2,3,-2,-1,3,3,2,1,1,2]
13_9801; [-4,-4,-3,2,-1,-4,-3,2,4,4,3,3,2,1,1,2]
13_9802; [-3,-3,-2,-2,-1,-3,2,1,1,1,1,3,-2,1,1]
13_9803; [-4,-4,-3,-3,-4,3,2,-1,-3,2,1,1,4,-3,2,2]
13_9804; [-4,-3,2,-1,3,-4,3,-2,1,1,-4,3,2,2,1,1]
13_9805; [-4,-3,-2,1,-3,2,2,1,1,1,3,-4,3,2,2,1]
13_9806; [-3,-3,-2,-2,-1,-3,2,1,1,1,3,-2,1,1,1]
13_9807; [-5,-4,3,-2,1,4,5,5,4,3,3,2,4,4,-3,2,1]
13_9808; [-4,-3,2,-1,2,3,4,4,3,3,2,-1,4,4,-3,2]
13_9809; [-4,-3,2,-3,4,3,3,2,2,1,4,4,4,3,-2,1]
13_9810; [-4,-3,-2,-2,1,-2,3,3,-4,3,-2,1,3,2]
13_9811; [-4,-4,-3,2,-1,-4,-3,2,1,1,4,-3,4,3,3,2]
13_9812; [-4,-3,2,-3,2,2,1,4,-3,-2,4,3,-2,1]
13_9813; [-5,-5,-4,-3,2,1,-3,5,4,3,3,-2,1,4,4,3,2]
13_9814; [-4,-3,2,-1,3,-4,3,3,2,-1,-4,3,3,2]
13_9815; [-4,-4,-3,-3,-4,3,2,-1,-3,2,4,-3,2,1,1,2]
13_9816; [-5,-4,-3,2,1,-3,4,-5,4,3,-2,1,-4,3,2]
13_9817; [-5,-5,-4,3,-2,1,-4,3,3,2,4,3,5,-4,3,2,1]
13_9818; [-2,-2,1,-2,3,-2,1,3,3,2,2,1,3]
13_9819; [-4,-3,2,-3,2,1,4,3,3,-2,1,4,4,3,2,2]
13_9820; [-2,-2,1,-2,-2,1,3,2,2,1,3,-2,3]
13_9821; [-2,1,1,1,3,2,2,1,3,2,2,1,3]
13_9822; [-2,-2,1,3,-2,1,1,1,3,2,2,1,3]
13_9823; [-2,-2,1,1,1,3,-2,1,3,2,2,1,3]
13_9824; [-4,3,-2,1,4,4,3,2,2,1,3,2,2,1]
13_9825; [-4,3,-2,-2,1,3,-2,1,4,4,3,2,2,1]
13_9826; [-4,3,-2,-2,1,4,4,3,2,2,1,3,-2,1]
13_9827; [-2,1,1,1,3,-2,1,3,2,2,1,3,3]
13_9828; [-3,2,1,3,-2,1,1,3,-2,1,3,2,2]
13_9829; [-4,-3,2,1,3,3,2,4,-3,2,1,4,3,2]
13_9830; [-4,-3,2,-1,2,3,-4,3,2,2,1,3,3,-2,1,1]
13_9831; [-4,-4,-3,-3,-4,-4,-3,2,2,1,3,2,2,1,4,3,-2,1]
13_9832; [-3,2,-1,2,2,-3,2,2,-1,2,1,1,1]
13_9833; [-3,-3,-2,1,-2,1,3,-2,1,3,3,3,-2]
13_9834; [-3,-3,2,1,3,-2,1,3,-2,1,3,3,2]
13_9835; [-3,-3,-2,-1,3,2,2,1,1,2,-3,2,2,2,-1]
13_9836; [-4,-4,-3,2,-3,4,-3,2,-1,2,1,1,4,3,3,-2]
13_9837; [-4,-4,-3,2,-1,2,3,3,2,-1,4,-3,2,-1]
13_9838; [-3,2,1,-3,2,1,-3,2,2,-3,2,2,1]
13_9839; [-3,-3,2,-3,-3,2,1,-3,2,1,-3,2,1]
13_9840; [-3,2,-3,2,-3,2,1,-3,2,1,-3,2,1]
13_9841; [-4,-4,-3,2,-1,2,4,3,-2,3,2,-1,2,-1]
13_9842; [-4,-4,-3,2,-1,2,4,-3,2,1,1,2,4,3,3,-2]
13_9843; [-3,2,2,1,3,-2,3,-2,1,3,2,2,2]
13_9844; [-3,-3,-3,2,1,3,-2,3,-2,1,3,3,2]
13_9845; [-3,2,-3,2,1,-3,2,2,-3,2,2,2,1]
13_9846; [-3,-3,-2,1,-2,-3,2,1,-3,2,2,1,1]
13_9847; [-2,1,1,3,2,2,1,1,3,3,-2,1,3]
13_9848; [-3,-2,1,1,1,1,1,2,2,1,1,3,3,2,1]
13_9849; [-4,-3,-2,1,3,2,2,1,3,3,3,4,4,3,2,1]
13_9850; [-4,-3,-2,1,1,1,2,3,3,2,2,4,4,3,2,1]
13_9851; [-3,-2,1,1,1,2,2,3,3,2,1,1,1,2,2]
13_9852; [-4,-3,2,-3,2,2,1,-4,3,2,2,2,1,1]
13_9853; [-5,-4,-3,-2,1,3,2,2,1,3,4,5,5,4,3,2,1]
13_9854; [-3,-3,2,-3,2,1,-3,2,2,2,-3,2,1]
13_9855; [-3,2,1,3,3,-2,3,-2,1,3,2,2,2]
13_9856; [-4,-4,-4,-3,-3,2,-1,4,-3,2,4,3,2,2,1,1]
13_9857; [-4,-3,2,1,3,-2,4,4,3,-2,1,3,3,2]
13_9858; [-3,-2,1,-2,1,-3,-2,1,-2,1,1,1,1]
13_9859; [-4,-4,-3,2,-3,2,1,-3,2,-3,2,1,4,-3]
13_9860; [-4,3,-4,3,2,1,-3,2,1,3,-4,3,-2,1]
13_9861; [-3,2,-3,2,1,-3,2,-3,2,2,2,2,1]
13_9862; [-4,-4,-3,-3,2,-1,2,1,1,4,-3,2,4,3,2,2]
13_9863; [-2,1,-2,1,3,3,2,2,1,1,3,-2,3]
13_9864; [-4,-4,-3,-3,2,-3,2,1,4,-3,2,-3,2,1]
13_9865; [-4,-4,-3,-3,2,-1,2,-3,2,1,1,4,3,2,2,3]
13_9866; [-3,2,1,3,-2,1,1,3,-2,1,3,3,2]
13_9867; [-4,3,-2,1,1,3,-4,3,2,1,3,-2,1,3]
13_9868; [-4,-3,2,-1,3,3,2,-4,-3,2,1,1,3,3,2,2]
13_9869; [-3,-2,1,1,1,2,2,1,1,3,3,2,1,1,1]
13_9870; [-4,-3,-2,1,3,2,2,1,3,4,4,3,2,1,1,1]
13_9871; [-4,-3,-2,1,-3,-2,1,3,4,4,3,3,3,2,2,1]
13_9872; [-4,-3,2,-1,2,3,2,2,1,1,4,4,3,2,2,2]
13_9873; [-5,-4,-3,-2,1,-3,-2,1,3,4,5,5,4,3,2,2,1]
13_9874; [-5,-4,-3,2,4,3,3,2,-1,4,5,5,4,3,2,1,1]
13_9875; [-4,-4,-3,-3,2,-3,2,1,-3,2,4,-3,2,1]
13_9876; [-3,-3,2,2,-1,2,2,2,3,2,2,1,1,2,2]
13_9877; [-4,-4,-3,-2,1,4,4,-3,2,4,3,3,-2,3,-2,1]
13_9878; [-3,-3,2,-1,2,-1,2,3,-2,3,2,-1,2]
13_9879; [-3,2,-3,2,-3,2,2,1,-3,2,-3,2,1]
13_9880; [-3,-2,1,-2,1,-3,-2,1,1,1,-2,1,1]
13_9881; [-3,2,-3,2,-1,2,-1,2,-3,2,1,1,2]
13_9882; [-3,-3,2,-3,2,1,-3,2,-3,2,1,-3,2]
13_9883; [-3,-3,-2,1,-2,3,-2,-1,3,3,3,2,1,1,2]
13_9884; [-3,-3,-2,1,-3,-2,1,1,-2,1,3,3,2,2,1]
13_9885; [-4,-3,2,-1,3,-4,3,2,1,1,4,4,4,3,3,2]
13_9886; [-4,-3,-3,2,-1,2,2,3,3,2,1,1,4,4,3,2]
13_9887; [-4,-4,-3,-3,2,2,2,1,3,3,-2,1,4,3,-2,3]
13_9888; [-2,1,-2,1,-2,1,3,2,2,1,3,-2,3]
13_9889; [-2,1,1,-2,1,3,-2,1,3,2,2,1,3]
13_9890; [-3,-3,2,-3,2,-1,2,3,3,3,2,-1,2]
13_9891; [-3,2,1,-3,2,2,1,1,1,-3,2,2,1]
13_9892; [-4,-4,-3,2,2,-3,2,-1,4,3,3,2,1,1,2,3]
13_9893; [-3,2,2,1,-3,2,2,1,-3,2,2,2,1]
13_9894; [1,2,2,1,3,2,2,1,3,2,2,2,3]
13_9895; [-3,-2,-2,-2,1,-3,2,2,1,-3,2,2,1]
13_9896; [-2,-2,-2,1,3,2,2,1,3,2,2,1,3]
13_9897; [-3,-2,-2,1,-3,2,2,1,-3,2,2,2,1]
13_9898; [-2,-2,1,3,2,2,1,3,2,2,2,1,3]
13_9899; [-2,-2,-2,1,3,-2,-2,1,3,2,2,1,3]
13_9900; [-2,-2,1,3,-2,-2,1,3,2,2,2,1,3]
13_9901; [-2,1,3,2,2,1,1,1,3,2,2,1,3]
13_9902; [-2,-2,1,1,1,3,2,2,1,3,-2,1,3]
13_9903; [-4,3,-2,1,3,2,2,1,4,4,3,2,2,1]
13_9904; [-4,3,-2,-2,1,4,4,3,-2,1,3,2,2,1]
13_9905; [-4,-4,-3,-2,1,3,2,2,1,4,3,2,2,1,3,3]
13_9906; [-4,-4,-3,-2,1,-2,-2,1,4,3,2,2,1,3,3,2]
13_9907; [-4,-4,-3,-3,2,-3,4,3,3,2,2,1,3,3,-2,1]
13_9908; [-4,-3,-3,2,-3,2,-1,2,3,4,4,3,2,2,-1,3]
13_9909; [-5,-5,-4,3,-2,1,4,4,-3,-2,1,5,4,3,3,-2,4]
13_9910; [-5,-5,-4,3,-2,-1,3,2,-1,4,3,3,-2,5,-4,3,3]
13_9911; [-5,-5,-4,3,2,-1,2,-1,5,-4,3,2,2,5,-4,-3,2]
13_9912; [-4,-4,-3,-2,-1,-1,4,3,3,2,2,3,3,2,2,1]
13_9913; [-5,-4,3,-4,3,2,-1,3,3,2,-5,4,-3,2,-1]
13_9914; [-4,-4,-3,2,2,-1,4,-3,2,4,-3,2,1,1,2,3]
13_9915; [-4,-3,2,-1,2,3,3,2,1,1,4,4,3,2,2,3]
13_9916; [-4,-4,-3,-3,-2,1,3,-2,1,1,4,3,2,2,1,3]
13_9917; [-5,-4,3,-2,1,4,-5,4,-3,2,-5,4,-3,2,1]
13_9918; [-4,-3,2,-1,-3,2,-1,4,4,3,2,2,2,-1]
13_9919; [-5,-5,-4,-3,2,-1,3,-4,5,4,-3,2,4,-3,2,1,1]
13_9920; [-4,-4,-4,-3,2,4,-3,2,-1,-1,4,4,3,3,-2,1]
13_9921; [-2,1,3,2,2,1,3,2,2,2,2,1,3]
13_9922; [-2,-2,-2,-2,1,3,-2,1,3,2,2,1,3]
13_9923; [-2,-2,1,3,-2,1,3,2,2,2,2,1,3]
13_9924; [-4,-3,2,-3,2,2,1,3,2,2,3,4,4,3,2,1]
13_9925; [-4,-4,-3,-2,1,-2,1,3,2,2,1,3,3,2,4,-3]
13_9926; [-4,-4,3,-2,3,2,-1,4,-3,2,4,4,3,2,1,1]
13_9927; [-2,1,1,1,3,2,2,1,3,3,-2,1,3]
13_9928; [-2,1,1,1,3,3,2,2,1,3,-2,1,3]
13_9929; [-4,3,-2,1,3,-2,1,1,4,4,3,2,2,1]
13_9930; [-2,1,-2,1,1,3,3,2,2,1,3,-2,3]
13_9931; [-4,-4,3,-4,3,2,1,3,-2,1,-4,3,3,2]
13_9932; [-4,3,-2,1,1,3,2,2,1,4,4,3,-2,1]
13_9933; [-3,2,1,1,1,3,-2,3,-2,1,3,3,2]
13_9934; [-3,2,-3,2,1,-3,2,-3,2,2,1,1,1]
13_9935; [-4,3,-2,1,-2,1,1,4,4,3,2,-1,2,1]
13_9936; [-4,-4,-3,-3,2,2,4,-3,2,-1,4,3,2,1,1,2]
13_9937; [-2,1,-2,1,3,2,2,2,2,1,3,-2,3]
13_9938; [-4,-4,3,-4,3,-2,3,2,-1,4,4,3,3,2,1,1]
13_9939; [-2,1,-2,1,3,-2,1,3,3,2,2,1,3]
13_9940; [-4,-3,-3,2,-3,2,1,-4,3,2,2,2,1,1]
13_9941; [-4,-3,2,-1,2,3,3,3,2,2,1,1,4,4,3,2]
13_9942; [-4,-3,2,1,1,1,3,3,2,1,1,1,4,4,3,2]
13_9943; [-2,1,-2,1,3,2,2,2,1,3,-2,3,3]
13_9944; [-3,-3,2,-1,-3,2,-1,2,3,3,2,-1,2]
13_9945; [-3,-3,-2,-1,-1,2,2,-3,2,1,1,1,3,-2,1]
13_9946; [-3,-3,-3,2,-3,2,1,1,-2,-2,3,3,2,-1,2]
13_9947; [-4,-4,-3,-2,1,-3,-2,1,3,3,2,2,4,-3,2,1]
13_9948; [-3,-3,2,2,-3,2,1,-3,2,-3,2,2,1]
13_9949; [-2,1,1,1,3,2,2,2,1,3,-2,1,3]
13_9950; [-4,3,-2,1,3,-2,1,4,4,3,2,2,2,1]
13_9951; [-3,-3,2,1,3,-2,1,3,-2,1,3,2,2]
13_9952; [-3,2,1,3,-2,1,3,-2,1,3,3,2,2]
13_9953; [-2,1,3,-2,1,3,2,2,2,2,2,1,3]
13_9954; [-4,-3,2,1,1,3,2,2,-1,3,4,4,3,2,-1,2]
13_9955; [-4,3,-2,1,4,4,3,2,2,2,1,3,-2,1]
13_9956; [-3,-3,2,-1,-3,2,-1,3,3,3,2,-1,2]
13_9957; [-3,-3,2,-3,2,-1,2,3,3,2,-1,2,-1]
13_9958; [-2,1,1,1,3,-2,1,3,2,2,2,1,3]
13_9959; [-3,-3,-3,2,-3,2,1,1,1,2,-3,2,1]
13_9960; [-3,-3,-2,1,-2,1,3,3,3,-2,1,3,-2]
13_9961; [-3,2,1,3,3,-2,1,3,-2,1,3,3,2]
13_9962; [-3,-3,-2,1,1,-2,3,-2,1,1,3,3,3,2,-1]
13_9963; [-5,-4,3,-4,3,2,-1,3,-4,3,2,1,1,5,4,-3,4]
13_9964; [-3,-3,-2,1,3,-2,1,-2,3,-2,1,1,1]
13_9965; [-4,-4,-3,2,2,4,3,3,2,1,4,4,3,3,-2,1]
13_9966; [-3,2,-3,2,-1,2,-1,2,-3,2,1,1,1]
13_9967; [-3,-3,2,-3,2,1,-3,2,-3,2,1,1,1]
13_9968; [-4,-4,3,-4,3,2,-1,-4,3,-4,3,2,1,1]
13_9969; [-3,2,-3,2,2,-1,2,-3,2,-1,2,1,1]
13_9970; [-3,-3,2,-3,2,-1,2,-3,2,-1,2,1,1]
13_9971; [-3,2,-3,2,-1,2,3,3,3,2,-1,2,2]
13_9972; [-4,-3,2,-1,3,3,2,2,4,4,3,2,1,1,2,2]
13_9973; [-3,2,1,-3,2,2,2,1,-3,2,2,2,1]
13_9974; [-4,-4,-3,2,-1,-3,2,4,3,3,3,2,2,1,1,3]
13_9975; [-5,-4,-4,3,-4,3,2,1,3,3,-2,1,5,5,4,-3,2]
13_9976; [-4,-4,-3,-2,1,4,3,3,2,2,3,3,3,3,2,1]
13_9977; [-4,-4,-3,-3,-2,1,3,-2,1,4,3,2,2,2,1,3]
13_9978; [-4,-4,-3,-3,-2,1,-2,3,-2,1,4,3,2,2,2,3]
13_9979; [-5,-4,3,-4,3,2,1,3,3,-2,1,5,5,4,-3,2,4]
13_9980; [-3,-2,1,1,1,2,2,1,1,3,3,2,2,2,1]
13_9981; [-4,-3,-2,1,1,1,2,2,1,1,3,4,4,3,2,1]
13_9982; [-2,1,-2,1,1,3,2,2,1,3,3,-2,3]
13_9983; [-5,-4,-3,2,-1,3,3,2,2,4,5,5,4,3,2,1,1]
13_9984; [-2,1,3,2,2,2,1,3,2,2,2,1,3]
13_9985; [-2,-2,-2,1,3,-2,1,3,2,2,2,1,3]
13_9986; [-4,-4,-3,-2,1,-2,1,4,3,2,2,2,1,3,3,2]
13_9987; [-2,-2,1,-2,1,3,2,2,2,1,3,-2,3]
13_9988; [-5,-4,-3,2,-3,2,4,5,5,4,3,-2,-1,3,2,1,1]

==> anc/minimum_simple_walks_generator.txt <==
import numpy as np
from sympy import Symbol
import csv
import re

#input csv file needs to be of the form 'input_demo1.csv', with entries separated by semi-colons
# (1) first entry of each row is the knot name
# (2) second entry is the braid word in 'list' form

tuples = []
with open('input_demo1.csv','r') as file:
    reader = csv.reader(file, delimiter = ';')
    next(reader)
    for line in reader:
        braid_word = []
        knot_name = line[0]
        code = line[1][2:-1]
        code = re.split(',',code)
        for i in range(len(code)):
            braid_word.append(int(code[i]))
        
        m = abs(max(braid_word,key=abs))+1
        l=len(braid_word)

        min_words = []
        min_simple_walks = []

        permuted_words = []
        permuted_words.append(braid_word.copy())
        for i in range(l-1):
            braid_word.append(braid_word[0])
            braid_word.pop(0)
            if braid_word in permuted_words:
                continue
            elif abs(braid_word[-1]) != 1:
                continue
            else:
                permuted_words.append(braid_word.copy())
                
        r_braid_word = [int((permuted_words[0][l-i-1]/abs(permuted_words[0][l-i-1]))*(m-abs(permuted_words[0][l-i-1]))) for i in range(l)]
        r_permuted_words = []
        r_permuted_words.append(r_braid_word.copy())
        for i in range(l-1):
            r_braid_word.append(r_braid_word[0])
            r_braid_word.pop(0)
            if r_braid_word in r_permuted_words:
                continue
            elif abs(r_braid_word[-1]) != 1:
                continue
            else:
                r_permuted_words.append(r_braid_word.copy())
        
        word = permuted_words[0]
        mword= [-word[i] for i in range(l)]
        rword = r_permuted_words[0]
        mrword= [-rword[i] for i in range(l)]

        #1. derive q-Burau matrices

        Burau_all=[]
        mBurau_all=[]
        rBurau_all=[]
        mrBurau_all=[]
        for j in range(len(word)):
            A=identity_matrix(SR,m)
            mA=identity_matrix(SR,m)
            rA=identity_matrix(SR,m)
            mrA=identity_matrix(SR,m)
            i=abs(word[j])-1
            if word[j]>0:
                A[i,i]=Symbol('a{strand}'.format(strand=j))
                A[i,i+1]=Symbol('b{strand}'.format(strand=j))
                A[i+1,i]=Symbol('c{strand}'.format(strand=j))
                A[i+1,i+1]=0
                mA[i,i]=0
                mA[i,i+1]=Symbol('c{strand}'.format(strand=j))
                mA[i+1,i]=Symbol('b{strand}'.format(strand=j))
                mA[i+1,i+1]=Symbol('a{strand}'.format(strand=j))
            elif word[j]<0:
                A[i,i]=0
                A[i,i+1]=Symbol('c{strand}'.format(strand=j))
                A[i+1,i]=Symbol('b{strand}'.format(strand=j))
                A[i+1,i+1]=Symbol('a{strand}'.format(strand=j))
                mA[i,i]=Symbol('a{strand}'.format(strand=j))
                mA[i,i+1]=Symbol('b{strand}'.format(strand=j))
                mA[i+1,i]=Symbol('c{strand}'.format(strand=j))
                mA[i+1,i+1]=0
            ri=abs(rword[j])-1
            if rword[j]>0:
                rA[ri,ri]=Symbol('a{strand}'.format(strand=j))
                rA[ri,ri+1]=Symbol('b{strand}'.format(strand=j))
                rA[ri+1,ri]=Symbol('c{strand}'.format(strand=j))
                rA[ri+1,ri+1]=0
                mrA[ri,ri]=0
                mrA[ri,ri+1]=Symbol('c{strand}'.format(strand=j))
                mrA[ri+1,ri]=Symbol('b{strand}'.format(strand=j))
                mrA[ri+1,ri+1]=Symbol('a{strand}'.format(strand=j))
            elif rword[j]<0:
                rA[ri,ri]=0
                rA[ri,ri+1]=Symbol('c{strand}'.format(strand=j))
                rA[ri+1,ri]=Symbol('b{strand}'.format(strand=j))
                rA[ri+1,ri+1]=Symbol('a{strand}'.format(strand=j))
                mrA[ri,ri]=Symbol('a{strand}'.format(strand=j))
                mrA[ri,ri+1]=Symbol('b{strand}'.format(strand=j))
                mrA[ri+1,ri]=Symbol('c{strand}'.format(strand=j))
                mrA[ri+1,ri+1]=0
            Burau_all.append(A)
            mBurau_all.append(mA)
            rBurau_all.append(rA)
            mrBurau_all.append(mrA)

        B=identity_matrix(SR,m)
        mB=identity_matrix(SR,m)
        rB=identity_matrix(SR,m)
        mrB=identity_matrix(SR,m)
        for j in range(len(word)):
            A=Burau_all[j]
            mA=mBurau_all[j]
            rA=rBurau_all[j]
            mrA=mrBurau_all[j]
            B=B*A; mB=mB*mA  
            rB=rB*rA; mrB=mrB*mrA  

        R=PolynomialRing(ZZ, l, var_array=['b','c','a'])
        B=expand(B); mB=expand(mB)
        rB=expand(rB); mrB=expand(mrB)
        Burau=identity_matrix(R,m)
        mBurau=identity_matrix(R,m)
        rBurau=identity_matrix(R,m)
        mrBurau=identity_matrix(R,m)
        for i in range(m):
            for j in range(m):
                Burau[i,j]=R(B[i,j])
                mBurau[i,j]=R(mB[i,j])
                rBurau[i,j]=R(rB[i,j])
                mrBurau[i,j]=R(mrB[i,j])

        #2. simple walks with deg=1 are monomials on diagonal of Burau

        simple_walks=[]
        msimple_walks=[]
        rsimple_walks=[]
        mrsimple_walks=[]
        for i in range(1,m):
            walks=Burau[i,i].monomials()
            mwalks=mBurau[i,i].monomials()
            rwalks=rBurau[i,i].monomials()
            mrwalks=mrBurau[i,i].monomials()
            for k in range(len(walks)):
                simple_walks.append(walks[k])
            for k in range(len(mwalks)):
                msimple_walks.append(mwalks[k])
            for k in range(len(rwalks)):
                rsimple_walks.append(rwalks[k])
            for k in range(len(mrwalks)):
                mrsimple_walks.append(mrwalks[k])

        #3. simple walks with deg>1 are monomials in products of entries in d rows and same d columns, permuted


        for i in range(2,m):
            C=Combinations(range(1,m),i).list()
            G=Permutations(i)
            for I in C:
                for g in G:
                    J=g.action(I)
                    temp=1; mtemp=1
                    rtemp=1; mrtemp=1     
                    for k in range(len(I)):
                        temp=temp*Burau[I[k],J[k]]
                        mtemp=mtemp*mBurau[I[k],J[k]]
                        rtemp=rtemp*rBurau[I[k],J[k]]
                        mrtemp=mrtemp*mrBurau[I[k],J[k]]
                        walks=temp.monomials()
                        mwalks=mtemp.monomials()
                        rwalks=rtemp.monomials()
                        mrwalks=mrtemp.monomials()
                    for w in walks:
                        v=w.exponents()[0]
                        v=vector(v)
                        fv=[]
                        for j in range(0,len(v),3):
                            fv.append(v[j]+v[j+2])
                        if max(v)==1 and max(fv)==1:
                            simple_walks.append(w)
                    for mw in mwalks:
                        mv=mw.exponents()[0]
                        mv=vector(mv)
                        fmv=[]
                        for j in range(0,len(mv),3):
                            fmv.append(mv[j]+mv[j+2])
                        if max(mv)==1 and max(fmv)==1:
                            msimple_walks.append(mw)
                    for rw in rwalks:
                        rv=rw.exponents()[0]
                        rv=vector(rv)
                        frv=[]
                        for j in range(0,len(rv),3):
                            frv.append(rv[j]+rv[j+2])
                        if max(rv)==1 and max(frv)==1:
                            rsimple_walks.append(rw)
                    for mrw in mrwalks:
                        mrv=mrw.exponents()[0]
                        mrv=vector(mrv)
                        fmrv=[]
                        for j in range(0,len(mrv),3):
                            fmrv.append(mrv[j]+mrv[j+2])
                        if max(mrv)==1 and max(fmrv)==1:
                            mrsimple_walks.append(mrw)

        num_sw=len(simple_walks)
        num_msw=len(msimple_walks)
        num_rsw=len(rsimple_walks)
        num_mrsw=len(mrsimple_walks)
        
        total = num_sw + num_msw
        r_total = num_rsw + num_mrsw

        all_words = [word,mword,rword,mrword]
        all_simple_walks = [num_sw,num_msw, num_rsw, num_mrsw]
        min_simple_walk = min(all_simple_walks)

        min_simple_walks.append(min_simple_walk)
        min_words.append(all_words[all_simple_walks.index(min_simple_walk)])
        
        for p in range(1,len(permuted_words)):
            word = permuted_words[p]
            mword= [-word[i] for i in range(l)]
            
            Burau_all=[]
            
            for j in range(len(word)):
                A=identity_matrix(SR,m)
                
                
                i=abs(word[j])-1
                if word[j]>0:
                    A[i,i]=Symbol('a{strand}'.format(strand=j))
                    A[i,i+1]=Symbol('b{strand}'.format(strand=j))
                    A[i+1,i]=Symbol('c{strand}'.format(strand=j))
                    A[i+1,i+1]=0
                    
                elif word[j]<0:
                    A[i,i]=0
                    A[i,i+1]=Symbol('c{strand}'.format(strand=j))
                    A[i+1,i]=Symbol('b{strand}'.format(strand=j))
                    A[i+1,i+1]=Symbol('a{strand}'.format(strand=j))
                      
                Burau_all.append(A)
                
                
            B=identity_matrix(SR,m)
            
            
            for j in range(len(word)):
                A=Burau_all[j]
                
                B=B*A
                  
            R=PolynomialRing(ZZ, l, var_array=['b','c','a'])
            B=expand(B) 
             
            Burau=identity_matrix(R,m)
            
            for i in range(m):
                for j in range(m):
                    Burau[i,j]=R(B[i,j])
                    
            #2. simple walks with deg=1 are monomials on diagonal of Burau

            simple_walks=[]
                        
            for i in range(1,m):
                walks=Burau[i,i].monomials()
                
                for k in range(len(walks)):
                    simple_walks.append(walks[k])
                
            #3. simple walks with deg>1 are monomials in products of entries in d rows and same d columns, permuted

            for i in range(2,m):
                C=Combinations(range(1,m),i).list()
                G=Permutations(i)
                for I in C:
                    for g in G:
                        J=g.action(I)
                        temp=1
                             
                        for k in range(len(I)):
                            temp=temp*Burau[I[k],J[k]]
                            
                            walks=temp.monomials()
                            
                        for w in walks:
                            v=w.exponents()[0]
                            v=vector(v)
                            fv=[]
                            for j in range(0,len(v),3):
                                fv.append(v[j]+v[j+2])
                            if max(v)==1 and max(fv)==1:
                                simple_walks.append(w)
                        
            num_sw=len(simple_walks)
            num_msw= total - num_sw

            all_words = [word,mword]
            all_simple_walks = [num_sw,num_msw]
            min_simple_walk = min(all_simple_walks)

            min_simple_walks.append(min_simple_walk)
            min_words.append(all_words[all_simple_walks.index(min_simple_walk)])
            
        for p in range(1,len(r_permuted_words)):
            
            rword = r_permuted_words[p]
            mrword= [-rword[i] for i in range(l)]

            #1. derive q-Burau matrices

            rBurau_all=[]
            
            for j in range(len(rword)):
                
                rA=identity_matrix(SR,m)
                
                ri=abs(rword[j])-1
                if rword[j]>0:
                    rA[ri,ri]=Symbol('a{strand}'.format(strand=j))
                    rA[ri,ri+1]=Symbol('b{strand}'.format(strand=j))
                    rA[ri+1,ri]=Symbol('c{strand}'.format(strand=j))
                    rA[ri+1,ri+1]=0
                    
                elif rword[j]<0:
                    rA[ri,ri]=0
                    rA[ri,ri+1]=Symbol('c{strand}'.format(strand=j))
                    rA[ri+1,ri]=Symbol('b{strand}'.format(strand=j))
                    rA[ri+1,ri+1]=Symbol('a{strand}'.format(strand=j))
                    
                rBurau_all.append(rA)

            rB=identity_matrix(SR,m)
            
            for j in range(len(rword)):
                
                rA=rBurau_all[j]
                
                rB=rB*rA  

            R=PolynomialRing(ZZ, l, var_array=['b','c','a'])
            
            rB=expand(rB)
            
            rBurau=identity_matrix(R,m)
            
            for i in range(m):
                for j in range(m):
                    
                    rBurau[i,j]=R(rB[i,j])

            #2. simple walks with deg=1 are monomials on diagonal of Burau

            rsimple_walks=[]
            
            for i in range(1,m):
                rwalks=rBurau[i,i].monomials()
                
                for k in range(len(rwalks)):
                    rsimple_walks.append(rwalks[k])

            #3. simple walks with deg>1 are monomials in products of entries in d rows and same d columns, permuted


            for i in range(2,m):
                C=Combinations(range(1,m),i).list()
                G=Permutations(i)
                for I in C:
                    for g in G:
                        J=g.action(I)
                        
                        rtemp=1     
                        for k in range(len(I)):
                            rtemp=rtemp*rBurau[I[k],J[k]]
                            
                            rwalks=rtemp.monomials()
                            
                        for rw in rwalks:
                            rv=rw.exponents()[0]
                            rv=vector(rv)
                            frv=[]
                            for j in range(0,len(rv),3):
                                frv.append(rv[j]+rv[j+2])
                            if max(rv)==1 and max(frv)==1:
                                rsimple_walks.append(rw)

            num_rsw=len(rsimple_walks)
            num_mrsw= r_total - num_rsw

            all_words = [rword,mrword]
            all_simple_walks = [num_rsw, num_mrsw]
            min_simple_walk = min(all_simple_walks)

            min_simple_walks.append(min_simple_walk)
            min_words.append(all_words[all_simple_walks.index(min_simple_walk)])

        best_simple_walk = min(min_simple_walks)
        best_word = min_words[min_simple_walks.index(best_simple_walk)]
        
        tuples.append([knot_name,best_word,best_simple_walk])
        
header=["knot  ","braid word ","#(simple walks)"]         
with open('output_demo.csv','w') as file:
    writer = csv.writer(file)
    writer.writerow(header)
    writer.writerows(tuples)

==> anc/output_demo1.csv <==
knot  ,braid word ,#(simple walks)
3_1,"[1, 1, 1]",1
4_1,"[1, -2, 1, -2]",2
5_1,"[1, 1, 1, 1, 1]",3
5_2,"[-2, 1, 2, 2, 2, 1]",2
6_1,"[1, 2, -1, -3, 2, -3, 1]",3
6_2,"[1, 1, 1, -2, 1, -2]",4
6_3,"[1, 1, -2, 1, -2, -2]",5
7_1,"[1, 1, 1, 1, 1, 1, 1]",8
7_2,"[-2, 1, 2, -3, 2, 3, 3, 3, 1]",9
7_2,"[-3, 1, 2, 3, 3, 3, -1, 2, 1]",3
7_3,"[1, 1, 1, 1, 2, -1, 2, 1]",6
7_4,"[-2, 1, 2, 2, -3, 2, 3, 3, 1]",9
7_4,"[-2, 1, 2, 2, 3, -2, 3, 2, 1]",5
7_5,"[1, 1, 1, 2, -1, 2, 2, 1]",5
7_6,"[1, 1, -2, 1, 3, -2, 3]",8
7_7,"[1, -2, 1, -2, 3, -2, 3]",8
8_1,"[1, 2, -1, 2, 3, -2, -4, 3, -4, 1]",20
8_1,"[-2, -4, 1, 2, 3, -4, -2, 3, 2, 1]",4
8_2,"[1, 1, 1, 1, 1, -2, 1, -2]",9
8_3,"[1, 2, -1, -3, 2, -3, -4, 3, -4, 1]",9
8_3,"[-4, 1, 2, -3, 4, -1, 2, -3, -4, 1]",10
8_4,"[-2, 1, 2, -3, 2, -3, -3, -3, 1]",7
8_4,"[-3, 1, 2, -3, -3, -3, -1, 2, 1]",9
8_5,"[1, 1, 1, -2, 1, 1, 1, -2]",8
8_6,"[1, 1, 1, 2, -1, -3, 2, -3, 1]",7
8_7,"[1, 1, 1, 1, -2, 1, -2, -2]",10
8_8,"[1, 1, 2, -1, -3, 2, -3, -3, 1]",10
8_9,"[1, 1, 1, -2, 1, -2, -2, -2]",9
8_10,"[1, 1, 1, -2, 1, 1, -2, -2]",9
8_11,"[1, 2, -1, 2, 2, -3, 2, -3, 1]",7
8_11,"[-2, 1, 2, 2, -3, 2, -3, 2, 1]",9
8_12,"[1, -2, 1, 3, -2, -4, 3, -4]",14
8_13,"[-2, 1, 2, 2, -3, 2, -3, -3, 1]",8
8_13,"[1, 2, -3, -3, 2, -3, 2, 1, -2]",10
8_14,"[1, 1, 2, -1, 2, -3, 2, -3, 1]",8
8_15,"[1, 2, 2, 2, 1, 3, -2, 3, 3]",9
8_16,"[1, 1, -2, 1, 1, -2, 1, -2]",9
8_17,"[1, 1, -2, 1, -2, 1, -2, -2]",9
8_18,"[1, -2, 1, -2, 1, -2, 1, -2]",10
8_19,"[1, 2, 2, 2, 1, 2, 2, 2]",5
8_20,"[1, 2, 2, 2, 1, -2, -2, -2]",5
8_21,"[1, 1, 2, -1, -1, 2, 2, 1]",6
9_1,"[1, 1, 1, 1, 1, 1, 1, 1, 1]",21
9_2,"[-2, 1, 2, -3, 2, 3, -4, 3, 4, 4, 4, 1]",21
9_2,"[-2, 1, 2, 3, 4, -3, 4, -2, 3, 3, 2, 1]",5
9_3,"[1, 1, 1, 1, 1, 1, 2, -1, 2, 1]",14
9_4,"[1, 2, -1, 2, 3, -2, 3, 1, 1, 1, 1]",21
9_4,"[-2, 1, 2, 3, 3, 2, 2, 2, 2, -3, 1]",9
9_5,"[1, 2, -1, 2, 2, 3, -2, 3, 4, -3, 4, 1]",23
9_5,"[1, 2, -1, 2, 3, 4, -2, -3, 4, 3, 2, 1]",10
9_6,"[1, 1, 1, 1, 1, 2, -1, 2, 2, 1]",12
9_7,"[-2, 1, 2, -3, 2, 3, 3, 3, 3, 1, 1]",20
9_7,"[-2, 1, 2, 3, 3, 3, 3, 2, 2, -3, 1]",9
9_8,"[1, -2, 1, -2, -3, 2, 4, -3, 4, 1]",18
9_8,"[-2, 1, 4, 1, -2, -3, 4, 2, -3, 1]",13
9_9,"[1, 1, 1, 1, 2, -1, 2, 2, 2, 1]",12
9_10,"[-2, 1, 2, 2, 2, 2, -3, 2, 3, 3, 1]",23
9_10,"[1, 2, 3, -2, 3, 2, 2, 2, -1, 2, 1]",11
9_11,"[1, 1, 1, 1, -2, 1, 3, -2, 3]",15
9_12,"[-2, 1, 2, -3, 2, 4, -3, 4, 4, 1]",13
9_13,"[1, 2, -1, 2, 2, 3, -2, 3, 1, 1, 1]",19
9_13,"[1, 2, 3, -2, 3, 2, -1, 2, 2, 2, 1]",10
9_14,"[1, 2, -1, -3, 2, -3, 4, -3, 4, 1]",11
9_14,"[-3, 4, 1, 2, -3, 4, -1, -3, 2, 1]",13
9_15,"[1, 1, 2, -1, -3, 2, 4, -3, 4, 1]",16
9_16,"[1, 1, 1, 2, 2, -1, 2, 2, 2, 1]",10
9_17,"[1, -2, 1, -2, -2, -2, 3, -2, 3]",17
9_18,"[-2, 1, 2, 2, 2, -3, 2, 3, 3, 3, 1]",21
9_18,"[1, 2, 2, 3, 3, 2, 2, 2, 1, -2, -3]",10
9_19,"[-2, 1, -2, -2, -3, 2, 4, -3, 4, 1]",14
9_19,"[2, -3, -2, 1, -2, 4, 1, -2, -3, 4]",21
9_20,"[1, 1, 1, -2, 1, 3, -2, 3, 3]",15
9_21,"[1, 2, -1, 2, -3, 2, 4, -3, 4, 1]",12
9_21,"[-2, 4, 1, 2, -3, 4, 2, -3, 2, 1]",16
9_22,"[1, -2, 1, -2, 3, -2, -2, -2, 3]",17
9_23,"[-2, 1, 2, 2, -3, 2, 3, 3, 3, 1, 1]",18
9_23,"[1, 2, 2, -1, 2, -3, 2, 2, 1, 3, 3]",15
9_24,"[1, 1, -2, 1, 3, -2, -2, -2, 3]",17
9_25,"[-2, 1, 3, 2, 2, -4, 3, -4, 1, 1]",17
9_25,"[1, 2, 2, 2, 3, -4, 1, -2, 3, -4]",14
9_26,"[1, 1, 1, -2, 1, -2, 3, -2, 3]",13
9_27,"[1, 1, -2, 1, -2, -2, 3, -2, 3]",15
9_27,"[-2, 3, -2, 1, -2, 1, 1, -2, 3]",16
9_28,"[1, 1, -2, 1, 3, -2, -2, 3, 3]",17
9_29,"[-2, 1, -2, 3, -2, 1, -2, -2, 3]",16
9_30,"[1, 1, -2, -2, 1, -2, 3, -2, 3]",16
9_30,"[1, -2, 1, -2, 3, 3, -2, -2, 3]",17
9_31,"[1, 1, -2, 1, -2, 3, -2, 3, 3]",15
9_32,"[1, 1, -2, 1, -2, 1, 3, -2, 3]",14
9_33,"[1, -2, 1, -2, -2, 1, 3, -2, 3]",16
9_34,"[-2, 3, -2, 1, -2, 3, 1, -2, 1]",13
9_35,"[3, -2, 1, -3, -3, 2, 3, 3, -4, 3, 4, 4, 2, 1]",23
9_35,"[2, -3, 1, 2, 3, -4, 3, 4, -1, 4, -2, 3, 2, 1]",17
9_36,"[1, 1, 1, -2, 1, 1, 3, -2, 3]",14
9_37,"[1, -2, 1, 3, -2, -1, -4, 3, -2, 3, -4, 1]",33
9_37,"[1, -2, 3, 1, -2, 3, 4, -3, 2, -3, -2, -4]",29
9_38,"[1, 2, 2, -3, 2, -1, 2, 3, 3, 2, 1]",13
9_39,"[1, 2, -3, 2, 1, 4, -3, -2, -4, 3, 4, 4]",18
9_39,"[-2, -4, 1, 2, 3, -4, 2, 2, 3, -2, 3, 1]",24
9_40,"[1, -2, 1, 3, -2, 1, 3, -2, 3]",14
9_41,"[1, 2, -3, 2, 1, -3, -3, -2, -4, 3, 4, 4]",20
9_42,"[1, -3, 2, -3, -1, -1, -1, 2, 1]",7
9_43,"[1, -3, 2, -3, 1, 1, 1, 2, 1]",9
9_43,"[2, 1, 2, 2, 2, -3, 1, 2, -3]",8
9_44,"[1, 1, 2, -1, -1, -3, 2, -3, 1]",9
9_44,"[1, 2, -3, 2, 2, 1, -2, -3, -2]",7
9_45,"[-2, 1, 3, 2, -3, 2, 3, 3, 1]",9
9_45,"[-2, 1, 2, 2, 2, 3, 1, -2, 3]",8
9_46,"[1, 2, -3, 2, 1, -2, 3, -2, 3]",8
9_46,"[1, -2, 3, 2, 2, 1, -2, 3, -2]",11
9_47,"[1, 2, -3, 2, 1, 2, -3, 2, -3]",8
9_48,"[1, 2, -1, 2, 1, -3, 2, -1, 2, -3, 1]",12
9_48,"[1, 2, 3, 3, -2, 1, -2, -3, -1, 2, 1]",9
9_49,"[1, -3, 2, -1, 2, 3, 3, 1, 1, 2, 1]",9


==> anc/output_demo2.csv <==
knot  ,braid word ,#(simple walks)
10_136,"[1, 2, -3, 2, -1, 2, 2, -3, -2, -2, 1]",21
10_136,"[-2, 1, -2, -3, 2, 2, 4, -3, 4, 1]",17
11n_8,"[1, 2, -3, -2, 1, -2, -1, 2, 3, 3, 2, 2, 1]",20
11n_8,"[1, 2, -1, 2, 1, -3, 2, 2, 4, -3, 4, 1]",23
11n_121,"[1, 2, 3, 3, -2, 1, -2, -1, 2, 2, -3, 2, 1]",20
11n_121,"[1, 2, 1, 1, -3, 2, -1, 2, 4, -3, 4, 1]",21
11n_131,"[1, 2, 3, 3, -2, -2, 1, 1, -2, -3, 2, 1, -2]",17
11n_131,"[1, 2, -3, 2, 1, 3, 3, -2, -3, 4, -3, 4]",21
12n_17,"[-2, 1, -2, 3, -4, -4, 3, -2, -2, -3, 4, -3, 4, 1]",63
12n_17,"[1, -2, 1, -2, -3, 2, 2, 4, 3, 3, -5, 4, -5]",52
12n_20,"[-3, 1, -2, 3, -2, 3, -2, -1, 2, -3, 2, 2, 1]",26
12n_20,"[1, -2, 1, -2, -3, 2, -3, 2, 4, -3, 4, 1]",32
12n_24,"[1, -2, 3, -2, -2, 3, -2, -3, -1, 2, -3, 2, 1]",35
12n_24,"[-2, 1, -2, -3, 2, 2, 4, -3, -3, -3, 4, 1]",32
12n_65,"[-2, 1, 2, -3, 4, 2, 4, -3, 2, -3, -4, 2, -3, 1]",26
12n_65,"[1, 2, -1, -3, 2, -3, -4, 3, 3, 5, -4, 5, 1]",25
12n_119,"[-2, 1, 1, -2, 3, 1, 3, 1, -2, 1, -2, -3, 1]",31
12n_119,"[-2, 1, -3, 2, 4, -3, 4, 1, 1, -2, 1, 1]",23
12n_284,"[1, -2, -2, 1, -2, -2, 3, 1, 3, -2, 1, -2, -3]",36
12n_284,"[-2, 1, -2, -3, 2, -3, 4, -3, 2, -3, 4, 1]",32
12n_311,"[4, 1, 2, -1, 2, -3, 4, -2, -3, 4, 3, -2, -3, 1]",37
12n_311,"[-2, 1, 3, 2, -4, -3, 2, -3, 5, -4, 3, 5, 1]",30
12n_314,"[-2, -3, 1, -2, 1, -2, 1, -2, 3, 1, 3, -2, 1]",34
12n_314,"[1, -2, 1, -2, -3, 2, 1, 4, -3, -2, 4, 3]",24
12n_358,"[-2, -3, 1, 2, -1, 2, 1, -2, 3, 1, 3, -2, 1]",24
12n_358,"[-3, -2, 1, 4, 3, -2, 3, -4, 3, 4, 2, 1]",20
12n_362,"[1, 2, -3, -3, 2, -1, 2, 2, -3, -2, 3, -2, 1]",42
12n_362,"[-3, -2, 1, -2, -2, 4, -3, 4, 1, 1, 2, 1]",24
12n_403,"[1, -2, 3, 3, 3, 3, -2, -3, -1, 2, -3, 2, 1]",37
12n_403,"[1, 2, 1, -3, -2, 1, -2, 4, -3, 2, 4, 1]",20
12n_482,"[-2, -3, 1, -3, 2, 2, -1, -1, 2, 3, -2, 1, 1]",29
12n_482,"[-2, 1, -2, -3, 2, 4, -3, 2, -3, -3, 4, 1]",32


==> anc/simple_walks_generator.txt <==
#import packages

import numpy as np
from sympy import Symbol

#INPUTS

braid_word = [1,1,2,-1,2,2,3,-2,3] #[1,1,2,-1,-3,2,-3] #this is a braid for the knot 10_136 

m = abs(max(braid_word,key=abs))+1
length = len(braid_word)

ap = []
am = []
bp = []
bm = []
cp = []
cm = []
for j in range(length):
    ap.append('ap{strand}'.format(strand=j+1))
    am.append('am{strand}'.format(strand=j+1))
    bp.append('bp{strand}'.format(strand=j+1))
    bm.append('bm{strand}'.format(strand=j+1))
    cp.append('cp{strand}'.format(strand=j+1))
    cm.append('cm{strand}'.format(strand=j+1))

for i in range(length):
    ap[i] = Symbol('ap{strand}'.format(strand=i+1),commutative=False)
    am[i] = Symbol('am{strand}'.format(strand=i+1),commutative=False)
    bp[i] = Symbol('bp{strand}'.format(strand=i+1),commutative=False)
    bm[i] = Symbol('bm{strand}'.format(strand=i+1),commutative=False)
    cp[i] = Symbol('cp{strand}'.format(strand=i+1),commutative=False)
    cm[i] = Symbol('cm{strand}'.format(strand=i+1),commutative=False)
q = Symbol('q',commutative=False)

#1. extract information from braid word

strand = []
sign = []
for op in braid_word:
    strand.append(abs(op))
    if op > 0:
        sign.append(1)
    else:
        sign.append(-1)
        
#2. Calculate permutations + inversions + combos
J_combos = Combinations(range(1,m)).list()[1:]
num_combos = len(J_combos)
all_pers = []
all_num_invs = []
for j in range(num_combos):
    pers = Permutations(J_combos[j]).list()
    all_pers.append(pers)
    num_invs = []
    if len(pers) > 1:
        for per in pers:
            per_order = sorted(per)
            reduce_per = []
            for k in per:
                reduce_per.append(per_order.index(k)+1)
            num_inv = Permutation(reduce_per).number_of_inversions()
            num_invs.append(num_inv)
        all_num_invs.append(num_invs)
    else:
        all_num_invs.append([0])

#3. transcribe the braid word to burau matrices
# (assign a burau matrix to each operator and take product)
burau_matrices = []
for j in range(length):
    burau = np.identity(m,dtype=object)
    if sign[j] == 1:
        burau[(strand[j]-1,strand[j]-1)] = ap[j]
        burau[(strand[j]-1,strand[j])] = bp[j]
        burau[(strand[j],strand[j]-1)] = cp[j]
        burau[(strand[j],strand[j])] = int(0)
    else:
        burau[(strand[j]-1,strand[j]-1)] = int(0)
        burau[(strand[j]-1,strand[j])] = cm[j]
        burau[(strand[j],strand[j]-1)] = bm[j]
        burau[(strand[j],strand[j])] = am[j]
        
    burau_matrices.append(burau)
        

#4. calculate rho (product of burau matrices)
rho = 1
for j in range(length):
    rho = np.dot(rho,burau_matrices[j])

rho = np.delete(rho,0,0)
rho = np.delete(rho,0,1)
rho = q*rho


#5. Calculate C polynomial
qdets = []
for k in range(num_combos):
    dets = []
    for j in range(len(all_pers[k])):
        rho_entries = []
        rho_entries.append((-q)^(all_num_invs[k][j]))
        for i in range(len(all_pers[k][j])):
            rho_entry = rho[(all_pers[k][j][i]-1,J_combos[k][i]-1)]
            rho_entries.append(rho_entry)
        if 1 in rho_entries:
            rho_entries.remove(1)
        det = np.prod(rho_entries)
        dets.append(det.expand())

    qdet = sum(dets) 
    qdets.append(qdet)


C = 0
for c in range(num_combos):
    C = int((-1)^(len(J_combos[c])-1))*qdets[c]+C
C = C.expand()

C_str = str(C)
C_signs = []
if C_str[0] == '-':
    C_signs.append('-')
    C_str = det_str[1:]
else:
    C_signs.append('+')
for a in range(2,len(C_str)-2):
    if C_str[a] == '-' and C_str[a-1] == ' ':
        C_signs.append('-')
    elif C_str[a] == '+' and C_str[a-1] == ' ':
        C_signs.append('+')
C_str = C_str.replace(' - ',' + ')
C_split = C_str.split(' + ')

#6. Compute simple walks

k = 0
num_simple_walks = 0
simple_walk_list = []
for term in C_split:
    simple = True
    for i in range(1,length+1):
        if term.count('m{strand}'.format(strand=i)) > 1:
            if 'am{strand}'.format(strand=i) in term:
                simple = False
                break
        elif term.count('p{strand}'.format(strand=i)) > 1:
            if 'ap{strand}'.format(strand=i) in term:
                simple = False
                break

    if simple == True:
        num_simple_walks+=1
        if C_signs[k] == '-':
            simple_walk_list.append('-'+term)
        
        else:
            simple_walk_list.append(term)
        

    k+=1

#7. Print Simple Walks

print(braid_word)
print('Number of simple walks:',num_simple_walks)
print('List of simple walks:')
for i in range(len(simple_walk_list)):
    print(str(simple_walk_list[i]).strip('"'))
